Unidentified Gamma-ray Sources as Targets for Indirect Dark Matter Detection with the Fermi-Large Area Telescope

One of the predictions of the $\Lambda$CDM cosmological framework is the hierarchical formation of structure, giving rise to dark matter (DM) halos and subhalos. When the latter are massive enough they retain gas (i.e., baryons) and become visible. This is the case of the dwarf satellite galaxies in the Milky Way (MW). Below a certain mass, halos may not accumulate significant amounts of baryons and remain completely dark. However, if DM particles are Weakly Interacting Massive Particles (WIMPs), we expect them to annihilate in subhalos, producing gamma rays which can be detected with the Fermi satellite. Using the three most recent point-source Fermi Large Area Telescope (LAT) catalogs (3FGL, 2FHL and 3FHL), we search for DM subhalo candidates among the unidentified sources, i.e., sources with no firm association to a known astrophysical object. We apply several selection criteria based on the expected properties of the DM-induced emission from subhalos, which allow us to significantly reduce the list of potential candidates. Then, by characterizing the minimum detection flux of the instrument and comparing our sample to predictions from the Via Lactea II (VL-II) N-body cosmological simulation, we place conservative and robust constraints on the $\langle\sigma v\rangle-m_{DM}$ parameter space. For annihilation via the $\tau^+\tau^-$ channel, we put an upper limit of $4\times 10^{-26}~(5\times 10^{-25})~cm^3~s^{-1}$ for a mass of 10 (100) GeV. A critical improvement over previous treatments is the repopulation we made to include low-mass subhalos below the VL-II mass resolution. With more advanced subhalo candidate filtering the sensitivity reach of our method can potentially improve these constraints by a factor 3 (2) for $\tau^+\tau^-$ ($b \bar{b}$) channel.

==> anc/2fhl_bb_full_table.txt <==
#Fermi-LAT sensitivity to DM - bb, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
50    7.524728236341094e-12        4.487718790330275e-13
60    7.737937027241237e-12        4.74115701126071e-13
80    8.105393092816549e-12        5.059347580639584e-13
100    8.269552577433448e-12        5.206084586865944e-13
150    8.55451907227911e-12        5.468675642536502e-13
200    8.74502293496393e-12        5.650045318758568e-13
300    8.990372682426973e-12        5.893878050541868e-13
400    9.144049233078544e-12        6.056015606527299e-13
500    9.249353019602502e-12        6.173104020144871e-13
600    9.327913441659064e-12        6.262370179713206e-13
800    9.432520736707417e-12        6.383446831022266e-13
1000    9.498842684640962e-12        6.461138590298232e-13
1500    9.587152252632514e-12        6.56237108924429e-13
2000    9.62289449513154e-12        6.598959659959158e-13
3000    9.646393059337122e-12        6.611875218338892e-13
4000    9.643745871312781e-12        6.596911602055333e-13
5000    9.636980449756472e-12        6.580501660073679e-13
6000    9.62351552613594e-12        6.558335146657213e-13
8000    9.594409468294263e-12        6.515965609958652e-13
10000    9.57004440971243e-12        6.484721613853051e-13
15000    9.504640130497677e-12        6.404318807044784e-13
20000    9.450761354057313e-12        6.343186609650275e-13
30000    9.363490018066134e-12        6.248040821700551e-13
50000    9.253179819590507e-12        6.137758487220757e-13


==> anc/2fhl_cc_full_table.txt <==
#Fermi-LAT sensitivity to DM - cc, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
50    8.245192723022043e-12        5.181106737216223e-13
60    8.400654304130395e-12        5.32303693311087e-13
80    8.629834694073857e-12        5.537629816504408e-13
100    8.793301156662103e-12        5.695028324793905e-13
150    9.053096813871342e-12        5.957265930556233e-13
200    9.20802930431952e-12        6.125363887984903e-13
300    9.384316240756974e-12        6.326587474389522e-13
400    9.478695606190968e-12        6.436864387858454e-13
500    9.536269343635162e-12        6.504030712443931e-13
600    9.573376813509782e-12        6.546304839351313e-13
800    9.615819425434768e-12        6.591371328953932e-13
1000    9.636436613946753e-12        6.609384805948693e-13
1500    9.652287649708491e-12        6.612686201563911e-13
2000    9.656032050331387e-12        6.60606389469437e-13
3000    9.652760361855695e-12        6.592476673068781e-13
4000    9.637871230261386e-12        6.570440263913013e-13
5000    9.61959591844197e-12        6.546129198599371e-13
6000    9.6081051101371e-12        6.5328092328093e-13
8000    9.58023330804858e-12        6.500143305554484e-13
10000    9.556569077751043e-12        6.473789061246793e-13
15000    9.51027884915634e-12        6.424178680339288e-13
20000    9.471685588624545e-12        6.38332648458112e-13
30000    9.416183111010668e-12        6.326287150387744e-13
50000    9.341627298098398e-12        6.251309691250595e-13


==> anc/2fhl_ee_full_table.txt <==
#Fermi-LAT sensitivity to DM - ee, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
50    9.67482170766143e-12        6.627234026314321e-13
60    9.667116933342879e-12        6.612731738055155e-13
80    9.645549116366059e-12        6.578759347182495e-13
100    9.619085042378295e-12        6.541044290410414e-13
150    9.55035703298357e-12        6.452208559104555e-13
200    9.494194493087083e-12        6.384708300249953e-13
300    9.403339218394535e-12        6.298596626902464e-13
400    9.344335201444398e-12        6.240741972675379e-13
500    9.301287171026296e-12        6.2025894403267e-13
600    9.265223137322476e-12        6.174530288102775e-13
800    9.219463734111422e-12        6.140532418479061e-13
1000    9.194281620772404e-12        6.122618145983083e-13
1500    9.167827087763758e-12        6.110092358284358e-13
3000    9.162710520871364e-12        6.116920121465586e-13
4000    9.169521912599787e-12        6.125766669091981e-13
5000    9.183924454259085e-12        6.142167937456255e-13
6000    9.189912719698157e-12        6.148438962821912e-13
8000    9.206896529889708e-12        6.166093568897579e-13
10000    9.225601185769428e-12        6.185471514326413e-13
15000    9.253564928202174e-12        6.21329376837565e-13
20000    9.287165654570106e-12        6.247065039745314e-13


==> anc/2fhl_hh_full_table.txt <==
#Fermi-LAT sensitivity to DM - hh, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
150    8.532898346236273e-12        5.43447556920762e-13
200    8.850126360926414e-12        5.737314377925185e-13
300    9.094031083733967e-12        5.983242872507899e-13
400    9.238383495702163e-12        6.138474060654597e-13
500    9.342155521396833e-12        6.254458756460579e-13
600    9.406525905419905e-12        6.327236369389755e-13
800    9.50495324808509e-12        6.439391121021432e-13
1000    9.563319754157806e-12        6.505981734253319e-13
1500    9.64291407140605e-12        6.595123752672905e-13
2000    9.679920059957325e-12        6.633953911379387e-13
3000    9.70618984491578e-12        6.654753245856349e-13
4000    9.705875859966628e-12        6.645175945965698e-13
5000    9.695693033162645e-12        6.625557307654573e-13
6000    9.68103028298195e-12        6.602051804555087e-13
8000    9.647103428600534e-12        6.553199823067235e-13
10000    9.612846976758682e-12        6.507561958919716e-13
15000    9.537690949523725e-12        6.415463321175763e-13
20000    9.474854928415155e-12        6.343627337833391e-13
30000    9.377164843227259e-12        6.237911662904105e-13
50000    9.243731648178599e-12        6.106284098153503e-13


==> anc/2fhl_mumu_full_table.txt <==
#Fermi-LAT sensitivity to DM - mumu, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
50    9.669373808585124e-12        6.632029994624311e-13
60    9.636016810865566e-12        6.606789225947762e-13
80    9.638976249115583e-12        6.598981344002608e-13
100    9.639942490091702e-12        6.569878647187666e-13
150    9.589165399226385e-12        6.501867729109823e-13
200    9.532720099403313e-12        6.439488699216955e-13
300    9.453768497202919e-12        6.361447284740362e-13
400    9.405134657192171e-12        6.314068734004918e-13
500    9.368128668640896e-12        6.282869190188389e-13
600    9.342185011695925e-12        6.258186243529584e-13
800    9.308276371911006e-12        6.2313706711975e-13
1500    9.259527172789106e-12        6.19521090244185e-13
2000    9.243229445732304e-12        6.18303639624701e-13
3000    9.24054929796192e-12        6.186226661139549e-13
4000    9.237683534779606e-12        6.185776717237967e-13
5000    9.240313375569187e-12        6.190507633417608e-13
6000    9.242132233133749e-12        6.193379142871436e-13
8000    9.251706171997665e-12        6.204516067587207e-13
10000    9.254761887400598e-12        6.208295054259405e-13
15000    9.26190547867467e-12        6.216604379709334e-13
20000    9.274304414719214e-12        6.229773641397429e-13
30000    9.28565037361384e-12        6.241794732984862e-13
50000    9.314064276788603e-12        6.271015065735519e-13


==> anc/2fhl_tautau_full_table.txt <==
#Fermi-LAT sensitivity to DM - tautau, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
50    7.748588229383735e-12        4.726038354066486e-13
60    8.074410064173865e-12        5.015038406254446e-13
80    8.498208213525427e-12        5.402827707792768e-13
100    8.780254301399282e-12        5.672924695103443e-13
150    9.172950593550055e-12        6.07489319265353e-13
200    9.365951590678545e-12        6.299099154609411e-13
300    9.497904199240459e-12        6.479041478671399e-13
400    9.489549770980155e-12        6.480697597489871e-13
500    9.43669361402888e-12        6.405375904162958e-13
600    9.369103583234395e-12        6.29765933412435e-13
800    9.236595863160169e-12        6.074614010594115e-13
1000    9.12869259350746e-12        5.900517162545083e-13
1500    8.961147796027191e-12        5.687107685822812e-13
2000    8.877196720769032e-12        5.634466417742123e-13
3000    8.787916574992671e-12        5.634284271777146e-13
4000    8.73443765231352e-12        5.640224073379108e-13
5000    8.69970588623925e-12        5.642464577168549e-13
6000    8.675570678517985e-12        5.640560718153664e-13
8000    8.645918182781376e-12        5.635573388160231e-13
10000    8.631245024259826e-12        5.634971655954502e-13
15000    8.614935154138692e-12        5.633623450553016e-13
20000    8.606063778282547e-12        5.630858735013178e-13
30000    8.598427525541297e-12        5.62894240767331e-13
50000    8.599212487914176e-12        5.632532743167495e-13


==> anc/2fhl_toptop_full_table.txt <==
#Fermi-LAT sensitivity to DM - toptop, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
180    8.492404696136546e-12        5.411031865631966e-13
200    8.623070139879285e-12        5.533851371933296e-13
300    9.016104703107874e-12        5.921626578843375e-13
400    9.16538112766263e-12        6.080323419234424e-13
500    9.261544656191667e-12        6.18714985928942e-13
600    9.33173070066795e-12        6.266325349238433e-13
800    9.428345257300741e-12        6.376723151249597e-13
1000    9.490855150395827e-12        6.448655086484234e-13
1500    9.578709353474935e-12        6.548647800246055e-13
2000    9.621223089062436e-12        6.594315479953317e-13
3000    9.655012032927512e-12        6.624050808735904e-13
4000    9.66248522166202e-12        6.623581891296304e-13
5000    9.661322956933116e-12        6.614664328427611e-13
6000    9.654221866384205e-12        6.600378338501856e-13
8000    9.637262342321318e-12        6.572536568813514e-13
10000    9.621176251528585e-12        6.549927700910674e-13
15000    9.569994970093365e-12        6.484022303451797e-13
20000    9.527659911023889e-12        6.434055220029544e-13
30000    9.457466060291964e-12        6.355725949876156e-13
50000    9.35680873059841e-12        6.249147792118659e-13


==> anc/2fhl_ww_full_table.txt <==
#Fermi-LAT sensitivity to DM - ww, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    8.497764124315577e-12        5.401404150340294e-13
150    8.93640716981281e-12        5.822423164263124e-13
200    9.113900606427805e-12        6.00408991188045e-13
300    9.316685443960804e-12        6.225921471078588e-13
400    9.417779056608566e-12        6.340124822715176e-13
500    9.485926801000577e-12        6.417973249205067e-13
600    9.535406318705864e-12        6.474702501577112e-13
800    9.59981746873062e-12        6.548191893232524e-13
1000    9.639462839050594e-12        6.592331932078754e-13
1500    9.687068855401826e-12        6.640968699435368e-13
2000    9.702541721445801e-12        6.65129897773481e-13
3000    9.700833018821964e-12        6.635581298840287e-13
4000    9.684929941355946e-12        6.607016366302898e-13
5000    9.666705803879072e-12        6.57929385885353e-13
6000    9.64552309551392e-12        6.549779165213043e-13
8000    9.607017438517662e-12        6.500222994414162e-13
10000    9.570500641986612e-12        6.456049345300585e-13
15000    9.492019149848208e-12        6.365747772657526e-13
20000    9.433506059641772e-12        6.302550170124432e-13
30000    9.340743456487388e-12        6.206167849596989e-13
50000    9.20542114757339e-12        6.075351810172491e-13


==> anc/2fhl_zz_full_table.txt <==
#Fermi-LAT sensitivity to DM - zz, 2fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    2.1005443912036625e-11        2.188810330899793e-12
150    2.1020499577084628e-11        2.1539807697895652e-12
200    2.087879522050251e-11        2.111969236648359e-12
300    2.053861594686346e-11        2.0368136430942707e-12
400    2.0227694519370232e-11        1.976466299652424e-12
500    1.9958925137619765e-11        1.92721641596727e-12
600    1.9715817520249423e-11        1.8841217648557507e-12
800    1.9308839249720933e-11        1.8153264265061142e-12
1000    1.8984237792896153e-11        1.7630691828349199e-12
1500    1.8369356383218793e-11        1.6680551254491527e-12
2000    1.7932039533818944e-11        1.6024464741248856e-12
3000    1.735577306871683e-11        1.5172266654844835e-12
4000    1.7019526413197816e-11        1.4687474327035321e-12
5000    1.6793996748809548e-11        1.4374652726814596e-12
6000    1.669833889217376e-11        1.4245157787737273e-12
8000    1.6652446782616792e-11        1.4187527021258806e-12
10000    1.6737146391054836e-11        1.4309280756824583e-12
15000    1.709514127479217e-11        1.4822968156733007e-12
20000    1.7439643479333355e-11        1.5335952993633661e-12
30000    1.7838702737194012e-11        1.5942883948780184e-12


==> anc/3fgl_bb_full_table.txt <==
#Fermi-LAT sensitivity to DM - bb, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
8    3.197966336188074e-09        8.141295415597938e-10
10    2.598186776836542e-09        6.74171329873019e-10
15    1.943947891547282e-09        5.088606758185676e-10
20    1.4653923630092436e-09        3.8001987667790615e-10
30    1.059824783489205e-09        2.655020370223582e-10
40    8.442287979804064e-10        2.0354556928836587e-10
50    7.111137789728161e-10        1.6536168268022067e-10
60    6.211827718871632e-10        1.3982524860178813e-10
80    4.992302127249104e-10        1.0620612722611611e-10
100    4.2947650991109754e-10        8.713962884598914e-11
150    3.3272790078697767e-10        6.147884978879858e-11
200    2.818686395400505e-10        4.862371269509502e-11
300    2.2781003472527317e-10        3.5690443656033466e-11
400    1.988002262809374e-10        2.9148832653147494e-11
500    1.8035402338245632e-10        2.515334988906215e-11
600    1.6737222718887779e-10        2.2439421848430285e-11
800    1.5015787224736954e-10        1.8968430992583052e-11
1000    1.3922737962523968e-10        1.683065492530389e-11
1500    1.193169452129439e-10        1.3355564050521185e-11
2000    1.0948642686914312e-10        1.166797214402493e-11
3000    8.940523321676608e-11        8.877138607532586e-12
4000    8.036465243277391e-11        7.632637577525969e-12
5000    6.814994402137842e-11        6.208342433894343e-12
6000    6.438859168067523e-11        5.7173293876999765e-12
8000    5.954831072685352e-11        5.094548914674757e-12
10000    4.675989109803602e-11        3.789677772980671e-12
15000    4.6785915419622626e-11        3.676478826236673e-12
20000    4.0480785390428764e-11        3.0450787290997594e-12
30000    3.5243412355168147e-11        2.5192929339890036e-12
50000    3.38119393594738e-11        2.341168925390491e-12


==> anc/3fgl_cc_full_table.txt <==
#Fermi-LAT sensitivity to DM - cc, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
5    2.019805656061635e-09        5.302394079365058e-10
8    1.510255254189019e-09        3.929988556805597e-10
15    1.008706118632574e-09        2.482753169719132e-10
20    8.419457908637185e-10        1.989199222007798e-10
30    6.645781702729892e-10        1.4641358958566997e-10
40    5.677235903611688e-10        1.183764197776327e-10
50    5.060942775969579e-10        1.0090567964526898e-10
60    4.625993477169743e-10        8.87881435041038e-11
80    4.049015844831416e-10        7.307001531620116e-11
100    3.6783920354110933e-10        6.331565133299577e-11
150    3.13466197443546e-10        4.9611530161808304e-11
200    2.8372829086187323e-10        4.2458370153042324e-11
300    2.510271157607491e-10        3.490657762839078e-11
400    2.324029302336328e-10        3.0781734799978366e-11
500    2.2045272551896034e-10        2.8185008146830448e-11
600    2.1152776752408897e-10        2.6307369477285292e-11
800    1.9956025720802018e-10        2.382288984137393e-11
1000    1.9188862998564815e-10        2.226671104443856e-11
1500    1.8023496584085308e-10        1.9965362696439115e-11
2000    1.5858829527370943e-10        1.695235098131409e-11
3000    1.1852094305986327e-10        1.19218983643532e-11
4000    1.0597893396191438e-10        1.0303370136244272e-11
5000    1.0884040890779545e-10        1.0458391097589725e-11
6000    9.12905862016089e-11        8.479321411680729e-12
8000    8.700729720034772e-11        7.890973464930173e-12
10000    8.279400082189525e-11        7.367070495312156e-12
15000    7.192295370384016e-11        6.148213015089166e-12
20000    6.271706071148131e-11        5.176878457163747e-12
30000    5.6883480564762223e-11        4.5421431373038335e-12
50000    5.1067511330771254e-11        3.926679727900284e-12


==> anc/3fgl_ee_full_table.txt <==
#Fermi-LAT sensitivity to DM - ee, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
15    1.4798322289788501e-10        1.9206160967177865e-11
20    1.235560820322945e-10        1.481729496044526e-11
30    9.81496897645151e-11        1.0627251682826522e-11
40    8.52334730572224e-11        8.693795683356598e-12
50    7.59445631381972e-11        7.383795831705786e-12
60    7.017172259926596e-11        6.5978858661275286e-12
80    6.334054114542909e-11        5.6747271812152e-12
100    5.865615632094645e-11        5.058912490307765e-12
150    5.253479942735062e-11        4.273828253104073e-12
200    5.06150885093426e-11        3.990688855759483e-12
300    4.548808552051753e-11        3.4588035560667585e-12
400    4.4050478542612126e-11        3.2849185611222298e-12
500    4.244541870757068e-11        3.123050212536227e-12
600    4.386318044891091e-11        3.229095593346165e-12
800    4.745489418089832e-11        3.5145582191059566e-12
1000    4.8812849595680774e-11        3.620933847897634e-12
1500    5.5593942643872296e-11        4.2069759134677476e-12
3000    6.903682486791851e-11        5.418765696568739e-12
4000    7.33146182652078e-11        5.824612927390893e-12
5000    8.222373476529654e-11        6.672796429990635e-12
6000    8.470487505851665e-11        6.917213763585339e-12
8000    9.287749042075077e-11        7.727236385479674e-12
10000    1.0343328971096355e-10        8.79637682138501e-12
15000    1.175339409131837e-10        1.0278011081110705e-11
20000    1.3956974465045846e-10        1.2651527395157736e-11


==> anc/3fgl_hh_full_table.txt <==
#Fermi-LAT sensitivity to DM - hh, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
150    5.206621245257281e-10        1.0769943270538818e-10
200    4.0331468720289365e-10        7.693549963772028e-11
300    2.8976340771258435e-10        4.945117579313596e-11
400    2.3122685710585955e-10        3.657384464728075e-11
500    1.9337860479584634e-10        2.8873221522007775e-11
600    1.7079875014314183e-10        2.433791709832711e-11
800    1.371503188796197e-10        1.819011608006349e-11
1000    1.1819185907757657e-10        1.4826428279546278e-11
1500    9.256433119997354e-11        1.054421567420194e-11
2000    7.990155065362714e-11        8.53562880098746e-12
3000    6.579693040409396e-11        6.45546636979244e-12
4000    5.860752855246787e-11        5.4387874412475945e-12
5000    5.3849001646621986e-11        4.798102453545949e-12
6000    5.070313960353623e-11        4.380085703858949e-12
8000    4.689975838245708e-11        3.878214156066706e-12
10000    4.453280799676662e-11        3.5719864566186033e-12
15000    3.906230894301643e-11        2.959050973000421e-12
20000    3.7122024204583326e-11        2.724622394020826e-12
30000    3.337635376410297e-11        2.3411071258666594e-12
50000    3.002158244225228e-11        2.0064128310182117e-12


==> anc/3fgl_mumu_full_table.txt <==
#Fermi-LAT sensitivity to DM - mumu, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
8    3.4458169650974924e-10        6.232274418760397e-11
15    1.9516258054075308e-10        2.7735942015327808e-11
20    1.655513920395535e-10        2.182983828424856e-11
30    1.2641264424129162e-10        1.492781939727017e-11
40    1.1897909046876265e-10        1.3299742383787727e-11
50    9.409632795165379e-11        9.741388251605088e-12
60    9.570505499212345e-11        9.677702215993289e-12
80    8.537444362577418e-11        8.146931913810551e-12
100    7.245953143053541e-11        6.591018963247874e-12
150    6.142677339004976e-11        5.254179903657619e-12
200    5.921169110578717e-11        4.920017952075861e-12
300    5.746215656077247e-11        4.642698985674043e-12
400    5.7343976789248075e-11        4.568479275435244e-12
500    5.754649187728056e-11        4.56189686720565e-12
600    5.931601043673851e-11        4.688925463181004e-12
800    6.102249261452641e-11        4.821664335158404e-12
1500    6.727246537607812e-11        5.357205130895881e-12
2000    6.907343447215553e-11        5.50880868699366e-12
3000    7.680572844392941e-11        6.238089905741262e-12
4000    8.022361247528309e-11        6.559612662077052e-12
5000    8.50995662826648e-11        7.030917081179977e-12
6000    8.764113046400013e-11        7.280535549436529e-12
8000    9.520783467165117e-11        8.034944237733654e-12
10000    9.802830769345405e-11        8.321328869020927e-12
15000    1.0452279319839164e-10        8.983616801849781e-12
20000    1.1284620460294548e-10        9.854530386155247e-12
30000    1.213070477401601e-10        1.0751435332301273e-11
50000    1.415993294839879e-10        1.2963761140960539e-11


==> anc/3fgl_tautau_full_table.txt <==
#Fermi-LAT sensitivity to DM - tautau, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
8    5.573436712147384e-10        1.3792274267121485e-10
10    4.3255415915766093e-10        1.020609638469061e-10
15    2.801911203054175e-10        5.921091394966993e-11
20    2.107092833547597e-10        4.0628226477545937e-11
30    1.4488470145845866e-10        2.4146186786144774e-11
40    1.1343897349247456e-10        1.6962955345922737e-11
50    9.508879794672964e-11        1.3093312024869963e-11
60    8.277555030300476e-11        1.0662066715627638e-11
80    6.766261856361311e-11        7.877466907946218e-12
100    5.860231050425213e-11        6.33703809913011e-12
150    4.69231459243602e-11        4.464419285643562e-12
200    4.161047548190133e-11        3.638469300154545e-12
300    3.66048337474556e-11        2.868853592186138e-12
400    3.4193807507687524e-11        2.5013589290134863e-12
500    3.279388913202119e-11        2.2874098448699698e-12
600    3.2026506446847236e-11        2.164247297001265e-12
800    3.129878300978106e-11        2.039775683429501e-12
1000    3.1229990815617725e-11        2.0005748360002462e-12
1500    3.167257081604369e-11        1.9986503771440844e-12
2000    3.218046315534018e-11        2.0239062162308308e-12
3000    3.322981473319331e-11        2.0960277784254355e-12
4000    3.384879182499745e-11        2.143163034193374e-12
5000    3.451673322163451e-11        2.1953380953398938e-12
6000    3.479840721132277e-11        2.216897455539768e-12
8000    3.50848343433352e-11        2.2386487195241722e-12
10000    3.5534925696412145e-11        2.2737562700714253e-12
15000    3.6004012271551034e-11        2.3102483467929424e-12
20000    3.606683354751006e-11        2.3149602894345644e-12
30000    3.620234320655946e-11        2.3254102636538487e-12
50000    3.650850455283461e-11        2.3497987410026067e-12


==> anc/3fgl_toptop_full_table.txt <==
#Fermi-LAT sensitivity to DM - toptop, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
180    4.134264319777259e-10        8.199393941588085e-11
200    3.6997568897412236e-10        7.050784261997123e-11
300    2.8201815882589187e-10        4.8092592408455204e-11
400    2.437583468406501e-10        3.880474067075035e-11
500    2.1885057654991158e-10        3.312793789289614e-11
600    2.0094412245263982e-10        2.922208655609104e-11
800    1.764356022393443e-10        2.4121118297193433e-11
1000    1.602442761816647e-10        2.0925232033230934e-11
1500    1.3619820549148898e-10        1.6426020266191443e-11
2000    1.2249398717578686e-10        1.4000523830548506e-11
3000    1.0618222967551105e-10        1.1317531113663737e-11
4000    9.638631559560906e-11        9.814970884647334e-12
5000    8.675016260895063e-11        8.515187686908288e-12
6000    8.288668362776974e-11        7.936827410570668e-12
8000    7.291799802855436e-11        6.68693269159637e-12
10000    5.966795807443859e-11        5.224241612228342e-12
15000    5.759094590107594e-11        4.844270384135596e-12
20000    5.353911064487349e-11        4.360442996259595e-12
30000    4.509988563161649e-11        3.479526345870343e-12
50000    4.00475277939627e-11        2.9404952864992007e-12


==> anc/3fgl_ww_full_table.txt <==
#Fermi-LAT sensitivity to DM - ww, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    5.346618703327977e-10        1.1060390103789786e-10
150    3.785937119360483e-10        6.980287875490987e-11
200    3.0346655743862527e-10        5.1807693551841894e-11
300    2.2272698962932935e-10        3.430150607997007e-11
400    1.8523735323405788e-10        2.6579261361292517e-11
500    1.621807271812159e-10        2.2057621354432122e-11
600    1.4642383139307213e-10        1.909508662301107e-11
800    1.2599025989157298e-10        1.540492039486807e-11
1000    1.1321489579163568e-10        1.3192474022927225e-11
1500    9.49750625367507e-11        1.019913320465804e-11
2000    8.509633275810558e-11        8.663483125337379e-12
3000    7.34609456598534e-11        6.984459885450711e-12
4000    6.624580745073771e-11        6.016411761150531e-12
5000    5.877288239419798e-11        5.132830358661744e-12
6000    5.646301134976106e-11        4.8157463260201094e-12
8000    4.913228851544105e-11        4.001112375445759e-12
10000    4.327260424985546e-11        3.390899323482688e-12
15000    3.986065297278962e-11        2.9900121007592206e-12
20000    3.92805961368925e-11        2.8883646776417526e-12
30000    3.528195097191045e-11        2.4853086168924454e-12
50000    3.011230848004587e-11        2.0035581266980573e-12


==> anc/3fgl_zz_full_table.txt <==
#Fermi-LAT sensitivity to DM - zz, 3fgl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    4.622319194069746e-10        9.165723735549136e-11
150    3.3181576930552126e-10        5.860691792980433e-11
200    2.6831750710165636e-10        4.395753899766319e-11
300    2.064101806142915e-10        3.058944417211329e-11
400    1.7237102023504036e-10        2.389153284931833e-11
500    1.5040486911477302e-10        1.984367704876977e-11
600    1.3605452875431467e-10        1.7254695935942088e-11
800    1.1853472370315643e-10        1.416631135314761e-11
1000    1.0582805465286782e-10        1.2103987950817796e-11
1500    9.020345581589595e-11        9.60990748782864e-12
2000    8.30526619699512e-11        8.473649733276023e-12
3000    7.611584973421515e-11        7.385478513477484e-12
4000    7.543624752637257e-11        7.154195205000269e-12
5000    7.365975190909424e-11        6.880642756945665e-12
6000    7.928933898337931e-11        7.43153455440293e-12
8000    9.197161782159569e-11        8.770020300252757e-12
10000    1.1247681258597098e-10        1.1073769505542952e-11
15000    1.8899172504749373e-10        2.0369794392904872e-11
20000    2.939873344764976e-10        3.448295468611029e-11
30000    5.109715428552875e-10        6.690124149111298e-11


==> anc/3fhl_bb_full_table.txt <==
#Fermi-LAT sensitivity to DM - bb, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
10    1.344162541688787e-11        1.384203298857023e-12
15    1.530909080060816e-11        1.5951581418607863e-12
20    1.67903607684039e-11        1.76677401007852e-12
30    1.8131425180700766e-11        1.919522483670444e-12
40    1.889974461655175e-11        2.0065479226089034e-12
50    1.9349693722303662e-11        2.0550620666998087e-12
60    1.9646199597711522e-11        2.0849097188274657e-12
80    2.0033825293142016e-11        2.1189454271069996e-12
100    2.0213365703458663e-11        2.1297267335101955e-12
150    2.0385325372185292e-11        2.1256887309389905e-12
200    2.03815627569659e-11        2.104067788055719e-12
300    2.0204065850903952e-11        2.0494174933494147e-12
400    1.9969937162245266e-11        1.996713775223591e-12
500    1.973573908464754e-11        1.9496234054255934e-12
600    1.951627748297824e-11        1.9081368429763046e-12
800    1.913119836161048e-11        1.8390842234511373e-12
1000    1.8806685375682974e-11        1.7833178510284764e-12
1500    1.8195748727189986e-11        1.6848984230391495e-12
2000    1.7743756117183374e-11        1.6159300460227843e-12
3000    1.710686974021325e-11        1.5211686077432063e-12
4000    1.664592422234712e-11        1.4534554115819276e-12
5000    1.626306554702861e-11        1.398380109624009e-12
6000    1.5966134664369136e-11        1.3573679940453998e-12
8000    1.5507435613404397e-11        1.2958200051177426e-12
10000    1.5002787207007984e-11        1.2300939346981954e-12
15000    1.4458271385686672e-11        1.1589260367345089e-12
20000    1.3920855787552533e-11        1.0935347679458252e-12
30000    1.3230850443024522e-11        1.0126066651849897e-12
50000    1.2632323138916934e-11        9.440430208396133e-13


==> anc/3fhl_cc_full_table.txt <==
#Fermi-LAT sensitivity to DM - cc, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
15    1.8540306442882404e-11        1.9660187106779192e-12
20    1.9205168705349607e-11        2.039645579168803e-12
30    1.982087237395458e-11        2.100680957309309e-12
40    2.0122816607459626e-11        2.1238570797887935e-12
50    2.0279694590286113e-11        2.1301586796557137e-12
60    2.0355491597845443e-11        2.127678025085067e-12
80    2.0384543011897627e-11        2.110613983932752e-12
100    2.0335540543148234e-11        2.0874706043588764e-12
150    2.010913310868112e-11        2.02768162503586e-12
200    1.9865942224583932e-11        1.9759658319296047e-12
300    1.944492136751741e-11        1.8958914299593843e-12
400    1.911194119630366e-11        1.8368364555071404e-12
500    1.8844498878012317e-11        1.7909934603085875e-12
600    1.8622756114972105e-11        1.754090687804133e-12
800    1.8267798732041207e-11        1.6973391008673344e-12
1000    1.8001962767688617e-11        1.6560011825358933e-12
1500    1.7526776904808195e-11        1.5836693935400437e-12
2000    1.722324886876958e-11        1.5380565744627095e-12
3000    1.6768532742905684e-11        1.4707957074477918e-12
4000    1.643098851422664e-11        1.4215611110132698e-12
5000    1.621112966088134e-11        1.3905275585493482e-12
6000    1.5957951973732953e-11        1.3559806489454873e-12
8000    1.5645987977430664e-11        1.3142961111795026e-12
10000    1.5402335656888866e-11        1.2823065092398833e-12
15000    1.4937532114012164e-11        1.2219259892115586e-12
20000    1.4559702402050512e-11        1.1731014380386706e-12
30000    1.4125093455996662e-11        1.1196724970796712e-12
50000    1.3602161931525192e-11        1.058179910883028e-12


==> anc/3fhl_ee_full_table.txt <==
#Fermi-LAT sensitivity to DM - ee, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
15    1.9324158592737284e-11        1.8732723705561227e-12
20    1.8780168392629193e-11        1.779015303127185e-12
30    1.7972151544753956e-11        1.650186823125288e-12
40    1.744431508965416e-11        1.5706834704393158e-12
50    1.695067003426587e-11        1.497761875461634e-12
60    1.6613189990355437e-11        1.44843002609224e-12
80    1.6087273874143548e-11        1.3739386147890165e-12
100    1.5648612614049817e-11        1.3146920618128943e-12
150    1.4852261781550524e-11        1.20992994269431e-12
200    1.4381600077495449e-11        1.1488986845220595e-12
300    1.3742583460096824e-11        1.07342672077404e-12
400    1.33910868505005e-11        1.0326695011261822e-12
500    1.3149792886524292e-11        1.0050717853468671e-12
600    1.302692849425302e-11        9.913722403762093e-13
800    1.2906260261902336e-11        9.782605498234731e-13
1000    1.2830974997768418e-11        9.703314540754349e-13
1500    1.285421075136739e-11        9.741774444418927e-13
3000    1.3026649203773388e-11        9.951552385964457e-13
4000    1.3112608221454991e-11        1.0055067672584683e-12
5000    1.3270134123499755e-11        1.0243140970839226e-12
6000    1.3323117782626515e-11        1.0306047465089008e-12
8000    1.3476324223216096e-11        1.0487683855045504e-12
10000    1.3648024550783067e-11        1.0691294854633937e-12
15000    1.3882031808798434e-11        1.0968892894674953e-12
20000    1.4175946007333184e-11        1.1321710713038668e-12


==> anc/3fhl_hh_full_table.txt <==
#Fermi-LAT sensitivity to DM - hh, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
150    2.0284534468784088e-11        2.1337888053696297e-12
200    2.0415389864747446e-11        2.1251321015436364e-12
300    2.0337427922290097e-11        2.083341745645617e-12
400    2.0170380990447434e-11        2.03990340244542e-12
500    1.9989461474967385e-11        2.00011838688563e-12
600    1.9808064910531442e-11        1.9634827617964756e-12
800    1.9479473589711915e-11        1.9013751077073815e-12
1000    1.9176668933362784e-11        1.847108620570137e-12
1500    1.8549236799336732e-11        1.74046660330468e-12
2000    1.8042322844080694e-11        1.6604894542693316e-12
3000    1.7271831534437787e-11        1.544901793298914e-12
4000    1.670059750213948e-11        1.4613537159882672e-12
5000    1.6257564738886288e-11        1.3978899418218282e-12
6000    1.5895416927147465e-11        1.3483073164899384e-12
8000    1.533774322826087e-11        1.274210337937065e-12
10000    1.4920665397655242e-11        1.2195147235799508e-12
15000    1.415116374775538e-11        1.121408521598255e-12
20000    1.3672849311086033e-11        1.064227482180935e-12
30000    1.2986447854579364e-11        9.838517804269808e-13
50000    1.22182316347752e-11        8.993262406477298e-13


==> anc/3fhl_mumu_full_table.txt <==
#Fermi-LAT sensitivity to DM - mumu, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
15    1.978349775666466e-11        1.9589911290363027e-12
20    1.941437635655241e-11        1.8894649300021937e-12
30    1.8646872240735135e-11        1.7567989164107845e-12
40    1.82600150278045e-11        1.6943192725563105e-12
50    1.7496835577612835e-11        1.5785744022708825e-12
60    1.7309362276840545e-11        1.5514110178818652e-12
80    1.6719372414319977e-11        1.4649548935041778e-12
100    1.61157354822139e-11        1.3776079886215764e-12
150    1.535678355313319e-11        1.276034508092272e-12
200    1.4858983835019934e-11        1.2113915556430377e-12
300    1.4318191597639807e-11        1.1431255247940086e-12
400    1.4027127549776086e-11        1.1083449696219771e-12
500    1.3848287967743733e-11        1.0879709676572813e-12
600    1.372691196821485e-11        1.073861160584555e-12
800    1.359366438857812e-11        1.0590068318799828e-12
1500    1.345140925729238e-11        1.0435571677624988e-12
2000    1.3398805502606859e-11        1.0377685039433815e-12
3000    1.3483338577591208e-11        1.0482890597240946e-12
4000    1.350682413137072e-11        1.0512921913216622e-12
5000    1.3569036519389677e-11        1.0588335763728196e-12
6000    1.3603290369146315e-11        1.0629813002038802e-12
8000    1.3715539988468084e-11        1.0764027473172955e-12
10000    1.3754719585534758e-11        1.0811169667834797e-12
15000    1.3839621289257753e-11        1.0913113945507091e-12
20000    1.3960558403747214e-11        1.1057918903462083e-12
30000    1.4072047346824768e-11        1.1192097595924544e-12
50000    1.4332619292789506e-11        1.1509611623147786e-12


==> anc/3fhl_tautau_full_table.txt <==
#Fermi-LAT sensitivity to DM - tautau, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
10    1.4530282359259683e-11        1.5026568314299715e-12
15    1.7603090859963366e-11        1.8561044628356838e-12
20    1.8916219285403102e-11        2.003124445829063e-12
30    1.9979967333383364e-11        2.1048226096082034e-12
40    2.025944342842756e-11        2.1065998338093417e-12
50    2.0222802599167977e-11        2.070635329864956e-12
60    2.0032179040563314e-11        2.0180740759045968e-12
80    1.947358593823445e-11        1.9014299683373093e-12
100    1.887311487647203e-11        1.7915512823263313e-12
150    1.749727793209921e-11        1.5735184422799309e-12
200    1.6445020692423817e-11        1.4224308579960376e-12
300    1.5081236606762083e-11        1.2470002244344136e-12
400    1.4218307954616538e-11        1.1397987588479541e-12
500    1.3627390015036323e-11        1.0680769419943448e-12
600    1.3184896750784159e-11        1.0125399867513818e-12
800    1.2559429191094651e-11        9.307443054121234e-13
1000    1.2146525972533961e-11        8.783848214760637e-13
1500    1.1543375630362895e-11        8.076113562627274e-13
2000    1.121920351759842e-11        7.762782387385481e-13
3000    1.0886565954271177e-11        7.525760071548648e-13
4000    1.071539038055569e-11        7.419961455153168e-13
5000    1.062631666687297e-11        7.370287106317486e-13
6000    1.0563058240598e-11        7.330576033345859e-13
8000    1.0487723536845017e-11        7.281058351724101e-13
10000    1.0461755593771382e-11        7.269485577734991e-13
15000    1.0432777905466928e-11        7.255786683285637e-13
20000    1.0411383560837706e-11        7.240618152791478e-13
30000    1.0395780590533032e-11        7.230786065390293e-13
50000    1.040766951787564e-11        7.24558976185341e-13


==> anc/3fhl_toptop_full_table.txt <==
#Fermi-LAT sensitivity to DM - toptop, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
180    2.0323402682986824e-11        2.1331497766091667e-12
200    2.0385531804278934e-11        2.129449177754039e-12
300    2.034689951246893e-11        2.08659803845046e-12
400    2.018358917499352e-11        2.043229517870171e-12
500    2.001012550101322e-11        2.0047255955973897e-12
600    1.984183130299133e-11        1.970386744390429e-12
800    1.9532426023816107e-11        1.9114423585597784e-12
1000    1.9263994913143456e-11        1.8629806898540213e-12
1500    1.8722228628531568e-11        1.7696367374947508e-12
2000    1.830758634968621e-11        1.7025778573445671e-12
3000    1.770231704278924e-11        1.6094568169519596e-12
4000    1.726422477199563e-11        1.544073029158266e-12
5000    1.692101667116752e-11        1.4934297288410336e-12
6000    1.6645702177742194e-11        1.453055557820715e-12
8000    1.6194625501730897e-11        1.388516146678953e-12
10000    1.578469646656977e-11        1.3328983099539227e-12
15000    1.5201263858788394e-11        1.2556878280223227e-12
20000    1.4773626766384496e-11        1.199943790164415e-12
30000    1.410115080258123e-11        1.1155255321901314e-12
50000    1.3372906948472263e-11        1.0298015695395235e-12


==> anc/3fhl_ww_full_table.txt <==
#Fermi-LAT sensitivity to DM - ww, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    2.027757822764542e-11        2.1332744598590025e-12
150    2.0412248280532452e-11        2.1138143319054947e-12
200    2.0325121793951517e-11        2.0796942726969414e-12
300    2.0062028427414447e-11        2.0156419935912773e-12
400    1.9792851385647126e-11        1.9606638361480133e-12
500    1.9540088297409497e-11        1.9127568452737e-12
600    1.9310384888338028e-11        1.8710859684550885e-12
800    1.8910963073270892e-11        1.8013307859221506e-12
1000    1.8574810092819583e-11        1.7450551637390732e-12
1500    1.791714866750116e-11        1.6417446829092297e-12
2000    1.7424724857439955e-11        1.5677811696437893e-12
3000    1.6724857609951016e-11        1.4648106946152373e-12
4000    1.6225829707616768e-11        1.3930869261977175e-12
5000    1.581793203364601e-11        1.3374026278795137e-12
6000    1.5513179282833356e-11        1.2967705251623607e-12
8000    1.4981222859478116e-11        1.227106198771477e-12
10000    1.4532830668045893e-11        1.1689334396269846e-12
15000    1.3883590457841599e-11        1.089276455493171e-12
20000    1.3516091024179389e-11        1.0459278842328557e-12
30000    1.2895897891218588e-11        9.73586987938757e-13
50000    1.20745366830044e-11        8.845842352882272e-13


==> anc/3fhl_zz_full_table.txt <==
#Fermi-LAT sensitivity to DM - zz, 3fhl catalog, |b|>10 deg
#mass [GeV]   min_flux [ph/cm2/s]   err_min_flux
100    8.34847902614344e-12        5.376859981559567e-13
150    8.697414316527485e-12        5.720413292359394e-13
200    8.873021241362355e-12        5.908104951449222e-13
300    9.058285371787989e-12        6.114602097220811e-13
400    9.16472626955045e-12        6.235552438976777e-13
500    9.231220822469854e-12        6.311007489170906e-13
600    9.274980089513107e-12        6.360086068912807e-13
800    9.326952404853373e-12        6.416673832901343e-13
1000    9.35677837293758e-12        6.446964273196243e-13
1500    9.387747523792456e-12        6.473107640181386e-13
2000    9.394089672820627e-12        6.472763948092708e-13
3000    9.385441208931145e-12        6.453124167839219e-13
4000    9.370579832912451e-12        6.43117449485725e-13
5000    9.357374250451578e-12        6.414356350757655e-13
6000    9.345641448221809e-12        6.400860744215642e-13
8000    9.330788745820495e-12        6.38671136376362e-13
10000    9.323895822088701e-12        6.383028871084773e-13
15000    9.324144754907504e-12        6.392668512600341e-13
20000    9.332619746449389e-12        6.408384023090519e-13
30000    9.34329089791186e-12        6.427084884262635e-13


==> anc/bb_2fhl_constraints.txt <==
#DM constraints, bb, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
 50.00                nan                nan                nan
 50.19        1.22893e-20        1.15560e-20        1.30227e-20
 50.38        6.14131e-21        5.77466e-21        6.50797e-21
 50.57        4.09196e-21        3.84752e-21        4.33639e-21
 50.77        3.06727e-21        2.88394e-21        3.25059e-21
 50.96        2.45244e-21        2.30578e-21        2.59910e-21
 51.15        2.04255e-21        1.92034e-21        2.16476e-21
 51.35        1.74976e-21        1.64501e-21        1.85451e-21
 51.54        1.53016e-21        1.43851e-21        1.62181e-21
 51.74        1.35936e-21        1.27789e-21        1.44082e-21
 51.94        1.22271e-21        1.14939e-21        1.29603e-21
 52.14        1.11090e-21        1.04425e-21        1.17755e-21
 52.33        1.01772e-21        9.56631e-22        1.07882e-21
 52.53        9.38878e-22        8.82487e-22        9.95268e-22
 52.73        8.71292e-22        8.18931e-22        9.23652e-22
 52.93        8.12714e-22        7.63847e-22        8.61581e-22
 53.14        7.61455e-22        7.15645e-22        8.07265e-22
 53.34        7.16224e-22        6.73111e-22        7.59337e-22
 53.54        6.76016e-22        6.35301e-22        7.16731e-22
 53.75        6.40038e-22        6.01468e-22        6.78608e-22
 53.95        6.07656e-22        5.71017e-22        6.44295e-22
 54.16        5.78355e-22        5.43464e-22        6.13247e-22
 54.36        5.51716e-22        5.18413e-22        5.85019e-22
 54.57        5.27392e-22        4.95539e-22        5.59244e-22
 54.78        5.05092e-22        4.74569e-22        5.35615e-22
 54.99        4.84575e-22        4.55275e-22        5.13875e-22
 55.20        4.65635e-22        4.37464e-22        4.93805e-22
 55.41        4.48095e-22        4.20971e-22        4.75220e-22
 55.62        4.31808e-22        4.05654e-22        4.57961e-22
 55.83        4.16642e-22        3.91392e-22        4.41891e-22
 56.04        4.02485e-22        3.78080e-22        4.26891e-22
 56.26        3.89241e-22        3.65625e-22        4.12857e-22
 56.47        3.76823e-22        3.53948e-22        3.99699e-22
 56.68        3.65157e-22        3.42977e-22        3.87337e-22
 56.90        3.54176e-22        3.32650e-22        3.75701e-22
 57.12        3.43821e-22        3.22913e-22        3.64729e-22
 57.33        3.34040e-22        3.13715e-22        3.54365e-22
 57.55        3.24787e-22        3.05014e-22        3.44560e-22
 57.77        3.16020e-22        2.96769e-22        3.35271e-22
 57.99        3.07702e-22        2.88947e-22        3.26456e-22
 58.21        2.99798e-22        2.81514e-22        3.18082e-22
 58.44        2.92279e-22        2.74444e-22        3.10115e-22
 58.66        2.85118e-22        2.67709e-22        3.02527e-22
 58.88        2.78289e-22        2.61287e-22        2.95290e-22
 59.11        2.71769e-22        2.55156e-22        2.88382e-22
 59.33        2.65538e-22        2.49297e-22        2.81780e-22
 59.56        2.59578e-22        2.43691e-22        2.75464e-22
 59.78        2.53870e-22        2.38324e-22        2.69417e-22
 60.01        2.48399e-22        2.33179e-22        2.63619e-22
 60.24        2.43130e-22        2.28230e-22        2.58030e-22
 60.47        2.38071e-22        2.23477e-22        2.52665e-22
 60.70        2.33210e-22        2.18911e-22        2.47509e-22
 60.93        2.28535e-22        2.14520e-22        2.42551e-22
 61.16        2.24036e-22        2.10294e-22        2.37779e-22
 61.40        2.19704e-22        2.06224e-22        2.33184e-22
 61.63        2.15528e-22        2.02301e-22        2.28754e-22
 61.87        2.11500e-22        1.98518e-22        2.24483e-22
 62.10        2.07614e-22        1.94867e-22        2.20361e-22
 62.34        2.03861e-22        1.91341e-22        2.16380e-22
 62.57        2.00235e-22        1.87935e-22        2.12534e-22
 62.81        1.96729e-22        1.84642e-22        2.08816e-22
 63.05        1.93337e-22        1.81456e-22        2.05219e-22
 63.29        1.90055e-22        1.78373e-22        2.01737e-22
 63.53        1.86876e-22        1.75387e-22        1.98366e-22
 63.78        1.83796e-22        1.72494e-22        1.95099e-22
 64.02        1.80811e-22        1.69689e-22        1.91933e-22
 64.26        1.77916e-22        1.66969e-22        1.88862e-22
 64.51        1.75106e-22        1.64330e-22        1.85882e-22
 64.75        1.72379e-22        1.61769e-22        1.82990e-22
 65.00        1.69731e-22        1.59281e-22        1.80181e-22
 65.25        1.67158e-22        1.56864e-22        1.77452e-22
 65.50        1.64657e-22        1.54515e-22        1.74800e-22
 65.75        1.62225e-22        1.52230e-22        1.72221e-22
 66.00        1.59860e-22        1.50008e-22        1.69712e-22
 66.25        1.57558e-22        1.47846e-22        1.67270e-22
 66.50        1.55317e-22        1.45741e-22        1.64894e-22
 66.75        1.53135e-22        1.43691e-22        1.62579e-22
 67.01        1.51010e-22        1.41695e-22        1.60325e-22
 67.26        1.48938e-22        1.39749e-22        1.58128e-22
 67.52        1.46919e-22        1.37852e-22        1.55986e-22
 67.78        1.44950e-22        1.36002e-22        1.53898e-22
 68.03        1.43029e-22        1.34198e-22        1.51861e-22
 68.29        1.41155e-22        1.32437e-22        1.49873e-22
 68.55        1.39326e-22        1.30719e-22        1.47933e-22
 68.81        1.37540e-22        1.29042e-22        1.46039e-22
 69.08        1.35796e-22        1.27403e-22        1.44189e-22
 69.34        1.34093e-22        1.25803e-22        1.42382e-22
 69.60        1.32428e-22        1.24239e-22        1.40617e-22
 69.87        1.30801e-22        1.22711e-22        1.38891e-22
 70.14        1.29210e-22        1.21216e-22        1.37204e-22
 70.40        1.27654e-22        1.19755e-22        1.35554e-22
 70.67        1.26131e-22        1.18324e-22        1.33939e-22
 70.94        1.24640e-22        1.16923e-22        1.32356e-22
 71.21        1.23178e-22        1.15550e-22        1.30806e-22
 71.48        1.21744e-22        1.14203e-22        1.29285e-22
 71.75        1.20337e-22        1.12881e-22        1.27793e-22
 72.03        1.18956e-22        1.11583e-22        1.26328e-22
 72.30        1.17599e-22        1.10309e-22        1.24889e-22
 72.58        1.16265e-22        1.09056e-22        1.23474e-22
 72.85        1.14953e-22        1.07823e-22        1.22082e-22
 73.13        1.13662e-22        1.06611e-22        1.20714e-22
 73.41        1.12392e-22        1.05418e-22        1.19366e-22
 73.69        1.11141e-22        1.04242e-22        1.18039e-22
 73.97        1.09908e-22        1.03084e-22        1.16732e-22
 74.25        1.08693e-22        1.01943e-22        1.15443e-22
 74.54        1.07495e-22        1.00818e-22        1.14172e-22
 74.82        1.06314e-22        9.97082e-23        1.12919e-22
 75.10        1.05148e-22        9.86132e-23        1.11683e-22
 75.39        1.03997e-22        9.75324e-23        1.10462e-22
 75.68        1.02861e-22        9.64654e-23        1.09257e-22
 75.97        1.01739e-22        9.54116e-23        1.08067e-22
 76.26        1.00631e-22        9.43706e-23        1.06892e-22
 76.55        9.95359e-23        9.33419e-23        1.05730e-22
 76.84        9.84535e-23        9.23253e-23        1.04582e-22
 77.13        9.73835e-23        9.13203e-23        1.03447e-22
 77.42        9.63255e-23        9.03266e-23        1.02324e-22
 77.72        9.52792e-23        8.93439e-23        1.01214e-22
 78.01        9.42442e-23        8.83718e-23        1.00117e-22
 78.31        9.32203e-23        8.74102e-23        9.90304e-23
 78.61        9.22072e-23        8.64587e-23        9.79557e-23
 78.91        9.12046e-23        8.55171e-23        9.68921e-23
 79.21        9.02123e-23        8.45852e-23        9.58394e-23
 79.51        8.92302e-23        8.36628e-23        9.47975e-23
 79.82        8.82579e-23        8.27497e-23        9.37660e-23
 80.12        8.72822e-23        8.18338e-23        9.27306e-23
 80.42        8.62965e-23        8.09089e-23        9.16841e-23
 80.73        8.53213e-23        7.99939e-23        9.06487e-23
 81.04        8.43570e-23        7.90891e-23        8.96249e-23
 81.35        8.34037e-23        7.81946e-23        8.86127e-23
 81.66        8.24615e-23        7.73106e-23        8.76124e-23
 81.97        8.15307e-23        7.64372e-23        8.66241e-23
 82.28        8.06113e-23        7.55745e-23        8.56480e-23
 82.59        7.97034e-23        7.47227e-23        8.46841e-23
 82.91        7.88071e-23        7.38818e-23        8.37324e-23
 83.22        7.79225e-23        7.30517e-23        8.27932e-23
 83.54        7.70495e-23        7.22327e-23        8.18664e-23
 83.86        7.61883e-23        7.14247e-23        8.09519e-23
 84.18        7.53388e-23        7.06276e-23        8.00500e-23
 84.50        7.45010e-23        6.98416e-23        7.91604e-23
 84.82        7.36749e-23        6.90665e-23        7.82833e-23
 85.14        7.28604e-23        6.83023e-23        7.74185e-23
 85.47        7.20576e-23        6.75491e-23        7.65661e-23
 85.79        7.12662e-23        6.68066e-23        7.57259e-23
 86.12        7.04864e-23        6.60750e-23        7.48978e-23
 86.45        6.97180e-23        6.53540e-23        7.40819e-23
 86.78        6.89609e-23        6.46437e-23        7.32780e-23
 87.11        6.82150e-23        6.39439e-23        7.24861e-23
 87.44        6.74802e-23        6.32545e-23        7.17059e-23
 87.77        6.67565e-23        6.25755e-23        7.09375e-23
 88.11        6.60437e-23        6.19068e-23        7.01806e-23
 88.44        6.53417e-23        6.12482e-23        6.94353e-23
 88.78        6.46504e-23        6.05996e-23        6.87013e-23
 89.12        6.39697e-23        5.99610e-23        6.79785e-23
 89.46        6.32995e-23        5.93321e-23        6.72668e-23
 89.80        6.26395e-23        5.87130e-23        6.65660e-23
 90.14        6.19897e-23        5.81034e-23        6.58761e-23
 90.49        6.13500e-23        5.75032e-23        6.51968e-23
 90.83        6.07199e-23        5.69120e-23        6.45278e-23
 91.18        6.00992e-23        5.63297e-23        6.38688e-23
 91.52        5.94877e-23        5.57560e-23        6.32194e-23
 91.87        5.88851e-23        5.51907e-23        6.25796e-23
 92.22        5.82911e-23        5.46334e-23        6.19489e-23
 92.57        5.77056e-23        5.40840e-23        6.13271e-23
 92.93        5.71282e-23        5.35424e-23        6.07140e-23
 93.28        5.65588e-23        5.30081e-23        6.01094e-23
 93.64        5.59971e-23        5.24812e-23        5.95130e-23
 93.99        5.54430e-23        5.19614e-23        5.89246e-23
 94.35        5.48963e-23        5.14485e-23        5.83441e-23
 94.71        5.43568e-23        5.09424e-23        5.77712e-23
 95.07        5.38243e-23        5.04428e-23        5.72058e-23
 95.43        5.32987e-23        4.99497e-23        5.66477e-23
 95.80        5.27798e-23        4.94629e-23        5.60967e-23
 96.16        5.22674e-23        4.89822e-23        5.55526e-23
 96.53        5.17614e-23        4.85075e-23        5.50153e-23
 96.90        5.12617e-23        4.80387e-23        5.44847e-23
 97.26        5.07681e-23        4.75756e-23        5.39605e-23
 97.64        5.02805e-23        4.71182e-23        5.34427e-23
 98.01        4.97987e-23        4.66663e-23        5.29312e-23
 98.38        4.93227e-23        4.62197e-23        5.24258e-23
 98.76        4.88524e-23        4.57785e-23        5.19263e-23
 99.13        4.83876e-23        4.53424e-23        5.14327e-23
 99.51        4.79282e-23        4.49115e-23        5.09448e-23
 99.89        4.74741e-23        4.44855e-23        5.04626e-23
100.27        4.70213e-23        4.40609e-23        4.99818e-23
100.65        4.65722e-23        4.36396e-23        4.95048e-23
101.03        4.61282e-23        4.32232e-23        4.90331e-23
101.42        4.56891e-23        4.28114e-23        4.85668e-23
101.81        4.52549e-23        4.24043e-23        4.81056e-23
102.19        4.48256e-23        4.20016e-23        4.76496e-23
102.58        4.44010e-23        4.16034e-23        4.71985e-23
102.97        4.39810e-23        4.12095e-23        4.67524e-23
103.37        4.35655e-23        4.08199e-23        4.63111e-23
103.76        4.31545e-23        4.04345e-23        4.58746e-23
104.15        4.27479e-23        4.00532e-23        4.54427e-23
104.55        4.23457e-23        3.96759e-23        4.50154e-23
104.95        4.19477e-23        3.93027e-23        4.45926e-23
105.35        4.15538e-23        3.89334e-23        4.41743e-23
105.75        4.11641e-23        3.85679e-23        4.37604e-23
106.15        4.07785e-23        3.82063e-23        4.33507e-23
106.56        4.03968e-23        3.78484e-23        4.29453e-23
106.96        4.00191e-23        3.74941e-23        4.25441e-23
107.37        3.96453e-23        3.71436e-23        4.21470e-23
107.78        3.92753e-23        3.67966e-23        4.17540e-23
108.19        3.89090e-23        3.64532e-23        4.13649e-23
108.60        3.85465e-23        3.61132e-23        4.09799e-23
109.02        3.81877e-23        3.57767e-23        4.05987e-23
109.43        3.78325e-23        3.54436e-23        4.02213e-23
109.85        3.74808e-23        3.51138e-23        3.98478e-23
110.27        3.71327e-23        3.47874e-23        3.94780e-23
110.69        3.67881e-23        3.44643e-23        3.91120e-23
111.11        3.64470e-23        3.41444e-23        3.87496e-23
111.53        3.61094e-23        3.38278e-23        3.83909e-23
111.96        3.57752e-23        3.35145e-23        3.80360e-23
112.38        3.54445e-23        3.32043e-23        3.76847e-23
112.81        3.51172e-23        3.28975e-23        3.73370e-23
113.24        3.47934e-23        3.25938e-23        3.69930e-23
113.67        3.44729e-23        3.22933e-23        3.66525e-23
114.11        3.41558e-23        3.19959e-23        3.63157e-23
114.54        3.38421e-23        3.17017e-23        3.59824e-23
114.98        3.35317e-23        3.14107e-23        3.56526e-23
115.42        3.32246e-23        3.11227e-23        3.53264e-23
115.86        3.29207e-23        3.08378e-23        3.50037e-23
116.30        3.26202e-23        3.05560e-23        3.46844e-23
116.74        3.23229e-23        3.02772e-23        3.43685e-23
117.18        3.20288e-23        3.00015e-23        3.40561e-23
117.63        3.17378e-23        2.97287e-23        3.37470e-23
118.08        3.14501e-23        2.94588e-23        3.34413e-23
118.53        3.11654e-23        2.91920e-23        3.31389e-23
118.98        3.08839e-23        2.89280e-23        3.28398e-23
119.43        3.06055e-23        2.86669e-23        3.25440e-23
119.89        3.03301e-23        2.84087e-23        3.22515e-23
120.35        3.00577e-23        2.81533e-23        3.19621e-23
120.80        2.97883e-23        2.79007e-23        3.16760e-23
121.26        2.95220e-23        2.76510e-23        3.13930e-23
121.73        2.92588e-23        2.74042e-23        3.11134e-23
122.19        2.89986e-23        2.71602e-23        3.08369e-23
122.66        2.87414e-23        2.69191e-23        3.05637e-23
123.12        2.84873e-23        2.66809e-23        3.02938e-23
123.59        2.82363e-23        2.64455e-23        3.00271e-23
124.06        2.79883e-23        2.62130e-23        2.97636e-23
124.54        2.77434e-23        2.59833e-23        2.95034e-23
125.01        2.75015e-23        2.57565e-23        2.92464e-23
125.49        2.72626e-23        2.55325e-23        2.89926e-23
125.96        2.70267e-23        2.53114e-23        2.87420e-23
126.44        2.67938e-23        2.50930e-23        2.84946e-23
126.93        2.65639e-23        2.48775e-23        2.82504e-23
127.41        2.63370e-23        2.46647e-23        2.80093e-23
127.89        2.61129e-23        2.44546e-23        2.77713e-23
128.38        2.58918e-23        2.42473e-23        2.75364e-23
128.87        2.56736e-23        2.40427e-23        2.73045e-23
129.36        2.54583e-23        2.38408e-23        2.70758e-23
129.85        2.52458e-23        2.36416e-23        2.68500e-23
130.35        2.50361e-23        2.34450e-23        2.66272e-23
130.85        2.48292e-23        2.32510e-23        2.64074e-23
131.34        2.46250e-23        2.30595e-23        2.61905e-23
131.84        2.44234e-23        2.28705e-23        2.59763e-23
132.35        2.42244e-23        2.26840e-23        2.57649e-23
132.85        2.40279e-23        2.24997e-23        2.55562e-23
133.36        2.38339e-23        2.23178e-23        2.53500e-23
133.87        2.36423e-23        2.21382e-23        2.51465e-23
134.38        2.34531e-23        2.19608e-23        2.49454e-23
134.89        2.32661e-23        2.17855e-23        2.47468e-23
135.40        2.30815e-23        2.16123e-23        2.45506e-23
135.92        2.28990e-23        2.14412e-23        2.43567e-23
136.43        2.27187e-23        2.12722e-23        2.41652e-23
136.95        2.25405e-23        2.11051e-23        2.39759e-23
137.48        2.23644e-23        2.09400e-23        2.37887e-23
138.00        2.21903e-23        2.07768e-23        2.36038e-23
138.53        2.20182e-23        2.06154e-23        2.34210e-23
139.05        2.18480e-23        2.04559e-23        2.32402e-23
139.58        2.16798e-23        2.02982e-23        2.30615e-23
140.11        2.15135e-23        2.01422e-23        2.28848e-23
140.65        2.13490e-23        1.99880e-23        2.27100e-23
141.18        2.11863e-23        1.98354e-23        2.25371e-23
141.72        2.10253e-23        1.96845e-23        2.23661e-23
142.26        2.08660e-23        1.95351e-23        2.21969e-23
142.80        2.07084e-23        1.93874e-23        2.20294e-23
143.35        2.05524e-23        1.92411e-23        2.18636e-23
143.89        2.03979e-23        1.90963e-23        2.16995e-23
144.44        2.02450e-23        1.89529e-23        2.15371e-23
144.99        2.00935e-23        1.88109e-23        2.13762e-23
145.54        1.99436e-23        1.86703e-23        2.12168e-23
146.10        1.97950e-23        1.85310e-23        2.10590e-23
146.66        1.96478e-23        1.83930e-23        2.09026e-23
147.21        1.95020e-23        1.82563e-23        2.07477e-23
147.78        1.93575e-23        1.81209e-23        2.05942e-23
148.34        1.92144e-23        1.79866e-23        2.04421e-23
148.90        1.90724e-23        1.78536e-23        2.02913e-23
149.47        1.89318e-23        1.77217e-23        2.01419e-23
150.04        1.87922e-23        1.75908e-23        1.99935e-23
150.61        1.86516e-23        1.74591e-23        1.98441e-23
151.19        1.85123e-23        1.73285e-23        1.96960e-23
151.76        1.83743e-23        1.71992e-23        1.95493e-23
152.34        1.82376e-23        1.70711e-23        1.94041e-23
152.92        1.81023e-23        1.69444e-23        1.92603e-23
153.50        1.79685e-23        1.68190e-23        1.91181e-23
154.09        1.78361e-23        1.66949e-23        1.89774e-23
154.67        1.77052e-23        1.65722e-23        1.88382e-23
155.26        1.75758e-23        1.64510e-23        1.87007e-23
155.86        1.74479e-23        1.63311e-23        1.85648e-23
156.45        1.73216e-23        1.62127e-23        1.84305e-23
157.04        1.71968e-23        1.60958e-23        1.82979e-23
157.64        1.70736e-23        1.59803e-23        1.81669e-23
158.24        1.69520e-23        1.58664e-23        1.80376e-23
158.85        1.68320e-23        1.57539e-23        1.79101e-23
159.45        1.67135e-23        1.56429e-23        1.77842e-23
160.06        1.65967e-23        1.55334e-23        1.76600e-23
160.67        1.64815e-23        1.54254e-23        1.75375e-23
161.28        1.63678e-23        1.53189e-23        1.74167e-23
161.90        1.62556e-23        1.52138e-23        1.72975e-23
162.51        1.61449e-23        1.51100e-23        1.71798e-23
163.13        1.60356e-23        1.50076e-23        1.70636e-23
163.75        1.59276e-23        1.49064e-23        1.69489e-23
164.38        1.58210e-23        1.48064e-23        1.68355e-23
165.00        1.57156e-23        1.47077e-23        1.67235e-23
165.63        1.56114e-23        1.46101e-23        1.66128e-23
166.26        1.55085e-23        1.45136e-23        1.65034e-23
166.90        1.54067e-23        1.44182e-23        1.63952e-23
167.53        1.53060e-23        1.43238e-23        1.62882e-23
168.17        1.52064e-23        1.42305e-23        1.61823e-23
168.81        1.51079e-23        1.41381e-23        1.60776e-23
169.45        1.50103e-23        1.40467e-23        1.59739e-23
170.10        1.49138e-23        1.39562e-23        1.58713e-23
170.75        1.48182e-23        1.38667e-23        1.57697e-23
171.40        1.47236e-23        1.37780e-23        1.56691e-23
172.05        1.46298e-23        1.36901e-23        1.55695e-23
172.71        1.45370e-23        1.36031e-23        1.54708e-23
173.36        1.44449e-23        1.35169e-23        1.53730e-23
174.02        1.43538e-23        1.34314e-23        1.52761e-23
174.69        1.42634e-23        1.33467e-23        1.51801e-23
175.35        1.41738e-23        1.32628e-23        1.50849e-23
176.02        1.40850e-23        1.31795e-23        1.49904e-23
176.69        1.39969e-23        1.30970e-23        1.48968e-23
177.36        1.39096e-23        1.30151e-23        1.48040e-23
178.04        1.38229e-23        1.29339e-23        1.47119e-23
178.72        1.37369e-23        1.28534e-23        1.46205e-23
179.40        1.36517e-23        1.27734e-23        1.45299e-23
180.08        1.35670e-23        1.26941e-23        1.44399e-23
180.77        1.34830e-23        1.26154e-23        1.43507e-23
181.46        1.33997e-23        1.25373e-23        1.42621e-23
182.15        1.33171e-23        1.24599e-23        1.41743e-23
182.84        1.32351e-23        1.23831e-23        1.40872e-23
183.54        1.31539e-23        1.23070e-23        1.40009e-23
184.24        1.30735e-23        1.22316e-23        1.39154e-23
184.94        1.29938e-23        1.21569e-23        1.38306e-23
185.64        1.29148e-23        1.20829e-23        1.37467e-23
186.35        1.28367e-23        1.20096e-23        1.36637e-23
187.06        1.27593e-23        1.19371e-23        1.35814e-23
187.77        1.26827e-23        1.18654e-23        1.35001e-23
188.49        1.26070e-23        1.17944e-23        1.34196e-23
189.21        1.25321e-23        1.17242e-23        1.33400e-23
189.93        1.24580e-23        1.16548e-23        1.32612e-23
190.65        1.23848e-23        1.15861e-23        1.31834e-23
191.38        1.23124e-23        1.15183e-23        1.31064e-23
192.11        1.22408e-23        1.14512e-23        1.30304e-23
192.84        1.21701e-23        1.13850e-23        1.29552e-23
193.57        1.21003e-23        1.13195e-23        1.28810e-23
194.31        1.20313e-23        1.12549e-23        1.28077e-23
195.05        1.19632e-23        1.11911e-23        1.27353e-23
195.79        1.18959e-23        1.11280e-23        1.26639e-23
196.54        1.18296e-23        1.10658e-23        1.25933e-23
197.29        1.17641e-23        1.10044e-23        1.25237e-23
198.04        1.16994e-23        1.09438e-23        1.24550e-23
198.80        1.16356e-23        1.08841e-23        1.23872e-23
199.55        1.15727e-23        1.08251e-23        1.23204e-23
200.31        1.15101e-23        1.07664e-23        1.22538e-23
201.08        1.14476e-23        1.07079e-23        1.21873e-23
201.84        1.13859e-23        1.06500e-23        1.21217e-23
202.61        1.13249e-23        1.05930e-23        1.20569e-23
203.38        1.12648e-23        1.05366e-23        1.19929e-23
204.16        1.12053e-23        1.04809e-23        1.19297e-23
204.94        1.11465e-23        1.04258e-23        1.18672e-23
205.72        1.10884e-23        1.03714e-23        1.18054e-23
206.50        1.10309e-23        1.03175e-23        1.17443e-23
207.29        1.09740e-23        1.02642e-23        1.16838e-23
208.08        1.09176e-23        1.02114e-23        1.16239e-23
208.87        1.08618e-23        1.01591e-23        1.15646e-23
209.66        1.08066e-23        1.01074e-23        1.15058e-23
210.46        1.07518e-23        1.00560e-23        1.14475e-23
211.27        1.06975e-23        1.00052e-23        1.13898e-23
212.07        1.06436e-23        9.95470e-24        1.13325e-23
212.88        1.05902e-23        9.90465e-24        1.12757e-23
213.69        1.05372e-23        9.85497e-24        1.12194e-23
214.50        1.04845e-23        9.80565e-24        1.11634e-23
215.32        1.04322e-23        9.75668e-24        1.11078e-23
216.14        1.03803e-23        9.70804e-24        1.10526e-23
216.96        1.03287e-23        9.65970e-24        1.09978e-23
217.79        1.02775e-23        9.61167e-24        1.09432e-23
218.62        1.02265e-23        9.56391e-24        1.08890e-23
219.45        1.01758e-23        9.51642e-24        1.08351e-23
220.29        1.01254e-23        9.46918e-24        1.07815e-23
221.13        1.00752e-23        9.42219e-24        1.07282e-23
221.97        1.00253e-23        9.37547e-24        1.06752e-23
222.82        9.97575e-24        9.32902e-24        1.06225e-23
223.67        9.92649e-24        9.28287e-24        1.05701e-23
224.52        9.87756e-24        9.23703e-24        1.05181e-23
225.37        9.82897e-24        9.19151e-24        1.04664e-23
226.23        9.78073e-24        9.14633e-24        1.04151e-23
227.09        9.73287e-24        9.10149e-24        1.03643e-23
227.96        9.68538e-24        9.05700e-24        1.03138e-23
228.83        9.63829e-24        9.01288e-24        1.02637e-23
229.70        9.59160e-24        8.96914e-24        1.02141e-23
230.57        9.54532e-24        8.92578e-24        1.01648e-23
231.45        9.49945e-24        8.88282e-24        1.01161e-23
232.33        9.45402e-24        8.84025e-24        1.00678e-23
233.22        9.40902e-24        8.79810e-24        1.00199e-23
234.11        9.36447e-24        8.75635e-24        9.97258e-24
235.00        9.32036e-24        8.71503e-24        9.92569e-24
235.89        9.27671e-24        8.67414e-24        9.87928e-24
236.79        9.23353e-24        8.63368e-24        9.83337e-24
237.69        9.19081e-24        8.59366e-24        9.78796e-24
238.60        9.14856e-24        8.55408e-24        9.74305e-24
239.51        9.10680e-24        8.51495e-24        9.69865e-24
240.42        9.06551e-24        8.47626e-24        9.65475e-24
241.34        9.02470e-24        8.43803e-24        9.61137e-24
242.26        8.98436e-24        8.40023e-24        9.56849e-24
243.18        8.94448e-24        8.36287e-24        9.52609e-24
244.11        8.90505e-24        8.32592e-24        9.48418e-24
245.04        8.86606e-24        8.28938e-24        9.44273e-24
245.97        8.82749e-24        8.25325e-24        9.40173e-24
246.91        8.78935e-24        8.21751e-24        9.36119e-24
247.85        8.75162e-24        8.18216e-24        9.32108e-24
248.79        8.71429e-24        8.14718e-24        9.28141e-24
249.74        8.67736e-24        8.11258e-24        9.24215e-24
250.69        8.64082e-24        8.07833e-24        9.20330e-24
251.65        8.60465e-24        8.04444e-24        9.16486e-24
252.60        8.56886e-24        8.01090e-24        9.12682e-24
253.57        8.53343e-24        7.97770e-24        9.08916e-24
254.53        8.49836e-24        7.94484e-24        9.05188e-24
255.50        8.46363e-24        7.91230e-24        9.01497e-24
256.48        8.42925e-24        7.88008e-24        8.97843e-24
257.45        8.39521e-24        7.84817e-24        8.94224e-24
258.43        8.36149e-24        7.81658e-24        8.90640e-24
259.42        8.32810e-24        7.78528e-24        8.87091e-24
260.41        8.29502e-24        7.75428e-24        8.83576e-24
261.40        8.26225e-24        7.72357e-24        8.80093e-24
262.39        8.22979e-24        7.69315e-24        8.76643e-24
263.39        8.19762e-24        7.66300e-24        8.73224e-24
264.40        8.16575e-24        7.63313e-24        8.69836e-24
265.40        8.13416e-24        7.60352e-24        8.66479e-24
266.42        8.10285e-24        7.57418e-24        8.63152e-24
267.43        8.07182e-24        7.54510e-24        8.59854e-24
268.45        8.04106e-24        7.51627e-24        8.56585e-24
269.47        8.01056e-24        7.48768e-24        8.53343e-24
270.50        7.98032e-24        7.45934e-24        8.50130e-24
271.53        7.95034e-24        7.43124e-24        8.46943e-24
272.56        7.92060e-24        7.40337e-24        8.43784e-24
273.60        7.89111e-24        7.37573e-24        8.40650e-24
274.64        7.86186e-24        7.34831e-24        8.37541e-24
275.69        7.83285e-24        7.32112e-24        8.34458e-24
276.74        7.80407e-24        7.29414e-24        8.31400e-24
277.80        7.77551e-24        7.26737e-24        8.28365e-24
278.85        7.74718e-24        7.24081e-24        8.25355e-24
279.92        7.71907e-24        7.21446e-24        8.22367e-24
280.98        7.69117e-24        7.18831e-24        8.19403e-24
282.05        7.66349e-24        7.16237e-24        8.16462e-24
283.13        7.63604e-24        7.13663e-24        8.13545e-24
284.21        7.60882e-24        7.11112e-24        8.10652e-24
285.29        7.58183e-24        7.08582e-24        8.07784e-24
286.38        7.55508e-24        7.06074e-24        8.04942e-24
287.47        7.52858e-24        7.03590e-24        8.02126e-24
288.56        7.50232e-24        7.01128e-24        7.99336e-24
289.66        7.47632e-24        6.98690e-24        7.96573e-24
290.76        7.45057e-24        6.96276e-24        7.93837e-24
291.87        7.42508e-24        6.93887e-24        7.91129e-24
292.98        7.39985e-24        6.91521e-24        7.88449e-24
294.10        7.37489e-24        6.89181e-24        7.85797e-24
295.22        7.35019e-24        6.86866e-24        7.83173e-24
296.34        7.32577e-24        6.84576e-24        7.80579e-24
297.47        7.30162e-24        6.82312e-24        7.78013e-24
298.61        7.27775e-24        6.80073e-24        7.75477e-24
299.74        7.25416e-24        6.77861e-24        7.72971e-24
300.89        7.23019e-24        6.75616e-24        7.70423e-24
302.03        7.20632e-24        6.73379e-24        7.67885e-24
303.18        7.18271e-24        6.71168e-24        7.65375e-24
304.34        7.15937e-24        6.68981e-24        7.62894e-24
305.50        7.13629e-24        6.66819e-24        7.60440e-24
306.66        7.11346e-24        6.64680e-24        7.58013e-24
307.83        7.09088e-24        6.62564e-24        7.55612e-24
309.00        7.06854e-24        6.60471e-24        7.53237e-24
310.18        7.04643e-24        6.58399e-24        7.50886e-24
311.36        7.02454e-24        6.56349e-24        7.48560e-24
312.55        7.00288e-24        6.54319e-24        7.46257e-24
313.74        6.98144e-24        6.52310e-24        7.43978e-24
314.93        6.96020e-24        6.50320e-24        7.41721e-24
316.13        6.93918e-24        6.48350e-24        7.39485e-24
317.34        6.91835e-24        6.46398e-24        7.37272e-24
318.55        6.89772e-24        6.44465e-24        7.35078e-24
319.76        6.87727e-24        6.42549e-24        7.32906e-24
320.98        6.85702e-24        6.40651e-24        7.30753e-24
322.20        6.83695e-24        6.38770e-24        7.28619e-24
323.43        6.81705e-24        6.36905e-24        7.26504e-24
324.66        6.79732e-24        6.35057e-24        7.24408e-24
325.90        6.77777e-24        6.33224e-24        7.22329e-24
327.14        6.75837e-24        6.31406e-24        7.20268e-24
328.39        6.73914e-24        6.29604e-24        7.18224e-24
329.64        6.72006e-24        6.27815e-24        7.16196e-24
330.89        6.70113e-24        6.26042e-24        7.14185e-24
332.15        6.68236e-24        6.24282e-24        7.12190e-24
333.42        6.66374e-24        6.22537e-24        7.10211e-24
334.69        6.64527e-24        6.20806e-24        7.08248e-24
335.96        6.62696e-24        6.19090e-24        7.06303e-24
337.24        6.60881e-24        6.17389e-24        7.04374e-24
338.53        6.59083e-24        6.15702e-24        7.02463e-24
339.82        6.57300e-24        6.14031e-24        7.00568e-24
341.11        6.55534e-24        6.12376e-24        6.98692e-24
342.41        6.53784e-24        6.10735e-24        6.96832e-24
343.72        6.52051e-24        6.09111e-24        6.94991e-24
345.03        6.50334e-24        6.07501e-24        6.93167e-24
346.34        6.48635e-24        6.05908e-24        6.91361e-24
347.66        6.46952e-24        6.04331e-24        6.89574e-24
348.98        6.45287e-24        6.02769e-24        6.87804e-24
350.31        6.43638e-24        6.01224e-24        6.86053e-24
351.65        6.42007e-24        5.99694e-24        6.84320e-24
352.99        6.40394e-24        5.98181e-24        6.82606e-24
354.33        6.38798e-24        5.96685e-24        6.80911e-24
355.68        6.37219e-24        5.95204e-24        6.79234e-24
357.04        6.35658e-24        5.93741e-24        6.77575e-24
358.40        6.34115e-24        5.92293e-24        6.75936e-24
359.76        6.32589e-24        5.90863e-24        6.74316e-24
361.13        6.31081e-24        5.89448e-24        6.72714e-24
362.51        6.29591e-24        5.88051e-24        6.71132e-24
363.89        6.28119e-24        5.86669e-24        6.69568e-24
365.28        6.26663e-24        5.85304e-24        6.68022e-24
366.67        6.25224e-24        5.83954e-24        6.66494e-24
368.06        6.23802e-24        5.82620e-24        6.64983e-24
369.47        6.22396e-24        5.81301e-24        6.63490e-24
370.87        6.21006e-24        5.79997e-24        6.62015e-24
372.29        6.19632e-24        5.78708e-24        6.60556e-24
373.71        6.18274e-24        5.77434e-24        6.59114e-24
375.13        6.16931e-24        5.76174e-24        6.57688e-24
376.56        6.15603e-24        5.74928e-24        6.56279e-24
377.99        6.14291e-24        5.73696e-24        6.54885e-24
379.43        6.12993e-24        5.72478e-24        6.53507e-24
380.88        6.11710e-24        5.71274e-24        6.52145e-24
382.33        6.10441e-24        5.70083e-24        6.50798e-24
383.79        6.09186e-24        5.68905e-24        6.49466e-24
385.25        6.07945e-24        5.67741e-24        6.48149e-24
386.72        6.06718e-24        5.66589e-24        6.46847e-24
388.19        6.05505e-24        5.65450e-24        6.45559e-24
389.67        6.04305e-24        5.64323e-24        6.44286e-24
391.15        6.03118e-24        5.63209e-24        6.43026e-24
392.64        6.01944e-24        5.62107e-24        6.41781e-24
394.14        6.00783e-24        5.61017e-24        6.40549e-24
395.64        5.99635e-24        5.59939e-24        6.39331e-24
397.15        5.98499e-24        5.58873e-24        6.38126e-24
398.66        5.97376e-24        5.57818e-24        6.36934e-24
400.18        5.96259e-24        5.56769e-24        6.35750e-24
401.70        5.95112e-24        5.55693e-24        6.34531e-24
403.23        5.93977e-24        5.54629e-24        6.33326e-24
404.77        5.92855e-24        5.53576e-24        6.32133e-24
406.31        5.91744e-24        5.52534e-24        6.30954e-24
407.86        5.90645e-24        5.51503e-24        6.29787e-24
409.41        5.89559e-24        5.50484e-24        6.28634e-24
410.97        5.88485e-24        5.49476e-24        6.27493e-24
412.54        5.87422e-24        5.48480e-24        6.26365e-24
414.11        5.86373e-24        5.47495e-24        6.25250e-24
415.69        5.85335e-24        5.46521e-24        6.24148e-24
417.27        5.84309e-24        5.45559e-24        6.23059e-24
418.86        5.83296e-24        5.44608e-24        6.21984e-24
420.46        5.82294e-24        5.43668e-24        6.20921e-24
422.06        5.81305e-24        5.42740e-24        6.19871e-24
423.67        5.80329e-24        5.41823e-24        6.18834e-24
425.28        5.79364e-24        5.40918e-24        6.17810e-24
426.90        5.78411e-24        5.40023e-24        6.16799e-24
428.53        5.77471e-24        5.39141e-24        6.15801e-24
430.16        5.76543e-24        5.38269e-24        6.14817e-24
431.80        5.75627e-24        5.37409e-24        6.13845e-24
433.44        5.74723e-24        5.36561e-24        6.12886e-24
435.09        5.73832e-24        5.35724e-24        6.11940e-24
436.75        5.72953e-24        5.34898e-24        6.11007e-24
438.42        5.72086e-24        5.34084e-24        6.10088e-24
440.09        5.71231e-24        5.33281e-24        6.09181e-24
441.76        5.70388e-24        5.32489e-24        6.08287e-24
443.44        5.69558e-24        5.31709e-24        6.07406e-24
445.13        5.68739e-24        5.30940e-24        6.06539e-24
446.83        5.67933e-24        5.30183e-24        6.05684e-24
448.53        5.67139e-24        5.29436e-24        6.04842e-24
450.24        5.66358e-24        5.28702e-24        6.04013e-24
451.96        5.65588e-24        5.27978e-24        6.03198e-24
453.68        5.64830e-24        5.27266e-24        6.02394e-24
455.41        5.64084e-24        5.26565e-24        6.01604e-24
457.14        5.63350e-24        5.25874e-24        6.00826e-24
458.88        5.62627e-24        5.25194e-24        6.00059e-24
460.63        5.61915e-24        5.24525e-24        5.99305e-24
462.39        5.61214e-24        5.23865e-24        5.98562e-24
464.15        5.60524e-24        5.23216e-24        5.97831e-24
465.92        5.59844e-24        5.22576e-24        5.97111e-24
467.69        5.59174e-24        5.21946e-24        5.96402e-24
469.47        5.58515e-24        5.21326e-24        5.95704e-24
471.26        5.57866e-24        5.20715e-24        5.95017e-24
473.06        5.57226e-24        5.20113e-24        5.94340e-24
474.86        5.56597e-24        5.19520e-24        5.93673e-24
476.67        5.55976e-24        5.18936e-24        5.93017e-24
478.48        5.55365e-24        5.18360e-24        5.92370e-24
480.31        5.54764e-24        5.17794e-24        5.91734e-24
482.14        5.54171e-24        5.17235e-24        5.91106e-24
483.97        5.53587e-24        5.16685e-24        5.90489e-24
485.82        5.53011e-24        5.16143e-24        5.89880e-24
487.67        5.52445e-24        5.15609e-24        5.89281e-24
489.52        5.51886e-24        5.15082e-24        5.88690e-24
491.39        5.51336e-24        5.14563e-24        5.88109e-24
493.26        5.50794e-24        5.14052e-24        5.87536e-24
495.14        5.50260e-24        5.13548e-24        5.86971e-24
497.03        5.49733e-24        5.13052e-24        5.86415e-24
498.92        5.49215e-24        5.12563e-24        5.85867e-24
500.82        5.48691e-24        5.12069e-24        5.85312e-24
502.73        5.48157e-24        5.11566e-24        5.84747e-24
504.64        5.47630e-24        5.11071e-24        5.84190e-24
506.57        5.47112e-24        5.10583e-24        5.83641e-24
508.50        5.46601e-24        5.10102e-24        5.83100e-24
510.43        5.46099e-24        5.09629e-24        5.82569e-24
512.38        5.45604e-24        5.09163e-24        5.82045e-24
514.33        5.45118e-24        5.08706e-24        5.81531e-24
516.29        5.44641e-24        5.08256e-24        5.81026e-24
518.26        5.44172e-24        5.07814e-24        5.80530e-24
520.23        5.43711e-24        5.07380e-24        5.80043e-24
522.21        5.43260e-24        5.06954e-24        5.79566e-24
524.20        5.42817e-24        5.06537e-24        5.79098e-24
526.20        5.42384e-24        5.06128e-24        5.78640e-24
528.20        5.41960e-24        5.05728e-24        5.78191e-24
530.22        5.41545e-24        5.05337e-24        5.77753e-24
532.24        5.41140e-24        5.04954e-24        5.77325e-24
534.26        5.40744e-24        5.04580e-24        5.76907e-24
536.30        5.40358e-24        5.04216e-24        5.76499e-24
538.34        5.39981e-24        5.03860e-24        5.76102e-24
540.39        5.39615e-24        5.03514e-24        5.75716e-24
542.45        5.39259e-24        5.03177e-24        5.75340e-24
544.52        5.38912e-24        5.02850e-24        5.74975e-24
546.59        5.38577e-24        5.02532e-24        5.74621e-24
548.67        5.38251e-24        5.02224e-24        5.74278e-24
550.76        5.37936e-24        5.01925e-24        5.73947e-24
552.86        5.37632e-24        5.01637e-24        5.73626e-24
554.97        5.37338e-24        5.01358e-24        5.73317e-24
557.08        5.37054e-24        5.01089e-24        5.73019e-24
559.21        5.36781e-24        5.00829e-24        5.72732e-24
561.34        5.36517e-24        5.00579e-24        5.72455e-24
563.47        5.36264e-24        5.00338e-24        5.72190e-24
565.62        5.36021e-24        5.00107e-24        5.71935e-24
567.78        5.35787e-24        4.99885e-24        5.71690e-24
569.94        5.35564e-24        4.99671e-24        5.71456e-24
572.11        5.35350e-24        4.99467e-24        5.71232e-24
574.29        5.35145e-24        4.99272e-24        5.71019e-24
576.48        5.34950e-24        4.99086e-24        5.70815e-24
578.67        5.34765e-24        4.98908e-24        5.70622e-24
580.88        5.34589e-24        4.98739e-24        5.70439e-24
583.09        5.34422e-24        4.98579e-24        5.70266e-24
585.31        5.34265e-24        4.98427e-24        5.70102e-24
587.54        5.34116e-24        4.98284e-24        5.69949e-24
589.78        5.33977e-24        4.98149e-24        5.69805e-24
592.03        5.33847e-24        4.98023e-24        5.69670e-24
594.28        5.33725e-24        4.97905e-24        5.69545e-24
596.55        5.33613e-24        4.97795e-24        5.69430e-24
598.82        5.33509e-24        4.97694e-24        5.69324e-24
601.10        5.33397e-24        4.97586e-24        5.69209e-24
603.39        5.33277e-24        4.97470e-24        5.69084e-24
605.69        5.33164e-24        4.97362e-24        5.68967e-24
608.00        5.33060e-24        4.97261e-24        5.68860e-24
610.31        5.32965e-24        4.97169e-24        5.68761e-24
612.64        5.32878e-24        4.97084e-24        5.68671e-24
614.97        5.32799e-24        4.97007e-24        5.68590e-24
617.31        5.32728e-24        4.96937e-24        5.68518e-24
619.67        5.32665e-24        4.96875e-24        5.68454e-24
622.03        5.32610e-24        4.96821e-24        5.68399e-24
624.40        5.32563e-24        4.96773e-24        5.68352e-24
626.77        5.32524e-24        4.96734e-24        5.68314e-24
629.16        5.32493e-24        4.96701e-24        5.68284e-24
631.56        5.32469e-24        4.96676e-24        5.68263e-24
633.97        5.32453e-24        4.96658e-24        5.68249e-24
636.38        5.32445e-24        4.96647e-24        5.68244e-24
638.80        5.32445e-24        4.96643e-24        5.68247e-24
641.24        5.32452e-24        4.96646e-24        5.68258e-24
643.68        5.32466e-24        4.96656e-24        5.68277e-24
646.13        5.32488e-24        4.96673e-24        5.68304e-24
648.60        5.32518e-24        4.96696e-24        5.68339e-24
651.07        5.32555e-24        4.96727e-24        5.68382e-24
653.55        5.32599e-24        4.96765e-24        5.68433e-24
656.04        5.32650e-24        4.96809e-24        5.68491e-24
658.54        5.32709e-24        4.96860e-24        5.68558e-24
661.04        5.32775e-24        4.96919e-24        5.68632e-24
663.56        5.32849e-24        4.96984e-24        5.68715e-24
666.09        5.32931e-24        4.97056e-24        5.68805e-24
668.63        5.33020e-24        4.97136e-24        5.68904e-24
671.17        5.33117e-24        4.97222e-24        5.69011e-24
673.73        5.33221e-24        4.97316e-24        5.69126e-24
676.30        5.33333e-24        4.97417e-24        5.69250e-24
678.87        5.33454e-24        4.97526e-24        5.69382e-24
681.46        5.33582e-24        4.97641e-24        5.69522e-24
684.06        5.33717e-24        4.97764e-24        5.69671e-24
686.66        5.33861e-24        4.97895e-24        5.69828e-24
689.28        5.34013e-24        4.98033e-24        5.69994e-24
691.90        5.34173e-24        4.98178e-24        5.70169e-24
694.54        5.34341e-24        4.98331e-24        5.70352e-24
697.19        5.34518e-24        4.98492e-24        5.70544e-24
699.84        5.34702e-24        4.98660e-24        5.70745e-24
702.51        5.34895e-24        4.98836e-24        5.70955e-24
705.19        5.35097e-24        4.99020e-24        5.71173e-24
707.87        5.35306e-24        4.99212e-24        5.71401e-24
710.57        5.35524e-24        4.99411e-24        5.71638e-24
713.28        5.35751e-24        4.99619e-24        5.71884e-24
715.99        5.35986e-24        4.99834e-24        5.72139e-24
718.72        5.36230e-24        5.00058e-24        5.72403e-24
721.46        5.36483e-24        5.00289e-24        5.72677e-24
724.21        5.36744e-24        5.00529e-24        5.72960e-24
726.97        5.37014e-24        5.00777e-24        5.73252e-24
729.73        5.37293e-24        5.01033e-24        5.73554e-24
732.51        5.37581e-24        5.01298e-24        5.73865e-24
735.31        5.37878e-24        5.01571e-24        5.74186e-24
738.11        5.38184e-24        5.01852e-24        5.74517e-24
740.92        5.38500e-24        5.02142e-24        5.74857e-24
743.74        5.38824e-24        5.02440e-24        5.75208e-24
746.57        5.39157e-24        5.02747e-24        5.75568e-24
749.42        5.39500e-24        5.03063e-24        5.75938e-24
752.27        5.39853e-24        5.03387e-24        5.76318e-24
755.14        5.40214e-24        5.03720e-24        5.76708e-24
758.02        5.40585e-24        5.04061e-24        5.77108e-24
760.90        5.40964e-24        5.04411e-24        5.77517e-24
763.80        5.41353e-24        5.04769e-24        5.77936e-24
766.71        5.41750e-24        5.05135e-24        5.78365e-24
769.63        5.42156e-24        5.05509e-24        5.78802e-24
772.57        5.42570e-24        5.05891e-24        5.79249e-24
775.51        5.42992e-24        5.06281e-24        5.79704e-24
778.46        5.43423e-24        5.06678e-24        5.80168e-24
781.43        5.43862e-24        5.07083e-24        5.80641e-24
784.41        5.44308e-24        5.07495e-24        5.81122e-24
787.39        5.44763e-24        5.07914e-24        5.81611e-24
790.39        5.45225e-24        5.08341e-24        5.82109e-24
793.40        5.45694e-24        5.08774e-24        5.82614e-24
796.43        5.46171e-24        5.09214e-24        5.83128e-24
799.46        5.46655e-24        5.09661e-24        5.83649e-24
802.51        5.47119e-24        5.10090e-24        5.84147e-24
805.56        5.47583e-24        5.10520e-24        5.84646e-24
808.63        5.48054e-24        5.10956e-24        5.85152e-24
811.71        5.48532e-24        5.11399e-24        5.85665e-24
814.81        5.49017e-24        5.11848e-24        5.86186e-24
817.91        5.49509e-24        5.12304e-24        5.86714e-24
821.03        5.50007e-24        5.12765e-24        5.87249e-24
824.15        5.50512e-24        5.13233e-24        5.87791e-24
827.29        5.51024e-24        5.13707e-24        5.88340e-24
830.44        5.51542e-24        5.14187e-24        5.88897e-24
833.61        5.52067e-24        5.14674e-24        5.89460e-24
836.78        5.52599e-24        5.15166e-24        5.90031e-24
839.97        5.53137e-24        5.15665e-24        5.90609e-24
843.17        5.53681e-24        5.16169e-24        5.91193e-24
846.38        5.54232e-24        5.16680e-24        5.91785e-24
849.61        5.54790e-24        5.17197e-24        5.92383e-24
852.85        5.55354e-24        5.17720e-24        5.92989e-24
856.09        5.55925e-24        5.18248e-24        5.93601e-24
859.36        5.56501e-24        5.18783e-24        5.94220e-24
862.63        5.57085e-24        5.19323e-24        5.94846e-24
865.92        5.57674e-24        5.19870e-24        5.95479e-24
869.21        5.58270e-24        5.20422e-24        5.96118e-24
872.53        5.58873e-24        5.20981e-24        5.96764e-24
875.85        5.59481e-24        5.21545e-24        5.97417e-24
879.19        5.60096e-24        5.22115e-24        5.98077e-24
882.54        5.60717e-24        5.22690e-24        5.98744e-24
885.90        5.61344e-24        5.23272e-24        5.99417e-24
889.27        5.61978e-24        5.23859e-24        6.00097e-24
892.66        5.62617e-24        5.24452e-24        6.00783e-24
896.06        5.63263e-24        5.25051e-24        6.01476e-24
899.47        5.63915e-24        5.25655e-24        6.02176e-24
902.90        5.64574e-24        5.26266e-24        6.02882e-24
906.34        5.65238e-24        5.26882e-24        6.03595e-24
909.79        5.65909e-24        5.27504e-24        6.04315e-24
913.26        5.66587e-24        5.28132e-24        6.05042e-24
916.74        5.67271e-24        5.28766e-24        6.05776e-24
920.23        5.67963e-24        5.29408e-24        6.06518e-24
923.74        5.68661e-24        5.30055e-24        6.07267e-24
927.26        5.69367e-24        5.30710e-24        6.08024e-24
930.79        5.70081e-24        5.31371e-24        6.08790e-24
934.33        5.70802e-24        5.32040e-24        6.09564e-24
937.89        5.71531e-24        5.32716e-24        6.10346e-24
941.47        5.72268e-24        5.33400e-24        6.11137e-24
945.05        5.73014e-24        5.34092e-24        6.11936e-24
948.65        5.73768e-24        5.34791e-24        6.12745e-24
952.27        5.74531e-24        5.35498e-24        6.13563e-24
955.90        5.75302e-24        5.36214e-24        6.14391e-24
959.54        5.76083e-24        5.36938e-24        6.15228e-24
963.19        5.76873e-24        5.37670e-24        6.16075e-24
966.86        5.77672e-24        5.38412e-24        6.16933e-24
970.55        5.78481e-24        5.39162e-24        6.17800e-24
974.24        5.79300e-24        5.39921e-24        6.18678e-24
977.95        5.80129e-24        5.40690e-24        6.19567e-24
981.68        5.80968e-24        5.41469e-24        6.20467e-24
985.42        5.81817e-24        5.42257e-24        6.21378e-24
989.17        5.82678e-24        5.43055e-24        6.22301e-24
992.94        5.83549e-24        5.43863e-24        6.23235e-24
996.72        5.84431e-24        5.44681e-24        6.24181e-24
1000.52        5.85319e-24        5.45505e-24        6.25133e-24
1004.33        5.86187e-24        5.46313e-24        6.26062e-24
1008.16        5.87067e-24        5.47130e-24        6.27003e-24
1012.00        5.87957e-24        5.47958e-24        6.27956e-24
1015.86        5.88857e-24        5.48795e-24        6.28920e-24
1019.73        5.89768e-24        5.49642e-24        6.29894e-24
1023.61        5.90689e-24        5.50498e-24        6.30880e-24
1027.51        5.91619e-24        5.51363e-24        6.31876e-24
1031.42        5.92560e-24        5.52237e-24        6.32882e-24
1035.35        5.93509e-24        5.53120e-24        6.33898e-24
1039.30        5.94468e-24        5.54012e-24        6.34924e-24
1043.26        5.95435e-24        5.54911e-24        6.35959e-24
1047.23        5.96411e-24        5.55819e-24        6.37004e-24
1051.22        5.97396e-24        5.56734e-24        6.38057e-24
1055.23        5.98388e-24        5.57657e-24        6.39119e-24
1059.25        5.99389e-24        5.58587e-24        6.40190e-24
1063.28        6.00397e-24        5.59525e-24        6.41269e-24
1067.33        6.01413e-24        5.60469e-24        6.42356e-24
1071.40        6.02435e-24        5.61420e-24        6.43451e-24
1075.48        6.03465e-24        5.62378e-24        6.44553e-24
1079.58        6.04502e-24        5.63342e-24        6.45662e-24
1083.69        6.05545e-24        5.64312e-24        6.46778e-24
1087.82        6.06594e-24        5.65287e-24        6.47901e-24
1091.96        6.07649e-24        5.66269e-24        6.49030e-24
1096.12        6.08711e-24        5.67255e-24        6.50166e-24
1100.30        6.09777e-24        5.68247e-24        6.51307e-24
1104.49        6.10849e-24        5.69244e-24        6.52454e-24
1108.70        6.11926e-24        5.70246e-24        6.53607e-24
1112.92        6.13010e-24        5.71253e-24        6.54767e-24
1117.16        6.14099e-24        5.72266e-24        6.55933e-24
1121.42        6.15195e-24        5.73285e-24        6.57105e-24
1125.69        6.16297e-24        5.74310e-24        6.58285e-24
1129.98        6.17407e-24        5.75341e-24        6.59472e-24
1134.28        6.18523e-24        5.76379e-24        6.60667e-24
1138.60        6.19647e-24        5.77424e-24        6.61870e-24
1142.94        6.20779e-24        5.78477e-24        6.63081e-24
1147.29        6.21919e-24        5.79536e-24        6.64301e-24
1151.66        6.23067e-24        5.80604e-24        6.65529e-24
1156.05        6.24223e-24        5.81679e-24        6.66767e-24
1160.46        6.25389e-24        5.82763e-24        6.68015e-24
1164.88        6.26564e-24        5.83855e-24        6.69272e-24
1169.31        6.27748e-24        5.84956e-24        6.70539e-24
1173.77        6.28942e-24        5.86066e-24        6.71817e-24
1178.24        6.30146e-24        5.87186e-24        6.73105e-24
1182.73        6.31360e-24        5.88315e-24        6.74405e-24
1187.24        6.32585e-24        5.89454e-24        6.75716e-24
1191.76        6.33821e-24        5.90604e-24        6.77039e-24
1196.30        6.35069e-24        5.91763e-24        6.78374e-24
1200.86        6.36328e-24        5.92934e-24        6.79721e-24
1205.43        6.37599e-24        5.94116e-24        6.81081e-24
1210.02        6.38881e-24        5.95308e-24        6.82454e-24
1214.63        6.40175e-24        5.96512e-24        6.83839e-24
1219.26        6.41481e-24        5.97726e-24        6.85236e-24
1223.90        6.42797e-24        5.98950e-24        6.86645e-24
1228.57        6.44125e-24        6.00185e-24        6.88066e-24
1233.25        6.45464e-24        6.01430e-24        6.89499e-24
1237.95        6.46814e-24        6.02685e-24        6.90943e-24
1242.66        6.48174e-24        6.03950e-24        6.92399e-24
1247.40        6.49545e-24        6.05224e-24        6.93866e-24
1252.15        6.50926e-24        6.06509e-24        6.95344e-24
1256.92        6.52318e-24        6.07802e-24        6.96833e-24
1261.71        6.53719e-24        6.09106e-24        6.98333e-24
1266.51        6.55131e-24        6.10418e-24        6.99844e-24
1271.34        6.56552e-24        6.11740e-24        7.01365e-24
1276.18        6.57983e-24        6.13070e-24        7.02896e-24
1281.04        6.59423e-24        6.14409e-24        7.04437e-24
1285.92        6.60873e-24        6.15757e-24        7.05988e-24
1290.82        6.62331e-24        6.17113e-24        7.07549e-24
1295.74        6.63799e-24        6.18478e-24        7.09120e-24
1300.68        6.65275e-24        6.19851e-24        7.10700e-24
1305.63        6.66761e-24        6.21232e-24        7.12289e-24
1310.60        6.68254e-24        6.22621e-24        7.13888e-24
1315.60        6.69757e-24        6.24018e-24        7.15496e-24
1320.61        6.71269e-24        6.25423e-24        7.17114e-24
1325.64        6.72789e-24        6.26837e-24        7.18741e-24
1330.69        6.74319e-24        6.28260e-24        7.20378e-24
1335.76        6.75858e-24        6.29690e-24        7.22025e-24
1340.85        6.77406e-24        6.31130e-24        7.23682e-24
1345.96        6.78963e-24        6.32577e-24        7.25348e-24
1351.08        6.80530e-24        6.34034e-24        7.27025e-24
1356.23        6.82106e-24        6.35499e-24        7.28712e-24
1361.40        6.83691e-24        6.36974e-24        7.30409e-24
1366.58        6.85286e-24        6.38457e-24        7.32116e-24
1371.79        6.86891e-24        6.39949e-24        7.33833e-24
1377.02        6.88506e-24        6.41450e-24        7.35562e-24
1382.26        6.90130e-24        6.42960e-24        7.37300e-24
1387.53        6.91765e-24        6.44480e-24        7.39049e-24
1392.81        6.93409e-24        6.46009e-24        7.40809e-24
1398.12        6.95064e-24        6.47547e-24        7.42580e-24
1403.45        6.96729e-24        6.49095e-24        7.44362e-24
1408.79        6.98404e-24        6.50653e-24        7.46155e-24
1414.16        7.00089e-24        6.52220e-24        7.47959e-24
1419.55        7.01785e-24        6.53797e-24        7.49774e-24
1424.95        7.03492e-24        6.55383e-24        7.51601e-24
1430.38        7.05209e-24        6.56980e-24        7.53439e-24
1435.83        7.06938e-24        6.58587e-24        7.55289e-24
1441.30        7.08677e-24        6.60203e-24        7.57150e-24
1446.79        7.10427e-24        6.61831e-24        7.59023e-24
1452.31        7.12188e-24        6.63468e-24        7.60908e-24
1457.84        7.13960e-24        6.65116e-24        7.62805e-24
1463.39        7.15744e-24        6.66774e-24        7.64714e-24
1468.97        7.17539e-24        6.68443e-24        7.66636e-24
1474.56        7.19346e-24        6.70123e-24        7.68569e-24
1480.18        7.21164e-24        6.71813e-24        7.70516e-24
1485.82        7.22994e-24        6.73514e-24        7.72474e-24
1491.48        7.24836e-24        6.75227e-24        7.74446e-24
1497.16        7.26690e-24        6.76950e-24        7.76430e-24
1502.86        7.28534e-24        6.78665e-24        7.78402e-24
1508.59        7.30366e-24        6.80371e-24        7.80361e-24
1514.34        7.32210e-24        6.82088e-24        7.82332e-24
1520.11        7.34066e-24        6.83816e-24        7.84316e-24
1525.90        7.35934e-24        6.85555e-24        7.86313e-24
1531.71        7.37813e-24        6.87304e-24        7.88322e-24
1537.55        7.39705e-24        6.89065e-24        7.90344e-24
1543.40        7.41608e-24        6.90837e-24        7.92379e-24
1549.28        7.43523e-24        6.92620e-24        7.94426e-24
1555.18        7.45450e-24        6.94413e-24        7.96486e-24
1561.11        7.47388e-24        6.96218e-24        7.98558e-24
1567.06        7.49339e-24        6.98034e-24        8.00643e-24
1573.03        7.51301e-24        6.99861e-24        8.02741e-24
1579.02        7.53275e-24        7.01699e-24        8.04852e-24
1585.03        7.55261e-24        7.03548e-24        8.06975e-24
1591.07        7.57259e-24        7.05408e-24        8.09111e-24
1597.13        7.59269e-24        7.07279e-24        8.11259e-24
1603.22        7.61291e-24        7.09161e-24        8.13421e-24
1609.33        7.63324e-24        7.11054e-24        8.15595e-24
1615.46        7.65370e-24        7.12958e-24        8.17781e-24
1621.61        7.67427e-24        7.14873e-24        8.19981e-24
1627.79        7.69496e-24        7.16800e-24        8.22193e-24
1633.99        7.71578e-24        7.18737e-24        8.24418e-24
1640.21        7.73671e-24        7.20686e-24        8.26656e-24
1646.46        7.75776e-24        7.22646e-24        8.28906e-24
1652.74        7.77893e-24        7.24616e-24        8.31169e-24
1659.03        7.80022e-24        7.26598e-24        8.33446e-24
1665.35        7.82163e-24        7.28592e-24        8.35735e-24
1671.70        7.84316e-24        7.30596e-24        8.38036e-24
1678.07        7.86481e-24        7.32611e-24        8.40351e-24
1684.46        7.88658e-24        7.34638e-24        8.42678e-24
1690.87        7.90847e-24        7.36676e-24        8.45019e-24
1697.32        7.93048e-24        7.38725e-24        8.47372e-24
1703.78        7.95261e-24        7.40785e-24        8.49738e-24
1710.27        7.97487e-24        7.42857e-24        8.52117e-24
1716.79        7.99724e-24        7.44939e-24        8.54509e-24
1723.33        8.01974e-24        7.47034e-24        8.56914e-24
1729.89        8.04235e-24        7.49139e-24        8.59332e-24
1736.48        8.06510e-24        7.51256e-24        8.61763e-24
1743.10        8.08796e-24        7.53385e-24        8.64208e-24
1749.74        8.11095e-24        7.55525e-24        8.66666e-24
1756.41        8.13407e-24        7.57677e-24        8.69137e-24
1763.10        8.15731e-24        7.59840e-24        8.71622e-24
1769.81        8.18068e-24        7.62016e-24        8.74120e-24
1776.56        8.20418e-24        7.64203e-24        8.76632e-24
1783.32        8.22780e-24        7.66403e-24        8.79158e-24
1790.12        8.25156e-24        7.68614e-24        8.81698e-24
1796.94        8.27544e-24        7.70837e-24        8.84252e-24
1803.78        8.29946e-24        7.73073e-24        8.86819e-24
1810.65        8.32361e-24        7.75321e-24        8.89401e-24
1817.55        8.34789e-24        7.77581e-24        8.91997e-24
1824.48        8.37230e-24        7.79853e-24        8.94607e-24
1831.43        8.39685e-24        7.82138e-24        8.97231e-24
1838.40        8.42153e-24        7.84436e-24        8.99870e-24
1845.41        8.44635e-24        7.86746e-24        9.02523e-24
1852.44        8.47130e-24        7.89069e-24        9.05191e-24
1859.49        8.49639e-24        7.91405e-24        9.07874e-24
1866.58        8.52162e-24        7.93753e-24        9.10571e-24
1873.69        8.54699e-24        7.96114e-24        9.13283e-24
1880.83        8.57250e-24        7.98489e-24        9.16010e-24
1887.99        8.59815e-24        8.00876e-24        9.18753e-24
1895.19        8.62394e-24        8.03277e-24        9.21510e-24
1902.41        8.64987e-24        8.05691e-24        9.24283e-24
1909.65        8.67595e-24        8.08118e-24        9.27071e-24
1916.93        8.70217e-24        8.10559e-24        9.29874e-24
1924.23        8.72853e-24        8.13014e-24        9.32693e-24
1931.56        8.75505e-24        8.15482e-24        9.35528e-24
1938.92        8.78171e-24        8.17963e-24        9.38378e-24
1946.31        8.80852e-24        8.20459e-24        9.41245e-24
1953.72        8.83548e-24        8.22968e-24        9.44127e-24
1961.16        8.86258e-24        8.25491e-24        9.47025e-24
1968.63        8.88984e-24        8.28029e-24        9.49940e-24
1976.13        8.91726e-24        8.30580e-24        9.52871e-24
1983.66        8.94482e-24        8.33146e-24        9.55818e-24
1991.22        8.97254e-24        8.35727e-24        9.58782e-24
1998.81        9.00042e-24        8.38321e-24        9.61763e-24
2006.42        9.02816e-24        8.40905e-24        9.64727e-24
2014.06        9.05601e-24        8.43499e-24        9.67702e-24
2021.74        9.08401e-24        8.46107e-24        9.70694e-24
2029.44        9.11216e-24        8.48730e-24        9.73702e-24
2037.17        9.14047e-24        8.51367e-24        9.76727e-24
2044.93        9.16894e-24        8.54019e-24        9.79769e-24
2052.72        9.19756e-24        8.56685e-24        9.82827e-24
2060.54        9.22634e-24        8.59366e-24        9.85903e-24
2068.39        9.25528e-24        8.62062e-24        9.88995e-24
2076.27        9.28438e-24        8.64772e-24        9.92104e-24
2084.18        9.31364e-24        8.67498e-24        9.95230e-24
2092.12        9.34306e-24        8.70238e-24        9.98373e-24
2100.09        9.37264e-24        8.72993e-24        1.00153e-23
2108.09        9.40238e-24        8.75764e-24        1.00471e-23
2116.12        9.43228e-24        8.78549e-24        1.00791e-23
2124.18        9.46235e-24        8.81350e-24        1.01112e-23
2132.28        9.49258e-24        8.84166e-24        1.01435e-23
2140.40        9.52297e-24        8.86998e-24        1.01760e-23
2148.55        9.55353e-24        8.89844e-24        1.02086e-23
2156.74        9.58426e-24        8.92706e-24        1.02415e-23
2164.95        9.61515e-24        8.95584e-24        1.02745e-23
2173.20        9.64621e-24        8.98477e-24        1.03077e-23
2181.48        9.67744e-24        9.01386e-24        1.03410e-23
2189.79        9.70884e-24        9.04311e-24        1.03746e-23
2198.13        9.74040e-24        9.07251e-24        1.04083e-23
2206.51        9.77214e-24        9.10207e-24        1.04422e-23
2214.91        9.80404e-24        9.13180e-24        1.04763e-23
2223.35        9.83612e-24        9.16168e-24        1.05106e-23
2231.82        9.86837e-24        9.19172e-24        1.05450e-23
2240.32        9.90080e-24        9.22192e-24        1.05797e-23
2248.86        9.93340e-24        9.25229e-24        1.06145e-23
2257.43        9.96617e-24        9.28282e-24        1.06495e-23
2266.02        9.99912e-24        9.31351e-24        1.06847e-23
2274.66        1.00322e-23        9.34436e-24        1.07201e-23
2283.32        1.00655e-23        9.37539e-24        1.07557e-23
2292.02        1.00990e-23        9.40657e-24        1.07915e-23
2300.75        1.01327e-23        9.43793e-24        1.08274e-23
2309.52        1.01665e-23        9.46945e-24        1.08636e-23
2318.32        1.02005e-23        9.50113e-24        1.08999e-23
2327.15        1.02347e-23        9.53299e-24        1.09365e-23
2336.01        1.02691e-23        9.56502e-24        1.09732e-23
2344.91        1.03037e-23        9.59721e-24        1.10101e-23
2353.85        1.03384e-23        9.62958e-24        1.10473e-23
2362.81        1.03734e-23        9.66212e-24        1.10846e-23
2371.81        1.04085e-23        9.69483e-24        1.11221e-23
2380.85        1.04438e-23        9.72772e-24        1.11598e-23
2389.92        1.04793e-23        9.76078e-24        1.11977e-23
2399.03        1.05149e-23        9.79401e-24        1.12359e-23
2408.16        1.05508e-23        9.82742e-24        1.12742e-23
2417.34        1.05869e-23        9.86101e-24        1.13127e-23
2426.55        1.06231e-23        9.89477e-24        1.13514e-23
2435.79        1.06595e-23        9.92872e-24        1.13904e-23
2445.07        1.06962e-23        9.96284e-24        1.14295e-23
2454.39        1.07330e-23        9.99714e-24        1.14689e-23
2463.74        1.07700e-23        1.00316e-23        1.15084e-23
2473.12        1.08072e-23        1.00663e-23        1.15482e-23
2482.54        1.08446e-23        1.01011e-23        1.15881e-23
2492.00        1.08822e-23        1.01362e-23        1.16283e-23
2501.49        1.09200e-23        1.01714e-23        1.16687e-23
2511.02        1.09581e-23        1.02068e-23        1.17093e-23
2520.59        1.09963e-23        1.02424e-23        1.17501e-23
2530.19        1.10347e-23        1.02781e-23        1.17912e-23
2539.83        1.10733e-23        1.03141e-23        1.18324e-23
2549.51        1.11121e-23        1.03503e-23        1.18739e-23
2559.22        1.11511e-23        1.03866e-23        1.19156e-23
2568.97        1.11903e-23        1.04231e-23        1.19575e-23
2578.76        1.12297e-23        1.04598e-23        1.19996e-23
2588.58        1.12693e-23        1.04968e-23        1.20419e-23
2598.44        1.13092e-23        1.05339e-23        1.20845e-23
2608.34        1.13492e-23        1.05712e-23        1.21273e-23
2618.28        1.13895e-23        1.06087e-23        1.21703e-23
2628.25        1.14299e-23        1.06464e-23        1.22135e-23
2638.26        1.14706e-23        1.06843e-23        1.22570e-23
2648.32        1.15115e-23        1.07224e-23        1.23007e-23
2658.40        1.15526e-23        1.07606e-23        1.23446e-23
2668.53        1.15939e-23        1.07991e-23        1.23888e-23
2678.70        1.16355e-23        1.08378e-23        1.24331e-23
2688.90        1.16772e-23        1.08767e-23        1.24777e-23
2699.15        1.17192e-23        1.09158e-23        1.25226e-23
2709.43        1.17614e-23        1.09551e-23        1.25677e-23
2719.75        1.18038e-23        1.09947e-23        1.26130e-23
2730.11        1.18465e-23        1.10344e-23        1.26586e-23
2740.51        1.18893e-23        1.10743e-23        1.27043e-23
2750.95        1.19324e-23        1.11144e-23        1.27504e-23
2761.43        1.19757e-23        1.11548e-23        1.27967e-23
2771.95        1.20193e-23        1.11953e-23        1.28432e-23
2782.51        1.20630e-23        1.12361e-23        1.28899e-23
2793.11        1.21070e-23        1.12771e-23        1.29369e-23
2803.75        1.21512e-23        1.13183e-23        1.29842e-23
2814.43        1.21957e-23        1.13597e-23        1.30317e-23
2825.16        1.22404e-23        1.14013e-23        1.30794e-23
2835.92        1.22853e-23        1.14432e-23        1.31274e-23
2846.72        1.23305e-23        1.14852e-23        1.31757e-23
2857.57        1.23759e-23        1.15275e-23        1.32242e-23
2868.45        1.24215e-23        1.15700e-23        1.32730e-23
2879.38        1.24674e-23        1.16128e-23        1.33220e-23
2890.35        1.25135e-23        1.16557e-23        1.33712e-23
2901.36        1.25598e-23        1.16989e-23        1.34208e-23
2912.41        1.26064e-23        1.17423e-23        1.34705e-23
2923.51        1.26533e-23        1.17860e-23        1.35206e-23
2934.65        1.27004e-23        1.18298e-23        1.35709e-23
2945.83        1.27477e-23        1.18739e-23        1.36215e-23
2957.05        1.27953e-23        1.19182e-23        1.36723e-23
2968.31        1.28431e-23        1.19628e-23        1.37234e-23
2979.62        1.28912e-23        1.20076e-23        1.37748e-23
2990.97        1.29395e-23        1.20526e-23        1.38264e-23
3002.37        1.29880e-23        1.20978e-23        1.38783e-23
3013.81        1.30365e-23        1.21429e-23        1.39300e-23
3025.29        1.30852e-23        1.21883e-23        1.39820e-23
3036.81        1.31341e-23        1.22339e-23        1.40343e-23
3048.38        1.31833e-23        1.22798e-23        1.40868e-23
3059.99        1.32327e-23        1.23258e-23        1.41396e-23
3071.65        1.32824e-23        1.23722e-23        1.41927e-23
3083.35        1.33324e-23        1.24187e-23        1.42461e-23
3095.10        1.33826e-23        1.24655e-23        1.42997e-23
3106.89        1.34331e-23        1.25126e-23        1.43537e-23
3118.73        1.34839e-23        1.25599e-23        1.44079e-23
3130.61        1.35349e-23        1.26074e-23        1.44623e-23
3142.53        1.35861e-23        1.26552e-23        1.45171e-23
3154.51        1.36377e-23        1.27032e-23        1.45721e-23
3166.52        1.36895e-23        1.27515e-23        1.46275e-23
3178.59        1.37415e-23        1.28000e-23        1.46831e-23
3190.70        1.37939e-23        1.28487e-23        1.47390e-23
3202.85        1.38465e-23        1.28978e-23        1.47951e-23
3215.05        1.38993e-23        1.29470e-23        1.48516e-23
3227.30        1.39525e-23        1.29966e-23        1.49084e-23
3239.59        1.40059e-23        1.30463e-23        1.49654e-23
3251.94        1.40596e-23        1.30964e-23        1.50228e-23
3264.33        1.41135e-23        1.31467e-23        1.50804e-23
3276.76        1.41678e-23        1.31972e-23        1.51383e-23
3289.24        1.42223e-23        1.32480e-23        1.51966e-23
3301.77        1.42771e-23        1.32991e-23        1.52551e-23
3314.35        1.43322e-23        1.33504e-23        1.53139e-23
3326.98        1.43875e-23        1.34020e-23        1.53730e-23
3339.65        1.44432e-23        1.34539e-23        1.54325e-23
3352.38        1.44991e-23        1.35060e-23        1.54922e-23
3365.15        1.45553e-23        1.35584e-23        1.55522e-23
3377.97        1.46118e-23        1.36110e-23        1.56126e-23
3390.84        1.46686e-23        1.36639e-23        1.56732e-23
3403.75        1.47257e-23        1.37171e-23        1.57342e-23
3416.72        1.47830e-23        1.37706e-23        1.57954e-23
3429.74        1.48407e-23        1.38243e-23        1.58570e-23
3442.80        1.48986e-23        1.38783e-23        1.59189e-23
3455.92        1.49569e-23        1.39326e-23        1.59811e-23
3469.08        1.50154e-23        1.39872e-23        1.60436e-23
3482.30        1.50742e-23        1.40420e-23        1.61065e-23
3495.57        1.51334e-23        1.40971e-23        1.61696e-23
3508.88        1.51928e-23        1.41525e-23        1.62331e-23
3522.25        1.52525e-23        1.42082e-23        1.62969e-23
3535.67        1.53125e-23        1.42641e-23        1.63610e-23
3549.14        1.53729e-23        1.43203e-23        1.64254e-23
3562.66        1.54335e-23        1.43768e-23        1.64902e-23
3576.23        1.54945e-23        1.44336e-23        1.65553e-23
3589.86        1.55557e-23        1.44907e-23        1.66207e-23
3603.53        1.56173e-23        1.45481e-23        1.66864e-23
3617.26        1.56791e-23        1.46058e-23        1.67525e-23
3631.04        1.57413e-23        1.46637e-23        1.68189e-23
3644.87        1.58038e-23        1.47220e-23        1.68856e-23
3658.76        1.58666e-23        1.47805e-23        1.69527e-23
3672.70        1.59297e-23        1.48393e-23        1.70201e-23
3686.69        1.59932e-23        1.48984e-23        1.70879e-23
3700.73        1.60569e-23        1.49579e-23        1.71560e-23
3714.83        1.61210e-23        1.50176e-23        1.72244e-23
3728.98        1.61854e-23        1.50776e-23        1.72932e-23
3743.19        1.62501e-23        1.51379e-23        1.73623e-23
3757.45        1.63151e-23        1.51985e-23        1.74317e-23
3771.76        1.63805e-23        1.52594e-23        1.75015e-23
3786.13        1.64462e-23        1.53207e-23        1.75717e-23
3800.56        1.65122e-23        1.53822e-23        1.76422e-23
3815.03        1.65785e-23        1.54440e-23        1.77130e-23
3829.57        1.66452e-23        1.55062e-23        1.77842e-23
3844.16        1.67122e-23        1.55686e-23        1.78557e-23
3858.80        1.67795e-23        1.56314e-23        1.79276e-23
3873.50        1.68472e-23        1.56944e-23        1.79999e-23
3888.26        1.69152e-23        1.57578e-23        1.80725e-23
3903.07        1.69835e-23        1.58215e-23        1.81455e-23
3917.94        1.70522e-23        1.58855e-23        1.82188e-23
3932.87        1.71212e-23        1.59498e-23        1.82925e-23
3947.85        1.71905e-23        1.60144e-23        1.83666e-23
3962.89        1.72602e-23        1.60794e-23        1.84410e-23
3977.98        1.73302e-23        1.61447e-23        1.85158e-23
3993.14        1.74006e-23        1.62103e-23        1.85909e-23
4008.35        1.74712e-23        1.62761e-23        1.86664e-23
4023.62        1.75422e-23        1.63423e-23        1.87421e-23
4038.95        1.76135e-23        1.64087e-23        1.88183e-23
4054.34        1.76851e-23        1.64755e-23        1.88948e-23
4069.78        1.77571e-23        1.65426e-23        1.89717e-23
4085.29        1.78295e-23        1.66100e-23        1.90489e-23
4100.85        1.79022e-23        1.66778e-23        1.91266e-23
4116.47        1.79753e-23        1.67459e-23        1.92046e-23
4132.15        1.80487e-23        1.68143e-23        1.92830e-23
4147.90        1.81225e-23        1.68831e-23        1.93618e-23
4163.70        1.81966e-23        1.69522e-23        1.94410e-23
4179.56        1.82711e-23        1.70217e-23        1.95206e-23
4195.48        1.83460e-23        1.70915e-23        1.96006e-23
4211.47        1.84213e-23        1.71616e-23        1.96809e-23
4227.51        1.84969e-23        1.72321e-23        1.97617e-23
4243.61        1.85729e-23        1.73030e-23        1.98429e-23
4259.78        1.86493e-23        1.73742e-23        1.99245e-23
4276.01        1.87261e-23        1.74457e-23        2.00064e-23
4292.30        1.88032e-23        1.75177e-23        2.00888e-23
4308.65        1.88808e-23        1.75899e-23        2.01716e-23
4325.06        1.89587e-23        1.76626e-23        2.02549e-23
4341.54        1.90370e-23        1.77356e-23        2.03385e-23
4358.08        1.91158e-23        1.78090e-23        2.04226e-23
4374.68        1.91949e-23        1.78827e-23        2.05070e-23
4391.35        1.92744e-23        1.79568e-23        2.05919e-23
4408.08        1.93543e-23        1.80313e-23        2.06773e-23
4424.87        1.94346e-23        1.81062e-23        2.07630e-23
4441.73        1.95153e-23        1.81814e-23        2.08492e-23
4458.65        1.95965e-23        1.82570e-23        2.09359e-23
4475.64        1.96780e-23        1.83331e-23        2.10230e-23
4492.69        1.97600e-23        1.84095e-23        2.11105e-23
4509.80        1.98423e-23        1.84862e-23        2.11984e-23
4526.98        1.99251e-23        1.85634e-23        2.12869e-23
4544.23        2.00084e-23        1.86410e-23        2.13757e-23
4561.54        2.00920e-23        1.87190e-23        2.14650e-23
4578.92        2.01761e-23        1.87973e-23        2.15548e-23
4596.36        2.02606e-23        1.88761e-23        2.16451e-23
4613.87        2.03455e-23        1.89553e-23        2.17358e-23
4631.45        2.04309e-23        1.90349e-23        2.18269e-23
4649.09        2.05167e-23        1.91149e-23        2.19186e-23
4666.80        2.06030e-23        1.91953e-23        2.20107e-23
4684.58        2.06897e-23        1.92761e-23        2.21033e-23
4702.43        2.07769e-23        1.93574e-23        2.21963e-23
4720.34        2.08645e-23        1.94391e-23        2.22899e-23
4738.32        2.09525e-23        1.95211e-23        2.23839e-23
4756.38        2.10411e-23        1.96037e-23        2.24785e-23
4774.50        2.11301e-23        1.96866e-23        2.25735e-23
4792.68        2.12195e-23        1.97700e-23        2.26690e-23
4810.94        2.13094e-23        1.98538e-23        2.27650e-23
4829.27        2.13998e-23        1.99381e-23        2.28615e-23
4847.67        2.14907e-23        2.00228e-23        2.29585e-23
4866.14        2.15820e-23        2.01080e-23        2.30561e-23
4884.67        2.16739e-23        2.01936e-23        2.31541e-23
4903.28        2.17662e-23        2.02796e-23        2.32527e-23
4921.96        2.18590e-23        2.03661e-23        2.33518e-23
4940.71        2.19523e-23        2.04531e-23        2.34514e-23
4959.53        2.20460e-23        2.05405e-23        2.35515e-23
4978.43        2.21403e-23        2.06284e-23        2.36522e-23
4997.39        2.22351e-23        2.07168e-23        2.37534e-23
5016.43        2.23301e-23        2.08054e-23        2.38549e-23
5035.54        2.24256e-23        2.08944e-23        2.39568e-23
5054.73        2.25216e-23        2.09840e-23        2.40593e-23
5073.98        2.26182e-23        2.10739e-23        2.41624e-23
5093.31        2.27152e-23        2.11644e-23        2.42660e-23
5112.72        2.28127e-23        2.12554e-23        2.43701e-23
5132.19        2.29108e-23        2.13468e-23        2.44748e-23
5151.74        2.30094e-23        2.14387e-23        2.45801e-23
5171.37        2.31085e-23        2.15311e-23        2.46859e-23
5191.07        2.32081e-23        2.16240e-23        2.47923e-23
5210.85        2.33083e-23        2.17174e-23        2.48992e-23
5230.70        2.34090e-23        2.18113e-23        2.50067e-23
5250.62        2.35102e-23        2.19057e-23        2.51148e-23
5270.63        2.36120e-23        2.20006e-23        2.52235e-23
5290.71        2.37143e-23        2.20959e-23        2.53327e-23
5310.86        2.38172e-23        2.21918e-23        2.54425e-23
5331.09        2.39206e-23        2.22883e-23        2.55529e-23
5351.40        2.40245e-23        2.23852e-23        2.56639e-23
5371.79        2.41290e-23        2.24826e-23        2.57754e-23
5392.25        2.42341e-23        2.25806e-23        2.58876e-23
5412.80        2.43397e-23        2.26790e-23        2.60004e-23
5433.42        2.44459e-23        2.27780e-23        2.61137e-23
5454.12        2.45526e-23        2.28776e-23        2.62277e-23
5474.89        2.46599e-23        2.29776e-23        2.63422e-23
5495.75        2.47678e-23        2.30782e-23        2.64574e-23
5516.69        2.48762e-23        2.31793e-23        2.65732e-23
5537.70        2.49853e-23        2.32810e-23        2.66895e-23
5558.80        2.50949e-23        2.33832e-23        2.68066e-23
5579.98        2.52050e-23        2.34859e-23        2.69242e-23
5601.23        2.53158e-23        2.35892e-23        2.70424e-23
5622.57        2.54272e-23        2.36930e-23        2.71613e-23
5643.99        2.55391e-23        2.37974e-23        2.72808e-23
5665.49        2.56516e-23        2.39023e-23        2.74009e-23
5687.08        2.57648e-23        2.40078e-23        2.75217e-23
5708.74        2.58785e-23        2.41139e-23        2.76431e-23
5730.49        2.59928e-23        2.42205e-23        2.77652e-23
5752.32        2.61078e-23        2.43277e-23        2.78879e-23
5774.24        2.62233e-23        2.44354e-23        2.80112e-23
5796.23        2.63395e-23        2.45437e-23        2.81352e-23
5818.31        2.64562e-23        2.46526e-23        2.82599e-23
5840.48        2.65736e-23        2.47621e-23        2.83852e-23
5862.73        2.66916e-23        2.48721e-23        2.85111e-23
5885.06        2.68103e-23        2.49828e-23        2.86378e-23
5907.48        2.69295e-23        2.50940e-23        2.87651e-23
5929.99        2.70494e-23        2.52058e-23        2.88931e-23
5952.58        2.71699e-23        2.53182e-23        2.90217e-23
5975.26        2.72911e-23        2.54311e-23        2.91510e-23
5998.02        2.74129e-23        2.55447e-23        2.92811e-23
6020.87        2.75353e-23        2.56588e-23        2.94117e-23
6043.81        2.76583e-23        2.57735e-23        2.95430e-23
6066.83        2.77819e-23        2.58888e-23        2.96750e-23
6089.94        2.79062e-23        2.60047e-23        2.98077e-23
6113.14        2.80312e-23        2.61213e-23        2.99411e-23
6136.43        2.81568e-23        2.62384e-23        3.00752e-23
6159.81        2.82831e-23        2.63562e-23        3.02100e-23
6183.28        2.84101e-23        2.64745e-23        3.03456e-23
6206.83        2.85377e-23        2.65936e-23        3.04818e-23
6230.48        2.86660e-23        2.67132e-23        3.06188e-23
6254.21        2.87949e-23        2.68335e-23        3.07564e-23
6278.04        2.89246e-23        2.69544e-23        3.08948e-23
6301.96        2.90549e-23        2.70759e-23        3.10340e-23
6325.96        2.91860e-23        2.71981e-23        3.11739e-23
6350.06        2.93177e-23        2.73209e-23        3.13145e-23
6374.25        2.94501e-23        2.74444e-23        3.14558e-23
6398.54        2.95832e-23        2.75685e-23        3.15979e-23
6422.91        2.97170e-23        2.76933e-23        3.17408e-23
6447.38        2.98516e-23        2.78188e-23        3.18844e-23
6471.94        2.99868e-23        2.79449e-23        3.20287e-23
6496.60        3.01228e-23        2.80717e-23        3.21739e-23
6521.35        3.02595e-23        2.81992e-23        3.23198e-23
6546.19        3.03969e-23        2.83273e-23        3.24664e-23
6571.13        3.05350e-23        2.84561e-23        3.26139e-23
6596.16        3.06738e-23        2.85856e-23        3.27621e-23
6621.29        3.08134e-23        2.87158e-23        3.29111e-23
6646.52        3.09538e-23        2.88467e-23        3.30609e-23
6671.84        3.10949e-23        2.89782e-23        3.32115e-23
6697.25        3.12367e-23        2.91105e-23        3.33629e-23
6722.77        3.13793e-23        2.92435e-23        3.35151e-23
6748.38        3.15226e-23        2.93771e-23        3.36681e-23
6774.09        3.16667e-23        2.95115e-23        3.38219e-23
6799.89        3.18116e-23        2.96466e-23        3.39765e-23
6825.80        3.19572e-23        2.97824e-23        3.41320e-23
6851.80        3.21036e-23        2.99190e-23        3.42882e-23
6877.90        3.22508e-23        3.00562e-23        3.44453e-23
6904.11        3.23987e-23        3.01942e-23        3.46032e-23
6930.41        3.25475e-23        3.03330e-23        3.47620e-23
6956.81        3.26970e-23        3.04724e-23        3.49216e-23
6983.31        3.28473e-23        3.06126e-23        3.50821e-23
7009.92        3.29985e-23        3.07536e-23        3.52434e-23
7036.62        3.31504e-23        3.08953e-23        3.54055e-23
7063.43        3.33031e-23        3.10377e-23        3.55686e-23
7090.34        3.34567e-23        3.11809e-23        3.57324e-23
7117.35        3.36110e-23        3.13249e-23        3.58972e-23
7144.46        3.37662e-23        3.14696e-23        3.60628e-23
7171.68        3.39222e-23        3.16151e-23        3.62293e-23
7199.00        3.40791e-23        3.17614e-23        3.63967e-23
7226.43        3.42367e-23        3.19085e-23        3.65650e-23
7253.96        3.43952e-23        3.20563e-23        3.67342e-23
7281.59        3.45546e-23        3.22049e-23        3.69042e-23
7309.33        3.47148e-23        3.23543e-23        3.70752e-23
7337.18        3.48758e-23        3.25045e-23        3.72471e-23
7365.13        3.50377e-23        3.26555e-23        3.74199e-23
7393.19        3.52005e-23        3.28073e-23        3.75936e-23
7421.35        3.53641e-23        3.29599e-23        3.77682e-23
7449.62        3.55286e-23        3.31134e-23        3.79438e-23
7478.00        3.56939e-23        3.32676e-23        3.81202e-23
7506.49        3.58601e-23        3.34227e-23        3.82976e-23
7535.09        3.60273e-23        3.35785e-23        3.84760e-23
7563.79        3.61953e-23        3.37352e-23        3.86553e-23
7592.61        3.63642e-23        3.38928e-23        3.88356e-23
7621.53        3.65340e-23        3.40512e-23        3.90168e-23
7650.57        3.67046e-23        3.42104e-23        3.91989e-23
7679.71        3.68762e-23        3.43704e-23        3.93820e-23
7708.97        3.70487e-23        3.45313e-23        3.95661e-23
7738.34        3.72222e-23        3.46931e-23        3.97512e-23
7767.82        3.73965e-23        3.48557e-23        3.99373e-23
7797.41        3.75717e-23        3.50192e-23        4.01243e-23
7827.12        3.77479e-23        3.51835e-23        4.03123e-23
7856.93        3.79250e-23        3.53488e-23        4.05013e-23
7886.87        3.81031e-23        3.55149e-23        4.06914e-23
7916.91        3.82821e-23        3.56818e-23        4.08824e-23
7947.07        3.84620e-23        3.58497e-23        4.10744e-23
7977.35        3.86429e-23        3.60184e-23        4.12674e-23
8007.74        3.88249e-23        3.61881e-23        4.14616e-23
8038.24        3.90080e-23        3.63589e-23        4.16570e-23
8068.87        3.91920e-23        3.65305e-23        4.18535e-23
8099.60        3.93771e-23        3.67031e-23        4.20510e-23
8130.46        3.95631e-23        3.68766e-23        4.22496e-23
8161.43        3.97501e-23        3.70510e-23        4.24492e-23
8192.53        3.99381e-23        3.72264e-23        4.26499e-23
8223.74        4.01271e-23        3.74026e-23        4.28517e-23
8255.07        4.03172e-23        3.75798e-23        4.30545e-23
8286.51        4.05082e-23        3.77580e-23        4.32584e-23
8318.08        4.07003e-23        3.79371e-23        4.34634e-23
8349.77        4.08933e-23        3.81172e-23        4.36695e-23
8381.58        4.10874e-23        3.82982e-23        4.38767e-23
8413.51        4.12826e-23        3.84802e-23        4.40850e-23
8445.56        4.14788e-23        3.86632e-23        4.42944e-23
8477.74        4.16760e-23        3.88472e-23        4.45049e-23
8510.03        4.18743e-23        3.90321e-23        4.47166e-23
8542.45        4.20737e-23        3.92181e-23        4.49294e-23
8575.00        4.22741e-23        3.94050e-23        4.51433e-23
8607.66        4.24757e-23        3.95929e-23        4.53584e-23
8640.45        4.26783e-23        3.97819e-23        4.55746e-23
8673.37        4.28820e-23        3.99719e-23        4.57920e-23
8706.41        4.30868e-23        4.01629e-23        4.60106e-23
8739.58        4.32927e-23        4.03549e-23        4.62304e-23
8772.88        4.34997e-23        4.05480e-23        4.64513e-23
8806.30        4.37078e-23        4.07421e-23        4.66735e-23
8839.85        4.39170e-23        4.09373e-23        4.68968e-23
8873.52        4.41274e-23        4.11335e-23        4.71214e-23
8907.33        4.43390e-23        4.13308e-23        4.73471e-23
8941.26        4.45517e-23        4.15292e-23        4.75741e-23
8975.32        4.47655e-23        4.17286e-23        4.78024e-23
9009.51        4.49805e-23        4.19292e-23        4.80318e-23
9043.84        4.51967e-23        4.21308e-23        4.82625e-23
9078.29        4.54140e-23        4.23335e-23        4.84945e-23
9112.87        4.56325e-23        4.25373e-23        4.87277e-23
9147.59        4.58522e-23        4.27423e-23        4.89622e-23
9182.44        4.60731e-23        4.29483e-23        4.91980e-23
9217.42        4.62953e-23        4.31555e-23        4.94350e-23
9252.54        4.65186e-23        4.33638e-23        4.96734e-23
9287.78        4.67431e-23        4.35732e-23        4.99130e-23
9323.17        4.69688e-23        4.37838e-23        5.01539e-23
9358.68        4.71958e-23        4.39955e-23        5.03962e-23
9394.34        4.74240e-23        4.42083e-23        5.06397e-23
9430.12        4.76535e-23        4.44223e-23        5.08846e-23
9466.05        4.78842e-23        4.46375e-23        5.11308e-23
9502.11        4.81161e-23        4.48539e-23        5.13783e-23
9538.31        4.83493e-23        4.50714e-23        5.16272e-23
9574.65        4.85838e-23        4.52901e-23        5.18774e-23
9611.12        4.88195e-23        4.55100e-23        5.21290e-23
9647.74        4.90565e-23        4.57311e-23        5.23819e-23
9684.49        4.92948e-23        4.59533e-23        5.26362e-23
9721.39        4.95344e-23        4.61768e-23        5.28919e-23
9758.42        4.97752e-23        4.64015e-23        5.31490e-23
9795.60        5.00174e-23        4.66274e-23        5.34074e-23
9832.91        5.02609e-23        4.68545e-23        5.36672e-23
9870.37        5.05057e-23        4.70829e-23        5.39285e-23
9907.97        5.07518e-23        4.73125e-23        5.41911e-23
9945.72        5.09993e-23        4.75433e-23        5.44552e-23
9983.61        5.12480e-23        4.77754e-23        5.47207e-23


==> anc/bb_2fhl_constraints_one.txt <==
#DM constraints, bb, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
 50.00                nan                nan                nan
 50.19        6.72535e-21        6.32404e-21        7.12667e-21
 50.38        3.36084e-21        3.16019e-21        3.56150e-21
 50.57        2.23933e-21        2.10556e-21        2.37310e-21
 50.77        1.67857e-21        1.57824e-21        1.77889e-21
 50.96        1.34210e-21        1.26184e-21        1.42236e-21
 51.15        1.11779e-21        1.05091e-21        1.18467e-21
 51.35        9.57558e-22        9.00234e-22        1.01488e-21
 51.54        8.37383e-22        7.87226e-22        8.87541e-22
 51.74        7.43910e-22        6.99328e-22        7.88493e-22
 51.94        6.69129e-22        6.29006e-22        7.09252e-22
 52.14        6.07942e-22        5.71468e-22        6.44416e-22
 52.33        5.56951e-22        5.23518e-22        5.90384e-22
 52.53        5.13802e-22        4.82942e-22        5.44662e-22
 52.73        4.76816e-22        4.48162e-22        5.05470e-22
 52.93        4.44759e-22        4.18016e-22        4.71501e-22
 53.14        4.16708e-22        3.91638e-22        4.41777e-22
 53.34        3.91955e-22        3.68361e-22        4.15548e-22
 53.54        3.69951e-22        3.47669e-22        3.92232e-22
 53.75        3.50262e-22        3.29155e-22        3.71369e-22
 53.95        3.32541e-22        3.12490e-22        3.52591e-22
 54.16        3.16506e-22        2.97411e-22        3.35600e-22
 54.36        3.01927e-22        2.83702e-22        3.20153e-22
 54.57        2.88616e-22        2.71184e-22        3.06047e-22
 54.78        2.76413e-22        2.59709e-22        2.93116e-22
 54.99        2.65185e-22        2.49150e-22        2.81219e-22
 55.20        2.54819e-22        2.39403e-22        2.70236e-22
 55.41        2.45221e-22        2.30377e-22        2.60065e-22
 55.62        2.36307e-22        2.21995e-22        2.50620e-22
 55.83        2.28008e-22        2.14190e-22        2.41826e-22
 56.04        2.20261e-22        2.06905e-22        2.33617e-22
 56.26        2.13013e-22        2.00089e-22        2.25937e-22
 56.47        2.06217e-22        1.93699e-22        2.18736e-22
 56.68        1.99833e-22        1.87695e-22        2.11971e-22
 56.90        1.93823e-22        1.82043e-22        2.05603e-22
 57.12        1.88156e-22        1.76715e-22        1.99598e-22
 57.33        1.82804e-22        1.71681e-22        1.93927e-22
 57.55        1.77740e-22        1.66919e-22        1.88561e-22
 57.77        1.72942e-22        1.62407e-22        1.83477e-22
 57.99        1.68390e-22        1.58127e-22        1.78654e-22
 58.21        1.64065e-22        1.54059e-22        1.74071e-22
 58.44        1.59950e-22        1.50190e-22        1.69711e-22
 58.66        1.56031e-22        1.46504e-22        1.65558e-22
 58.88        1.52294e-22        1.42990e-22        1.61598e-22
 59.11        1.48726e-22        1.39635e-22        1.57818e-22
 59.33        1.45316e-22        1.36428e-22        1.54205e-22
 59.56        1.42054e-22        1.33361e-22        1.50748e-22
 59.78        1.38931e-22        1.30423e-22        1.47439e-22
 60.01        1.35937e-22        1.27608e-22        1.44266e-22
 60.24        1.33053e-22        1.24899e-22        1.41208e-22
 60.47        1.30285e-22        1.22298e-22        1.38271e-22
 60.70        1.27625e-22        1.19799e-22        1.35450e-22
 60.93        1.25066e-22        1.17396e-22        1.32736e-22
 61.16        1.22604e-22        1.15084e-22        1.30125e-22
 61.40        1.20233e-22        1.12856e-22        1.27610e-22
 61.63        1.17948e-22        1.10709e-22        1.25186e-22
 61.87        1.15744e-22        1.08639e-22        1.22849e-22
 62.10        1.13617e-22        1.06641e-22        1.20593e-22
 62.34        1.11563e-22        1.04712e-22        1.18414e-22
 62.57        1.09579e-22        1.02848e-22        1.16310e-22
 62.81        1.07660e-22        1.01046e-22        1.14275e-22
 63.05        1.05804e-22        9.93021e-23        1.12306e-22
 63.29        1.04008e-22        9.76147e-23        1.10401e-22
 63.53        1.02268e-22        9.59806e-23        1.08556e-22
 63.78        1.00583e-22        9.43974e-23        1.06768e-22
 64.02        9.89491e-23        9.28627e-23        1.05036e-22
 64.26        9.73647e-23        9.13743e-23        1.03355e-22
 64.51        9.58273e-23        8.99301e-23        1.01724e-22
 64.75        9.43349e-23        8.85282e-23        1.00142e-22
 65.00        9.28856e-23        8.71668e-23        9.86045e-23
 65.25        9.14775e-23        8.58440e-23        9.71110e-23
 65.50        9.01089e-23        8.45584e-23        9.56594e-23
 65.75        8.87781e-23        8.33083e-23        9.42480e-23
 66.00        8.74836e-23        8.20923e-23        9.28750e-23
 66.25        8.62240e-23        8.09090e-23        9.15389e-23
 66.50        8.49977e-23        7.97571e-23        9.02384e-23
 66.75        8.38036e-23        7.86353e-23        8.89718e-23
 67.01        8.26403e-23        7.75426e-23        8.77381e-23
 67.26        8.15067e-23        7.64777e-23        8.65357e-23
 67.52        8.04017e-23        7.54396e-23        8.53637e-23
 67.78        7.93241e-23        7.44274e-23        8.42208e-23
 68.03        7.82730e-23        7.34400e-23        8.31060e-23
 68.29        7.72474e-23        7.24766e-23        8.20183e-23
 68.55        7.62465e-23        7.15363e-23        8.09566e-23
 68.81        7.52692e-23        7.06182e-23        7.99201e-23
 69.08        7.43148e-23        6.97217e-23        7.89078e-23
 69.34        7.33824e-23        6.88459e-23        7.79190e-23
 69.60        7.24714e-23        6.79901e-23        7.69528e-23
 69.87        7.15810e-23        6.71536e-23        7.60084e-23
 70.14        7.07105e-23        6.63359e-23        7.50851e-23
 70.40        6.98590e-23        6.55360e-23        7.41820e-23
 70.67        6.90256e-23        6.47531e-23        7.32981e-23
 70.94        6.82093e-23        6.39862e-23        7.24323e-23
 71.21        6.74092e-23        6.32347e-23        7.15837e-23
 71.48        6.66246e-23        6.24976e-23        7.07515e-23
 71.75        6.58546e-23        6.17744e-23        6.99349e-23
 72.03        6.50987e-23        6.10642e-23        6.91331e-23
 72.30        6.43560e-23        6.03666e-23        6.83455e-23
 72.58        6.36260e-23        5.96809e-23        6.75712e-23
 72.85        6.29082e-23        5.90065e-23        6.68098e-23
 73.13        6.22019e-23        5.83430e-23        6.60607e-23
 73.41        6.15066e-23        5.76899e-23        6.53233e-23
 73.69        6.08219e-23        5.70468e-23        6.45970e-23
 73.97        6.01473e-23        5.64131e-23        6.38816e-23
 74.25        5.94825e-23        5.57886e-23        6.31764e-23
 74.54        5.88269e-23        5.51728e-23        6.24811e-23
 74.82        5.81804e-23        5.45655e-23        6.17952e-23
 75.10        5.75424e-23        5.39662e-23        6.11185e-23
 75.39        5.69127e-23        5.33748e-23        6.04506e-23
 75.68        5.62910e-23        5.27908e-23        5.97912e-23
 75.97        5.56770e-23        5.22141e-23        5.91399e-23
 76.26        5.50705e-23        5.16444e-23        5.84966e-23
 76.55        5.44712e-23        5.10815e-23        5.78609e-23
 76.84        5.38789e-23        5.05252e-23        5.72325e-23
 77.13        5.32933e-23        4.99752e-23        5.66114e-23
 77.42        5.27143e-23        4.94314e-23        5.59972e-23
 77.72        5.21417e-23        4.88936e-23        5.53898e-23
 78.01        5.15753e-23        4.83616e-23        5.47890e-23
 78.31        5.10150e-23        4.78354e-23        5.41945e-23
 78.61        5.04605e-23        4.73147e-23        5.36064e-23
 78.91        4.99119e-23        4.67994e-23        5.30244e-23
 79.21        4.93688e-23        4.62894e-23        5.24483e-23
 79.51        4.88313e-23        4.57846e-23        5.18781e-23
 79.82        4.82993e-23        4.52849e-23        5.13136e-23
 80.12        4.77653e-23        4.47837e-23        5.07470e-23
 80.42        4.72259e-23        4.42775e-23        5.01743e-23
 80.73        4.66922e-23        4.37768e-23        4.96077e-23
 81.04        4.61645e-23        4.32816e-23        4.90474e-23
 81.35        4.56428e-23        4.27921e-23        4.84935e-23
 81.66        4.51272e-23        4.23083e-23        4.79460e-23
 81.97        4.46178e-23        4.18304e-23        4.74052e-23
 82.28        4.41146e-23        4.13583e-23        4.68710e-23
 82.59        4.36178e-23        4.08921e-23        4.63435e-23
 82.91        4.31273e-23        4.04319e-23        4.58227e-23
 83.22        4.26432e-23        3.99777e-23        4.53087e-23
 83.54        4.21655e-23        3.95295e-23        4.48015e-23
 83.86        4.16942e-23        3.90873e-23        4.43011e-23
 84.18        4.12293e-23        3.86511e-23        4.38075e-23
 84.50        4.07708e-23        3.82209e-23        4.33207e-23
 84.82        4.03187e-23        3.77967e-23        4.28407e-23
 85.14        3.98730e-23        3.73786e-23        4.23674e-23
 85.47        3.94336e-23        3.69663e-23        4.19009e-23
 85.79        3.90006e-23        3.65600e-23        4.14411e-23
 86.12        3.85738e-23        3.61596e-23        4.09880e-23
 86.45        3.81533e-23        3.57651e-23        4.05415e-23
 86.78        3.77389e-23        3.53764e-23        4.01015e-23
 87.11        3.73308e-23        3.49934e-23        3.96681e-23
 87.44        3.69287e-23        3.46161e-23        3.92412e-23
 87.77        3.65326e-23        3.42446e-23        3.88206e-23
 88.11        3.61425e-23        3.38786e-23        3.84065e-23
 88.44        3.57584e-23        3.35182e-23        3.79986e-23
 88.78        3.53801e-23        3.31632e-23        3.75969e-23
 89.12        3.50075e-23        3.28137e-23        3.72013e-23
 89.46        3.46407e-23        3.24696e-23        3.68118e-23
 89.80        3.42796e-23        3.21308e-23        3.64284e-23
 90.14        3.39240e-23        3.17972e-23        3.60508e-23
 90.49        3.35739e-23        3.14687e-23        3.56790e-23
 90.83        3.32291e-23        3.11452e-23        3.53129e-23
 91.18        3.28894e-23        3.08265e-23        3.49523e-23
 91.52        3.25548e-23        3.05126e-23        3.45969e-23
 91.87        3.22250e-23        3.02032e-23        3.42468e-23
 92.22        3.18999e-23        2.98982e-23        3.39016e-23
 92.57        3.15795e-23        2.95976e-23        3.35613e-23
 92.93        3.12635e-23        2.93011e-23        3.32258e-23
 93.28        3.09519e-23        2.90088e-23        3.28949e-23
 93.64        3.06445e-23        2.87204e-23        3.25686e-23
 93.99        3.03413e-23        2.84360e-23        3.22466e-23
 94.35        3.00421e-23        2.81553e-23        3.19289e-23
 94.71        2.97468e-23        2.78783e-23        3.16154e-23
 95.07        2.94554e-23        2.76049e-23        3.13060e-23
 95.43        2.91678e-23        2.73350e-23        3.10005e-23
 95.80        2.88838e-23        2.70686e-23        3.06990e-23
 96.16        2.86034e-23        2.68056e-23        3.04012e-23
 96.53        2.83265e-23        2.65458e-23        3.01072e-23
 96.90        2.80530e-23        2.62892e-23        2.98168e-23
 97.26        2.77829e-23        2.60358e-23        2.95300e-23
 97.64        2.75161e-23        2.57855e-23        2.92466e-23
 98.01        2.72524e-23        2.55382e-23        2.89667e-23
 98.38        2.69920e-23        2.52938e-23        2.86901e-23
 98.76        2.67346e-23        2.50524e-23        2.84167e-23
 99.13        2.64802e-23        2.48137e-23        2.81466e-23
 99.51        2.62288e-23        2.45779e-23        2.78796e-23
 99.89        2.59802e-23        2.43447e-23        2.76158e-23
100.27        2.57325e-23        2.41124e-23        2.73526e-23
100.65        2.54867e-23        2.38819e-23        2.70916e-23
101.03        2.52437e-23        2.36540e-23        2.68334e-23
101.42        2.50034e-23        2.34286e-23        2.65782e-23
101.81        2.47658e-23        2.32058e-23        2.63259e-23
102.19        2.45309e-23        2.29855e-23        2.60763e-23
102.58        2.42985e-23        2.27675e-23        2.58295e-23
102.97        2.40686e-23        2.25520e-23        2.55853e-23
103.37        2.38413e-23        2.23388e-23        2.53438e-23
103.76        2.36164e-23        2.21278e-23        2.51049e-23
104.15        2.33939e-23        2.19192e-23        2.48686e-23
104.55        2.31737e-23        2.17127e-23        2.46348e-23
104.95        2.29559e-23        2.15085e-23        2.44034e-23
105.35        2.27404e-23        2.13063e-23        2.41745e-23
105.75        2.25271e-23        2.11063e-23        2.39479e-23
106.15        2.23161e-23        2.09084e-23        2.37237e-23
106.56        2.21072e-23        2.07126e-23        2.35019e-23
106.96        2.19005e-23        2.05187e-23        2.32823e-23
107.37        2.16959e-23        2.03269e-23        2.30650e-23
107.78        2.14935e-23        2.01370e-23        2.28499e-23
108.19        2.12930e-23        1.99490e-23        2.26370e-23
108.60        2.10946e-23        1.97630e-23        2.24263e-23
109.02        2.08983e-23        1.95789e-23        2.22177e-23
109.43        2.07039e-23        1.93966e-23        2.20112e-23
109.85        2.05114e-23        1.92161e-23        2.18068e-23
110.27        2.03209e-23        1.90375e-23        2.16044e-23
110.69        2.01324e-23        1.88606e-23        2.14041e-23
111.11        1.99457e-23        1.86856e-23        2.12058e-23
111.53        1.97609e-23        1.85123e-23        2.10095e-23
111.96        1.95780e-23        1.83408e-23        2.08152e-23
112.38        1.93971e-23        1.81711e-23        2.06230e-23
112.81        1.92180e-23        1.80032e-23        2.04327e-23
113.24        1.90407e-23        1.78370e-23        2.02445e-23
113.67        1.88654e-23        1.76725e-23        2.00582e-23
114.11        1.86918e-23        1.75098e-23        1.98738e-23
114.54        1.85201e-23        1.73488e-23        1.96914e-23
114.98        1.83503e-23        1.71895e-23        1.95110e-23
115.42        1.81822e-23        1.70320e-23        1.93324e-23
115.86        1.80159e-23        1.68761e-23        1.91558e-23
116.30        1.78515e-23        1.67218e-23        1.89811e-23
116.74        1.76887e-23        1.65693e-23        1.88082e-23
117.18        1.75278e-23        1.64183e-23        1.86372e-23
117.63        1.73686e-23        1.62691e-23        1.84681e-23
118.08        1.72111e-23        1.61214e-23        1.83008e-23
118.53        1.70553e-23        1.59753e-23        1.81353e-23
118.98        1.69013e-23        1.58309e-23        1.79717e-23
119.43        1.67489e-23        1.56880e-23        1.78098e-23
119.89        1.65982e-23        1.55467e-23        1.76497e-23
120.35        1.64491e-23        1.54069e-23        1.74913e-23
120.80        1.63017e-23        1.52687e-23        1.73347e-23
121.26        1.61560e-23        1.51321e-23        1.71799e-23
121.73        1.60119e-23        1.49970e-23        1.70268e-23
122.19        1.58695e-23        1.48635e-23        1.68756e-23
122.66        1.57288e-23        1.47315e-23        1.67260e-23
123.12        1.55897e-23        1.46011e-23        1.65783e-23
123.59        1.54524e-23        1.44723e-23        1.64324e-23
124.06        1.53166e-23        1.43451e-23        1.62882e-23
124.54        1.51826e-23        1.42194e-23        1.61458e-23
125.01        1.50502e-23        1.40953e-23        1.60052e-23
125.49        1.49195e-23        1.39727e-23        1.58663e-23
125.96        1.47904e-23        1.38517e-23        1.57291e-23
126.44        1.46630e-23        1.37322e-23        1.55937e-23
126.93        1.45371e-23        1.36142e-23        1.54601e-23
127.41        1.44129e-23        1.34978e-23        1.53281e-23
127.89        1.42904e-23        1.33828e-23        1.51979e-23
128.38        1.41694e-23        1.32694e-23        1.50693e-23
128.87        1.40499e-23        1.31574e-23        1.49425e-23
129.36        1.39321e-23        1.30469e-23        1.48173e-23
129.85        1.38158e-23        1.29379e-23        1.46937e-23
130.35        1.37011e-23        1.28303e-23        1.45718e-23
130.85        1.35878e-23        1.27241e-23        1.44515e-23
131.34        1.34761e-23        1.26194e-23        1.43328e-23
131.84        1.33658e-23        1.25159e-23        1.42156e-23
132.35        1.32569e-23        1.24138e-23        1.40999e-23
132.85        1.31493e-23        1.23130e-23        1.39856e-23
133.36        1.30432e-23        1.22135e-23        1.38728e-23
133.87        1.29383e-23        1.21152e-23        1.37614e-23
134.38        1.28347e-23        1.20181e-23        1.36514e-23
134.89        1.27324e-23        1.19221e-23        1.35427e-23
135.40        1.26314e-23        1.18274e-23        1.34354e-23
135.92        1.25315e-23        1.17337e-23        1.33293e-23
136.43        1.24328e-23        1.16412e-23        1.32244e-23
136.95        1.23353e-23        1.15498e-23        1.31208e-23
137.48        1.22389e-23        1.14594e-23        1.30184e-23
138.00        1.21437e-23        1.13701e-23        1.29172e-23
138.53        1.20495e-23        1.12818e-23        1.28172e-23
139.05        1.19564e-23        1.11945e-23        1.27182e-23
139.58        1.18643e-23        1.11082e-23        1.26204e-23
140.11        1.17733e-23        1.10229e-23        1.25237e-23
140.65        1.16833e-23        1.09384e-23        1.24281e-23
141.18        1.15942e-23        1.08550e-23        1.23335e-23
141.72        1.15061e-23        1.07724e-23        1.22399e-23
142.26        1.14190e-23        1.06906e-23        1.21473e-23
142.80        1.13327e-23        1.06098e-23        1.20556e-23
143.35        1.12473e-23        1.05297e-23        1.19649e-23
143.89        1.11628e-23        1.04505e-23        1.18751e-23
144.44        1.10791e-23        1.03720e-23        1.17862e-23
144.99        1.09962e-23        1.02943e-23        1.16981e-23
145.54        1.09141e-23        1.02173e-23        1.16109e-23
146.10        1.08328e-23        1.01411e-23        1.15246e-23
146.66        1.07523e-23        1.00656e-23        1.14390e-23
147.21        1.06725e-23        9.99081e-24        1.13542e-23
147.78        1.05934e-23        9.91668e-24        1.12702e-23
148.34        1.05151e-23        9.84322e-24        1.11870e-23
148.90        1.04374e-23        9.77041e-24        1.11044e-23
149.47        1.03604e-23        9.69823e-24        1.10227e-23
150.04        1.02840e-23        9.62661e-24        1.09415e-23
150.61        1.02071e-23        9.55450e-24        1.08597e-23
151.19        1.01309e-23        9.48305e-24        1.07787e-23
151.76        1.00553e-23        9.41228e-24        1.06984e-23
152.34        9.98056e-24        9.34220e-24        1.06189e-23
152.92        9.90654e-24        9.27284e-24        1.05402e-23
153.50        9.83330e-24        9.20420e-24        1.04624e-23
154.09        9.76085e-24        9.13631e-24        1.03854e-23
154.67        9.68921e-24        9.06918e-24        1.03092e-23
155.26        9.61840e-24        9.00282e-24        1.02340e-23
155.86        9.54842e-24        8.93724e-24        1.01596e-23
156.45        9.47928e-24        8.87245e-24        1.00861e-23
157.04        9.41099e-24        8.80845e-24        1.00135e-23
157.64        9.34357e-24        8.74527e-24        9.94187e-24
158.24        9.27701e-24        8.68289e-24        9.87112e-24
158.85        9.21132e-24        8.62133e-24        9.80130e-24
159.45        9.14651e-24        8.56060e-24        9.73242e-24
160.06        9.08257e-24        8.50068e-24        9.66447e-24
160.67        9.01952e-24        8.44159e-24        9.59744e-24
161.28        8.95731e-24        8.38329e-24        9.53132e-24
161.90        8.89592e-24        8.32576e-24        9.46608e-24
162.51        8.83533e-24        8.26898e-24        9.40168e-24
163.13        8.77550e-24        8.21291e-24        9.33809e-24
163.75        8.71642e-24        8.15754e-24        9.27529e-24
164.38        8.65805e-24        8.10284e-24        9.21326e-24
165.00        8.60038e-24        8.04880e-24        9.15197e-24
165.63        8.54339e-24        7.99538e-24        9.09139e-24
166.26        8.48704e-24        7.94258e-24        9.03151e-24
166.90        8.43133e-24        7.89037e-24        8.97229e-24
167.53        8.37623e-24        7.83873e-24        8.91373e-24
168.17        8.32173e-24        7.78765e-24        8.85580e-24
168.81        8.26780e-24        7.73711e-24        8.79848e-24
169.45        8.21442e-24        7.68709e-24        8.74176e-24
170.10        8.16159e-24        7.63758e-24        8.68561e-24
170.75        8.10929e-24        7.58856e-24        8.63001e-24
171.40        8.05749e-24        7.54002e-24        8.57496e-24
172.05        8.00619e-24        7.49194e-24        8.52044e-24
172.71        7.95537e-24        7.44431e-24        8.46643e-24
173.36        7.90502e-24        7.39713e-24        8.41291e-24
174.02        7.85512e-24        7.35036e-24        8.35988e-24
174.69        7.80566e-24        7.30401e-24        8.30732e-24
175.35        7.75664e-24        7.25807e-24        8.25521e-24
176.02        7.70803e-24        7.21251e-24        8.20355e-24
176.69        7.65983e-24        7.16734e-24        8.15232e-24
177.36        7.61203e-24        7.12254e-24        8.10151e-24
178.04        7.56461e-24        7.07810e-24        8.05111e-24
178.72        7.51756e-24        7.03402e-24        8.00111e-24
179.40        7.47089e-24        6.99028e-24        7.95150e-24
180.08        7.42457e-24        6.94687e-24        7.90228e-24
180.77        7.37861e-24        6.90379e-24        7.85342e-24
181.46        7.33301e-24        6.86106e-24        7.80496e-24
182.15        7.28779e-24        6.81868e-24        7.75689e-24
182.84        7.24295e-24        6.77666e-24        7.70924e-24
183.54        7.19851e-24        6.73501e-24        7.66200e-24
184.24        7.15447e-24        6.69374e-24        7.61520e-24
184.94        7.11085e-24        6.65286e-24        7.56884e-24
185.64        7.06765e-24        6.61238e-24        7.52292e-24
186.35        7.02488e-24        6.57230e-24        7.47746e-24
187.06        6.98254e-24        6.53262e-24        7.43246e-24
187.77        6.94065e-24        6.49336e-24        7.38794e-24
188.49        6.89920e-24        6.45451e-24        7.34388e-24
189.21        6.85820e-24        6.41609e-24        7.30031e-24
189.93        6.81766e-24        6.37810e-24        7.25722e-24
190.65        6.77758e-24        6.34053e-24        7.21462e-24
191.38        6.73796e-24        6.30340e-24        7.17251e-24
192.11        6.69880e-24        6.26671e-24        7.13089e-24
192.84        6.66011e-24        6.23045e-24        7.08978e-24
193.57        6.62190e-24        6.19463e-24        7.04916e-24
194.31        6.58415e-24        6.15926e-24        7.00904e-24
195.05        6.54688e-24        6.12432e-24        6.96943e-24
195.79        6.51008e-24        6.08983e-24        6.93032e-24
196.54        6.47375e-24        6.05579e-24        6.89171e-24
197.29        6.43790e-24        6.02219e-24        6.85361e-24
198.04        6.40253e-24        5.98903e-24        6.81602e-24
198.80        6.36763e-24        5.95632e-24        6.77893e-24
199.55        6.33320e-24        5.92406e-24        6.74234e-24
200.31        6.29894e-24        5.89196e-24        6.70593e-24
201.08        6.26471e-24        5.85989e-24        6.66953e-24
201.84        6.23094e-24        5.82825e-24        6.63362e-24
202.61        6.19759e-24        5.79701e-24        6.59816e-24
203.38        6.16465e-24        5.76616e-24        6.56315e-24
204.16        6.13211e-24        5.73567e-24        6.52855e-24
204.94        6.09994e-24        5.70554e-24        6.49434e-24
205.72        6.06813e-24        5.67574e-24        6.46052e-24
206.50        6.03666e-24        5.64626e-24        6.42707e-24
207.29        6.00552e-24        5.61709e-24        6.39396e-24
208.08        5.97469e-24        5.58821e-24        6.36118e-24
208.87        5.94416e-24        5.55960e-24        6.32872e-24
209.66        5.91391e-24        5.53127e-24        6.29656e-24
210.46        5.88394e-24        5.50318e-24        6.26469e-24
211.27        5.85421e-24        5.47534e-24        6.23309e-24
212.07        5.82474e-24        5.44773e-24        6.20175e-24
212.88        5.79550e-24        5.42033e-24        6.17066e-24
213.69        5.76648e-24        5.39315e-24        6.13981e-24
214.50        5.73767e-24        5.36616e-24        6.10918e-24
215.32        5.70906e-24        5.33936e-24        6.07877e-24
216.14        5.68065e-24        5.31274e-24        6.04856e-24
216.96        5.65241e-24        5.28629e-24        6.01854e-24
217.79        5.62435e-24        5.26000e-24        5.98871e-24
218.62        5.59646e-24        5.23386e-24        5.95905e-24
219.45        5.56871e-24        5.20787e-24        5.92955e-24
220.29        5.54112e-24        5.18202e-24        5.90021e-24
221.13        5.51367e-24        5.15631e-24        5.87103e-24
221.97        5.48637e-24        5.13074e-24        5.84201e-24
222.82        5.45924e-24        5.10532e-24        5.81317e-24
223.67        5.43229e-24        5.08007e-24        5.78450e-24
224.52        5.40551e-24        5.05498e-24        5.75603e-24
225.37        5.37892e-24        5.03007e-24        5.72776e-24
226.23        5.35252e-24        5.00534e-24        5.69970e-24
227.09        5.32633e-24        4.98080e-24        5.67185e-24
227.96        5.30034e-24        4.95646e-24        5.64422e-24
228.83        5.27457e-24        4.93232e-24        5.61682e-24
229.70        5.24902e-24        4.90838e-24        5.58966e-24
230.57        5.22369e-24        4.88465e-24        5.56273e-24
231.45        5.19859e-24        4.86114e-24        5.53605e-24
232.33        5.17373e-24        4.83784e-24        5.50961e-24
233.22        5.14910e-24        4.81477e-24        5.48343e-24
234.11        5.12472e-24        4.79193e-24        5.45751e-24
235.00        5.10058e-24        4.76932e-24        5.43185e-24
235.89        5.07670e-24        4.74694e-24        5.40645e-24
236.79        5.05306e-24        4.72479e-24        5.38133e-24
237.69        5.02968e-24        4.70289e-24        5.35648e-24
238.60        5.00657e-24        4.68123e-24        5.33190e-24
239.51        4.98371e-24        4.65982e-24        5.30760e-24
240.42        4.96111e-24        4.63865e-24        5.28358e-24
241.34        4.93878e-24        4.61772e-24        5.25984e-24
242.26        4.91671e-24        4.59704e-24        5.23637e-24
243.18        4.89488e-24        4.57659e-24        5.21317e-24
244.11        4.87330e-24        4.55637e-24        5.19023e-24
245.04        4.85196e-24        4.53638e-24        5.16755e-24
245.97        4.83086e-24        4.51660e-24        5.14511e-24
246.91        4.80999e-24        4.49705e-24        5.12293e-24
247.85        4.78934e-24        4.47770e-24        5.10098e-24
248.79        4.76891e-24        4.45856e-24        5.07926e-24
249.74        4.74870e-24        4.43962e-24        5.05778e-24
250.69        4.72870e-24        4.42088e-24        5.03652e-24
251.65        4.70891e-24        4.40233e-24        5.01549e-24
252.60        4.68932e-24        4.38398e-24        4.99466e-24
253.57        4.66993e-24        4.36581e-24        4.97406e-24
254.53        4.65074e-24        4.34782e-24        4.95365e-24
255.50        4.63174e-24        4.33002e-24        4.93346e-24
256.48        4.61292e-24        4.31238e-24        4.91346e-24
257.45        4.59429e-24        4.29492e-24        4.89366e-24
258.43        4.57584e-24        4.27763e-24        4.87404e-24
259.42        4.55756e-24        4.26051e-24        4.85462e-24
260.41        4.53946e-24        4.24354e-24        4.83538e-24
261.40        4.52153e-24        4.22674e-24        4.81632e-24
262.39        4.50376e-24        4.21009e-24        4.79744e-24
263.39        4.48616e-24        4.19359e-24        4.77873e-24
264.40        4.46872e-24        4.17724e-24        4.76019e-24
265.40        4.45143e-24        4.16104e-24        4.74182e-24
266.42        4.43430e-24        4.14498e-24        4.72361e-24
267.43        4.41732e-24        4.12907e-24        4.70556e-24
268.45        4.40048e-24        4.11329e-24        4.68767e-24
269.47        4.38379e-24        4.09764e-24        4.66994e-24
270.50        4.36724e-24        4.08213e-24        4.65235e-24
271.53        4.35083e-24        4.06676e-24        4.63491e-24
272.56        4.33456e-24        4.05150e-24        4.61762e-24
273.60        4.31842e-24        4.03638e-24        4.60047e-24
274.64        4.30242e-24        4.02137e-24        4.58346e-24
275.69        4.28654e-24        4.00649e-24        4.56659e-24
276.74        4.27079e-24        3.99173e-24        4.54985e-24
277.80        4.25516e-24        3.97708e-24        4.53324e-24
278.85        4.23966e-24        3.96255e-24        4.51677e-24
279.92        4.22427e-24        3.94813e-24        4.50042e-24
280.98        4.20901e-24        3.93382e-24        4.48420e-24
282.05        4.19386e-24        3.91962e-24        4.46810e-24
283.13        4.17884e-24        3.90553e-24        4.45214e-24
284.21        4.16394e-24        3.89157e-24        4.43631e-24
285.29        4.14917e-24        3.87772e-24        4.42061e-24
286.38        4.13453e-24        3.86400e-24        4.40506e-24
287.47        4.12003e-24        3.85041e-24        4.38965e-24
288.56        4.10566e-24        3.83694e-24        4.37438e-24
289.66        4.09143e-24        3.82359e-24        4.35926e-24
290.76        4.07734e-24        3.81038e-24        4.34429e-24
291.87        4.06339e-24        3.79731e-24        4.32947e-24
292.98        4.04958e-24        3.78436e-24        4.31480e-24
294.10        4.03592e-24        3.77155e-24        4.30028e-24
295.22        4.02241e-24        3.75888e-24        4.28593e-24
296.34        4.00904e-24        3.74635e-24        4.27173e-24
297.47        3.99583e-24        3.73396e-24        4.25769e-24
298.61        3.98276e-24        3.72171e-24        4.24381e-24
299.74        3.96985e-24        3.70961e-24        4.23009e-24
300.89        3.95673e-24        3.69732e-24        4.21615e-24
302.03        3.94367e-24        3.68508e-24        4.20226e-24
303.18        3.93075e-24        3.67297e-24        4.18853e-24
304.34        3.91798e-24        3.66101e-24        4.17495e-24
305.50        3.90535e-24        3.64918e-24        4.16152e-24
306.66        3.89285e-24        3.63747e-24        4.14824e-24
307.83        3.88050e-24        3.62589e-24        4.13510e-24
309.00        3.86827e-24        3.61444e-24        4.12210e-24
310.18        3.85617e-24        3.60310e-24        4.10924e-24
311.36        3.84419e-24        3.59188e-24        4.09651e-24
312.55        3.83234e-24        3.58077e-24        4.08390e-24
313.74        3.82060e-24        3.56977e-24        4.07143e-24
314.93        3.80898e-24        3.55889e-24        4.05908e-24
316.13        3.79747e-24        3.54810e-24        4.04685e-24
317.34        3.78608e-24        3.53742e-24        4.03473e-24
318.55        3.77479e-24        3.52684e-24        4.02273e-24
319.76        3.76360e-24        3.51636e-24        4.01084e-24
320.98        3.75251e-24        3.50597e-24        3.99906e-24
322.20        3.74153e-24        3.49568e-24        3.98738e-24
323.43        3.73064e-24        3.48547e-24        3.97581e-24
324.66        3.71985e-24        3.47536e-24        3.96433e-24
325.90        3.70914e-24        3.46533e-24        3.95296e-24
327.14        3.69853e-24        3.45538e-24        3.94168e-24
328.39        3.68800e-24        3.44552e-24        3.93049e-24
329.64        3.67756e-24        3.43573e-24        3.91940e-24
330.89        3.66721e-24        3.42602e-24        3.90839e-24
332.15        3.65693e-24        3.41639e-24        3.89747e-24
333.42        3.64674e-24        3.40684e-24        3.88664e-24
334.69        3.63664e-24        3.39737e-24        3.87590e-24
335.96        3.62662e-24        3.38798e-24        3.86525e-24
337.24        3.61668e-24        3.37867e-24        3.85470e-24
338.53        3.60684e-24        3.36944e-24        3.84424e-24
339.82        3.59708e-24        3.36030e-24        3.83387e-24
341.11        3.58742e-24        3.35124e-24        3.82360e-24
342.41        3.57784e-24        3.34226e-24        3.81343e-24
343.72        3.56836e-24        3.33337e-24        3.80335e-24
345.03        3.55896e-24        3.32456e-24        3.79337e-24
346.34        3.54966e-24        3.31584e-24        3.78349e-24
347.66        3.54046e-24        3.30721e-24        3.77370e-24
348.98        3.53134e-24        3.29866e-24        3.76402e-24
350.31        3.52232e-24        3.29021e-24        3.75444e-24
351.65        3.51340e-24        3.28184e-24        3.74495e-24
352.99        3.50457e-24        3.27356e-24        3.73557e-24
354.33        3.49583e-24        3.26537e-24        3.72629e-24
355.68        3.48719e-24        3.25727e-24        3.71712e-24
357.04        3.47865e-24        3.24925e-24        3.70804e-24
358.40        3.47020e-24        3.24133e-24        3.69907e-24
359.76        3.46185e-24        3.23350e-24        3.69020e-24
361.13        3.45360e-24        3.22577e-24        3.68144e-24
362.51        3.44545e-24        3.21812e-24        3.67278e-24
363.89        3.43739e-24        3.21056e-24        3.66422e-24
365.28        3.42942e-24        3.20309e-24        3.65576e-24
366.67        3.42155e-24        3.19570e-24        3.64740e-24
368.06        3.41376e-24        3.18840e-24        3.63913e-24
369.47        3.40607e-24        3.18118e-24        3.63096e-24
370.87        3.39847e-24        3.17404e-24        3.62289e-24
372.29        3.39095e-24        3.16699e-24        3.61490e-24
373.71        3.38351e-24        3.16002e-24        3.60701e-24
375.13        3.37616e-24        3.15312e-24        3.59921e-24
376.56        3.36890e-24        3.14630e-24        3.59149e-24
377.99        3.36172e-24        3.13956e-24        3.58387e-24
379.43        3.35461e-24        3.13290e-24        3.57633e-24
380.88        3.34759e-24        3.12631e-24        3.56887e-24
382.33        3.34065e-24        3.11979e-24        3.56150e-24
383.79        3.33378e-24        3.11334e-24        3.55421e-24
385.25        3.32699e-24        3.10697e-24        3.54701e-24
386.72        3.32027e-24        3.10067e-24        3.53988e-24
388.19        3.31363e-24        3.09443e-24        3.53283e-24
389.67        3.30707e-24        3.08827e-24        3.52586e-24
391.15        3.30057e-24        3.08217e-24        3.51897e-24
392.64        3.29415e-24        3.07614e-24        3.51216e-24
394.14        3.28780e-24        3.07018e-24        3.50542e-24
395.64        3.28151e-24        3.06428e-24        3.49875e-24
397.15        3.27530e-24        3.05844e-24        3.49216e-24
398.66        3.26915e-24        3.05267e-24        3.48563e-24
400.18        3.26304e-24        3.04693e-24        3.47915e-24
401.70        3.25676e-24        3.04104e-24        3.47248e-24
403.23        3.25055e-24        3.03522e-24        3.46589e-24
404.77        3.24441e-24        3.02945e-24        3.45936e-24
406.31        3.23833e-24        3.02375e-24        3.45290e-24
407.86        3.23232e-24        3.01811e-24        3.44652e-24
409.41        3.22637e-24        3.01253e-24        3.44021e-24
410.97        3.22049e-24        3.00702e-24        3.43396e-24
412.54        3.21468e-24        3.00157e-24        3.42779e-24
414.11        3.20893e-24        2.99617e-24        3.42169e-24
415.69        3.20325e-24        2.99085e-24        3.41566e-24
417.27        3.19764e-24        2.98558e-24        3.40970e-24
418.86        3.19209e-24        2.98037e-24        3.40382e-24
420.46        3.18662e-24        2.97523e-24        3.39800e-24
422.06        3.18120e-24        2.97015e-24        3.39225e-24
423.67        3.17586e-24        2.96513e-24        3.38658e-24
425.28        3.17058e-24        2.96018e-24        3.38098e-24
426.90        3.16537e-24        2.95529e-24        3.37544e-24
428.53        3.16022e-24        2.95046e-24        3.36998e-24
430.16        3.15514e-24        2.94569e-24        3.36459e-24
431.80        3.15013e-24        2.94098e-24        3.35928e-24
433.44        3.14518e-24        2.93634e-24        3.35403e-24
435.09        3.14030e-24        2.93176e-24        3.34885e-24
436.75        3.13549e-24        2.92724e-24        3.34375e-24
438.42        3.13075e-24        2.92278e-24        3.33871e-24
440.09        3.12607e-24        2.91839e-24        3.33375e-24
441.76        3.12146e-24        2.91405e-24        3.32886e-24
443.44        3.11691e-24        2.90979e-24        3.32404e-24
445.13        3.11243e-24        2.90558e-24        3.31929e-24
446.83        3.10802e-24        2.90143e-24        3.31461e-24
448.53        3.10368e-24        2.89735e-24        3.31001e-24
450.24        3.09940e-24        2.89333e-24        3.30547e-24
451.96        3.09519e-24        2.88937e-24        3.30101e-24
453.68        3.09104e-24        2.88547e-24        3.29661e-24
455.41        3.08696e-24        2.88163e-24        3.29229e-24
457.14        3.08294e-24        2.87785e-24        3.28803e-24
458.88        3.07898e-24        2.87413e-24        3.28383e-24
460.63        3.07509e-24        2.87047e-24        3.27971e-24
462.39        3.07125e-24        2.86686e-24        3.27564e-24
464.15        3.06747e-24        2.86331e-24        3.27164e-24
465.92        3.06375e-24        2.85981e-24        3.26770e-24
467.69        3.06009e-24        2.85636e-24        3.26382e-24
469.47        3.05648e-24        2.85296e-24        3.26000e-24
471.26        3.05293e-24        2.84962e-24        3.25624e-24
473.06        3.04943e-24        2.84633e-24        3.25254e-24
474.86        3.04598e-24        2.84308e-24        3.24889e-24
476.67        3.04259e-24        2.83988e-24        3.24529e-24
478.48        3.03925e-24        2.83674e-24        3.24176e-24
480.31        3.03595e-24        2.83363e-24        3.23827e-24
482.14        3.03271e-24        2.83058e-24        3.23484e-24
483.97        3.02951e-24        2.82757e-24        3.23146e-24
485.82        3.02636e-24        2.82460e-24        3.22813e-24
487.67        3.02326e-24        2.82168e-24        3.22485e-24
489.52        3.02021e-24        2.81880e-24        3.22162e-24
491.39        3.01720e-24        2.81596e-24        3.21843e-24
493.26        3.01423e-24        2.81316e-24        3.21530e-24
495.14        3.01131e-24        2.81040e-24        3.21221e-24
497.03        3.00842e-24        2.80769e-24        3.20916e-24
498.92        3.00559e-24        2.80501e-24        3.20617e-24
500.82        3.00272e-24        2.80230e-24        3.20313e-24
502.73        2.99980e-24        2.79955e-24        3.20004e-24
504.64        2.99692e-24        2.79684e-24        3.19699e-24
506.57        2.99408e-24        2.79417e-24        3.19398e-24
508.50        2.99128e-24        2.79154e-24        3.19103e-24
510.43        2.98853e-24        2.78895e-24        3.18812e-24
512.38        2.98583e-24        2.78640e-24        3.18525e-24
514.33        2.98317e-24        2.78390e-24        3.18244e-24
516.29        2.98055e-24        2.78144e-24        3.17967e-24
518.26        2.97799e-24        2.77902e-24        3.17696e-24
520.23        2.97547e-24        2.77664e-24        3.17429e-24
522.21        2.97300e-24        2.77432e-24        3.17168e-24
524.20        2.97058e-24        2.77203e-24        3.16912e-24
526.20        2.96820e-24        2.76980e-24        3.16661e-24
528.20        2.96588e-24        2.76761e-24        3.16416e-24
530.22        2.96361e-24        2.76546e-24        3.16176e-24
532.24        2.96139e-24        2.76337e-24        3.15942e-24
534.26        2.95923e-24        2.76132e-24        3.15713e-24
536.30        2.95712e-24        2.75933e-24        3.15490e-24
538.34        2.95506e-24        2.75738e-24        3.15273e-24
540.39        2.95305e-24        2.75549e-24        3.15061e-24
542.45        2.95110e-24        2.75364e-24        3.14856e-24
544.52        2.94921e-24        2.75185e-24        3.14656e-24
546.59        2.94737e-24        2.75011e-24        3.14462e-24
548.67        2.94559e-24        2.74843e-24        3.14275e-24
550.76        2.94386e-24        2.74680e-24        3.14093e-24
552.86        2.94220e-24        2.74522e-24        3.13918e-24
554.97        2.94059e-24        2.74369e-24        3.13749e-24
557.08        2.93904e-24        2.74222e-24        3.13586e-24
559.21        2.93754e-24        2.74080e-24        3.13428e-24
561.34        2.93610e-24        2.73943e-24        3.13277e-24
563.47        2.93471e-24        2.73811e-24        3.13132e-24
565.62        2.93338e-24        2.73684e-24        3.12992e-24
567.78        2.93210e-24        2.73563e-24        3.12858e-24
569.94        2.93088e-24        2.73446e-24        3.12730e-24
572.11        2.92971e-24        2.73334e-24        3.12608e-24
574.29        2.92859e-24        2.73227e-24        3.12491e-24
576.48        2.92752e-24        2.73125e-24        3.12380e-24
578.67        2.92651e-24        2.73028e-24        3.12274e-24
580.88        2.92555e-24        2.72936e-24        3.12174e-24
583.09        2.92463e-24        2.72848e-24        3.12079e-24
585.31        2.92377e-24        2.72765e-24        3.11989e-24
587.54        2.92296e-24        2.72687e-24        3.11905e-24
589.78        2.92220e-24        2.72613e-24        3.11826e-24
592.03        2.92148e-24        2.72544e-24        3.11753e-24
594.28        2.92082e-24        2.72479e-24        3.11685e-24
596.55        2.92020e-24        2.72419e-24        3.11621e-24
598.82        2.91964e-24        2.72364e-24        3.11563e-24
601.10        2.91903e-24        2.72305e-24        3.11501e-24
603.39        2.91836e-24        2.72241e-24        3.11432e-24
605.69        2.91775e-24        2.72182e-24        3.11368e-24
608.00        2.91718e-24        2.72127e-24        3.11309e-24
610.31        2.91666e-24        2.72076e-24        3.11255e-24
612.64        2.91618e-24        2.72030e-24        3.11206e-24
614.97        2.91575e-24        2.71988e-24        3.11162e-24
617.31        2.91536e-24        2.71950e-24        3.11122e-24
619.67        2.91502e-24        2.71916e-24        3.11087e-24
622.03        2.91472e-24        2.71886e-24        3.11057e-24
624.40        2.91446e-24        2.71860e-24        3.11032e-24
626.77        2.91425e-24        2.71838e-24        3.11011e-24
629.16        2.91407e-24        2.71820e-24        3.10994e-24
631.56        2.91395e-24        2.71807e-24        3.10983e-24
633.97        2.91386e-24        2.71797e-24        3.10975e-24
636.38        2.91382e-24        2.71791e-24        3.10973e-24
638.80        2.91381e-24        2.71788e-24        3.10974e-24
641.24        2.91385e-24        2.71790e-24        3.10980e-24
643.68        2.91393e-24        2.71796e-24        3.10991e-24
646.13        2.91405e-24        2.71805e-24        3.11005e-24
648.60        2.91421e-24        2.71818e-24        3.11025e-24
651.07        2.91441e-24        2.71835e-24        3.11048e-24
653.55        2.91465e-24        2.71855e-24        3.11076e-24
656.04        2.91494e-24        2.71880e-24        3.11108e-24
658.54        2.91526e-24        2.71908e-24        3.11144e-24
661.04        2.91562e-24        2.71940e-24        3.11185e-24
663.56        2.91603e-24        2.71975e-24        3.11230e-24
666.09        2.91647e-24        2.72015e-24        3.11280e-24
668.63        2.91696e-24        2.72058e-24        3.11334e-24
671.17        2.91749e-24        2.72106e-24        3.11392e-24
673.73        2.91806e-24        2.72157e-24        3.11455e-24
676.30        2.91868e-24        2.72212e-24        3.11523e-24
678.87        2.91933e-24        2.72272e-24        3.11595e-24
681.46        2.92003e-24        2.72335e-24        3.11672e-24
684.06        2.92078e-24        2.72402e-24        3.11753e-24
686.66        2.92156e-24        2.72474e-24        3.11839e-24
689.28        2.92240e-24        2.72549e-24        3.11930e-24
691.90        2.92327e-24        2.72629e-24        3.12026e-24
694.54        2.92419e-24        2.72712e-24        3.12126e-24
697.19        2.92516e-24        2.72800e-24        3.12231e-24
699.84        2.92617e-24        2.72892e-24        3.12341e-24
702.51        2.92722e-24        2.72989e-24        3.12456e-24
705.19        2.92832e-24        2.73089e-24        3.12575e-24
707.87        2.92947e-24        2.73194e-24        3.12700e-24
710.57        2.93067e-24        2.73304e-24        3.12830e-24
713.28        2.93191e-24        2.73417e-24        3.12964e-24
715.99        2.93319e-24        2.73535e-24        3.13104e-24
718.72        2.93453e-24        2.73657e-24        3.13248e-24
721.46        2.93591e-24        2.73784e-24        3.13398e-24
724.21        2.93734e-24        2.73915e-24        3.13553e-24
726.97        2.93882e-24        2.74051e-24        3.13713e-24
729.73        2.94035e-24        2.74191e-24        3.13878e-24
732.51        2.94192e-24        2.74336e-24        3.14049e-24
735.31        2.94355e-24        2.74485e-24        3.14224e-24
738.11        2.94522e-24        2.74639e-24        3.14405e-24
740.92        2.94695e-24        2.74798e-24        3.14592e-24
743.74        2.94872e-24        2.74961e-24        3.14783e-24
746.57        2.95055e-24        2.75129e-24        3.14980e-24
749.42        2.95242e-24        2.75302e-24        3.15183e-24
752.27        2.95435e-24        2.75479e-24        3.15391e-24
755.14        2.95633e-24        2.75661e-24        3.15604e-24
758.02        2.95836e-24        2.75848e-24        3.15823e-24
760.90        2.96044e-24        2.76040e-24        3.16047e-24
763.80        2.96256e-24        2.76236e-24        3.16277e-24
766.71        2.96474e-24        2.76436e-24        3.16511e-24
769.63        2.96696e-24        2.76641e-24        3.16750e-24
772.57        2.96922e-24        2.76850e-24        3.16995e-24
775.51        2.97153e-24        2.77063e-24        3.17244e-24
778.46        2.97389e-24        2.77280e-24        3.17498e-24
781.43        2.97629e-24        2.77502e-24        3.17756e-24
784.41        2.97874e-24        2.77727e-24        3.18020e-24
787.39        2.98122e-24        2.77957e-24        3.18288e-24
790.39        2.98375e-24        2.78190e-24        3.18560e-24
793.40        2.98632e-24        2.78427e-24        3.18837e-24
796.43        2.98893e-24        2.78668e-24        3.19118e-24
799.46        2.99158e-24        2.78913e-24        3.19403e-24
802.51        2.99411e-24        2.79148e-24        3.19675e-24
805.56        2.99666e-24        2.79383e-24        3.19948e-24
808.63        2.99923e-24        2.79622e-24        3.20225e-24
811.71        3.00185e-24        2.79864e-24        3.20506e-24
814.81        3.00450e-24        2.80110e-24        3.20791e-24
817.91        3.00719e-24        2.80359e-24        3.21080e-24
821.03        3.00992e-24        2.80612e-24        3.21373e-24
824.15        3.01269e-24        2.80868e-24        3.21670e-24
827.29        3.01549e-24        2.81127e-24        3.21970e-24
830.44        3.01832e-24        2.81390e-24        3.22275e-24
833.61        3.02120e-24        2.81656e-24        3.22583e-24
836.78        3.02410e-24        2.81926e-24        3.22895e-24
839.97        3.02705e-24        2.82198e-24        3.23211e-24
843.17        3.03003e-24        2.82475e-24        3.23531e-24
846.38        3.03305e-24        2.82754e-24        3.23855e-24
849.61        3.03610e-24        2.83037e-24        3.24183e-24
852.85        3.03918e-24        2.83323e-24        3.24514e-24
856.09        3.04231e-24        2.83612e-24        3.24849e-24
859.36        3.04546e-24        2.83905e-24        3.25188e-24
862.63        3.04865e-24        2.84201e-24        3.25530e-24
865.92        3.05188e-24        2.84500e-24        3.25877e-24
869.21        3.05514e-24        2.84802e-24        3.26227e-24
872.53        3.05844e-24        2.85107e-24        3.26580e-24
875.85        3.06177e-24        2.85416e-24        3.26938e-24
879.19        3.06513e-24        2.85728e-24        3.27299e-24
882.54        3.06853e-24        2.86043e-24        3.27663e-24
885.90        3.07197e-24        2.86361e-24        3.28032e-24
889.27        3.07543e-24        2.86683e-24        3.28404e-24
892.66        3.07893e-24        2.87007e-24        3.28779e-24
896.06        3.08247e-24        2.87335e-24        3.29159e-24
899.47        3.08604e-24        2.87666e-24        3.29542e-24
902.90        3.08964e-24        2.88000e-24        3.29928e-24
906.34        3.09327e-24        2.88337e-24        3.30318e-24
909.79        3.09695e-24        2.88677e-24        3.30712e-24
913.26        3.10065e-24        2.89021e-24        3.31110e-24
916.74        3.10440e-24        2.89368e-24        3.31512e-24
920.23        3.10818e-24        2.89719e-24        3.31918e-24
923.74        3.11201e-24        2.90074e-24        3.32328e-24
927.26        3.11587e-24        2.90432e-24        3.32742e-24
930.79        3.11978e-24        2.90794e-24        3.33161e-24
934.33        3.12372e-24        2.91160e-24        3.33585e-24
937.89        3.12771e-24        2.91530e-24        3.34013e-24
941.47        3.13175e-24        2.91904e-24        3.34446e-24
945.05        3.13583e-24        2.92282e-24        3.34883e-24
948.65        3.13995e-24        2.92665e-24        3.35326e-24
952.27        3.14413e-24        2.93052e-24        3.35774e-24
955.90        3.14835e-24        2.93444e-24        3.36226e-24
959.54        3.15262e-24        2.93840e-24        3.36685e-24
963.19        3.15695e-24        2.94241e-24        3.37148e-24
966.86        3.16132e-24        2.94647e-24        3.37617e-24
970.55        3.16575e-24        2.95057e-24        3.38092e-24
974.24        3.17023e-24        2.95473e-24        3.38573e-24
977.95        3.17476e-24        2.95894e-24        3.39059e-24
981.68        3.17936e-24        2.96320e-24        3.39552e-24
985.42        3.18400e-24        2.96751e-24        3.40050e-24
989.17        3.18871e-24        2.97187e-24        3.40555e-24
992.94        3.19348e-24        2.97630e-24        3.41066e-24
996.72        3.19831e-24        2.98077e-24        3.41584e-24
1000.52        3.20317e-24        2.98529e-24        3.42105e-24
1004.33        3.20792e-24        2.98970e-24        3.42614e-24
1008.16        3.21273e-24        2.99418e-24        3.43129e-24
1012.00        3.21760e-24        2.99871e-24        3.43650e-24
1015.86        3.22253e-24        3.00329e-24        3.44177e-24
1019.73        3.22751e-24        3.00792e-24        3.44711e-24
1023.61        3.23255e-24        3.01261e-24        3.45250e-24
1027.51        3.23765e-24        3.01734e-24        3.45795e-24
1031.42        3.24279e-24        3.02213e-24        3.46346e-24
1035.35        3.24799e-24        3.02696e-24        3.46902e-24
1039.30        3.25323e-24        3.03184e-24        3.47463e-24
1043.26        3.25853e-24        3.03676e-24        3.48030e-24
1047.23        3.26387e-24        3.04173e-24        3.48601e-24
1051.22        3.26926e-24        3.04674e-24        3.49178e-24
1055.23        3.27469e-24        3.05179e-24        3.49759e-24
1059.25        3.28016e-24        3.05688e-24        3.50345e-24
1063.28        3.28568e-24        3.06201e-24        3.50935e-24
1067.33        3.29124e-24        3.06718e-24        3.51530e-24
1071.40        3.29684e-24        3.07238e-24        3.52129e-24
1075.48        3.30247e-24        3.07762e-24        3.52732e-24
1079.58        3.30815e-24        3.08290e-24        3.53339e-24
1083.69        3.31385e-24        3.08820e-24        3.53950e-24
1087.82        3.31960e-24        3.09354e-24        3.54565e-24
1091.96        3.32537e-24        3.09891e-24        3.55183e-24
1096.12        3.33118e-24        3.10431e-24        3.55804e-24
1100.30        3.33701e-24        3.10974e-24        3.56429e-24
1104.49        3.34288e-24        3.11519e-24        3.57057e-24
1108.70        3.34878e-24        3.12068e-24        3.57688e-24
1112.92        3.35471e-24        3.12619e-24        3.58322e-24
1117.16        3.36067e-24        3.13173e-24        3.58960e-24
1121.42        3.36666e-24        3.13731e-24        3.59602e-24
1125.69        3.37270e-24        3.14292e-24        3.60248e-24
1129.98        3.37877e-24        3.14856e-24        3.60897e-24
1134.28        3.38488e-24        3.15424e-24        3.61551e-24
1138.60        3.39103e-24        3.15996e-24        3.62209e-24
1142.94        3.39722e-24        3.16572e-24        3.62872e-24
1147.29        3.40346e-24        3.17152e-24        3.63540e-24
1151.66        3.40974e-24        3.17736e-24        3.64212e-24
1156.05        3.41607e-24        3.18325e-24        3.64889e-24
1160.46        3.42245e-24        3.18918e-24        3.65572e-24
1164.88        3.42888e-24        3.19516e-24        3.66260e-24
1169.31        3.43536e-24        3.20118e-24        3.66954e-24
1173.77        3.44189e-24        3.20726e-24        3.67653e-24
1178.24        3.44848e-24        3.21338e-24        3.68358e-24
1182.73        3.45513e-24        3.21956e-24        3.69069e-24
1187.24        3.46183e-24        3.22580e-24        3.69787e-24
1191.76        3.46860e-24        3.23209e-24        3.70511e-24
1196.30        3.47542e-24        3.23843e-24        3.71241e-24
1200.86        3.48231e-24        3.24484e-24        3.71979e-24
1205.43        3.48927e-24        3.25131e-24        3.72723e-24
1210.02        3.49629e-24        3.25783e-24        3.73474e-24
1214.63        3.50337e-24        3.26442e-24        3.74232e-24
1219.26        3.51051e-24        3.27106e-24        3.74996e-24
1223.90        3.51772e-24        3.27776e-24        3.75768e-24
1228.57        3.52499e-24        3.28452e-24        3.76545e-24
1233.25        3.53231e-24        3.29133e-24        3.77329e-24
1237.95        3.53970e-24        3.29820e-24        3.78120e-24
1242.66        3.54714e-24        3.30512e-24        3.78916e-24
1247.40        3.55465e-24        3.31210e-24        3.79719e-24
1252.15        3.56220e-24        3.31913e-24        3.80528e-24
1256.92        3.56982e-24        3.32621e-24        3.81343e-24
1261.71        3.57749e-24        3.33334e-24        3.82164e-24
1266.51        3.58521e-24        3.34052e-24        3.82991e-24
1271.34        3.59299e-24        3.34775e-24        3.83823e-24
1276.18        3.60082e-24        3.35504e-24        3.84661e-24
1281.04        3.60870e-24        3.36236e-24        3.85504e-24
1285.92        3.61664e-24        3.36974e-24        3.86353e-24
1290.82        3.62462e-24        3.37716e-24        3.87207e-24
1295.74        3.63265e-24        3.38463e-24        3.88067e-24
1300.68        3.64073e-24        3.39214e-24        3.88932e-24
1305.63        3.64886e-24        3.39970e-24        3.89801e-24
1310.60        3.65703e-24        3.40730e-24        3.90676e-24
1315.60        3.66526e-24        3.41495e-24        3.91557e-24
1320.61        3.67353e-24        3.42264e-24        3.92442e-24
1325.64        3.68185e-24        3.43038e-24        3.93332e-24
1330.69        3.69022e-24        3.43816e-24        3.94228e-24
1335.76        3.69864e-24        3.44599e-24        3.95129e-24
1340.85        3.70711e-24        3.45387e-24        3.96036e-24
1345.96        3.71564e-24        3.46179e-24        3.96948e-24
1351.08        3.72421e-24        3.46976e-24        3.97866e-24
1356.23        3.73283e-24        3.47778e-24        3.98789e-24
1361.40        3.74151e-24        3.48585e-24        3.99717e-24
1366.58        3.75024e-24        3.49396e-24        4.00652e-24
1371.79        3.75902e-24        3.50213e-24        4.01592e-24
1377.02        3.76786e-24        3.51035e-24        4.02537e-24
1382.26        3.77675e-24        3.51861e-24        4.03489e-24
1387.53        3.78569e-24        3.52693e-24        4.04446e-24
1392.81        3.79469e-24        3.53529e-24        4.05409e-24
1398.12        3.80375e-24        3.54371e-24        4.06378e-24
1403.45        3.81286e-24        3.55218e-24        4.07353e-24
1408.79        3.82203e-24        3.56071e-24        4.08334e-24
1414.16        3.83125e-24        3.56928e-24        4.09322e-24
1419.55        3.84053e-24        3.57791e-24        4.10315e-24
1424.95        3.84987e-24        3.58660e-24        4.11315e-24
1430.38        3.85927e-24        3.59533e-24        4.12321e-24
1435.83        3.86873e-24        3.60413e-24        4.13333e-24
1441.30        3.87824e-24        3.61297e-24        4.14352e-24
1446.79        3.88782e-24        3.62188e-24        4.15377e-24
1452.31        3.89746e-24        3.63084e-24        4.16408e-24
1457.84        3.90716e-24        3.63986e-24        4.17446e-24
1463.39        3.91692e-24        3.64893e-24        4.18491e-24
1468.97        3.92675e-24        3.65806e-24        4.19543e-24
1474.56        3.93663e-24        3.66726e-24        4.20601e-24
1480.18        3.94658e-24        3.67651e-24        4.21666e-24
1485.82        3.95660e-24        3.68582e-24        4.22738e-24
1491.48        3.96668e-24        3.69519e-24        4.23817e-24
1497.16        3.97682e-24        3.70462e-24        4.24903e-24
1502.86        3.98691e-24        3.71401e-24        4.25982e-24
1508.59        3.99694e-24        3.72334e-24        4.27054e-24
1514.34        4.00703e-24        3.73274e-24        4.28133e-24
1520.11        4.01719e-24        3.74219e-24        4.29218e-24
1525.90        4.02741e-24        3.75171e-24        4.30311e-24
1531.71        4.03770e-24        3.76128e-24        4.31411e-24
1537.55        4.04805e-24        3.77092e-24        4.32517e-24
1543.40        4.05846e-24        3.78062e-24        4.33631e-24
1549.28        4.06894e-24        3.79037e-24        4.34751e-24
1555.18        4.07948e-24        3.80019e-24        4.35878e-24
1561.11        4.09009e-24        3.81007e-24        4.37012e-24
1567.06        4.10077e-24        3.82000e-24        4.38153e-24
1573.03        4.11151e-24        3.83000e-24        4.39301e-24
1579.02        4.12231e-24        3.84006e-24        4.40456e-24
1585.03        4.13318e-24        3.85018e-24        4.41618e-24
1591.07        4.14411e-24        3.86035e-24        4.42787e-24
1597.13        4.15511e-24        3.87059e-24        4.43963e-24
1603.22        4.16617e-24        3.88089e-24        4.45146e-24
1609.33        4.17730e-24        3.89125e-24        4.46335e-24
1615.46        4.18850e-24        3.90167e-24        4.47532e-24
1621.61        4.19976e-24        3.91216e-24        4.48736e-24
1627.79        4.21108e-24        3.92270e-24        4.49946e-24
1633.99        4.22247e-24        3.93330e-24        4.51164e-24
1640.21        4.23393e-24        3.94396e-24        4.52389e-24
1646.46        4.24545e-24        3.95469e-24        4.53620e-24
1652.74        4.25703e-24        3.96548e-24        4.54859e-24
1659.03        4.26868e-24        3.97632e-24        4.56104e-24
1665.35        4.28040e-24        3.98723e-24        4.57357e-24
1671.70        4.29218e-24        3.99820e-24        4.58617e-24
1678.07        4.30403e-24        4.00923e-24        4.59883e-24
1684.46        4.31594e-24        4.02032e-24        4.61157e-24
1690.87        4.32792e-24        4.03147e-24        4.62438e-24
1697.32        4.33997e-24        4.04268e-24        4.63725e-24
1703.78        4.35208e-24        4.05396e-24        4.65020e-24
1710.27        4.36426e-24        4.06529e-24        4.66322e-24
1716.79        4.37650e-24        4.07669e-24        4.67631e-24
1723.33        4.38881e-24        4.08815e-24        4.68947e-24
1729.89        4.40119e-24        4.09968e-24        4.70271e-24
1736.48        4.41364e-24        4.11126e-24        4.71601e-24
1743.10        4.42615e-24        4.12291e-24        4.72939e-24
1749.74        4.43873e-24        4.13462e-24        4.74284e-24
1756.41        4.45138e-24        4.14640e-24        4.75637e-24
1763.10        4.46410e-24        4.15824e-24        4.76996e-24
1769.81        4.47689e-24        4.17014e-24        4.78364e-24
1776.56        4.48975e-24        4.18211e-24        4.79738e-24
1783.32        4.50268e-24        4.19415e-24        4.81121e-24
1790.12        4.51568e-24        4.20625e-24        4.82511e-24
1796.94        4.52875e-24        4.21842e-24        4.83908e-24
1803.78        4.54189e-24        4.23065e-24        4.85313e-24
1810.65        4.55511e-24        4.24295e-24        4.86726e-24
1817.55        4.56839e-24        4.25532e-24        4.88147e-24
1824.48        4.58175e-24        4.26776e-24        4.89575e-24
1831.43        4.59519e-24        4.28026e-24        4.91011e-24
1838.40        4.60869e-24        4.29284e-24        4.92455e-24
1845.41        4.62228e-24        4.30548e-24        4.93907e-24
1852.44        4.63593e-24        4.31819e-24        4.95367e-24
1859.49        4.64966e-24        4.33097e-24        4.96835e-24
1866.58        4.66347e-24        4.34383e-24        4.98311e-24
1873.69        4.67735e-24        4.35675e-24        4.99796e-24
1880.83        4.69131e-24        4.36974e-24        5.01288e-24
1887.99        4.70535e-24        4.38281e-24        5.02789e-24
1895.19        4.71946e-24        4.39595e-24        5.04298e-24
1902.41        4.73365e-24        4.40916e-24        5.05815e-24
1909.65        4.74793e-24        4.42244e-24        5.07341e-24
1916.93        4.76227e-24        4.43580e-24        5.08875e-24
1924.23        4.77670e-24        4.44923e-24        5.10418e-24
1931.56        4.79121e-24        4.46274e-24        5.11969e-24
1938.92        4.80580e-24        4.47632e-24        5.13529e-24
1946.31        4.82047e-24        4.48997e-24        5.15098e-24
1953.72        4.83523e-24        4.50371e-24        5.16675e-24
1961.16        4.85006e-24        4.51751e-24        5.18261e-24
1968.63        4.86498e-24        4.53140e-24        5.19856e-24
1976.13        4.87998e-24        4.54536e-24        5.21460e-24
1983.66        4.89507e-24        4.55941e-24        5.23073e-24
1991.22        4.91024e-24        4.57353e-24        5.24695e-24
1998.81        4.92549e-24        4.58773e-24        5.26326e-24
2006.42        4.94068e-24        4.60187e-24        5.27949e-24
2014.06        4.95591e-24        4.61606e-24        5.29577e-24
2021.74        4.97124e-24        4.63033e-24        5.31214e-24
2029.44        4.98664e-24        4.64469e-24        5.32860e-24
2037.17        5.00214e-24        4.65912e-24        5.34516e-24
2044.93        5.01772e-24        4.67363e-24        5.36180e-24
2052.72        5.03338e-24        4.68822e-24        5.37854e-24
2060.54        5.04913e-24        4.70289e-24        5.39537e-24
2068.39        5.06497e-24        4.71765e-24        5.41229e-24
2076.27        5.08089e-24        4.73248e-24        5.42930e-24
2084.18        5.09690e-24        4.74739e-24        5.44641e-24
2092.12        5.11300e-24        4.76239e-24        5.46361e-24
2100.09        5.12919e-24        4.77747e-24        5.48091e-24
2108.09        5.14547e-24        4.79263e-24        5.49830e-24
2116.12        5.16183e-24        4.80788e-24        5.51579e-24
2124.18        5.17829e-24        4.82320e-24        5.53337e-24
2132.28        5.19483e-24        4.83861e-24        5.55104e-24
2140.40        5.21146e-24        4.85411e-24        5.56882e-24
2148.55        5.22819e-24        4.86969e-24        5.58669e-24
2156.74        5.24500e-24        4.88535e-24        5.60465e-24
2164.95        5.26191e-24        4.90110e-24        5.62272e-24
2173.20        5.27890e-24        4.91693e-24        5.64088e-24
2181.48        5.29599e-24        4.93285e-24        5.65914e-24
2189.79        5.31318e-24        4.94886e-24        5.67750e-24
2198.13        5.33045e-24        4.96495e-24        5.69595e-24
2206.51        5.34782e-24        4.98112e-24        5.71451e-24
2214.91        5.36528e-24        4.99739e-24        5.73317e-24
2223.35        5.38283e-24        5.01374e-24        5.75192e-24
2231.82        5.40048e-24        5.03018e-24        5.77078e-24
2240.32        5.41823e-24        5.04671e-24        5.78974e-24
2248.86        5.43607e-24        5.06333e-24        5.80880e-24
2257.43        5.45400e-24        5.08004e-24        5.82797e-24
2266.02        5.47203e-24        5.09683e-24        5.84723e-24
2274.66        5.49016e-24        5.11372e-24        5.86660e-24
2283.32        5.50838e-24        5.13069e-24        5.88607e-24
2292.02        5.52670e-24        5.14776e-24        5.90565e-24
2300.75        5.54512e-24        5.16492e-24        5.92533e-24
2309.52        5.56364e-24        5.18217e-24        5.94511e-24
2318.32        5.58226e-24        5.19951e-24        5.96501e-24
2327.15        5.60097e-24        5.21694e-24        5.98500e-24
2336.01        5.61979e-24        5.23447e-24        6.00511e-24
2344.91        5.63870e-24        5.25209e-24        6.02532e-24
2353.85        5.65772e-24        5.26980e-24        6.04563e-24
2362.81        5.67683e-24        5.28761e-24        6.06606e-24
2371.81        5.69605e-24        5.30551e-24        6.08659e-24
2380.85        5.71537e-24        5.32351e-24        6.10723e-24
2389.92        5.73479e-24        5.34160e-24        6.12799e-24
2399.03        5.75432e-24        5.35979e-24        6.14885e-24
2408.16        5.77395e-24        5.37807e-24        6.16982e-24
2417.34        5.79368e-24        5.39645e-24        6.19090e-24
2426.55        5.81351e-24        5.41493e-24        6.21210e-24
2435.79        5.83345e-24        5.43351e-24        6.23340e-24
2445.07        5.85350e-24        5.45218e-24        6.25482e-24
2454.39        5.87365e-24        5.47095e-24        6.27635e-24
2463.74        5.89391e-24        5.48982e-24        6.29800e-24
2473.12        5.91427e-24        5.50879e-24        6.31976e-24
2482.54        5.93475e-24        5.52786e-24        6.34163e-24
2492.00        5.95533e-24        5.54703e-24        6.36362e-24
2501.49        5.97601e-24        5.56630e-24        6.38572e-24
2511.02        5.99681e-24        5.58568e-24        6.40794e-24
2520.59        6.01772e-24        5.60515e-24        6.43028e-24
2530.19        6.03873e-24        5.62473e-24        6.45274e-24
2539.83        6.05986e-24        5.64441e-24        6.47531e-24
2549.51        6.08110e-24        5.66419e-24        6.49800e-24
2559.22        6.10244e-24        5.68408e-24        6.52081e-24
2568.97        6.12391e-24        5.70407e-24        6.54374e-24
2578.76        6.14548e-24        5.72417e-24        6.56679e-24
2588.58        6.16717e-24        5.74437e-24        6.58996e-24
2598.44        6.18897e-24        5.76468e-24        6.61326e-24
2608.34        6.21088e-24        5.78509e-24        6.63667e-24
2618.28        6.23291e-24        5.80561e-24        6.66021e-24
2628.25        6.25506e-24        5.82624e-24        6.68387e-24
2638.26        6.27732e-24        5.84698e-24        6.70766e-24
2648.32        6.29970e-24        5.86783e-24        6.73157e-24
2658.40        6.32219e-24        5.88878e-24        6.75560e-24
2668.53        6.34481e-24        5.90985e-24        6.77976e-24
2678.70        6.36754e-24        5.93102e-24        6.80405e-24
2688.90        6.39039e-24        5.95231e-24        6.82847e-24
2699.15        6.41336e-24        5.97371e-24        6.85301e-24
2709.43        6.43645e-24        5.99522e-24        6.87768e-24
2719.75        6.45966e-24        6.01684e-24        6.90248e-24
2730.11        6.48299e-24        6.03858e-24        6.92741e-24
2740.51        6.50645e-24        6.06043e-24        6.95247e-24
2750.95        6.53003e-24        6.08239e-24        6.97767e-24
2761.43        6.55373e-24        6.10447e-24        7.00299e-24
2771.95        6.57756e-24        6.12667e-24        7.02845e-24
2782.51        6.60151e-24        6.14898e-24        7.05404e-24
2793.11        6.62558e-24        6.17140e-24        7.07976e-24
2803.75        6.64979e-24        6.19395e-24        7.10562e-24
2814.43        6.67412e-24        6.21661e-24        7.13162e-24
2825.16        6.69857e-24        6.23940e-24        7.15775e-24
2835.92        6.72316e-24        6.26230e-24        7.18401e-24
2846.72        6.74787e-24        6.28532e-24        7.21042e-24
2857.57        6.77271e-24        6.30846e-24        7.23696e-24
2868.45        6.79769e-24        6.33173e-24        7.26364e-24
2879.38        6.82279e-24        6.35511e-24        7.29047e-24
2890.35        6.84802e-24        6.37862e-24        7.31743e-24
2901.36        6.87339e-24        6.40225e-24        7.34453e-24
2912.41        6.89889e-24        6.42600e-24        7.37178e-24
2923.51        6.92453e-24        6.44988e-24        7.39917e-24
2934.65        6.95029e-24        6.47389e-24        7.42670e-24
2945.83        6.97620e-24        6.49802e-24        7.45438e-24
2957.05        7.00224e-24        6.52228e-24        7.48220e-24
2968.31        7.02841e-24        6.54666e-24        7.51016e-24
2979.62        7.05472e-24        6.57117e-24        7.53828e-24
2990.97        7.08118e-24        6.59581e-24        7.56654e-24
3002.37        7.10772e-24        6.62054e-24        7.59490e-24
3013.81        7.13423e-24        6.64524e-24        7.62321e-24
3025.29        7.16087e-24        6.67007e-24        7.65167e-24
3036.81        7.18766e-24        6.69503e-24        7.68028e-24
3048.38        7.21458e-24        6.72012e-24        7.70904e-24
3059.99        7.24164e-24        6.74534e-24        7.73794e-24
3071.65        7.26884e-24        6.77069e-24        7.76699e-24
3083.35        7.29618e-24        6.79617e-24        7.79620e-24
3095.10        7.32367e-24        6.82178e-24        7.82556e-24
3106.89        7.35129e-24        6.84753e-24        7.85506e-24
3118.73        7.37906e-24        6.87340e-24        7.88472e-24
3130.61        7.40698e-24        6.89941e-24        7.91454e-24
3142.53        7.43503e-24        6.92556e-24        7.94450e-24
3154.51        7.46323e-24        6.95184e-24        7.97462e-24
3166.52        7.49158e-24        6.97826e-24        8.00490e-24
3178.59        7.52007e-24        7.00481e-24        8.03533e-24
3190.70        7.54871e-24        7.03150e-24        8.06592e-24
3202.85        7.57749e-24        7.05832e-24        8.09666e-24
3215.05        7.60643e-24        7.08529e-24        8.12757e-24
3227.30        7.63551e-24        7.11239e-24        8.15863e-24
3239.59        7.66474e-24        7.13963e-24        8.18985e-24
3251.94        7.69412e-24        7.16701e-24        8.22123e-24
3264.33        7.72365e-24        7.19453e-24        8.25277e-24
3276.76        7.75334e-24        7.22220e-24        8.28448e-24
3289.24        7.78317e-24        7.25000e-24        8.31634e-24
3301.77        7.81316e-24        7.27795e-24        8.34837e-24
3314.35        7.84330e-24        7.30604e-24        8.38056e-24
3326.98        7.87360e-24        7.33427e-24        8.41292e-24
3339.65        7.90405e-24        7.36265e-24        8.44544e-24
3352.38        7.93465e-24        7.39117e-24        8.47813e-24
3365.15        7.96541e-24        7.41984e-24        8.51098e-24
3377.97        7.99633e-24        7.44865e-24        8.54400e-24
3390.84        8.02740e-24        7.47761e-24        8.57719e-24
3403.75        8.05864e-24        7.50672e-24        8.61055e-24
3416.72        8.09003e-24        7.53598e-24        8.64408e-24
3429.74        8.12158e-24        7.56538e-24        8.67778e-24
3442.80        8.15329e-24        7.59494e-24        8.71165e-24
3455.92        8.18516e-24        7.62464e-24        8.74569e-24
3469.08        8.21720e-24        7.65450e-24        8.77990e-24
3482.30        8.24939e-24        7.68450e-24        8.81428e-24
3495.57        8.28175e-24        7.71466e-24        8.84884e-24
3508.88        8.31427e-24        7.74497e-24        8.88358e-24
3522.25        8.34696e-24        7.77543e-24        8.91849e-24
3535.67        8.37981e-24        7.80605e-24        8.95357e-24
3549.14        8.41283e-24        7.83682e-24        8.98884e-24
3562.66        8.44602e-24        7.86775e-24        9.02428e-24
3576.23        8.47937e-24        7.89884e-24        9.05990e-24
3589.86        8.51289e-24        7.93008e-24        9.09570e-24
3603.53        8.54657e-24        7.96147e-24        9.13167e-24
3617.26        8.58043e-24        7.99303e-24        9.16783e-24
3631.04        8.61446e-24        8.02474e-24        9.20417e-24
3644.87        8.64866e-24        8.05662e-24        9.24070e-24
3658.76        8.68303e-24        8.08865e-24        9.27740e-24
3672.70        8.71757e-24        8.12084e-24        9.31429e-24
3686.69        8.75228e-24        8.15320e-24        9.35137e-24
3700.73        8.78717e-24        8.18572e-24        9.38863e-24
3714.83        8.82223e-24        8.21840e-24        9.42607e-24
3728.98        8.85747e-24        8.25124e-24        9.46370e-24
3743.19        8.89288e-24        8.28425e-24        9.50152e-24
3757.45        8.92847e-24        8.31742e-24        9.53953e-24
3771.76        8.96424e-24        8.35075e-24        9.57773e-24
3786.13        9.00019e-24        8.38426e-24        9.61612e-24
3800.56        9.03631e-24        8.41793e-24        9.65470e-24
3815.03        9.07261e-24        8.45176e-24        9.69346e-24
3829.57        9.10910e-24        8.48577e-24        9.73243e-24
3844.16        9.14576e-24        8.51994e-24        9.77158e-24
3858.80        9.18261e-24        8.55428e-24        9.81093e-24
3873.50        9.21963e-24        8.58880e-24        9.85047e-24
3888.26        9.25684e-24        8.62348e-24        9.89021e-24
3903.07        9.29424e-24        8.65833e-24        9.93014e-24
3917.94        9.33182e-24        8.69336e-24        9.97028e-24
3932.87        9.36958e-24        8.72856e-24        1.00106e-23
3947.85        9.40753e-24        8.76393e-24        1.00511e-23
3962.89        9.44567e-24        8.79948e-24        1.00919e-23
3977.98        9.48399e-24        8.83520e-24        1.01328e-23
3993.14        9.52250e-24        8.87109e-24        1.01739e-23
4008.35        9.56117e-24        8.90713e-24        1.02152e-23
4023.62        9.59999e-24        8.94332e-24        1.02567e-23
4038.95        9.63901e-24        8.97969e-24        1.02983e-23
4054.34        9.67822e-24        9.01623e-24        1.03402e-23
4069.78        9.71762e-24        9.05296e-24        1.03823e-23
4085.29        9.75721e-24        9.08986e-24        1.04246e-23
4100.85        9.79700e-24        9.12695e-24        1.04671e-23
4116.47        9.83698e-24        9.16422e-24        1.05098e-23
4132.15        9.87717e-24        9.20167e-24        1.05527e-23
4147.90        9.91755e-24        9.23931e-24        1.05958e-23
4163.70        9.95813e-24        9.27713e-24        1.06391e-23
4179.56        9.99891e-24        9.31514e-24        1.06827e-23
4195.48        1.00399e-23        9.35334e-24        1.07264e-23
4211.47        1.00811e-23        9.39173e-24        1.07704e-23
4227.51        1.01225e-23        9.43031e-24        1.08146e-23
4243.61        1.01641e-23        9.46908e-24        1.08590e-23
4259.78        1.02059e-23        9.50805e-24        1.09037e-23
4276.01        1.02479e-23        9.54721e-24        1.09486e-23
4292.30        1.02901e-23        9.58657e-24        1.09936e-23
4308.65        1.03325e-23        9.62612e-24        1.10390e-23
4325.06        1.03752e-23        9.66587e-24        1.10845e-23
4341.54        1.04181e-23        9.70583e-24        1.11303e-23
4358.08        1.04611e-23        9.74598e-24        1.11763e-23
4374.68        1.05044e-23        9.78634e-24        1.12225e-23
4391.35        1.05479e-23        9.82690e-24        1.12690e-23
4408.08        1.05917e-23        9.86766e-24        1.13157e-23
4424.87        1.06356e-23        9.90863e-24        1.13626e-23
4441.73        1.06798e-23        9.94981e-24        1.14098e-23
4458.65        1.07242e-23        9.99120e-24        1.14572e-23
4475.64        1.07688e-23        1.00328e-23        1.15048e-23
4492.69        1.08137e-23        1.00746e-23        1.15527e-23
4509.80        1.08588e-23        1.01166e-23        1.16009e-23
4526.98        1.09041e-23        1.01589e-23        1.16493e-23
4544.23        1.09496e-23        1.02013e-23        1.16979e-23
4561.54        1.09954e-23        1.02440e-23        1.17468e-23
4578.92        1.10414e-23        1.02869e-23        1.17959e-23
4596.36        1.10876e-23        1.03300e-23        1.18453e-23
4613.87        1.11341e-23        1.03733e-23        1.18949e-23
4631.45        1.11808e-23        1.04169e-23        1.19448e-23
4649.09        1.12278e-23        1.04607e-23        1.19950e-23
4666.80        1.12750e-23        1.05047e-23        1.20454e-23
4684.58        1.13225e-23        1.05489e-23        1.20961e-23
4702.43        1.13702e-23        1.05934e-23        1.21470e-23
4720.34        1.14181e-23        1.06381e-23        1.21982e-23
4738.32        1.14663e-23        1.06830e-23        1.22496e-23
4756.38        1.15148e-23        1.07281e-23        1.23014e-23
4774.50        1.15635e-23        1.07735e-23        1.23534e-23
4792.68        1.16124e-23        1.08192e-23        1.24056e-23
4810.94        1.16616e-23        1.08650e-23        1.24582e-23
4829.27        1.17111e-23        1.09112e-23        1.25110e-23
4847.67        1.17608e-23        1.09575e-23        1.25641e-23
4866.14        1.18108e-23        1.10041e-23        1.26175e-23
4884.67        1.18610e-23        1.10510e-23        1.26711e-23
4903.28        1.19116e-23        1.10981e-23        1.27251e-23
4921.96        1.19624e-23        1.11454e-23        1.27793e-23
4940.71        1.20134e-23        1.11930e-23        1.28338e-23
4959.53        1.20647e-23        1.12408e-23        1.28886e-23
4978.43        1.21163e-23        1.12889e-23        1.29437e-23
4997.39        1.21682e-23        1.13373e-23        1.29991e-23
5016.43        1.22202e-23        1.13858e-23        1.30546e-23
5035.54        1.22725e-23        1.14345e-23        1.31104e-23
5054.73        1.23250e-23        1.14835e-23        1.31665e-23
5073.98        1.23778e-23        1.15327e-23        1.32229e-23
5093.31        1.24309e-23        1.15823e-23        1.32796e-23
5112.72        1.24843e-23        1.16320e-23        1.33366e-23
5132.19        1.25380e-23        1.16821e-23        1.33939e-23
5151.74        1.25919e-23        1.17324e-23        1.34515e-23
5171.37        1.26462e-23        1.17829e-23        1.35094e-23
5191.07        1.27007e-23        1.18338e-23        1.35676e-23
5210.85        1.27555e-23        1.18849e-23        1.36261e-23
5230.70        1.28106e-23        1.19363e-23        1.36850e-23
5250.62        1.28660e-23        1.19879e-23        1.37441e-23
5270.63        1.29217e-23        1.20398e-23        1.38036e-23
5290.71        1.29777e-23        1.20920e-23        1.38634e-23
5310.86        1.30340e-23        1.21445e-23        1.39235e-23
5331.09        1.30906e-23        1.21973e-23        1.39839e-23
5351.40        1.31475e-23        1.22503e-23        1.40446e-23
5371.79        1.32047e-23        1.23036e-23        1.41057e-23
5392.25        1.32621e-23        1.23573e-23        1.41670e-23
5412.80        1.33199e-23        1.24111e-23        1.42287e-23
5433.42        1.33780e-23        1.24653e-23        1.42908e-23
5454.12        1.34365e-23        1.25198e-23        1.43531e-23
5474.89        1.34952e-23        1.25745e-23        1.44158e-23
5495.75        1.35542e-23        1.26296e-23        1.44788e-23
5516.69        1.36136e-23        1.26849e-23        1.45422e-23
5537.70        1.36732e-23        1.27406e-23        1.46059e-23
5558.80        1.37332e-23        1.27965e-23        1.46699e-23
5579.98        1.37935e-23        1.28527e-23        1.47343e-23
5601.23        1.38541e-23        1.29092e-23        1.47990e-23
5622.57        1.39151e-23        1.29660e-23        1.48641e-23
5643.99        1.39763e-23        1.30232e-23        1.49295e-23
5665.49        1.40379e-23        1.30806e-23        1.49952e-23
5687.08        1.40998e-23        1.31383e-23        1.50613e-23
5708.74        1.41621e-23        1.31964e-23        1.51277e-23
5730.49        1.42246e-23        1.32547e-23        1.51945e-23
5752.32        1.42875e-23        1.33134e-23        1.52617e-23
5774.24        1.43508e-23        1.33723e-23        1.53292e-23
5796.23        1.44143e-23        1.34316e-23        1.53970e-23
5818.31        1.44782e-23        1.34912e-23        1.54653e-23
5840.48        1.45425e-23        1.35511e-23        1.55338e-23
5862.73        1.46070e-23        1.36113e-23        1.56028e-23
5885.06        1.46720e-23        1.36719e-23        1.56721e-23
5907.48        1.47372e-23        1.37327e-23        1.57417e-23
5929.99        1.48028e-23        1.37939e-23        1.58118e-23
5952.58        1.48688e-23        1.38554e-23        1.58822e-23
5975.26        1.49351e-23        1.39172e-23        1.59530e-23
5998.02        1.50017e-23        1.39794e-23        1.60241e-23
6020.87        1.50687e-23        1.40418e-23        1.60956e-23
6043.81        1.51360e-23        1.41046e-23        1.61675e-23
6066.83        1.52037e-23        1.41677e-23        1.62397e-23
6089.94        1.52717e-23        1.42311e-23        1.63123e-23
6113.14        1.53401e-23        1.42949e-23        1.63853e-23
6136.43        1.54089e-23        1.43590e-23        1.64587e-23
6159.81        1.54780e-23        1.44235e-23        1.65325e-23
6183.28        1.55474e-23        1.44882e-23        1.66067e-23
6206.83        1.56173e-23        1.45534e-23        1.66812e-23
6230.48        1.56875e-23        1.46188e-23        1.67562e-23
6254.21        1.57581e-23        1.46847e-23        1.68315e-23
6278.04        1.58290e-23        1.47508e-23        1.69073e-23
6301.96        1.59004e-23        1.48173e-23        1.69834e-23
6325.96        1.59721e-23        1.48842e-23        1.70599e-23
6350.06        1.60442e-23        1.49514e-23        1.71369e-23
6374.25        1.61166e-23        1.50190e-23        1.72142e-23
6398.54        1.61895e-23        1.50869e-23        1.72920e-23
6422.91        1.62627e-23        1.51552e-23        1.73702e-23
6447.38        1.63363e-23        1.52239e-23        1.74488e-23
6471.94        1.64103e-23        1.52929e-23        1.75278e-23
6496.60        1.64847e-23        1.53623e-23        1.76072e-23
6521.35        1.65595e-23        1.54320e-23        1.76870e-23
6546.19        1.66347e-23        1.55022e-23        1.77673e-23
6571.13        1.67103e-23        1.55726e-23        1.78480e-23
6596.16        1.67863e-23        1.56435e-23        1.79291e-23
6621.29        1.68627e-23        1.57148e-23        1.80107e-23
6646.52        1.69395e-23        1.57864e-23        1.80926e-23
6671.84        1.70167e-23        1.58584e-23        1.81750e-23
6697.25        1.70943e-23        1.59308e-23        1.82579e-23
6722.77        1.71724e-23        1.60035e-23        1.83412e-23
6748.38        1.72508e-23        1.60767e-23        1.84249e-23
6774.09        1.73297e-23        1.61502e-23        1.85091e-23
6799.89        1.74089e-23        1.62242e-23        1.85937e-23
6825.80        1.74886e-23        1.62985e-23        1.86788e-23
6851.80        1.75687e-23        1.63732e-23        1.87643e-23
6877.90        1.76493e-23        1.64483e-23        1.88503e-23
6904.11        1.77303e-23        1.65238e-23        1.89367e-23
6930.41        1.78117e-23        1.65998e-23        1.90236e-23
6956.81        1.78935e-23        1.66761e-23        1.91109e-23
6983.31        1.79758e-23        1.67528e-23        1.91987e-23
7009.92        1.80585e-23        1.68299e-23        1.92870e-23
7036.62        1.81416e-23        1.69075e-23        1.93757e-23
7063.43        1.82252e-23        1.69854e-23        1.94650e-23
7090.34        1.83092e-23        1.70638e-23        1.95546e-23
7117.35        1.83937e-23        1.71426e-23        1.96448e-23
7144.46        1.84786e-23        1.72218e-23        1.97354e-23
7171.68        1.85640e-23        1.73014e-23        1.98266e-23
7199.00        1.86498e-23        1.73815e-23        1.99182e-23
7226.43        1.87361e-23        1.74620e-23        2.00103e-23
7253.96        1.88228e-23        1.75429e-23        2.01028e-23
7281.59        1.89100e-23        1.76242e-23        2.01959e-23
7309.33        1.89977e-23        1.77060e-23        2.02895e-23
7337.18        1.90858e-23        1.77882e-23        2.03835e-23
7365.13        1.91744e-23        1.78708e-23        2.04781e-23
7393.19        1.92635e-23        1.79539e-23        2.05731e-23
7421.35        1.93530e-23        1.80374e-23        2.06687e-23
7449.62        1.94431e-23        1.81213e-23        2.07648e-23
7478.00        1.95336e-23        1.82057e-23        2.08614e-23
7506.49        1.96245e-23        1.82906e-23        2.09584e-23
7535.09        1.97160e-23        1.83759e-23        2.10561e-23
7563.79        1.98079e-23        1.84617e-23        2.11542e-23
7592.61        1.99003e-23        1.85479e-23        2.12528e-23
7621.53        1.99933e-23        1.86345e-23        2.13520e-23
7650.57        2.00867e-23        1.87217e-23        2.14517e-23
7679.71        2.01806e-23        1.88093e-23        2.15519e-23
7708.97        2.02750e-23        1.88973e-23        2.16526e-23
7738.34        2.03699e-23        1.89859e-23        2.17539e-23
7767.82        2.04653e-23        1.90748e-23        2.18557e-23
7797.41        2.05612e-23        1.91643e-23        2.19581e-23
7827.12        2.06576e-23        1.92542e-23        2.20610e-23
7856.93        2.07545e-23        1.93447e-23        2.21644e-23
7886.87        2.08520e-23        1.94356e-23        2.22684e-23
7916.91        2.09499e-23        1.95269e-23        2.23729e-23
7947.07        2.10484e-23        1.96188e-23        2.24780e-23
7977.35        2.11474e-23        1.97111e-23        2.25837e-23
8007.74        2.12470e-23        1.98040e-23        2.26899e-23
8038.24        2.13472e-23        1.98975e-23        2.27969e-23
8068.87        2.14479e-23        1.99914e-23        2.29044e-23
8099.60        2.15492e-23        2.00858e-23        2.30125e-23
8130.46        2.16510e-23        2.01808e-23        2.31212e-23
8161.43        2.17533e-23        2.02762e-23        2.32304e-23
8192.53        2.18562e-23        2.03722e-23        2.33402e-23
8223.74        2.19596e-23        2.04686e-23        2.34506e-23
8255.07        2.20636e-23        2.05656e-23        2.35616e-23
8286.51        2.21682e-23        2.06631e-23        2.36732e-23
8318.08        2.22733e-23        2.07611e-23        2.37854e-23
8349.77        2.23789e-23        2.08597e-23        2.38982e-23
8381.58        2.24852e-23        2.09588e-23        2.40116e-23
8413.51        2.25920e-23        2.10584e-23        2.41256e-23
8445.56        2.26993e-23        2.11585e-23        2.42402e-23
8477.74        2.28073e-23        2.12592e-23        2.43554e-23
8510.03        2.29158e-23        2.13604e-23        2.44712e-23
8542.45        2.30249e-23        2.14621e-23        2.45877e-23
8575.00        2.31346e-23        2.15644e-23        2.47047e-23
8607.66        2.32449e-23        2.16673e-23        2.48224e-23
8640.45        2.33557e-23        2.17707e-23        2.49408e-23
8673.37        2.34672e-23        2.18747e-23        2.50598e-23
8706.41        2.35793e-23        2.19792e-23        2.51794e-23
8739.58        2.36920e-23        2.20843e-23        2.52996e-23
8772.88        2.38053e-23        2.21900e-23        2.54206e-23
8806.30        2.39192e-23        2.22962e-23        2.55421e-23
8839.85        2.40337e-23        2.24030e-23        2.56644e-23
8873.52        2.41488e-23        2.25104e-23        2.57872e-23
8907.33        2.42646e-23        2.26184e-23        2.59108e-23
8941.26        2.43810e-23        2.27269e-23        2.60350e-23
8975.32        2.44980e-23        2.28361e-23        2.61599e-23
9009.51        2.46156e-23        2.29458e-23        2.62855e-23
9043.84        2.47339e-23        2.30561e-23        2.64117e-23
9078.29        2.48529e-23        2.31671e-23        2.65387e-23
9112.87        2.49725e-23        2.32786e-23        2.66663e-23
9147.59        2.50927e-23        2.33908e-23        2.67946e-23
9182.44        2.52136e-23        2.35035e-23        2.69237e-23
9217.42        2.53351e-23        2.36169e-23        2.70534e-23
9252.54        2.54574e-23        2.37309e-23        2.71838e-23
9287.78        2.55802e-23        2.38455e-23        2.73150e-23
9323.17        2.57038e-23        2.39607e-23        2.74468e-23
9358.68        2.58280e-23        2.40766e-23        2.75794e-23
9394.34        2.59529e-23        2.41931e-23        2.77127e-23
9430.12        2.60784e-23        2.43102e-23        2.78467e-23
9466.05        2.62047e-23        2.44280e-23        2.79814e-23
9502.11        2.63316e-23        2.45464e-23        2.81169e-23
9538.31        2.64592e-23        2.46654e-23        2.82531e-23
9574.65        2.65875e-23        2.47851e-23        2.83900e-23
9611.12        2.67165e-23        2.49054e-23        2.85277e-23
9647.74        2.68462e-23        2.50264e-23        2.86661e-23
9684.49        2.69766e-23        2.51480e-23        2.88053e-23
9721.39        2.71078e-23        2.52703e-23        2.89452e-23
9758.42        2.72396e-23        2.53933e-23        2.90859e-23
9795.60        2.73721e-23        2.55169e-23        2.92273e-23
9832.91        2.75054e-23        2.56412e-23        2.93695e-23
9870.37        2.76393e-23        2.57662e-23        2.95125e-23
9907.97        2.77740e-23        2.58918e-23        2.96562e-23
9945.72        2.79094e-23        2.60181e-23        2.98007e-23
9983.61        2.80456e-23        2.61451e-23        2.99460e-23


==> anc/bb_3fgl_constraints.txt <==
#DM constraints, bb, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
  5.00        1.94763e-11        1.46089e-11        2.93059e-11
  5.02        7.09275e-25        5.31994e-25        1.06727e-24
  5.05        3.60221e-25        2.70174e-25        5.42048e-25
  5.07        2.43946e-25        1.82957e-25        3.67090e-25
  5.10        1.85866e-25        1.39393e-25        2.79699e-25
  5.13        1.51067e-25        1.13290e-25        2.27337e-25
  5.15        1.27908e-25        9.59182e-26        1.92491e-25
  5.18        1.11402e-25        8.35370e-26        1.67656e-25
  5.20        9.90555e-26        7.42753e-26        1.49078e-25
  5.23        8.94819e-26        6.70937e-26        1.34673e-25
  5.25        8.18503e-26        6.13688e-26        1.23190e-25
  5.28        7.56316e-26        5.67038e-26        1.13834e-25
  5.31        7.04734e-26        5.28342e-26        1.06073e-25
  5.33        6.61314e-26        4.95767e-26        9.95404e-26
  5.36        6.24313e-26        4.68008e-26        9.39736e-26
  5.39        5.92453e-26        4.44104e-26        8.91804e-26
  5.41        5.64775e-26        4.23337e-26        8.50164e-26
  5.44        5.40545e-26        4.05157e-26        8.13713e-26
  5.47        5.19195e-26        3.89136e-26        7.81595e-26
  5.49        5.00274e-26        3.74937e-26        7.53133e-26
  5.52        4.83422e-26        3.62290e-26        7.27784e-26
  5.55        4.68349e-26        3.50976e-26        7.05112e-26
  5.58        4.54816e-26        3.40818e-26        6.84757e-26
  5.60        4.42627e-26        3.31668e-26        6.66425e-26
  5.63        4.31618e-26        3.23403e-26        6.49869e-26
  5.66        4.21652e-26        3.15920e-26        6.34883e-26
  5.69        4.12613e-26        3.09132e-26        6.21291e-26
  5.72        4.04402e-26        3.02965e-26        6.08946e-26
  5.74        3.96934e-26        2.97355e-26        5.97720e-26
  5.77        3.90138e-26        2.92248e-26        5.87504e-26
  5.80        3.83949e-26        2.87598e-26        5.78202e-26
  5.83        3.78313e-26        2.83361e-26        5.69734e-26
  5.86        3.73183e-26        2.79504e-26        5.62026e-26
  5.89        3.68517e-26        2.75994e-26        5.55016e-26
  5.92        3.64277e-26        2.72804e-26        5.48648e-26
  5.95        3.60432e-26        2.69909e-26        5.42874e-26
  5.98        3.56952e-26        2.67288e-26        5.37650e-26
  6.01        3.53811e-26        2.64922e-26        5.32938e-26
  6.04        3.50988e-26        2.62794e-26        5.28704e-26
  6.07        3.48462e-26        2.60887e-26        5.24917e-26
  6.10        3.46215e-26        2.59190e-26        5.21549e-26
  6.13        3.44229e-26        2.57689e-26        5.18576e-26
  6.16        3.42492e-26        2.56373e-26        5.15977e-26
  6.19        3.40988e-26        2.55232e-26        5.13730e-26
  6.22        3.39708e-26        2.54258e-26        5.11819e-26
  6.25        3.38638e-26        2.53443e-26        5.10226e-26
  6.28        3.37771e-26        2.52778e-26        5.08938e-26
  6.31        3.37097e-26        2.52258e-26        5.07941e-26
  6.34        3.36608e-26        2.51876e-26        5.07223e-26
  6.37        3.36296e-26        2.51628e-26        5.06773e-26
  6.41        3.36156e-26        2.51507e-26        5.06580e-26
  6.44        3.36181e-26        2.51509e-26        5.06637e-26
  6.47        3.36365e-26        2.51630e-26        5.06934e-26
  6.50        3.36703e-26        2.51867e-26        5.07464e-26
  6.53        3.37191e-26        2.52215e-26        5.08219e-26
  6.57        3.37824e-26        2.52672e-26        5.09194e-26
  6.60        3.38599e-26        2.53234e-26        5.10383e-26
  6.63        3.39512e-26        2.53899e-26        5.11779e-26
  6.66        3.40558e-26        2.54665e-26        5.13378e-26
  6.70        3.41736e-26        2.55527e-26        5.15175e-26
  6.73        3.43042e-26        2.56486e-26        5.17165e-26
  6.76        3.44473e-26        2.57537e-26        5.19345e-26
  6.80        3.46027e-26        2.58680e-26        5.21709e-26
  6.83        3.47700e-26        2.59912e-26        5.24255e-26
  6.87        3.49491e-26        2.61232e-26        5.26978e-26
  6.90        3.51396e-26        2.62636e-26        5.29875e-26
  6.93        3.53414e-26        2.64125e-26        5.32942e-26
  6.97        3.55542e-26        2.65695e-26        5.36175e-26
  7.00        3.57777e-26        2.67344e-26        5.39570e-26
  7.04        3.60117e-26        2.69072e-26        5.43124e-26
  7.07        3.62559e-26        2.70875e-26        5.46833e-26
  7.11        3.65100e-26        2.72752e-26        5.50692e-26
  7.14        3.67738e-26        2.74701e-26        5.54698e-26
  7.18        3.70470e-26        2.76719e-26        5.58845e-26
  7.21        3.73291e-26        2.78804e-26        5.63129e-26
  7.25        3.76200e-26        2.80953e-26        5.67544e-26
  7.29        3.79191e-26        2.83163e-26        5.72086e-26
  7.32        3.82261e-26        2.85431e-26        5.76747e-26
  7.36        3.85406e-26        2.87755e-26        5.81522e-26
  7.40        3.88621e-26        2.90130e-26        5.86402e-26
  7.43        3.91900e-26        2.92552e-26        5.91382e-26
  7.47        3.95239e-26        2.95018e-26        5.96451e-26
  7.51        3.98630e-26        2.97523e-26        6.01602e-26
  7.54        4.02069e-26        3.00062e-26        6.06824e-26
  7.58        4.05547e-26        3.02630e-26        6.12107e-26
  7.62        4.09058e-26        3.05221e-26        6.17440e-26
  7.66        4.12592e-26        3.07829e-26        6.22810e-26
  7.69        4.16141e-26        3.10447e-26        6.28203e-26
  7.73        4.19696e-26        3.13069e-26        6.33607e-26
  7.77        4.23247e-26        3.15687e-26        6.39004e-26
  7.81        4.26783e-26        3.18293e-26        6.44380e-26
  7.85        4.30292e-26        3.20878e-26        6.49717e-26
  7.89        4.33762e-26        3.23433e-26        6.54997e-26
  7.93        4.37180e-26        3.25948e-26        6.60199e-26
  7.97        4.40533e-26        3.28414e-26        6.65303e-26
  8.01        4.43806e-26        3.30819e-26        6.70288e-26
  8.04        4.46988e-26        3.33155e-26        6.75136e-26
  8.08        4.50074e-26        3.35419e-26        6.79841e-26
  8.13        4.53064e-26        3.37610e-26        6.84402e-26
  8.17        4.55956e-26        3.39728e-26        6.88816e-26
  8.21        4.58749e-26        3.41770e-26        6.93081e-26
  8.25        4.61441e-26        3.43737e-26        6.97196e-26
  8.29        4.64032e-26        3.45627e-26        7.01159e-26
  8.33        4.66522e-26        3.47441e-26        7.04969e-26
  8.37        4.68909e-26        3.49178e-26        7.08627e-26
  8.41        4.71195e-26        3.50838e-26        7.12131e-26
  8.45        4.73378e-26        3.52420e-26        7.15482e-26
  8.50        4.75459e-26        3.53926e-26        7.18680e-26
  8.54        4.77439e-26        3.55356e-26        7.21726e-26
  8.58        4.79319e-26        3.56710e-26        7.24622e-26
  8.62        4.81098e-26        3.57988e-26        7.27367e-26
  8.67        4.82779e-26        3.59192e-26        7.29965e-26
  8.71        4.84363e-26        3.60323e-26        7.32417e-26
  8.75        4.85851e-26        3.61382e-26        7.34725e-26
  8.80        4.87245e-26        3.62370e-26        7.36892e-26
  8.84        4.88548e-26        3.63289e-26        7.38922e-26
  8.88        4.89760e-26        3.64140e-26        7.40816e-26
  8.93        4.90884e-26        3.64924e-26        7.42578e-26
  8.97        4.91923e-26        3.65644e-26        7.44213e-26
  9.02        4.92879e-26        3.66302e-26        7.45724e-26
  9.06        4.93755e-26        3.66899e-26        7.47114e-26
  9.11        4.94554e-26        3.67438e-26        7.48389e-26
  9.15        4.95279e-26        3.67920e-26        7.49553e-26
  9.20        4.95932e-26        3.68349e-26        7.50610e-26
  9.24        4.96518e-26        3.68726e-26        7.51565e-26
  9.29        4.97038e-26        3.69054e-26        7.52424e-26
  9.33        4.97498e-26        3.69336e-26        7.53191e-26
  9.38        4.97900e-26        3.69574e-26        7.53872e-26
  9.43        4.98247e-26        3.69771e-26        7.54472e-26
  9.47        4.98544e-26        3.69929e-26        7.54997e-26
  9.52        4.98795e-26        3.70052e-26        7.55452e-26
  9.57        4.99002e-26        3.70141e-26        7.55843e-26
  9.62        4.99170e-26        3.70201e-26        7.56177e-26
  9.66        4.99304e-26        3.70233e-26        7.56459e-26
  9.71        4.99406e-26        3.70242e-26        7.56694e-26
  9.76        4.99481e-26        3.70229e-26        7.56891e-26
  9.81        4.99533e-26        3.70198e-26        7.57053e-26
  9.86        4.99566e-26        3.70152e-26        7.57189e-26
  9.91        4.99585e-26        3.70094e-26        7.57304e-26
  9.95        4.99594e-26        3.70028e-26        7.57404e-26
 10.00        4.99741e-26        3.70068e-26        7.57709e-26
 10.05        5.01366e-26        3.71264e-26        7.60185e-26
 10.10        5.03016e-26        3.72477e-26        7.62697e-26
 10.15        5.04690e-26        3.73708e-26        7.65246e-26
 10.20        5.06388e-26        3.74956e-26        7.67831e-26
 10.26        5.08110e-26        3.76222e-26        7.70453e-26
 10.31        5.09855e-26        3.77505e-26        7.73110e-26
 10.36        5.11624e-26        3.78805e-26        7.75803e-26
 10.41        5.13416e-26        3.80123e-26        7.78531e-26
 10.46        5.15231e-26        3.81457e-26        7.81295e-26
 10.51        5.17069e-26        3.82808e-26        7.84094e-26
 10.56        5.18929e-26        3.84175e-26        7.86927e-26
 10.62        5.20812e-26        3.85560e-26        7.89794e-26
 10.67        5.22718e-26        3.86960e-26        7.92696e-26
 10.72        5.24645e-26        3.88377e-26        7.95631e-26
 10.78        5.26595e-26        3.89809e-26        7.98600e-26
 10.83        5.28566e-26        3.91258e-26        8.01602e-26
 10.88        5.30558e-26        3.92722e-26        8.04636e-26
 10.94        5.32572e-26        3.94202e-26        8.07703e-26
 10.99        5.34607e-26        3.95697e-26        8.10803e-26
 11.05        5.36662e-26        3.97207e-26        8.13934e-26
 11.10        5.38738e-26        3.98733e-26        8.17096e-26
 11.16        5.40835e-26        4.00273e-26        8.20289e-26
 11.21        5.42951e-26        4.01827e-26        8.23513e-26
 11.27        5.45087e-26        4.03396e-26        8.26767e-26
 11.32        5.47242e-26        4.04979e-26        8.30051e-26
 11.38        5.49417e-26        4.06576e-26        8.33363e-26
 11.44        5.51610e-26        4.08187e-26        8.36705e-26
 11.49        5.53822e-26        4.09811e-26        8.40075e-26
 11.55        5.56051e-26        4.11448e-26        8.43472e-26
 11.61        5.58299e-26        4.13098e-26        8.46897e-26
 11.67        5.60563e-26        4.14761e-26        8.50348e-26
 11.72        5.62845e-26        4.16436e-26        8.53826e-26
 11.78        5.65143e-26        4.18122e-26        8.57328e-26
 11.84        5.67458e-26        4.19821e-26        8.60856e-26
 11.90        5.69788e-26        4.21531e-26        8.64407e-26
 11.96        5.72133e-26        4.23252e-26        8.67982e-26
 12.02        5.74493e-26        4.24983e-26        8.71580e-26
 12.08        5.76867e-26        4.26725e-26        8.75200e-26
 12.14        5.79255e-26        4.28476e-26        8.78840e-26
 12.20        5.81656e-26        4.30237e-26        8.82501e-26
 12.26        5.84070e-26        4.32007e-26        8.86182e-26
 12.32        5.86495e-26        4.33786e-26        8.89881e-26
 12.38        5.88932e-26        4.35572e-26        8.93598e-26
 12.44        5.91380e-26        4.37366e-26        8.97331e-26
 12.50        5.93838e-26        4.39168e-26        9.01081e-26
 12.57        5.96305e-26        4.40976e-26        9.04844e-26
 12.63        5.98781e-26        4.42790e-26        9.08622e-26
 12.69        6.01265e-26        4.44610e-26        9.12412e-26
 12.75        6.03756e-26        4.46434e-26        9.16213e-26
 12.82        6.06254e-26        4.48263e-26        9.20025e-26
 12.88        6.08757e-26        4.50096e-26        9.23845e-26
 12.94        6.11265e-26        4.51931e-26        9.27673e-26
 13.01        6.13776e-26        4.53769e-26        9.31507e-26
 13.07        6.16290e-26        4.55609e-26        9.35345e-26
 13.14        6.18806e-26        4.57450e-26        9.39187e-26
 13.20        6.21323e-26        4.59291e-26        9.43031e-26
 13.27        6.23840e-26        4.61132e-26        9.46875e-26
 13.33        6.26356e-26        4.62971e-26        9.50718e-26
 13.40        6.28869e-26        4.64808e-26        9.54558e-26
 13.47        6.31379e-26        4.66642e-26        9.58392e-26
 13.53        6.33884e-26        4.68472e-26        9.62221e-26
 13.60        6.36383e-26        4.70297e-26        9.66040e-26
 13.67        6.38875e-26        4.72116e-26        9.69849e-26
 13.74        6.41358e-26        4.73929e-26        9.73646e-26
 13.81        6.43831e-26        4.75733e-26        9.77429e-26
 13.87        6.46293e-26        4.77529e-26        9.81194e-26
 13.94        6.48742e-26        4.79315e-26        9.84941e-26
 14.01        6.51177e-26        4.81090e-26        9.88667e-26
 14.08        6.53596e-26        4.82852e-26        9.92369e-26
 14.15        6.55998e-26        4.84601e-26        9.96045e-26
 14.22        6.58380e-26        4.86336e-26        9.99693e-26
 14.29        6.60742e-26        4.88055e-26        1.00331e-25
 14.36        6.63081e-26        4.89756e-26        1.00689e-25
 14.43        6.65395e-26        4.91439e-26        1.01044e-25
 14.51        6.67684e-26        4.93102e-26        1.01395e-25
 14.58        6.69944e-26        4.94743e-26        1.01742e-25
 14.65        6.72174e-26        4.96362e-26        1.02084e-25
 14.72        6.74372e-26        4.97956e-26        1.02421e-25
 14.80        6.76536e-26        4.99525e-26        1.02753e-25
 14.87        6.78664e-26        5.01066e-26        1.03080e-25
 14.94        6.80753e-26        5.02578e-26        1.03401e-25
 15.02        6.83029e-26        5.04239e-26        1.03749e-25
 15.09        6.85965e-26        5.06426e-26        1.04193e-25
 15.17        6.88879e-26        5.08596e-26        1.04633e-25
 15.24        6.91767e-26        5.10748e-26        1.05069e-25
 15.32        6.94631e-26        5.12883e-26        1.05502e-25
 15.40        6.97470e-26        5.14999e-26        1.05930e-25
 15.47        7.00283e-26        5.17096e-26        1.06355e-25
 15.55        7.03069e-26        5.19175e-26        1.06776e-25
 15.63        7.05829e-26        5.21234e-26        1.07192e-25
 15.70        7.08562e-26        5.23273e-26        1.07605e-25
 15.78        7.11267e-26        5.25293e-26        1.08013e-25
 15.86        7.13943e-26        5.27292e-26        1.08417e-25
 15.94        7.16592e-26        5.29271e-26        1.08816e-25
 16.02        7.19211e-26        5.31228e-26        1.09211e-25
 16.10        7.21800e-26        5.33165e-26        1.09601e-25
 16.18        7.24360e-26        5.35079e-26        1.09987e-25
 16.26        7.26889e-26        5.36972e-26        1.10368e-25
 16.34        7.29387e-26        5.38842e-26        1.10745e-25
 16.42        7.31854e-26        5.40690e-26        1.11116e-25
 16.50        7.34290e-26        5.42514e-26        1.11483e-25
 16.58        7.36693e-26        5.44316e-26        1.11845e-25
 16.67        7.39063e-26        5.46094e-26        1.12201e-25
 16.75        7.41401e-26        5.47848e-26        1.12553e-25
 16.83        7.43704e-26        5.49577e-26        1.12899e-25
 16.91        7.45974e-26        5.51283e-26        1.13241e-25
 17.00        7.48210e-26        5.52963e-26        1.13577e-25
 17.08        7.50411e-26        5.54618e-26        1.13907e-25
 17.17        7.52577e-26        5.56248e-26        1.14233e-25
 17.25        7.54707e-26        5.57852e-26        1.14552e-25
 17.34        7.56801e-26        5.59431e-26        1.14866e-25
 17.42        7.58859e-26        5.60982e-26        1.15175e-25
 17.51        7.60879e-26        5.62508e-26        1.15478e-25
 17.60        7.62863e-26        5.64006e-26        1.15775e-25
 17.69        7.64809e-26        5.65477e-26        1.16067e-25
 17.77        7.66718e-26        5.66921e-26        1.16352e-25
 17.86        7.68587e-26        5.68337e-26        1.16632e-25
 17.95        7.70418e-26        5.69726e-26        1.16906e-25
 18.04        7.72210e-26        5.71085e-26        1.17173e-25
 18.13        7.73962e-26        5.72417e-26        1.17435e-25
 18.22        7.75675e-26        5.73719e-26        1.17691e-25
 18.31        7.77347e-26        5.74993e-26        1.17940e-25
 18.40        7.78978e-26        5.76237e-26        1.18183e-25
 18.49        7.80569e-26        5.77451e-26        1.18420e-25
 18.58        7.82117e-26        5.78636e-26        1.18650e-25
 18.68        7.83624e-26        5.79790e-26        1.18874e-25
 18.77        7.85089e-26        5.80914e-26        1.19091e-25
 18.86        7.86512e-26        5.82007e-26        1.19302e-25
 18.96        7.87891e-26        5.83069e-26        1.19506e-25
 19.05        7.89227e-26        5.84100e-26        1.19704e-25
 19.14        7.90519e-26        5.85100e-26        1.19895e-25
 19.24        7.91767e-26        5.86068e-26        1.20079e-25
 19.34        7.92971e-26        5.87003e-26        1.20256e-25
 19.43        7.94130e-26        5.87907e-26        1.20426e-25
 19.53        7.95243e-26        5.88778e-26        1.20589e-25
 19.62        7.96311e-26        5.89616e-26        1.20745e-25
 19.72        7.97333e-26        5.90420e-26        1.20895e-25
 19.82        7.98309e-26        5.91192e-26        1.21037e-25
 19.92        7.99238e-26        5.91930e-26        1.21171e-25
 20.02        8.00655e-26        5.93030e-26        1.21380e-25
 20.12        8.04513e-26        5.95939e-26        1.21959e-25
 20.22        8.08383e-26        5.98857e-26        1.22539e-25
 20.32        8.12264e-26        6.01786e-26        1.23121e-25
 20.42        8.16157e-26        6.04723e-26        1.23705e-25
 20.52        8.20060e-26        6.07670e-26        1.24290e-25
 20.62        8.23974e-26        6.10626e-26        1.24877e-25
 20.72        8.27899e-26        6.13590e-26        1.25465e-25
 20.83        8.31832e-26        6.16562e-26        1.26054e-25
 20.93        8.35775e-26        6.19543e-26        1.26644e-25
 21.03        8.39727e-26        6.22531e-26        1.27236e-25
 21.14        8.43687e-26        6.25526e-26        1.27829e-25
 21.24        8.47655e-26        6.28529e-26        1.28423e-25
 21.35        8.51630e-26        6.31538e-26        1.29018e-25
 21.46        8.55612e-26        6.34553e-26        1.29613e-25
 21.56        8.59600e-26        6.37575e-26        1.30210e-25
 21.67        8.63593e-26        6.40601e-26        1.30807e-25
 21.78        8.67592e-26        6.43633e-26        1.31405e-25
 21.88        8.71595e-26        6.46670e-26        1.32003e-25
 21.99        8.75603e-26        6.49711e-26        1.32602e-25
 22.10        8.79613e-26        6.52755e-26        1.33201e-25
 22.21        8.83626e-26        6.55803e-26        1.33800e-25
 22.32        8.87641e-26        6.58854e-26        1.34399e-25
 22.43        8.91657e-26        6.61907e-26        1.34999e-25
 22.55        8.95673e-26        6.64962e-26        1.35598e-25
 22.66        8.99689e-26        6.68018e-26        1.36197e-25
 22.77        9.03704e-26        6.71075e-26        1.36796e-25
 22.88        9.07717e-26        6.74132e-26        1.37394e-25
 23.00        9.11728e-26        6.77189e-26        1.37992e-25
 23.11        9.15735e-26        6.80244e-26        1.38588e-25
 23.23        9.19737e-26        6.83298e-26        1.39184e-25
 23.34        9.23734e-26        6.86350e-26        1.39779e-25
 23.46        9.27725e-26        6.89399e-26        1.40373e-25
 23.57        9.31709e-26        6.92444e-26        1.40966e-25
 23.69        9.35684e-26        6.95485e-26        1.41557e-25
 23.81        9.39650e-26        6.98521e-26        1.42146e-25
 23.93        9.43606e-26        7.01551e-26        1.42734e-25
 24.04        9.47550e-26        7.04574e-26        1.43320e-25
 24.16        9.51483e-26        7.07590e-26        1.43903e-25
 24.28        9.55401e-26        7.10598e-26        1.44485e-25
 24.41        9.59305e-26        7.13596e-26        1.45064e-25
 24.53        9.63192e-26        7.16585e-26        1.45640e-25
 24.65        9.67063e-26        7.19563e-26        1.46213e-25
 24.77        9.70915e-26        7.22530e-26        1.46784e-25
 24.89        9.74747e-26        7.25484e-26        1.47351e-25
 25.02        9.78559e-26        7.28424e-26        1.47914e-25
 25.14        9.82348e-26        7.31350e-26        1.48474e-25
 25.27        9.86113e-26        7.34260e-26        1.49031e-25
 25.39        9.89855e-26        7.37156e-26        1.49583e-25
 25.52        9.93573e-26        7.40035e-26        1.50132e-25
 25.64        9.97265e-26        7.42897e-26        1.50676e-25
 25.77        1.00093e-25        7.45743e-26        1.51216e-25
 25.90        1.00457e-25        7.48570e-26        1.51752e-25
 26.03        1.00818e-25        7.51380e-26        1.52283e-25
 26.16        1.01176e-25        7.54170e-26        1.52809e-25
 26.29        1.01532e-25        7.56941e-26        1.53331e-25
 26.42        1.01884e-25        7.59693e-26        1.53848e-25
 26.55        1.02233e-25        7.62423e-26        1.54360e-25
 26.68        1.02579e-25        7.65132e-26        1.54867e-25
 26.81        1.02922e-25        7.67819e-26        1.55368e-25
 26.95        1.03261e-25        7.70484e-26        1.55864e-25
 27.08        1.03597e-25        7.73126e-26        1.56355e-25
 27.22        1.03929e-25        7.75744e-26        1.56840e-25
 27.35        1.04257e-25        7.78337e-26        1.57319e-25
 27.49        1.04582e-25        7.80905e-26        1.57791e-25
 27.62        1.04903e-25        7.83448e-26        1.58258e-25
 27.76        1.05220e-25        7.85964e-26        1.58718e-25
 27.90        1.05533e-25        7.88453e-26        1.59172e-25
 28.04        1.05842e-25        7.90913e-26        1.59619e-25
 28.18        1.06146e-25        7.93346e-26        1.60060e-25
 28.32        1.06447e-25        7.95748e-26        1.60493e-25
 28.46        1.06742e-25        7.98121e-26        1.60920e-25
 28.60        1.07033e-25        8.00463e-26        1.61339e-25
 28.74        1.07320e-25        8.02773e-26        1.61750e-25
 28.88        1.07601e-25        8.05051e-26        1.62154e-25
 29.03        1.07878e-25        8.07295e-26        1.62550e-25
 29.17        1.08150e-25        8.09506e-26        1.62938e-25
 29.31        1.08416e-25        8.11681e-26        1.63318e-25
 29.46        1.08677e-25        8.13821e-26        1.63689e-25
 29.61        1.08933e-25        8.15925e-26        1.64052e-25
 29.75        1.09184e-25        8.17991e-26        1.64406e-25
 29.90        1.09428e-25        8.20018e-26        1.64751e-25
 30.05        1.09766e-25        8.22720e-26        1.65238e-25
 30.20        1.10296e-25        8.26817e-26        1.66021e-25
 30.35        1.10826e-25        8.30918e-26        1.66804e-25
 30.50        1.11356e-25        8.35021e-26        1.67587e-25
 30.65        1.11887e-25        8.39127e-26        1.68369e-25
 30.80        1.12417e-25        8.43236e-26        1.69151e-25
 30.96        1.12947e-25        8.47346e-26        1.69932e-25
 31.11        1.13477e-25        8.51458e-26        1.70713e-25
 31.27        1.14006e-25        8.55571e-26        1.71493e-25
 31.42        1.14536e-25        8.59685e-26        1.72273e-25
 31.58        1.15065e-25        8.63800e-26        1.73051e-25
 31.73        1.15594e-25        8.67914e-26        1.73829e-25
 31.89        1.16122e-25        8.72027e-26        1.74605e-25
 32.05        1.16649e-25        8.76140e-26        1.75380e-25
 32.21        1.17176e-25        8.80251e-26        1.76154e-25
 32.37        1.17703e-25        8.84360e-26        1.76927e-25
 32.53        1.18228e-25        8.88467e-26        1.77698e-25
 32.69        1.18753e-25        8.92570e-26        1.78467e-25
 32.85        1.19277e-25        8.96671e-26        1.79235e-25
 33.02        1.19800e-25        9.00767e-26        1.80001e-25
 33.18        1.20322e-25        9.04859e-26        1.80764e-25
 33.34        1.20842e-25        9.08946e-26        1.81526e-25
 33.51        1.21362e-25        9.13027e-26        1.82285e-25
 33.68        1.21880e-25        9.17102e-26        1.83042e-25
 33.84        1.22397e-25        9.21171e-26        1.83797e-25
 34.01        1.22912e-25        9.25232e-26        1.84548e-25
 34.18        1.23426e-25        9.29285e-26        1.85297e-25
 34.35        1.23938e-25        9.33329e-26        1.86043e-25
 34.52        1.24448e-25        9.37365e-26        1.86786e-25
 34.69        1.24956e-25        9.41390e-26        1.87526e-25
 34.87        1.25463e-25        9.45405e-26        1.88262e-25
 35.04        1.25967e-25        9.49409e-26        1.88995e-25
 35.21        1.26470e-25        9.53401e-26        1.89724e-25
 35.39        1.26970e-25        9.57380e-26        1.90449e-25
 35.56        1.27468e-25        9.61346e-26        1.91170e-25
 35.74        1.27963e-25        9.65298e-26        1.91886e-25
 35.92        1.28456e-25        9.69235e-26        1.92599e-25
 36.10        1.28946e-25        9.73156e-26        1.93307e-25
 36.27        1.29433e-25        9.77061e-26        1.94010e-25
 36.46        1.29917e-25        9.80949e-26        1.94708e-25
 36.64        1.30399e-25        9.84819e-26        1.95401e-25
 36.82        1.30877e-25        9.88669e-26        1.96089e-25
 37.00        1.31352e-25        9.92501e-26        1.96771e-25
 37.18        1.31823e-25        9.96311e-26        1.97447e-25
 37.37        1.32291e-25        1.00010e-25        1.98118e-25
 37.55        1.32755e-25        1.00387e-25        1.98782e-25
 37.74        1.33216e-25        1.00761e-25        1.99440e-25
 37.93        1.33672e-25        1.01133e-25        2.00092e-25
 38.12        1.34125e-25        1.01502e-25        2.00736e-25
 38.31        1.34573e-25        1.01869e-25        2.01374e-25
 38.50        1.35017e-25        1.02233e-25        2.02005e-25
 38.69        1.35456e-25        1.02594e-25        2.02628e-25
 38.88        1.35891e-25        1.02953e-25        2.03243e-25
 39.07        1.36321e-25        1.03308e-25        2.03850e-25
 39.27        1.36746e-25        1.03660e-25        2.04449e-25
 39.46        1.37166e-25        1.04009e-25        2.05040e-25
 39.66        1.37580e-25        1.04354e-25        2.05622e-25
 39.86        1.37989e-25        1.04696e-25        2.06195e-25
 40.05        1.38464e-25        1.05086e-25        2.06871e-25
 40.25        1.39134e-25        1.05614e-25        2.07847e-25
 40.45        1.39803e-25        1.06142e-25        2.08822e-25
 40.65        1.40472e-25        1.06671e-25        2.09797e-25
 40.85        1.41141e-25        1.07200e-25        2.10770e-25
 41.06        1.41809e-25        1.07728e-25        2.11742e-25
 41.26        1.42476e-25        1.08257e-25        2.12712e-25
 41.47        1.43143e-25        1.08786e-25        2.13681e-25
 41.67        1.43809e-25        1.09315e-25        2.14648e-25
 41.88        1.44474e-25        1.09843e-25        2.15614e-25
 42.09        1.45139e-25        1.10372e-25        2.16577e-25
 42.30        1.45802e-25        1.10900e-25        2.17539e-25
 42.51        1.46465e-25        1.11427e-25        2.18498e-25
 42.72        1.47126e-25        1.11955e-25        2.19455e-25
 42.93        1.47786e-25        1.12482e-25        2.20410e-25
 43.14        1.48444e-25        1.13008e-25        2.21361e-25
 43.36        1.49101e-25        1.13534e-25        2.22310e-25
 43.57        1.49757e-25        1.14059e-25        2.23256e-25
 43.79        1.50410e-25        1.14583e-25        2.24199e-25
 44.01        1.51063e-25        1.15107e-25        2.25139e-25
 44.23        1.51713e-25        1.15630e-25        2.26075e-25
 44.44        1.52361e-25        1.16152e-25        2.27008e-25
 44.67        1.53007e-25        1.16673e-25        2.27936e-25
 44.89        1.53651e-25        1.17193e-25        2.28861e-25
 45.11        1.54293e-25        1.17711e-25        2.29782e-25
 45.33        1.54932e-25        1.18229e-25        2.30698e-25
 45.56        1.55569e-25        1.18745e-25        2.31610e-25
 45.79        1.56203e-25        1.19260e-25        2.32517e-25
 46.01        1.56835e-25        1.19773e-25        2.33419e-25
 46.24        1.57463e-25        1.20285e-25        2.34316e-25
 46.47        1.58089e-25        1.20795e-25        2.35208e-25
 46.70        1.58711e-25        1.21303e-25        2.36094e-25
 46.93        1.59330e-25        1.21810e-25        2.36975e-25
 47.17        1.59945e-25        1.22314e-25        2.37849e-25
 47.40        1.60557e-25        1.22817e-25        2.38718e-25
 47.64        1.61166e-25        1.23318e-25        2.39580e-25
 47.87        1.61770e-25        1.23816e-25        2.40435e-25
 48.11        1.62371e-25        1.24312e-25        2.41284e-25
 48.35        1.62967e-25        1.24806e-25        2.42125e-25
 48.59        1.63559e-25        1.25297e-25        2.42960e-25
 48.83        1.64147e-25        1.25785e-25        2.43786e-25
 49.07        1.64730e-25        1.26271e-25        2.44605e-25
 49.32        1.65308e-25        1.26754e-25        2.45416e-25
 49.56        1.65881e-25        1.27234e-25        2.46218e-25
 49.81        1.66449e-25        1.27711e-25        2.47012e-25
 50.06        1.67070e-25        1.28226e-25        2.47886e-25
 50.31        1.67882e-25        1.28876e-25        2.49059e-25
 50.55        1.68694e-25        1.29527e-25        2.50230e-25
 50.81        1.69506e-25        1.30179e-25        2.51400e-25
 51.06        1.70317e-25        1.30831e-25        2.52569e-25
 51.31        1.71128e-25        1.31483e-25        2.53737e-25
 51.57        1.71939e-25        1.32135e-25        2.54903e-25
 51.82        1.72748e-25        1.32787e-25        2.56067e-25
 52.08        1.73557e-25        1.33439e-25        2.57229e-25
 52.34        1.74365e-25        1.34092e-25        2.58389e-25
 52.60        1.75172e-25        1.34744e-25        2.59547e-25
 52.86        1.75978e-25        1.35395e-25        2.60702e-25
 53.12        1.76782e-25        1.36047e-25        2.61855e-25
 53.39        1.77585e-25        1.36698e-25        2.63005e-25
 53.65        1.78387e-25        1.37349e-25        2.64152e-25
 53.92        1.79188e-25        1.38000e-25        2.65296e-25
 54.19        1.79986e-25        1.38650e-25        2.66436e-25
 54.45        1.80783e-25        1.39299e-25        2.67573e-25
 54.73        1.81578e-25        1.39947e-25        2.68706e-25
 55.00        1.82371e-25        1.40595e-25        2.69836e-25
 55.27        1.83162e-25        1.41242e-25        2.70961e-25
 55.54        1.83950e-25        1.41888e-25        2.72082e-25
 55.82        1.84736e-25        1.42533e-25        2.73198e-25
 56.10        1.85520e-25        1.43176e-25        2.74310e-25
 56.38        1.86301e-25        1.43819e-25        2.75417e-25
 56.66        1.87079e-25        1.44460e-25        2.76519e-25
 56.94        1.87854e-25        1.45100e-25        2.77615e-25
 57.22        1.88626e-25        1.45738e-25        2.78705e-25
 57.50        1.89395e-25        1.46374e-25        2.79790e-25
 57.79        1.90160e-25        1.47009e-25        2.80869e-25
 58.08        1.90922e-25        1.47642e-25        2.81941e-25
 58.37        1.91680e-25        1.48273e-25        2.83007e-25
 58.66        1.92435e-25        1.48902e-25        2.84066e-25
 58.95        1.93185e-25        1.49529e-25        2.85117e-25
 59.24        1.93931e-25        1.50154e-25        2.86162e-25
 59.53        1.94673e-25        1.50776e-25        2.87198e-25
 59.83        1.95410e-25        1.51396e-25        2.88227e-25
 60.13        1.96259e-25        1.52094e-25        2.89430e-25
 60.43        1.97263e-25        1.52902e-25        2.90875e-25
 60.73        1.98268e-25        1.53711e-25        2.92321e-25
 61.03        1.99274e-25        1.54521e-25        2.93768e-25
 61.33        2.00280e-25        1.55332e-25        2.95214e-25
 61.63        2.01287e-25        1.56144e-25        2.96660e-25
 61.94        2.02294e-25        1.56957e-25        2.98106e-25
 62.25        2.03301e-25        1.57771e-25        2.99552e-25
 62.56        2.04309e-25        1.58586e-25        3.00996e-25
 62.87        2.05316e-25        1.59401e-25        3.02441e-25
 63.18        2.06324e-25        1.60218e-25        3.03884e-25
 63.49        2.07331e-25        1.61034e-25        3.05326e-25
 63.81        2.08338e-25        1.61852e-25        3.06767e-25
 64.13        2.09345e-25        1.62669e-25        3.08206e-25
 64.45        2.10351e-25        1.63487e-25        3.09644e-25
 64.77        2.11356e-25        1.64306e-25        3.11080e-25
 65.09        2.12361e-25        1.65124e-25        3.12513e-25
 65.41        2.13365e-25        1.65943e-25        3.13945e-25
 65.74        2.14368e-25        1.66761e-25        3.15374e-25
 66.06        2.15369e-25        1.67580e-25        3.16800e-25
 66.39        2.16369e-25        1.68398e-25        3.18223e-25
 66.72        2.17368e-25        1.69216e-25        3.19643e-25
 67.05        2.18365e-25        1.70034e-25        3.21059e-25
 67.38        2.19361e-25        1.70851e-25        3.22472e-25
 67.72        2.20354e-25        1.71667e-25        3.23881e-25
 68.05        2.21346e-25        1.72483e-25        3.25286e-25
 68.39        2.22335e-25        1.73298e-25        3.26687e-25
 68.73        2.23321e-25        1.74112e-25        3.28082e-25
 69.07        2.24306e-25        1.74925e-25        3.29473e-25
 69.42        2.25287e-25        1.75737e-25        3.30859e-25
 69.76        2.26266e-25        1.76547e-25        3.32239e-25
 70.11        2.27241e-25        1.77356e-25        3.33614e-25
 70.46        2.28213e-25        1.78164e-25        3.34982e-25
 70.81        2.29182e-25        1.78970e-25        3.36344e-25
 71.16        2.30147e-25        1.79774e-25        3.37700e-25
 71.51        2.31108e-25        1.80576e-25        3.39049e-25
 71.87        2.32065e-25        1.81376e-25        3.40390e-25
 72.22        2.33019e-25        1.82174e-25        3.41724e-25
 72.58        2.33967e-25        1.82970e-25        3.43051e-25
 72.94        2.34912e-25        1.83763e-25        3.44369e-25
 73.30        2.35851e-25        1.84554e-25        3.45679e-25
 73.67        2.36786e-25        1.85342e-25        3.46980e-25
 74.03        2.37715e-25        1.86128e-25        3.48273e-25
 74.40        2.38639e-25        1.86910e-25        3.49556e-25
 74.77        2.39558e-25        1.87689e-25        3.50829e-25
 75.14        2.40471e-25        1.88465e-25        3.52093e-25
 75.52        2.41377e-25        1.89238e-25        3.53346e-25
 75.89        2.42278e-25        1.90007e-25        3.54588e-25
 76.27        2.43172e-25        1.90773e-25        3.55819e-25
 76.65        2.44060e-25        1.91534e-25        3.57040e-25
 77.03        2.44940e-25        1.92292e-25        3.58248e-25
 77.41        2.45814e-25        1.93045e-25        3.59444e-25
 77.79        2.46680e-25        1.93794e-25        3.60627e-25
 78.18        2.47538e-25        1.94538e-25        3.61798e-25
 78.57        2.48389e-25        1.95278e-25        3.62955e-25
 78.96        2.49231e-25        1.96013e-25        3.64099e-25
 79.35        2.50065e-25        1.96743e-25        3.65228e-25
 79.75        2.50890e-25        1.97467e-25        3.66343e-25
 80.14        2.51894e-25        1.98321e-25        3.67732e-25
 80.54        2.53232e-25        1.99417e-25        3.69633e-25
 80.94        2.54571e-25        2.00516e-25        3.71535e-25
 81.34        2.55912e-25        2.01616e-25        3.73439e-25
 81.75        2.57254e-25        2.02719e-25        3.75344e-25
 82.15        2.58598e-25        2.03823e-25        3.77249e-25
 82.56        2.59943e-25        2.04930e-25        3.79156e-25
 82.97        2.61290e-25        2.06038e-25        3.81063e-25
 83.38        2.62637e-25        2.07149e-25        3.82970e-25
 83.80        2.63985e-25        2.08261e-25        3.84878e-25
 84.21        2.65334e-25        2.09375e-25        3.86785e-25
 84.63        2.66684e-25        2.10490e-25        3.88692e-25
 85.05        2.68035e-25        2.11607e-25        3.90599e-25
 85.47        2.69385e-25        2.12726e-25        3.92505e-25
 85.90        2.70737e-25        2.13845e-25        3.94410e-25
 86.32        2.72088e-25        2.14966e-25        3.96314e-25
 86.75        2.73439e-25        2.16088e-25        3.98217e-25
 87.18        2.74790e-25        2.17211e-25        4.00118e-25
 87.62        2.76141e-25        2.18336e-25        4.02017e-25
 88.05        2.77492e-25        2.19461e-25        4.03914e-25
 88.49        2.78842e-25        2.20586e-25        4.05809e-25
 88.93        2.80191e-25        2.21713e-25        4.07701e-25
 89.37        2.81539e-25        2.22840e-25        4.09591e-25
 89.81        2.82886e-25        2.23967e-25        4.11477e-25
 90.26        2.84232e-25        2.25095e-25        4.13360e-25
 90.71        2.85576e-25        2.26222e-25        4.15239e-25
 91.16        2.86919e-25        2.27350e-25        4.17115e-25
 91.61        2.88260e-25        2.28478e-25        4.18986e-25
 92.07        2.89600e-25        2.29606e-25        4.20853e-25
 92.52        2.90937e-25        2.30734e-25        4.22715e-25
 92.98        2.92272e-25        2.31861e-25        4.24572e-25
 93.45        2.93604e-25        2.32987e-25        4.26423e-25
 93.91        2.94934e-25        2.34113e-25        4.28269e-25
 94.38        2.96261e-25        2.35239e-25        4.30109e-25
 94.85        2.97585e-25        2.36363e-25        4.31943e-25
 95.32        2.98905e-25        2.37487e-25        4.33771e-25
 95.79        3.00222e-25        2.38609e-25        4.35591e-25
 96.27        3.01536e-25        2.39730e-25        4.37404e-25
 96.74        3.02846e-25        2.40849e-25        4.39209e-25
 97.22        3.04151e-25        2.41967e-25        4.41007e-25
 97.71        3.05453e-25        2.43084e-25        4.42796e-25
 98.19        3.06749e-25        2.44198e-25        4.44577e-25
 98.68        3.08041e-25        2.45310e-25        4.46349e-25
 99.17        3.09328e-25        2.46421e-25        4.48111e-25
 99.66        3.10610e-25        2.47528e-25        4.49864e-25
100.16        3.12064e-25        2.48761e-25        4.51880e-25
100.65        3.13902e-25        2.50270e-25        4.54489e-25
101.15        3.15747e-25        2.51786e-25        4.57106e-25
101.66        3.17597e-25        2.53307e-25        4.59730e-25
102.16        3.19454e-25        2.54833e-25        4.62362e-25
102.67        3.21316e-25        2.56366e-25        4.65001e-25
103.18        3.23184e-25        2.57904e-25        4.67648e-25
103.69        3.25058e-25        2.59448e-25        4.70301e-25
104.21        3.26938e-25        2.60997e-25        4.72962e-25
104.72        3.28824e-25        2.62552e-25        4.75630e-25
105.24        3.30715e-25        2.64112e-25        4.78304e-25
105.77        3.32611e-25        2.65678e-25        4.80985e-25
106.29        3.34513e-25        2.67250e-25        4.83673e-25
106.82        3.36420e-25        2.68826e-25        4.86367e-25
107.35        3.38333e-25        2.70409e-25        4.89067e-25
107.88        3.40251e-25        2.71996e-25        4.91774e-25
108.42        3.42174e-25        2.73589e-25        4.94486e-25
108.96        3.44102e-25        2.75187e-25        4.97204e-25
109.50        3.46035e-25        2.76790e-25        4.99928e-25
110.04        3.47972e-25        2.78398e-25        5.02658e-25
110.59        3.49915e-25        2.80011e-25        5.05392e-25
111.14        3.51862e-25        2.81629e-25        5.08132e-25
111.69        3.53813e-25        2.83251e-25        5.10876e-25
112.25        3.55768e-25        2.84878e-25        5.13625e-25
112.80        3.57727e-25        2.86510e-25        5.16377e-25
113.36        3.59689e-25        2.88146e-25        5.19133e-25
113.93        3.61655e-25        2.89785e-25        5.21892e-25
114.49        3.63623e-25        2.91428e-25        5.24653e-25
115.06        3.65595e-25        2.93075e-25        5.27417e-25
115.63        3.67568e-25        2.94725e-25        5.30182e-25
116.21        3.69544e-25        2.96379e-25        5.32948e-25
116.78        3.71521e-25        2.98035e-25        5.35715e-25
117.36        3.73500e-25        2.99693e-25        5.38482e-25
117.95        3.75479e-25        3.01354e-25        5.41249e-25
118.53        3.77460e-25        3.03018e-25        5.44015e-25
119.12        3.79440e-25        3.04682e-25        5.46779e-25
119.71        3.81421e-25        3.06349e-25        5.49542e-25
120.31        3.83401e-25        3.08017e-25        5.52302e-25
120.90        3.85380e-25        3.09685e-25        5.55058e-25
121.51        3.87359e-25        3.11355e-25        5.57812e-25
122.11        3.89337e-25        3.13026e-25        5.60563e-25
122.72        3.91314e-25        3.14698e-25        5.63310e-25
123.32        3.93291e-25        3.16372e-25        5.66055e-25
123.94        3.95266e-25        3.18046e-25        5.68796e-25
124.55        3.97241e-25        3.19722e-25        5.71533e-25
125.17        3.99215e-25        3.21399e-25        5.74268e-25
125.79        4.01189e-25        3.23077e-25        5.76999e-25
126.42        4.03161e-25        3.24756e-25        5.79726e-25
127.05        4.05133e-25        3.26437e-25        5.82450e-25
127.68        4.07104e-25        3.28119e-25        5.85171e-25
128.31        4.09074e-25        3.29802e-25        5.87888e-25
128.95        4.11044e-25        3.31487e-25        5.90602e-25
129.59        4.13013e-25        3.33173e-25        5.93313e-25
130.23        4.14981e-25        3.34861e-25        5.96020e-25
130.88        4.16949e-25        3.36551e-25        5.98723e-25
131.53        4.18915e-25        3.38242e-25        6.01422e-25
132.18        4.20880e-25        3.39933e-25        6.04116e-25
132.84        4.22843e-25        3.41626e-25        6.06804e-25
133.50        4.24803e-25        3.43318e-25        6.09487e-25
134.16        4.26760e-25        3.45011e-25        6.12161e-25
134.83        4.28714e-25        3.46703e-25        6.14829e-25
135.50        4.30663e-25        3.48394e-25        6.17487e-25
136.17        4.32609e-25        3.50084e-25        6.20136e-25
136.85        4.34549e-25        3.51772e-25        6.22775e-25
137.53        4.36483e-25        3.53458e-25        6.25403e-25
138.21        4.38412e-25        3.55142e-25        6.28018e-25
138.90        4.40333e-25        3.56823e-25        6.30621e-25
139.59        4.42247e-25        3.58500e-25        6.33211e-25
140.28        4.44154e-25        3.60174e-25        6.35785e-25
140.98        4.46051e-25        3.61844e-25        6.38344e-25
141.68        4.47940e-25        3.63509e-25        6.40888e-25
142.38        4.49821e-25        3.65171e-25        6.43415e-25
143.09        4.51693e-25        3.66828e-25        6.45927e-25
143.80        4.53556e-25        3.68481e-25        6.48423e-25
144.51        4.55410e-25        3.70129e-25        6.50902e-25
145.23        4.57255e-25        3.71774e-25        6.53365e-25
145.95        4.59091e-25        3.73413e-25        6.55811e-25
146.67        4.60917e-25        3.75049e-25        6.58240e-25
147.40        4.62735e-25        3.76680e-25        6.60651e-25
148.14        4.64543e-25        3.78307e-25        6.63046e-25
148.87        4.66341e-25        3.79930e-25        6.65423e-25
149.61        4.68130e-25        3.81548e-25        6.67783e-25
150.35        4.70369e-25        3.83492e-25        6.70831e-25
151.10        4.73120e-25        3.85809e-25        6.74666e-25
151.85        4.75881e-25        3.88136e-25        6.78513e-25
152.60        4.78652e-25        3.90472e-25        6.82373e-25
153.36        4.81433e-25        3.92818e-25        6.86245e-25
154.12        4.84223e-25        3.95173e-25        6.90127e-25
154.89        4.87022e-25        3.97536e-25        6.94020e-25
155.66        4.89829e-25        3.99908e-25        6.97922e-25
156.43        4.92643e-25        4.02288e-25        7.01834e-25
157.21        4.95465e-25        4.04676e-25        7.05754e-25
157.99        4.98294e-25        4.07072e-25        7.09681e-25
158.77        5.01130e-25        4.09474e-25        7.13616e-25
159.56        5.03971e-25        4.11883e-25        7.17556e-25
160.36        5.06817e-25        4.14298e-25        7.21502e-25
161.15        5.09668e-25        4.16719e-25        7.25453e-25
161.95        5.12524e-25        4.19146e-25        7.29408e-25
162.76        5.15385e-25        4.21578e-25        7.33367e-25
163.56        5.18250e-25        4.24016e-25        7.37330e-25
164.38        5.21120e-25        4.26460e-25        7.41297e-25
165.19        5.23994e-25        4.28910e-25        7.45268e-25
166.01        5.26872e-25        4.31365e-25        7.49242e-25
166.84        5.29754e-25        4.33825e-25        7.53219e-25
167.67        5.32640e-25        4.36290e-25        7.57199e-25
168.50        5.35529e-25        4.38761e-25        7.61182e-25
169.34        5.38423e-25        4.41237e-25        7.65168e-25
170.18        5.41319e-25        4.43718e-25        7.69155e-25
171.02        5.44219e-25        4.46204e-25        7.73145e-25
171.87        5.47123e-25        4.48695e-25        7.77136e-25
172.73        5.50029e-25        4.51191e-25        7.81129e-25
173.58        5.52938e-25        4.53692e-25        7.85123e-25
174.45        5.55850e-25        4.56197e-25        7.89118e-25
175.31        5.58765e-25        4.58707e-25        7.93114e-25
176.18        5.61682e-25        4.61221e-25        7.97110e-25
177.06        5.64601e-25        4.63740e-25        8.01107e-25
177.94        5.67523e-25        4.66264e-25        8.05104e-25
178.82        5.70447e-25        4.68791e-25        8.09100e-25
179.71        5.73372e-25        4.71323e-25        8.13096e-25
180.60        5.76300e-25        4.73859e-25        8.17091e-25
181.50        5.79228e-25        4.76399e-25        8.21085e-25
182.40        5.82158e-25        4.78943e-25        8.25077e-25
183.31        5.85089e-25        4.81491e-25        8.29067e-25
184.22        5.88021e-25        4.84041e-25        8.33054e-25
185.13        5.90953e-25        4.86595e-25        8.37038e-25
186.05        5.93884e-25        4.89152e-25        8.41019e-25
186.97        5.96815e-25        4.91711e-25        8.44995e-25
187.90        5.99746e-25        4.94273e-25        8.48966e-25
188.84        6.02675e-25        4.96837e-25        8.52932e-25
189.77        6.05602e-25        4.99403e-25        8.56891e-25
190.72        6.08528e-25        5.01971e-25        8.60844e-25
191.66        6.11451e-25        5.04540e-25        8.64790e-25
192.62        6.14372e-25        5.07110e-25        8.68728e-25
193.57        6.17289e-25        5.09681e-25        8.72658e-25
194.53        6.20203e-25        5.12253e-25        8.76578e-25
195.50        6.23114e-25        5.14824e-25        8.80488e-25
196.47        6.26019e-25        5.17396e-25        8.84388e-25
197.45        6.28920e-25        5.19967e-25        8.88277e-25
198.43        6.31815e-25        5.22538e-25        8.92153e-25
199.41        6.34705e-25        5.25108e-25        8.96017e-25
200.40        6.38024e-25        5.27995e-25        9.00533e-25
201.40        6.41988e-25        5.31357e-25        9.06029e-25
202.40        6.45967e-25        5.34734e-25        9.11545e-25
203.40        6.49963e-25        5.38126e-25        9.17081e-25
204.41        6.53974e-25        5.41533e-25        9.22637e-25
205.43        6.58001e-25        5.44955e-25        9.28213e-25
206.45        6.62043e-25        5.48391e-25        9.33810e-25
207.48        6.66101e-25        5.51842e-25        9.39425e-25
208.51        6.70175e-25        5.55308e-25        9.45061e-25
209.54        6.74264e-25        5.58789e-25        9.50715e-25
210.58        6.78368e-25        5.62284e-25        9.56389e-25
211.63        6.82487e-25        5.65794e-25        9.62082e-25
212.68        6.86621e-25        5.69318e-25        9.67793e-25
213.74        6.90771e-25        5.72857e-25        9.73523e-25
214.80        6.94935e-25        5.76410e-25        9.79272e-25
215.86        6.99114e-25        5.79977e-25        9.85038e-25
216.94        7.03307e-25        5.83559e-25        9.90823e-25
218.01        7.07515e-25        5.87155e-25        9.96625e-25
219.10        7.11738e-25        5.90765e-25        1.00245e-24
220.18        7.15974e-25        5.94389e-25        1.00828e-24
221.28        7.20225e-25        5.98027e-25        1.01414e-24
222.38        7.24489e-25        6.01679e-25        1.02001e-24
223.48        7.28768e-25        6.05346e-25        1.02590e-24
224.59        7.33060e-25        6.09025e-25        1.03180e-24
225.71        7.37367e-25        6.12719e-25        1.03772e-24
226.83        7.41686e-25        6.16427e-25        1.04366e-24
227.95        7.46020e-25        6.20148e-25        1.04961e-24
229.09        7.50367e-25        6.23884e-25        1.05558e-24
230.22        7.54727e-25        6.27633e-25        1.06157e-24
231.37        7.59101e-25        6.31395e-25        1.06757e-24
232.52        7.63488e-25        6.35172e-25        1.07359e-24
233.67        7.67889e-25        6.38962e-25        1.07962e-24
234.83        7.72302e-25        6.42766e-25        1.08566e-24
236.00        7.76728e-25        6.46583e-25        1.09173e-24
237.17        7.81167e-25        6.50414e-25        1.09780e-24
238.35        7.85619e-25        6.54258e-25        1.10389e-24
239.53        7.90083e-25        6.58116e-25        1.11000e-24
240.72        7.94560e-25        6.61987e-25        1.11612e-24
241.92        7.99049e-25        6.65871e-25        1.12225e-24
243.12        8.03551e-25        6.69769e-25        1.12839e-24
244.33        8.08063e-25        6.73679e-25        1.13455e-24
245.54        8.12586e-25        6.77601e-25        1.14072e-24
246.76        8.17120e-25        6.81535e-25        1.14690e-24
247.98        8.21664e-25        6.85481e-25        1.15309e-24
249.22        8.26217e-25        6.89438e-25        1.15929e-24
250.45        8.30779e-25        6.93406e-25        1.16550e-24
251.70        8.35350e-25        6.97384e-25        1.17171e-24
252.95        8.39929e-25        7.01373e-25        1.17793e-24
254.20        8.44514e-25        7.05370e-25        1.18416e-24
255.47        8.49107e-25        7.09378e-25        1.19040e-24
256.73        8.53705e-25        7.13393e-25        1.19663e-24
258.01        8.58309e-25        7.17417e-25        1.20287e-24
259.29        8.62917e-25        7.21449e-25        1.20911e-24
260.58        8.67530e-25        7.25488e-25        1.21536e-24
261.87        8.72146e-25        7.29534e-25        1.22160e-24
263.17        8.76766e-25        7.33587e-25        1.22785e-24
264.48        8.81389e-25        7.37647e-25        1.23409e-24
265.79        8.86016e-25        7.41714e-25        1.24033e-24
267.11        8.90647e-25        7.45788e-25        1.24658e-24
268.44        8.95281e-25        7.49869e-25        1.25282e-24
269.77        8.99919e-25        7.53957e-25        1.25907e-24
271.11        9.04560e-25        7.58053e-25        1.26531e-24
272.46        9.09205e-25        7.62156e-25        1.27155e-24
273.81        9.13853e-25        7.66267e-25        1.27780e-24
275.17        9.18505e-25        7.70385e-25        1.28404e-24
276.54        9.23160e-25        7.74511e-25        1.29028e-24
277.91        9.27820e-25        7.78645e-25        1.29652e-24
279.29        9.32483e-25        7.82787e-25        1.30276e-24
280.68        9.37150e-25        7.86937e-25        1.30901e-24
282.08        9.41820e-25        7.91094e-25        1.31525e-24
283.48        9.46493e-25        7.95259e-25        1.32148e-24
284.88        9.51168e-25        7.99431e-25        1.32772e-24
286.30        9.55842e-25        8.03607e-25        1.33394e-24
287.72        9.60517e-25        8.07789e-25        1.34016e-24
289.15        9.65189e-25        8.11975e-25        1.34637e-24
290.59        9.69859e-25        8.16163e-25        1.35257e-24
292.03        9.74524e-25        8.20354e-25        1.35876e-24
293.48        9.79184e-25        8.24546e-25        1.36494e-24
294.94        9.83838e-25        8.28738e-25        1.37109e-24
296.40        9.88484e-25        8.32929e-25        1.37723e-24
297.87        9.93120e-25        8.37119e-25        1.38335e-24
299.35        9.97746e-25        8.41305e-25        1.38945e-24
300.84        1.00329e-24        8.46179e-25        1.39693e-24
302.33        1.00956e-24        8.51602e-25        1.40550e-24
303.84        1.01585e-24        8.57046e-25        1.41410e-24
305.34        1.02217e-24        8.62512e-25        1.42273e-24
306.86        1.02851e-24        8.68000e-25        1.43138e-24
308.39        1.03487e-24        8.73509e-25        1.44007e-24
309.92        1.04126e-24        8.79041e-25        1.44878e-24
311.46        1.04766e-24        8.84595e-25        1.45752e-24
313.00        1.05409e-24        8.90172e-25        1.46629e-24
314.56        1.06055e-24        8.95771e-25        1.47508e-24
316.12        1.06702e-24        9.01393e-25        1.48391e-24
317.69        1.07352e-24        9.07038e-25        1.49276e-24
319.27        1.08004e-24        9.12706e-25        1.50164e-24
320.85        1.08659e-24        9.18397e-25        1.51055e-24
322.45        1.09316e-24        9.24112e-25        1.51949e-24
324.05        1.09976e-24        9.29851e-25        1.52846e-24
325.66        1.10638e-24        9.35614e-25        1.53746e-24
327.27        1.11302e-24        9.41402e-25        1.54649e-24
328.90        1.11969e-24        9.47214e-25        1.55555e-24
330.53        1.12638e-24        9.53051e-25        1.56464e-24
332.18        1.13310e-24        9.58913e-25        1.57376e-24
333.83        1.13985e-24        9.64800e-25        1.58291e-24
335.48        1.14661e-24        9.70711e-25        1.59209e-24
337.15        1.15341e-24        9.76648e-25        1.60130e-24
338.82        1.16022e-24        9.82609e-25        1.61054e-24
340.51        1.16707e-24        9.88594e-25        1.61981e-24
342.20        1.17393e-24        9.94603e-25        1.62910e-24
343.90        1.18082e-24        1.00064e-24        1.63842e-24
345.61        1.18773e-24        1.00669e-24        1.64777e-24
347.32        1.19467e-24        1.01277e-24        1.65715e-24
349.05        1.20162e-24        1.01888e-24        1.66655e-24
350.78        1.20860e-24        1.02500e-24        1.67598e-24
352.52        1.21560e-24        1.03115e-24        1.68543e-24
354.27        1.22262e-24        1.03733e-24        1.69490e-24
356.03        1.22967e-24        1.04352e-24        1.70440e-24
357.80        1.23673e-24        1.04974e-24        1.71392e-24
359.58        1.24381e-24        1.05597e-24        1.72347e-24
361.36        1.25091e-24        1.06223e-24        1.73303e-24
363.16        1.25804e-24        1.06852e-24        1.74262e-24
364.96        1.26518e-24        1.07482e-24        1.75222e-24
366.77        1.27233e-24        1.08114e-24        1.76185e-24
368.60        1.27951e-24        1.08748e-24        1.77149e-24
370.43        1.28670e-24        1.09384e-24        1.78115e-24
372.27        1.29391e-24        1.10022e-24        1.79082e-24
374.12        1.30114e-24        1.10662e-24        1.80052e-24
375.97        1.30838e-24        1.11304e-24        1.81022e-24
377.84        1.31563e-24        1.11948e-24        1.81994e-24
379.72        1.32290e-24        1.12593e-24        1.82967e-24
381.60        1.33018e-24        1.13240e-24        1.83942e-24
383.50        1.33748e-24        1.13889e-24        1.84917e-24
385.40        1.34478e-24        1.14539e-24        1.85893e-24
387.32        1.35210e-24        1.15191e-24        1.86870e-24
389.24        1.35943e-24        1.15845e-24        1.87848e-24
391.17        1.36677e-24        1.16499e-24        1.88826e-24
393.12        1.37411e-24        1.17156e-24        1.89805e-24
395.07        1.38147e-24        1.17813e-24        1.90784e-24
397.03        1.38883e-24        1.18472e-24        1.91763e-24
399.00        1.39619e-24        1.19132e-24        1.92742e-24
400.98        1.40430e-24        1.19849e-24        1.93831e-24
402.98        1.41318e-24        1.20625e-24        1.95035e-24
404.98        1.42210e-24        1.21405e-24        1.96243e-24
406.99        1.43105e-24        1.22188e-24        1.97456e-24
409.01        1.44004e-24        1.22975e-24        1.98673e-24
411.04        1.44907e-24        1.23765e-24        1.99895e-24
413.08        1.45813e-24        1.24559e-24        2.01121e-24
415.13        1.46723e-24        1.25356e-24        2.02352e-24
417.20        1.47636e-24        1.26156e-24        2.03587e-24
419.27        1.48553e-24        1.26961e-24        2.04826e-24
421.35        1.49473e-24        1.27768e-24        2.06070e-24
423.44        1.50397e-24        1.28580e-24        2.07319e-24
425.55        1.51325e-24        1.29394e-24        2.08571e-24
427.66        1.52256e-24        1.30212e-24        2.09828e-24
429.78        1.53191e-24        1.31034e-24        2.11090e-24
431.92        1.54129e-24        1.31860e-24        2.12356e-24
434.06        1.55071e-24        1.32688e-24        2.13626e-24
436.22        1.56017e-24        1.33521e-24        2.14900e-24
438.39        1.56966e-24        1.34357e-24        2.16179e-24
440.56        1.57919e-24        1.35196e-24        2.17462e-24
442.75        1.58875e-24        1.36039e-24        2.18750e-24
444.95        1.59835e-24        1.36886e-24        2.20041e-24
447.16        1.60798e-24        1.37736e-24        2.21337e-24
449.38        1.61765e-24        1.38590e-24        2.22637e-24
451.61        1.62736e-24        1.39448e-24        2.23942e-24
453.86        1.63710e-24        1.40309e-24        2.25251e-24
456.11        1.64687e-24        1.41173e-24        2.26563e-24
458.37        1.65668e-24        1.42041e-24        2.27880e-24
460.65        1.66653e-24        1.42913e-24        2.29201e-24
462.94        1.67641e-24        1.43788e-24        2.30526e-24
465.24        1.68632e-24        1.44667e-24        2.31855e-24
467.55        1.69626e-24        1.45549e-24        2.33187e-24
469.87        1.70624e-24        1.46434e-24        2.34523e-24
472.20        1.71625e-24        1.47323e-24        2.35863e-24
474.55        1.72629e-24        1.48215e-24        2.37207e-24
476.91        1.73636e-24        1.49110e-24        2.38553e-24
479.28        1.74646e-24        1.50009e-24        2.39903e-24
481.66        1.75659e-24        1.50911e-24        2.41257e-24
484.05        1.76675e-24        1.51816e-24        2.42613e-24
486.45        1.77694e-24        1.52724e-24        2.43973e-24
488.87        1.78715e-24        1.53635e-24        2.45336e-24
491.30        1.79739e-24        1.54549e-24        2.46701e-24
493.74        1.80766e-24        1.55467e-24        2.48069e-24
496.19        1.81796e-24        1.56387e-24        2.49440e-24
498.65        1.82828e-24        1.57310e-24        2.50813e-24
501.13        1.83925e-24        1.58284e-24        2.52283e-24
503.62        1.85102e-24        1.59320e-24        2.53869e-24
506.12        1.86284e-24        1.60361e-24        2.55463e-24
508.63        1.87472e-24        1.61407e-24        2.57063e-24
511.16        1.88665e-24        1.62459e-24        2.58669e-24
513.70        1.89863e-24        1.63515e-24        2.60282e-24
516.25        1.91066e-24        1.64576e-24        2.61902e-24
518.81        1.92274e-24        1.65642e-24        2.63527e-24
521.39        1.93488e-24        1.66713e-24        2.65160e-24
523.98        1.94706e-24        1.67789e-24        2.66798e-24
526.58        1.95930e-24        1.68870e-24        2.68443e-24
529.20        1.97158e-24        1.69956e-24        2.70094e-24
531.82        1.98392e-24        1.71047e-24        2.71751e-24
534.47        1.99630e-24        1.72142e-24        2.73414e-24
537.12        2.00874e-24        1.73242e-24        2.75082e-24
539.79        2.02122e-24        1.74347e-24        2.76757e-24
542.47        2.03375e-24        1.75457e-24        2.78438e-24
545.16        2.04632e-24        1.76571e-24        2.80124e-24
547.87        2.05895e-24        1.77691e-24        2.81816e-24
550.59        2.07162e-24        1.78814e-24        2.83514e-24
553.33        2.08433e-24        1.79943e-24        2.85217e-24
556.07        2.09709e-24        1.81076e-24        2.86926e-24
558.84        2.10990e-24        1.82213e-24        2.88640e-24
561.61        2.12275e-24        1.83356e-24        2.90359e-24
564.40        2.13565e-24        1.84503e-24        2.92084e-24
567.20        2.14860e-24        1.85654e-24        2.93815e-24
570.02        2.16159e-24        1.86810e-24        2.95550e-24
572.85        2.17462e-24        1.87971e-24        2.97291e-24
575.70        2.18770e-24        1.89136e-24        2.99037e-24
578.56        2.20083e-24        1.90306e-24        3.00789e-24
581.43        2.21400e-24        1.91481e-24        3.02546e-24
584.32        2.22721e-24        1.92661e-24        3.04308e-24
587.22        2.24047e-24        1.93845e-24        3.06075e-24
590.14        2.25378e-24        1.95033e-24        3.07847e-24
593.07        2.26713e-24        1.96227e-24        3.09625e-24
596.01        2.28052e-24        1.97425e-24        3.11408e-24
598.97        2.29396e-24        1.98628e-24        3.13195e-24
601.95        2.30862e-24        1.99926e-24        3.15161e-24
604.94        2.32398e-24        2.01280e-24        3.17229e-24
607.94        2.33942e-24        2.02642e-24        3.19307e-24
610.96        2.35494e-24        2.04012e-24        3.21395e-24
613.99        2.37054e-24        2.05389e-24        3.23494e-24
617.04        2.38623e-24        2.06773e-24        3.25604e-24
620.11        2.40199e-24        2.08166e-24        3.27724e-24
623.19        2.41784e-24        2.09565e-24        3.29854e-24
626.28        2.43377e-24        2.10973e-24        3.31995e-24
629.39        2.44978e-24        2.12388e-24        3.34145e-24
632.52        2.46586e-24        2.13810e-24        3.36306e-24
635.66        2.48203e-24        2.15240e-24        3.38477e-24
638.82        2.49827e-24        2.16677e-24        3.40658e-24
641.99        2.51460e-24        2.18122e-24        3.42849e-24
645.18        2.53100e-24        2.19574e-24        3.45050e-24
648.38        2.54747e-24        2.21033e-24        3.47261e-24
651.60        2.56403e-24        2.22499e-24        3.49481e-24
654.84        2.58066e-24        2.23973e-24        3.51711e-24
658.09        2.59737e-24        2.25454e-24        3.53950e-24
661.36        2.61415e-24        2.26943e-24        3.56199e-24
664.65        2.63101e-24        2.28439e-24        3.58458e-24
667.95        2.64795e-24        2.29942e-24        3.60727e-24
671.26        2.66497e-24        2.31453e-24        3.63005e-24
674.60        2.68206e-24        2.32971e-24        3.65293e-24
677.95        2.69923e-24        2.34497e-24        3.67591e-24
681.32        2.71649e-24        2.36030e-24        3.69899e-24
684.70        2.73382e-24        2.37571e-24        3.72217e-24
688.10        2.75123e-24        2.39119e-24        3.74544e-24
691.52        2.76872e-24        2.40676e-24        3.76882e-24
694.95        2.78629e-24        2.42240e-24        3.79230e-24
698.40        2.80394e-24        2.43812e-24        3.81587e-24
701.87        2.82167e-24        2.45391e-24        3.83955e-24
705.36        2.83949e-24        2.46979e-24        3.86333e-24
708.86        2.85738e-24        2.48574e-24        3.88720e-24
712.38        2.87535e-24        2.50177e-24        3.91118e-24
715.92        2.89341e-24        2.51788e-24        3.93525e-24
719.47        2.91154e-24        2.53407e-24        3.95942e-24
723.05        2.92974e-24        2.55033e-24        3.98368e-24
726.64        2.94802e-24        2.56666e-24        4.00803e-24
730.25        2.96638e-24        2.58307e-24        4.03248e-24
733.87        2.98481e-24        2.59955e-24        4.05701e-24
737.52        3.00331e-24        2.61611e-24        4.08163e-24
741.18        3.02189e-24        2.63273e-24        4.10634e-24
744.86        3.04053e-24        2.64943e-24        4.13113e-24
748.56        3.05925e-24        2.66619e-24        4.15600e-24
752.28        3.07803e-24        2.68303e-24        4.18095e-24
756.02        3.09688e-24        2.69993e-24        4.20598e-24
759.77        3.11579e-24        2.71690e-24        4.23109e-24
763.55        3.13477e-24        2.73395e-24        4.25628e-24
767.34        3.15382e-24        2.75105e-24        4.28154e-24
771.15        3.17294e-24        2.76823e-24        4.30689e-24
774.98        3.19212e-24        2.78548e-24        4.33231e-24
778.83        3.21137e-24        2.80280e-24        4.35781e-24
782.70        3.23069e-24        2.82018e-24        4.38339e-24
786.58        3.25007e-24        2.83764e-24        4.40904e-24
790.49        3.26952e-24        2.85517e-24        4.43477e-24
794.41        3.28904e-24        2.87277e-24        4.46058e-24
798.36        3.30862e-24        2.89043e-24        4.48647e-24
802.33        3.32990e-24        2.90945e-24        4.51480e-24
806.31        3.35243e-24        2.92948e-24        4.54495e-24
810.31        3.37510e-24        2.94962e-24        4.57526e-24
814.34        3.39788e-24        2.96989e-24        4.60573e-24
818.38        3.42080e-24        2.99027e-24        4.63636e-24
822.45        3.44383e-24        3.01076e-24        4.66716e-24
826.53        3.46700e-24        3.03138e-24        4.69811e-24
830.64        3.49029e-24        3.05211e-24        4.72923e-24
834.76        3.51370e-24        3.07296e-24        4.76050e-24
838.91        3.53724e-24        3.09392e-24        4.79193e-24
843.08        3.56090e-24        3.11501e-24        4.82352e-24
847.26        3.58469e-24        3.13620e-24        4.85527e-24
851.47        3.60860e-24        3.15752e-24        4.88718e-24
855.70        3.63263e-24        3.17895e-24        4.91924e-24
859.95        3.65678e-24        3.20049e-24        4.95146e-24
864.22        3.68106e-24        3.22216e-24        4.98383e-24
868.51        3.70545e-24        3.24393e-24        5.01635e-24
872.83        3.72997e-24        3.26582e-24        5.04903e-24
877.16        3.75460e-24        3.28782e-24        5.08185e-24
881.52        3.77936e-24        3.30994e-24        5.11483e-24
885.90        3.80423e-24        3.33217e-24        5.14795e-24
890.30        3.82922e-24        3.35451e-24        5.18122e-24
894.72        3.85433e-24        3.37697e-24        5.21463e-24
899.16        3.87955e-24        3.39953e-24        5.24819e-24
903.63        3.90488e-24        3.42220e-24        5.28190e-24
908.11        3.93033e-24        3.44499e-24        5.31574e-24
912.62        3.95589e-24        3.46788e-24        5.34972e-24
917.16        3.98157e-24        3.49088e-24        5.38385e-24
921.71        4.00736e-24        3.51400e-24        5.41812e-24
926.29        4.03326e-24        3.53723e-24        5.45253e-24
930.89        4.05928e-24        3.56056e-24        5.48708e-24
935.51        4.08542e-24        3.58401e-24        5.52178e-24
940.16        4.11167e-24        3.60758e-24        5.55662e-24
944.83        4.13803e-24        3.63125e-24        5.59159e-24
949.52        4.16452e-24        3.65504e-24        5.62672e-24
954.24        4.19111e-24        3.67894e-24        5.66198e-24
958.98        4.21783e-24        3.70296e-24        5.69739e-24
963.74        4.24466e-24        3.72709e-24        5.73293e-24
968.53        4.27160e-24        3.75133e-24        5.76862e-24
973.34        4.29866e-24        3.77569e-24        5.80446e-24
978.17        4.32584e-24        3.80016e-24        5.84043e-24
983.03        4.35314e-24        3.82475e-24        5.87655e-24
987.91        4.38055e-24        3.84946e-24        5.91281e-24
992.82        4.40808e-24        3.87428e-24        5.94922e-24
997.75        4.43573e-24        3.89922e-24        5.98576e-24
1002.70        4.46479e-24        3.92524e-24        6.02439e-24
1007.68        4.49507e-24        3.95221e-24        6.06484e-24
1012.69        4.52553e-24        3.97934e-24        6.10551e-24
1017.72        4.55615e-24        4.00662e-24        6.14640e-24
1022.77        4.58695e-24        4.03407e-24        6.18752e-24
1027.85        4.61792e-24        4.06167e-24        6.22885e-24
1032.96        4.64906e-24        4.08943e-24        6.27041e-24
1038.09        4.68038e-24        4.11735e-24        6.31219e-24
1043.24        4.71186e-24        4.14543e-24        6.35420e-24
1048.42        4.74353e-24        4.17368e-24        6.39643e-24
1053.63        4.77537e-24        4.20208e-24        6.43889e-24
1058.86        4.80738e-24        4.23065e-24        6.48158e-24
1064.12        4.83958e-24        4.25939e-24        6.52450e-24
1069.41        4.87195e-24        4.28829e-24        6.56765e-24
1074.72        4.90450e-24        4.31736e-24        6.61103e-24
1080.06        4.93723e-24        4.34659e-24        6.65463e-24
1085.42        4.97014e-24        4.37599e-24        6.69848e-24
1090.81        5.00323e-24        4.40557e-24        6.74255e-24
1096.23        5.03650e-24        4.43531e-24        6.78686e-24
1101.67        5.06996e-24        4.46522e-24        6.83141e-24
1107.14        5.10360e-24        4.49530e-24        6.87619e-24
1112.64        5.13743e-24        4.52556e-24        6.92120e-24
1118.17        5.17143e-24        4.55598e-24        6.96645e-24
1123.72        5.20561e-24        4.58657e-24        7.01192e-24
1129.30        5.23997e-24        4.61733e-24        7.05762e-24
1134.91        5.27451e-24        4.64825e-24        7.10355e-24
1140.55        5.30922e-24        4.67934e-24        7.14970e-24
1146.21        5.34410e-24        4.71059e-24        7.19607e-24
1151.91        5.37916e-24        4.74200e-24        7.24265e-24
1157.63        5.41438e-24        4.77357e-24        7.28945e-24
1163.38        5.44976e-24        4.80529e-24        7.33645e-24
1169.15        5.48531e-24        4.83718e-24        7.38366e-24
1174.96        5.52102e-24        4.86921e-24        7.43108e-24
1180.80        5.55689e-24        4.90140e-24        7.47869e-24
1186.66        5.59292e-24        4.93373e-24        7.52650e-24
1192.55        5.62909e-24        4.96621e-24        7.57449e-24
1198.48        5.66542e-24        4.99884e-24        7.62268e-24
1204.43        5.70189e-24        5.03161e-24        7.67104e-24
1210.41        5.73851e-24        5.06451e-24        7.71959e-24
1216.42        5.77527e-24        5.09756e-24        7.76832e-24
1222.46        5.81218e-24        5.13076e-24        7.81722e-24
1228.53        5.84924e-24        5.16409e-24        7.86632e-24
1234.64        5.88644e-24        5.19757e-24        7.91559e-24
1240.77        5.92380e-24        5.23120e-24        7.96505e-24
1246.93        5.96130e-24        5.26497e-24        8.01470e-24
1253.12        5.99896e-24        5.29889e-24        8.06453e-24
1259.35        6.03677e-24        5.33295e-24        8.11455e-24
1265.60        6.07473e-24        5.36717e-24        8.16475e-24
1271.89        6.11285e-24        5.40154e-24        8.21515e-24
1278.20        6.15112e-24        5.43606e-24        8.26574e-24
1284.55        6.18955e-24        5.47074e-24        8.31652e-24
1290.93        6.22814e-24        5.50557e-24        8.36750e-24
1297.34        6.26688e-24        5.54055e-24        8.41867e-24
1303.79        6.30579e-24        5.57570e-24        8.47004e-24
1310.26        6.34486e-24        5.61100e-24        8.52161e-24
1316.77        6.38409e-24        5.64646e-24        8.57337e-24
1323.31        6.42348e-24        5.68208e-24        8.62532e-24
1329.88        6.46302e-24        5.71786e-24        8.67747e-24
1336.49        6.50273e-24        5.75379e-24        8.72981e-24
1343.12        6.54259e-24        5.78987e-24        8.78233e-24
1349.79        6.58260e-24        5.82611e-24        8.83505e-24
1356.50        6.62276e-24        5.86251e-24        8.88794e-24
1363.24        6.66308e-24        5.89905e-24        8.94102e-24
1370.01        6.70355e-24        5.93575e-24        8.99428e-24
1376.81        6.74417e-24        5.97260e-24        9.04771e-24
1383.65        6.78493e-24        6.00960e-24        9.10132e-24
1390.52        6.82585e-24        6.04674e-24        9.15511e-24
1397.43        6.86690e-24        6.08404e-24        9.20906e-24
1404.37        6.90810e-24        6.12148e-24        9.26318e-24
1411.34        6.94944e-24        6.15906e-24        9.31746e-24
1418.35        6.99092e-24        6.19679e-24        9.37191e-24
1425.39        7.03253e-24        6.23466e-24        9.42651e-24
1432.47        7.07428e-24        6.27267e-24        9.48127e-24
1439.59        7.11616e-24        6.31082e-24        9.53619e-24
1446.74        7.15818e-24        6.34911e-24        9.59125e-24
1453.92        7.20032e-24        6.38754e-24        9.64645e-24
1461.14        7.24259e-24        6.42609e-24        9.70180e-24
1468.40        7.28498e-24        6.46479e-24        9.75729e-24
1475.69        7.32749e-24        6.50361e-24        9.81291e-24
1483.02        7.37013e-24        6.54256e-24        9.86867e-24
1490.39        7.41288e-24        6.58164e-24        9.92455e-24
1497.79        7.45574e-24        6.62085e-24        9.98055e-24
1505.23        7.50535e-24        6.66564e-24        1.00461e-23
1512.70        7.55805e-24        6.71300e-24        1.01160e-23
1520.22        7.61107e-24        6.76066e-24        1.01862e-23
1527.77        7.66440e-24        6.80860e-24        1.02569e-23
1535.36        7.71804e-24        6.85684e-24        1.03280e-23
1542.98        7.77200e-24        6.90537e-24        1.03995e-23
1550.64        7.82628e-24        6.95419e-24        1.04714e-23
1558.35        7.88087e-24        7.00330e-24        1.05437e-23
1566.08        7.93578e-24        7.05272e-24        1.06164e-23
1573.86        7.99100e-24        7.10242e-24        1.06896e-23
1581.68        8.04655e-24        7.15243e-24        1.07631e-23
1589.54        8.10242e-24        7.20273e-24        1.08370e-23
1597.43        8.15860e-24        7.25333e-24        1.09114e-23
1605.36        8.21511e-24        7.30423e-24        1.09862e-23
1613.34        8.27194e-24        7.35543e-24        1.10614e-23
1621.35        8.32909e-24        7.40694e-24        1.11370e-23
1629.40        8.38656e-24        7.45874e-24        1.12130e-23
1637.49        8.44436e-24        7.51084e-24        1.12894e-23
1645.63        8.50248e-24        7.56325e-24        1.13663e-23
1653.80        8.56092e-24        7.61597e-24        1.14435e-23
1662.01        8.61969e-24        7.66898e-24        1.15212e-23
1670.27        8.67879e-24        7.72230e-24        1.15993e-23
1678.56        8.73821e-24        7.77593e-24        1.16778e-23
1686.90        8.79795e-24        7.82986e-24        1.17567e-23
1695.28        8.85802e-24        7.88410e-24        1.18360e-23
1703.70        8.91842e-24        7.93865e-24        1.19158e-23
1712.16        8.97914e-24        7.99351e-24        1.19959e-23
1720.66        9.04019e-24        8.04867e-24        1.20765e-23
1729.21        9.10157e-24        8.10414e-24        1.21575e-23
1737.80        9.16328e-24        8.15992e-24        1.22390e-23
1746.43        9.22532e-24        8.21602e-24        1.23208e-23
1755.10        9.28768e-24        8.27242e-24        1.24030e-23
1763.82        9.35038e-24        8.32914e-24        1.24857e-23
1772.58        9.41341e-24        8.38618e-24        1.25688e-23
1781.38        9.47677e-24        8.44353e-24        1.26523e-23
1790.23        9.54047e-24        8.50119e-24        1.27363e-23
1799.12        9.60449e-24        8.55917e-24        1.28206e-23
1808.05        9.66885e-24        8.61747e-24        1.29054e-23
1817.03        9.73355e-24        8.67609e-24        1.29906e-23
1826.06        9.79858e-24        8.73502e-24        1.30762e-23
1835.13        9.86394e-24        8.79428e-24        1.31623e-23
1844.24        9.92965e-24        8.85385e-24        1.32487e-23
1853.40        9.99568e-24        8.91375e-24        1.33356e-23
1862.61        1.00621e-23        8.97397e-24        1.34229e-23
1871.86        1.01288e-23        9.03451e-24        1.35107e-23
1881.15        1.01958e-23        9.09538e-24        1.35988e-23
1890.50        1.02632e-23        9.15657e-24        1.36874e-23
1899.89        1.03309e-23        9.21809e-24        1.37764e-23
1909.32        1.03990e-23        9.27993e-24        1.38659e-23
1918.80        1.04674e-23        9.34210e-24        1.39557e-23
1928.33        1.05361e-23        9.40459e-24        1.40460e-23
1937.91        1.06052e-23        9.46741e-24        1.41367e-23
1947.54        1.06746e-23        9.53056e-24        1.42278e-23
1957.21        1.07444e-23        9.59404e-24        1.43193e-23
1966.93        1.08145e-23        9.65785e-24        1.44113e-23
1976.70        1.08850e-23        9.72199e-24        1.45037e-23
1986.51        1.09557e-23        9.78646e-24        1.45965e-23
1996.38        1.10269e-23        9.85126e-24        1.46898e-23
2006.30        1.10981e-23        9.91575e-24        1.47835e-23
2016.26        1.11694e-23        9.98019e-24        1.48778e-23
2026.27        1.12411e-23        1.00449e-23        1.49725e-23
2036.34        1.13132e-23        1.01100e-23        1.50676e-23
2046.45        1.13855e-23        1.01753e-23        1.51632e-23
2056.61        1.14582e-23        1.02410e-23        1.52591e-23
2066.83        1.15312e-23        1.03070e-23        1.53555e-23
2077.09        1.16046e-23        1.03733e-23        1.54523e-23
2087.41        1.16782e-23        1.04399e-23        1.55495e-23
2097.78        1.17522e-23        1.05068e-23        1.56471e-23
2108.19        1.18265e-23        1.05740e-23        1.57451e-23
2118.67        1.19012e-23        1.06414e-23        1.58436e-23
2129.19        1.19761e-23        1.07092e-23        1.59424e-23
2139.76        1.20514e-23        1.07773e-23        1.60416e-23
2150.39        1.21270e-23        1.08457e-23        1.61413e-23
2161.07        1.22029e-23        1.09144e-23        1.62413e-23
2171.80        1.22791e-23        1.09834e-23        1.63417e-23
2182.59        1.23556e-23        1.10527e-23        1.64425e-23
2193.43        1.24324e-23        1.11223e-23        1.65437e-23
2204.32        1.25095e-23        1.11922e-23        1.66453e-23
2215.27        1.25870e-23        1.12623e-23        1.67473e-23
2226.27        1.26647e-23        1.13328e-23        1.68496e-23
2237.33        1.27427e-23        1.14035e-23        1.69523e-23
2248.44        1.28211e-23        1.14746e-23        1.70554e-23
2259.61        1.28997e-23        1.15459e-23        1.71589e-23
2270.83        1.29786e-23        1.16174e-23        1.72627e-23
2282.11        1.30578e-23        1.16893e-23        1.73668e-23
2293.44        1.31373e-23        1.17614e-23        1.74714e-23
2304.83        1.32170e-23        1.18339e-23        1.75762e-23
2316.28        1.32971e-23        1.19065e-23        1.76814e-23
2327.78        1.33774e-23        1.19795e-23        1.77870e-23
2339.34        1.34580e-23        1.20527e-23        1.78929e-23
2350.96        1.35388e-23        1.21262e-23        1.79991e-23
2362.64        1.36199e-23        1.21999e-23        1.81056e-23
2374.37        1.37013e-23        1.22739e-23        1.82125e-23
2386.17        1.37829e-23        1.23481e-23        1.83197e-23
2398.02        1.38648e-23        1.24226e-23        1.84271e-23
2409.93        1.39470e-23        1.24974e-23        1.85349e-23
2421.90        1.40293e-23        1.25724e-23        1.86430e-23
2433.92        1.41119e-23        1.26476e-23        1.87513e-23
2446.01        1.41948e-23        1.27230e-23        1.88599e-23
2458.16        1.42778e-23        1.27987e-23        1.89688e-23
2470.37        1.43611e-23        1.28746e-23        1.90780e-23
2482.64        1.44447e-23        1.29507e-23        1.91874e-23
2494.97        1.45284e-23        1.30271e-23        1.92971e-23
2507.36        1.46123e-23        1.31037e-23        1.94070e-23
2519.81        1.46964e-23        1.31804e-23        1.95171e-23
2532.33        1.47808e-23        1.32574e-23        1.96275e-23
2544.90        1.48653e-23        1.33346e-23        1.97381e-23
2557.54        1.49500e-23        1.34120e-23        1.98489e-23
2570.24        1.50349e-23        1.34895e-23        1.99599e-23
2583.01        1.51199e-23        1.35673e-23        2.00711e-23
2595.84        1.52052e-23        1.36452e-23        2.01825e-23
2608.73        1.52906e-23        1.37234e-23        2.02940e-23
2621.69        1.53762e-23        1.38017e-23        2.04058e-23
2634.71        1.54619e-23        1.38801e-23        2.05177e-23
2647.79        1.55478e-23        1.39588e-23        2.06298e-23
2660.94        1.56338e-23        1.40376e-23        2.07421e-23
2674.16        1.57199e-23        1.41166e-23        2.08545e-23
2687.44        1.58062e-23        1.41957e-23        2.09670e-23
2700.79        1.58927e-23        1.42750e-23        2.10796e-23
2714.20        1.59792e-23        1.43544e-23        2.11924e-23
2727.68        1.60659e-23        1.44339e-23        2.13053e-23
2741.23        1.61526e-23        1.45136e-23        2.14182e-23
2754.84        1.62395e-23        1.45934e-23        2.15313e-23
2768.52        1.63265e-23        1.46734e-23        2.16444e-23
2782.27        1.64135e-23        1.47534e-23        2.17576e-23
2796.09        1.65007e-23        1.48336e-23        2.18709e-23
2809.98        1.65879e-23        1.49139e-23        2.19842e-23
2823.93        1.66751e-23        1.49943e-23        2.20976e-23
2837.96        1.67625e-23        1.50747e-23        2.22110e-23
2852.05        1.68498e-23        1.51553e-23        2.23244e-23
2866.22        1.69373e-23        1.52359e-23        2.24378e-23
2880.45        1.70247e-23        1.53166e-23        2.25512e-23
2894.76        1.71122e-23        1.53974e-23        2.26645e-23
2909.14        1.71997e-23        1.54783e-23        2.27779e-23
2923.59        1.72872e-23        1.55591e-23        2.28912e-23
2938.11        1.73747e-23        1.56401e-23        2.30044e-23
2952.70        1.74622e-23        1.57210e-23        2.31176e-23
2967.36        1.75496e-23        1.58020e-23        2.32307e-23
2982.10        1.76371e-23        1.58831e-23        2.33437e-23
2996.91        1.77245e-23        1.59641e-23        2.34565e-23
3011.79        1.78378e-23        1.60675e-23        2.36050e-23
3026.75        1.79586e-23        1.61774e-23        2.37636e-23
3041.78        1.80800e-23        1.62878e-23        2.39229e-23
3056.89        1.82021e-23        1.63988e-23        2.40832e-23
3072.07        1.83248e-23        1.65105e-23        2.42442e-23
3087.33        1.84482e-23        1.66228e-23        2.44061e-23
3102.66        1.85722e-23        1.67356e-23        2.45688e-23
3118.07        1.86969e-23        1.68491e-23        2.47324e-23
3133.56        1.88222e-23        1.69632e-23        2.48968e-23
3149.12        1.89482e-23        1.70780e-23        2.50620e-23
3164.76        1.90749e-23        1.71933e-23        2.52281e-23
3180.48        1.92022e-23        1.73092e-23        2.53950e-23
3196.28        1.93301e-23        1.74258e-23        2.55627e-23
3212.15        1.94587e-23        1.75430e-23        2.57313e-23
3228.10        1.95880e-23        1.76608e-23        2.59007e-23
3244.14        1.97179e-23        1.77792e-23        2.60709e-23
3260.25        1.98485e-23        1.78983e-23        2.62420e-23
3276.44        1.99797e-23        1.80179e-23        2.64139e-23
3292.71        2.01116e-23        1.81382e-23        2.65866e-23
3309.07        2.02441e-23        1.82591e-23        2.67602e-23
3325.50        2.03773e-23        1.83806e-23        2.69346e-23
3342.02        2.05111e-23        1.85028e-23        2.71098e-23
3358.62        2.06456e-23        1.86255e-23        2.72858e-23
3375.30        2.07808e-23        1.87489e-23        2.74627e-23
3392.06        2.09166e-23        1.88729e-23        2.76404e-23
3408.91        2.10530e-23        1.89975e-23        2.78189e-23
3425.84        2.11901e-23        1.91227e-23        2.79982e-23
3442.85        2.13279e-23        1.92486e-23        2.81784e-23
3459.95        2.14662e-23        1.93750e-23        2.83593e-23
3477.13        2.16053e-23        1.95021e-23        2.85411e-23
3494.40        2.17450e-23        1.96298e-23        2.87237e-23
3511.76        2.18853e-23        1.97581e-23        2.89070e-23
3529.20        2.20262e-23        1.98870e-23        2.90912e-23
3546.73        2.21678e-23        2.00165e-23        2.92762e-23
3564.34        2.23100e-23        2.01467e-23        2.94620e-23
3582.04        2.24529e-23        2.02774e-23        2.96485e-23
3599.83        2.25964e-23        2.04087e-23        2.98359e-23
3617.71        2.27405e-23        2.05407e-23        3.00240e-23
3635.68        2.28852e-23        2.06733e-23        3.02129e-23
3653.74        2.30306e-23        2.08064e-23        3.04026e-23
3671.88        2.31766e-23        2.09402e-23        3.05931e-23
3690.12        2.33232e-23        2.10745e-23        3.07843e-23
3708.45        2.34704e-23        2.12095e-23        3.09763e-23
3726.87        2.36182e-23        2.13450e-23        3.11690e-23
3745.37        2.37666e-23        2.14812e-23        3.13625e-23
3763.98        2.39157e-23        2.16179e-23        3.15567e-23
3782.67        2.40653e-23        2.17552e-23        3.17516e-23
3801.46        2.42155e-23        2.18931e-23        3.19473e-23
3820.34        2.43663e-23        2.20315e-23        3.21437e-23
3839.31        2.45177e-23        2.21706e-23        3.23409e-23
3858.38        2.46697e-23        2.23102e-23        3.25387e-23
3877.54        2.48222e-23        2.24503e-23        3.27372e-23
3896.80        2.49753e-23        2.25910e-23        3.29364e-23
3916.15        2.51290e-23        2.27323e-23        3.31363e-23
3935.60        2.52832e-23        2.28742e-23        3.33369e-23
3955.15        2.54380e-23        2.30166e-23        3.35381e-23
3974.79        2.55933e-23        2.31595e-23        3.37400e-23
3994.53        2.57492e-23        2.33030e-23        3.39426e-23
4014.37        2.58908e-23        2.34331e-23        3.41270e-23
4034.31        2.60270e-23        2.35581e-23        3.43045e-23
4054.35        2.61633e-23        2.36831e-23        3.44820e-23
4074.48        2.62996e-23        2.38083e-23        3.46595e-23
4094.72        2.64360e-23        2.39336e-23        3.48371e-23
4115.05        2.65724e-23        2.40589e-23        3.50146e-23
4135.49        2.67088e-23        2.41843e-23        3.51921e-23
4156.03        2.68453e-23        2.43097e-23        3.53696e-23
4176.67        2.69817e-23        2.44352e-23        3.55470e-23
4197.41        2.71181e-23        2.45607e-23        3.57244e-23
4218.26        2.72544e-23        2.46862e-23        3.59016e-23
4239.21        2.73907e-23        2.48116e-23        3.60787e-23
4260.27        2.75270e-23        2.49371e-23        3.62557e-23
4281.42        2.76631e-23        2.50625e-23        3.64325e-23
4302.69        2.77991e-23        2.51879e-23        3.66091e-23
4324.06        2.79351e-23        2.53132e-23        3.67855e-23
4345.53        2.80708e-23        2.54385e-23        3.69616e-23
4367.11        2.82065e-23        2.55636e-23        3.71375e-23
4388.80        2.83419e-23        2.56886e-23        3.73131e-23
4410.60        2.84772e-23        2.58135e-23        3.74884e-23
4432.51        2.86122e-23        2.59383e-23        3.76633e-23
4454.52        2.87470e-23        2.60629e-23        3.78379e-23
4476.64        2.88816e-23        2.61873e-23        3.80121e-23
4498.88        2.90159e-23        2.63116e-23        3.81859e-23
4521.22        2.91499e-23        2.64356e-23        3.83592e-23
4543.68        2.92836e-23        2.65594e-23        3.85320e-23
4566.24        2.94169e-23        2.66830e-23        3.87044e-23
4588.92        2.95499e-23        2.68063e-23        3.88762e-23
4611.71        2.96826e-23        2.69293e-23        3.90474e-23
4634.62        2.98148e-23        2.70520e-23        3.92181e-23
4657.63        2.99466e-23        2.71743e-23        3.93881e-23
4680.77        3.00779e-23        2.72964e-23        3.95574e-23
4704.01        3.02088e-23        2.74180e-23        3.97261e-23
4727.38        3.03392e-23        2.75393e-23        3.98940e-23
4750.85        3.04691e-23        2.76602e-23        4.00612e-23
4774.45        3.05984e-23        2.77806e-23        4.02276e-23
4798.16        3.07272e-23        2.79006e-23        4.03932e-23
4821.99        3.08553e-23        2.80201e-23        4.05578e-23
4845.94        3.09829e-23        2.81391e-23        4.07216e-23
4870.01        3.11097e-23        2.82576e-23        4.08845e-23
4894.19        3.12359e-23        2.83756e-23        4.10463e-23
4918.50        3.13614e-23        2.84929e-23        4.12071e-23
4942.93        3.14861e-23        2.86097e-23        4.13669e-23
4967.48        3.16101e-23        2.87258e-23        4.15256e-23
4992.15        3.17333e-23        2.88413e-23        4.16831e-23
5016.94        3.19228e-23        2.90158e-23        4.19292e-23
5041.86        3.21444e-23        2.92190e-23        4.22182e-23
5066.90        3.23673e-23        2.94234e-23        4.25088e-23
5092.06        3.25914e-23        2.96290e-23        4.28010e-23
5117.35        3.28169e-23        2.98357e-23        4.30949e-23
5142.77        3.30436e-23        3.00437e-23        4.33903e-23
5168.31        3.32715e-23        3.02529e-23        4.36874e-23
5193.98        3.35008e-23        3.04632e-23        4.39862e-23
5219.78        3.37313e-23        3.06748e-23        4.42865e-23
5245.70        3.39632e-23        3.08876e-23        4.45885e-23
5271.75        3.41963e-23        3.11016e-23        4.48922e-23
5297.94        3.44307e-23        3.13168e-23        4.51975e-23
5324.25        3.46664e-23        3.15333e-23        4.55044e-23
5350.69        3.49034e-23        3.17509e-23        4.58130e-23
5377.26        3.51417e-23        3.19698e-23        4.61232e-23
5403.97        3.53813e-23        3.21900e-23        4.64351e-23
5430.81        3.56222e-23        3.24113e-23        4.67487e-23
5457.78        3.58644e-23        3.26339e-23        4.70638e-23
5484.89        3.61079e-23        3.28577e-23        4.73807e-23
5512.13        3.63527e-23        3.30828e-23        4.76992e-23
5539.51        3.65988e-23        3.33091e-23        4.80193e-23
5567.02        3.68463e-23        3.35366e-23        4.83411e-23
5594.67        3.70950e-23        3.37654e-23        4.86646e-23
5622.45        3.73450e-23        3.39954e-23        4.89897e-23
5650.38        3.75964e-23        3.42266e-23        4.93165e-23
5678.44        3.78490e-23        3.44591e-23        4.96449e-23
5706.64        3.81030e-23        3.46929e-23        4.99750e-23
5734.98        3.83583e-23        3.49279e-23        5.03067e-23
5763.47        3.86149e-23        3.51641e-23        5.06401e-23
5792.09        3.88728e-23        3.54016e-23        5.09751e-23
5820.86        3.91320e-23        3.56404e-23        5.13118e-23
5849.77        3.93925e-23        3.58804e-23        5.16501e-23
5878.82        3.96543e-23        3.61216e-23        5.19901e-23
5908.02        3.99175e-23        3.63641e-23        5.23317e-23
5937.36        4.01819e-23        3.66079e-23        5.26749e-23
5966.85        4.04476e-23        3.68528e-23        5.30198e-23
5996.48        4.07147e-23        3.70991e-23        5.33663e-23
6026.26        4.10054e-23        3.73660e-23        5.37451e-23
6056.19        4.13011e-23        3.76373e-23        5.41303e-23
6086.27        4.15985e-23        3.79102e-23        5.45179e-23
6116.50        4.18979e-23        3.81849e-23        5.49079e-23
6146.88        4.21991e-23        3.84614e-23        5.53003e-23
6177.40        4.25022e-23        3.87396e-23        5.56952e-23
6208.08        4.28072e-23        3.90196e-23        5.60924e-23
6238.92        4.31141e-23        3.93014e-23        5.64921e-23
6269.90        4.34229e-23        3.95849e-23        5.68942e-23
6301.04        4.37336e-23        3.98702e-23        5.72988e-23
6332.34        4.40462e-23        4.01573e-23        5.77058e-23
6363.79        4.43607e-23        4.04463e-23        5.81153e-23
6395.39        4.46772e-23        4.07370e-23        5.85273e-23
6427.15        4.49956e-23        4.10295e-23        5.89417e-23
6459.07        4.53159e-23        4.13239e-23        5.93587e-23
6491.15        4.56382e-23        4.16201e-23        5.97781e-23
6523.39        4.59625e-23        4.19181e-23        6.02001e-23
6555.79        4.62887e-23        4.22179e-23        6.06246e-23
6588.35        4.66169e-23        4.25197e-23        6.10515e-23
6621.07        4.69471e-23        4.28232e-23        6.14811e-23
6653.95        4.72793e-23        4.31287e-23        6.19131e-23
6687.00        4.76134e-23        4.34360e-23        6.23477e-23
6720.21        4.79496e-23        4.37451e-23        6.27849e-23
6753.59        4.82877e-23        4.40562e-23        6.32246e-23
6787.13        4.86279e-23        4.43691e-23        6.36668e-23
6820.84        4.89701e-23        4.46840e-23        6.41117e-23
6854.71        4.93143e-23        4.50007e-23        6.45591e-23
6888.76        4.96605e-23        4.53194e-23        6.50091e-23
6922.97        5.00088e-23        4.56399e-23        6.54617e-23
6957.35        5.03591e-23        4.59624e-23        6.59168e-23
6991.91        5.07114e-23        4.62868e-23        6.63746e-23
7026.63        5.10658e-23        4.66131e-23        6.68350e-23
7061.53        5.14222e-23        4.69414e-23        6.72980e-23
7096.60        5.17807e-23        4.72716e-23        6.77636e-23
7131.85        5.21412e-23        4.76037e-23        6.82318e-23
7167.27        5.25038e-23        4.79378e-23        6.87026e-23
7202.87        5.28685e-23        4.82739e-23        6.91760e-23
7238.64        5.32352e-23        4.86119e-23        6.96521e-23
7274.59        5.36040e-23        4.89518e-23        7.01308e-23
7310.72        5.39749e-23        4.92937e-23        7.06122e-23
7347.03        5.43478e-23        4.96376e-23        7.10961e-23
7383.52        5.47229e-23        4.99835e-23        7.15828e-23
7420.19        5.51000e-23        5.03313e-23        7.20720e-23
7457.04        5.54792e-23        5.06811e-23        7.25639e-23
7494.07        5.58605e-23        5.10329e-23        7.30584e-23
7531.29        5.62439e-23        5.13867e-23        7.35556e-23
7568.70        5.66293e-23        5.17425e-23        7.40554e-23
7606.29        5.70169e-23        5.21002e-23        7.45578e-23
7644.07        5.74065e-23        5.24599e-23        7.50629e-23
7682.03        5.77983e-23        5.28217e-23        7.55706e-23
7720.18        5.81921e-23        5.31854e-23        7.60810e-23
7758.52        5.85880e-23        5.35511e-23        7.65940e-23
7797.06        5.89860e-23        5.39188e-23        7.71096e-23
7835.78        5.93861e-23        5.42885e-23        7.76278e-23
7874.70        5.97883e-23        5.46602e-23        7.81487e-23
7913.81        6.01926e-23        5.50339e-23        7.86722e-23
7953.11        6.05989e-23        5.54095e-23        7.91983e-23
7992.61        6.10074e-23        5.57872e-23        7.97271e-23
8032.31        6.12853e-23        5.60457e-23        8.00851e-23
8072.20        6.15317e-23        5.62754e-23        8.04018e-23
8112.29        6.17766e-23        5.65038e-23        8.07164e-23
8152.58        6.20199e-23        5.67309e-23        8.10288e-23
8193.07        6.22616e-23        5.69566e-23        8.13390e-23
8233.76        6.25016e-23        5.71809e-23        8.16468e-23
8274.65        6.27398e-23        5.74037e-23        8.19523e-23
8315.75        6.29763e-23        5.76249e-23        8.22553e-23
8357.05        6.32109e-23        5.78445e-23        8.25557e-23
8398.56        6.34435e-23        5.80625e-23        8.28534e-23
8440.27        6.36742e-23        5.82787e-23        8.31485e-23
8482.19        6.39028e-23        5.84932e-23        8.34406e-23
8524.31        6.41292e-23        5.87058e-23        8.37299e-23
8566.65        6.43535e-23        5.89166e-23        8.40162e-23
8609.20        6.45755e-23        5.91254e-23        8.42993e-23
8651.95        6.47952e-23        5.93321e-23        8.45793e-23
8694.92        6.50124e-23        5.95368e-23        8.48560e-23
8738.11        6.52272e-23        5.97394e-23        8.51293e-23
8781.50        6.54394e-23        5.99397e-23        8.53991e-23
8825.12        6.56490e-23        6.01377e-23        8.56653e-23
8868.95        6.58559e-23        6.03334e-23        8.59278e-23
8913.00        6.60600e-23        6.05267e-23        8.61865e-23
8957.26        6.62612e-23        6.07175e-23        8.64413e-23
9001.75        6.64595e-23        6.09057e-23        8.66921e-23
9046.46        6.66547e-23        6.10913e-23        8.69388e-23
9091.39        6.68469e-23        6.12742e-23        8.71812e-23
9136.54        6.70358e-23        6.14542e-23        8.74193e-23
9181.91        6.72214e-23        6.16314e-23        8.76528e-23
9227.52        6.74036e-23        6.18057e-23        8.78818e-23
9273.35        6.75823e-23        6.19768e-23        8.81060e-23
9319.40        6.77574e-23        6.21448e-23        8.83252e-23
9365.69        6.79287e-23        6.23096e-23        8.85395e-23
9412.20        6.80963e-23        6.24711e-23        8.87486e-23
9458.95        6.82600e-23        6.26291e-23        8.89524e-23
9505.92        6.84196e-23        6.27836e-23        8.91507e-23
9553.14        6.85751e-23        6.29345e-23        8.93434e-23
9600.58        6.87263e-23        6.30817e-23        8.95304e-23
9648.26        6.88732e-23        6.32250e-23        8.97115e-23
9696.18        6.90156e-23        6.33645e-23        8.98865e-23
9744.34        6.91535e-23        6.34998e-23        9.00554e-23
9792.73        6.92866e-23        6.36311e-23        9.02178e-23
9841.37        6.94148e-23        6.37581e-23        9.03737e-23
9890.25        6.95381e-23        6.38808e-23        9.05229e-23
9939.37        6.96563e-23        6.39990e-23        9.06652e-23
9988.73        6.97693e-23        6.41126e-23        9.08005e-23


==> anc/bb_3fgl_constraints_one.txt <==
#DM constraints, bb, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
  5.00        5.34176e-12        4.00676e-12        6.67675e-12
  5.02        1.94533e-25        1.45910e-25        2.43155e-25
  5.05        9.87976e-26        7.41005e-26        1.23495e-25
  5.07        6.69068e-26        5.01796e-26        8.36341e-26
  5.10        5.09775e-26        3.82311e-26        6.37238e-26
  5.13        4.14331e-26        3.10719e-26        5.17942e-26
  5.15        3.50813e-26        2.63075e-26        4.38552e-26
  5.18        3.05543e-26        2.29117e-26        3.81970e-26
  5.20        2.71679e-26        2.03714e-26        3.39644e-26
  5.23        2.45422e-26        1.84018e-26        3.06826e-26
  5.25        2.24490e-26        1.68316e-26        2.80665e-26
  5.28        2.07435e-26        1.55521e-26        2.59348e-26
  5.31        1.93287e-26        1.44908e-26        2.41666e-26
  5.33        1.81378e-26        1.35974e-26        2.26783e-26
  5.36        1.71230e-26        1.28360e-26        2.14100e-26
  5.39        1.62492e-26        1.21804e-26        2.03179e-26
  5.41        1.54901e-26        1.16108e-26        1.93693e-26
  5.44        1.48255e-26        1.11122e-26        1.85388e-26
  5.47        1.42399e-26        1.06728e-26        1.78071e-26
  5.49        1.37210e-26        1.02834e-26        1.71586e-26
  5.52        1.32588e-26        9.93650e-27        1.65811e-26
  5.55        1.28454e-26        9.62621e-27        1.60645e-26
  5.58        1.24742e-26        9.34761e-27        1.56008e-26
  5.60        1.21399e-26        9.09665e-27        1.51832e-26
  5.63        1.18380e-26        8.86996e-27        1.48060e-26
  5.66        1.15646e-26        8.66472e-27        1.44645e-26
  5.69        1.13167e-26        8.47854e-27        1.41549e-26
  5.72        1.10915e-26        8.30940e-27        1.38736e-26
  5.74        1.08867e-26        8.15555e-27        1.36178e-26
  5.77        1.07003e-26        8.01549e-27        1.33851e-26
  5.80        1.05306e-26        7.88792e-27        1.31732e-26
  5.83        1.03760e-26        7.77174e-27        1.29802e-26
  5.86        1.02353e-26        7.66594e-27        1.28046e-26
  5.89        1.01073e-26        7.56967e-27        1.26449e-26
  5.92        9.99101e-27        7.48218e-27        1.24998e-26
  5.95        9.88554e-27        7.40279e-27        1.23683e-26
  5.98        9.79009e-27        7.33091e-27        1.22493e-26
  6.01        9.70397e-27        7.26601e-27        1.21419e-26
  6.04        9.62655e-27        7.20763e-27        1.20455e-26
  6.07        9.55726e-27        7.15535e-27        1.19592e-26
  6.10        9.49562e-27        7.10879e-27        1.18824e-26
  6.13        9.44117e-27        7.06761e-27        1.18147e-26
  6.16        9.39351e-27        7.03152e-27        1.17555e-26
  6.19        9.35228e-27        7.00025e-27        1.17043e-26
  6.22        9.31715e-27        6.97353e-27        1.16608e-26
  6.25        9.28782e-27        6.95117e-27        1.16245e-26
  6.28        9.26404e-27        6.93294e-27        1.15951e-26
  6.31        9.24555e-27        6.91868e-27        1.15724e-26
  6.34        9.23213e-27        6.90821e-27        1.15561e-26
  6.37        9.22359e-27        6.90138e-27        1.15458e-26
  6.41        9.21974e-27        6.89806e-27        1.15414e-26
  6.44        9.22041e-27        6.89812e-27        1.15427e-26
  6.47        9.22546e-27        6.90145e-27        1.15495e-26
  6.50        9.23474e-27        6.90794e-27        1.15615e-26
  6.53        9.24812e-27        6.91749e-27        1.15788e-26
  6.57        9.26550e-27        6.93002e-27        1.16010e-26
  6.60        9.28674e-27        6.94545e-27        1.16280e-26
  6.63        9.31177e-27        6.96369e-27        1.16599e-26
  6.66        9.34048e-27        6.98467e-27        1.16963e-26
  6.70        9.37278e-27        7.00834e-27        1.17372e-26
  6.73        9.40860e-27        7.03463e-27        1.17826e-26
  6.76        9.44785e-27        7.06347e-27        1.18322e-26
  6.80        9.49046e-27        7.09481e-27        1.18861e-26
  6.83        9.53635e-27        7.12860e-27        1.19441e-26
  6.87        9.58546e-27        7.16479e-27        1.20061e-26
  6.90        9.63773e-27        7.20332e-27        1.20721e-26
  6.93        9.69307e-27        7.24414e-27        1.21420e-26
  6.97        9.75143e-27        7.28720e-27        1.22157e-26
  7.00        9.81273e-27        7.33244e-27        1.22930e-26
  7.04        9.87690e-27        7.37982e-27        1.23740e-26
  7.07        9.94388e-27        7.42928e-27        1.24585e-26
  7.11        1.00136e-26        7.48077e-27        1.25464e-26
  7.14        1.00859e-26        7.53421e-27        1.26377e-26
  7.18        1.01609e-26        7.58956e-27        1.27322e-26
  7.21        1.02382e-26        7.64674e-27        1.28298e-26
  7.25        1.03180e-26        7.70567e-27        1.29304e-26
  7.29        1.04001e-26        7.76629e-27        1.30338e-26
  7.32        1.04843e-26        7.82851e-27        1.31400e-26
  7.36        1.05705e-26        7.89223e-27        1.32488e-26
  7.40        1.06587e-26        7.95737e-27        1.33600e-26
  7.43        1.07486e-26        8.02381e-27        1.34734e-26
  7.47        1.08402e-26        8.09145e-27        1.35889e-26
  7.51        1.09332e-26        8.16015e-27        1.37063e-26
  7.54        1.10275e-26        8.22979e-27        1.38253e-26
  7.58        1.11229e-26        8.30022e-27        1.39456e-26
  7.62        1.12192e-26        8.37128e-27        1.40671e-26
  7.66        1.13161e-26        8.44281e-27        1.41895e-26
  7.69        1.14135e-26        8.51463e-27        1.43123e-26
  7.73        1.15110e-26        8.58654e-27        1.44355e-26
  7.77        1.16084e-26        8.65834e-27        1.45584e-26
  7.81        1.17054e-26        8.72981e-27        1.46809e-26
  7.85        1.18016e-26        8.80070e-27        1.48025e-26
  7.89        1.18968e-26        8.87077e-27        1.49228e-26
  7.93        1.19905e-26        8.93976e-27        1.50413e-26
  7.97        1.20825e-26        9.00738e-27        1.51576e-26
  8.01        1.21723e-26        9.07335e-27        1.52712e-26
  8.04        1.22595e-26        9.13742e-27        1.53816e-26
  8.08        1.23442e-26        9.19952e-27        1.54888e-26
  8.13        1.24262e-26        9.25962e-27        1.55927e-26
  8.17        1.25055e-26        9.31769e-27        1.56933e-26
  8.21        1.25821e-26        9.37371e-27        1.57905e-26
  8.25        1.26559e-26        9.42765e-27        1.58842e-26
  8.29        1.27270e-26        9.47950e-27        1.59745e-26
  8.33        1.27953e-26        9.52925e-27        1.60613e-26
  8.37        1.28608e-26        9.57689e-27        1.61446e-26
  8.41        1.29234e-26        9.62241e-27        1.62245e-26
  8.45        1.29833e-26        9.66582e-27        1.63008e-26
  8.50        1.30404e-26        9.70712e-27        1.63737e-26
  8.54        1.30947e-26        9.74633e-27        1.64431e-26
  8.58        1.31463e-26        9.78346e-27        1.65090e-26
  8.62        1.31951e-26        9.81853e-27        1.65716e-26
  8.67        1.32412e-26        9.85156e-27        1.66308e-26
  8.71        1.32846e-26        9.88258e-27        1.66866e-26
  8.75        1.33254e-26        9.91162e-27        1.67392e-26
  8.80        1.33637e-26        9.93871e-27        1.67886e-26
  8.84        1.33994e-26        9.96391e-27        1.68348e-26
  8.88        1.34326e-26        9.98724e-27        1.68780e-26
  8.93        1.34635e-26        1.00088e-26        1.69182e-26
  8.97        1.34920e-26        1.00285e-26        1.69554e-26
  9.02        1.35182e-26        1.00465e-26        1.69898e-26
  9.06        1.35422e-26        1.00629e-26        1.70215e-26
  9.11        1.35641e-26        1.00777e-26        1.70505e-26
  9.15        1.35840e-26        1.00909e-26        1.70771e-26
  9.20        1.36019e-26        1.01027e-26        1.71011e-26
  9.24        1.36180e-26        1.01130e-26        1.71229e-26
  9.29        1.36323e-26        1.01220e-26        1.71425e-26
  9.33        1.36449e-26        1.01298e-26        1.71599e-26
  9.38        1.36559e-26        1.01363e-26        1.71755e-26
  9.43        1.36654e-26        1.01417e-26        1.71891e-26
  9.47        1.36736e-26        1.01460e-26        1.72011e-26
  9.52        1.36804e-26        1.01494e-26        1.72115e-26
  9.57        1.36861e-26        1.01518e-26        1.72204e-26
  9.62        1.36907e-26        1.01535e-26        1.72280e-26
  9.66        1.36944e-26        1.01544e-26        1.72344e-26
  9.71        1.36972e-26        1.01546e-26        1.72398e-26
  9.76        1.36992e-26        1.01543e-26        1.72442e-26
  9.81        1.37007e-26        1.01534e-26        1.72479e-26
  9.86        1.37016e-26        1.01522e-26        1.72510e-26
  9.91        1.37021e-26        1.01506e-26        1.72536e-26
  9.95        1.37023e-26        1.01487e-26        1.72559e-26
 10.00        1.37064e-26        1.01498e-26        1.72629e-26
 10.05        1.37510e-26        1.01826e-26        1.73193e-26
 10.10        1.37962e-26        1.02159e-26        1.73765e-26
 10.15        1.38421e-26        1.02497e-26        1.74346e-26
 10.20        1.38887e-26        1.02839e-26        1.74935e-26
 10.26        1.39359e-26        1.03186e-26        1.75532e-26
 10.31        1.39838e-26        1.03538e-26        1.76138e-26
 10.36        1.40323e-26        1.03895e-26        1.76751e-26
 10.41        1.40814e-26        1.04256e-26        1.77373e-26
 10.46        1.41312e-26        1.04622e-26        1.78002e-26
 10.51        1.41816e-26        1.04993e-26        1.78640e-26
 10.56        1.42327e-26        1.05368e-26        1.79285e-26
 10.62        1.42843e-26        1.05747e-26        1.79939e-26
 10.67        1.43366e-26        1.06131e-26        1.80600e-26
 10.72        1.43894e-26        1.06520e-26        1.81269e-26
 10.78        1.44429e-26        1.06913e-26        1.81945e-26
 10.83        1.44969e-26        1.07310e-26        1.82629e-26
 10.88        1.45516e-26        1.07712e-26        1.83320e-26
 10.94        1.46068e-26        1.08118e-26        1.84019e-26
 10.99        1.46626e-26        1.08528e-26        1.84725e-26
 11.05        1.47190e-26        1.08942e-26        1.85438e-26
 11.10        1.47760e-26        1.09360e-26        1.86159e-26
 11.16        1.48334e-26        1.09783e-26        1.86886e-26
 11.21        1.48915e-26        1.10209e-26        1.87621e-26
 11.27        1.49501e-26        1.10639e-26        1.88362e-26
 11.32        1.50092e-26        1.11074e-26        1.89110e-26
 11.38        1.50688e-26        1.11512e-26        1.89865e-26
 11.44        1.51290e-26        1.11953e-26        1.90626e-26
 11.49        1.51896e-26        1.12399e-26        1.91394e-26
 11.55        1.52508e-26        1.12848e-26        1.92168e-26
 11.61        1.53124e-26        1.13300e-26        1.92948e-26
 11.67        1.53745e-26        1.13756e-26        1.93735e-26
 11.72        1.54371e-26        1.14216e-26        1.94527e-26
 11.78        1.55002e-26        1.14678e-26        1.95325e-26
 11.84        1.55636e-26        1.15144e-26        1.96129e-26
 11.90        1.56275e-26        1.15613e-26        1.96938e-26
 11.96        1.56919e-26        1.16085e-26        1.97752e-26
 12.02        1.57566e-26        1.16560e-26        1.98572e-26
 12.08        1.58217e-26        1.17038e-26        1.99397e-26
 12.14        1.58872e-26        1.17518e-26        2.00226e-26
 12.20        1.59531e-26        1.18001e-26        2.01060e-26
 12.26        1.60193e-26        1.18486e-26        2.01899e-26
 12.32        1.60858e-26        1.18974e-26        2.02741e-26
 12.38        1.61526e-26        1.19464e-26        2.03588e-26
 12.44        1.62198e-26        1.19956e-26        2.04439e-26
 12.50        1.62872e-26        1.20450e-26        2.05293e-26
 12.57        1.63548e-26        1.20946e-26        2.06151e-26
 12.63        1.64228e-26        1.21444e-26        2.07011e-26
 12.69        1.64909e-26        1.21943e-26        2.07875e-26
 12.75        1.65592e-26        1.22443e-26        2.08741e-26
 12.82        1.66277e-26        1.22945e-26        2.09609e-26
 12.88        1.66964e-26        1.23448e-26        2.10479e-26
 12.94        1.67651e-26        1.23951e-26        2.11352e-26
 13.01        1.68340e-26        1.24455e-26        2.12225e-26
 13.07        1.69030e-26        1.24960e-26        2.13100e-26
 13.14        1.69720e-26        1.25465e-26        2.13975e-26
 13.20        1.70410e-26        1.25970e-26        2.14851e-26
 13.27        1.71100e-26        1.26474e-26        2.15726e-26
 13.33        1.71790e-26        1.26979e-26        2.16602e-26
 13.40        1.72480e-26        1.27483e-26        2.17477e-26
 13.47        1.73168e-26        1.27986e-26        2.18350e-26
 13.53        1.73855e-26        1.28487e-26        2.19223e-26
 13.60        1.74540e-26        1.28988e-26        2.20093e-26
 13.67        1.75224e-26        1.29487e-26        2.20961e-26
 13.74        1.75905e-26        1.29984e-26        2.21826e-26
 13.81        1.76583e-26        1.30479e-26        2.22687e-26
 13.87        1.77259e-26        1.30972e-26        2.23545e-26
 13.94        1.77930e-26        1.31462e-26        2.24399e-26
 14.01        1.78598e-26        1.31948e-26        2.25248e-26
 14.08        1.79262e-26        1.32432e-26        2.26091e-26
 14.15        1.79920e-26        1.32911e-26        2.26929e-26
 14.22        1.80574e-26        1.33387e-26        2.27760e-26
 14.29        1.81221e-26        1.33859e-26        2.28584e-26
 14.36        1.81863e-26        1.34325e-26        2.29401e-26
 14.43        1.82498e-26        1.34787e-26        2.30209e-26
 14.51        1.83125e-26        1.35243e-26        2.31008e-26
 14.58        1.83745e-26        1.35693e-26        2.31798e-26
 14.65        1.84357e-26        1.36137e-26        2.32577e-26
 14.72        1.84960e-26        1.36574e-26        2.33345e-26
 14.80        1.85553e-26        1.37004e-26        2.34102e-26
 14.87        1.86137e-26        1.37427e-26        2.34847e-26
 14.94        1.86710e-26        1.37842e-26        2.35578e-26
 15.02        1.87334e-26        1.38297e-26        2.36370e-26
 15.09        1.88139e-26        1.38897e-26        2.37382e-26
 15.17        1.88938e-26        1.39492e-26        2.38384e-26
 15.24        1.89731e-26        1.40083e-26        2.39379e-26
 15.32        1.90516e-26        1.40668e-26        2.40364e-26
 15.40        1.91295e-26        1.41248e-26        2.41341e-26
 15.47        1.92066e-26        1.41824e-26        2.42309e-26
 15.55        1.92830e-26        1.42394e-26        2.43267e-26
 15.63        1.93587e-26        1.42959e-26        2.44216e-26
 15.70        1.94337e-26        1.43518e-26        2.45156e-26
 15.78        1.95079e-26        1.44072e-26        2.46086e-26
 15.86        1.95813e-26        1.44620e-26        2.47006e-26
 15.94        1.96539e-26        1.45163e-26        2.47916e-26
 16.02        1.97258e-26        1.45700e-26        2.48815e-26
 16.10        1.97968e-26        1.46231e-26        2.49705e-26
 16.18        1.98670e-26        1.46756e-26        2.50584e-26
 16.26        1.99364e-26        1.47275e-26        2.51452e-26
 16.34        2.00049e-26        1.47788e-26        2.52310e-26
 16.42        2.00725e-26        1.48295e-26        2.53156e-26
 16.50        2.01393e-26        1.48795e-26        2.53991e-26
 16.58        2.02052e-26        1.49289e-26        2.54816e-26
 16.67        2.02703e-26        1.49777e-26        2.55628e-26
 16.75        2.03344e-26        1.50258e-26        2.56429e-26
 16.83        2.03976e-26        1.50732e-26        2.57219e-26
 16.91        2.04598e-26        1.51200e-26        2.57996e-26
 17.00        2.05211e-26        1.51661e-26        2.58762e-26
 17.08        2.05815e-26        1.52115e-26        2.59515e-26
 17.17        2.06409e-26        1.52562e-26        2.60256e-26
 17.25        2.06993e-26        1.53002e-26        2.60984e-26
 17.34        2.07567e-26        1.53435e-26        2.61700e-26
 17.42        2.08132e-26        1.53860e-26        2.62403e-26
 17.51        2.08686e-26        1.54279e-26        2.63093e-26
 17.60        2.09230e-26        1.54690e-26        2.63771e-26
 17.69        2.09764e-26        1.55093e-26        2.64435e-26
 17.77        2.10287e-26        1.55489e-26        2.65085e-26
 17.86        2.10800e-26        1.55878e-26        2.65723e-26
 17.95        2.11302e-26        1.56258e-26        2.66346e-26
 18.04        2.11794e-26        1.56631e-26        2.66956e-26
 18.13        2.12274e-26        1.56997e-26        2.67552e-26
 18.22        2.12744e-26        1.57354e-26        2.68134e-26
 18.31        2.13203e-26        1.57703e-26        2.68702e-26
 18.40        2.13650e-26        1.58044e-26        2.69256e-26
 18.49        2.14086e-26        1.58377e-26        2.69795e-26
 18.58        2.14511e-26        1.58702e-26        2.70320e-26
 18.68        2.14924e-26        1.59019e-26        2.70830e-26
 18.77        2.15326e-26        1.59327e-26        2.71325e-26
 18.86        2.15716e-26        1.59627e-26        2.71806e-26
 18.96        2.16094e-26        1.59918e-26        2.72271e-26
 19.05        2.16461e-26        1.60201e-26        2.72721e-26
 19.14        2.16815e-26        1.60475e-26        2.73156e-26
 19.24        2.17158e-26        1.60741e-26        2.73575e-26
 19.34        2.17488e-26        1.60997e-26        2.73978e-26
 19.43        2.17806e-26        1.61245e-26        2.74366e-26
 19.53        2.18111e-26        1.61484e-26        2.74738e-26
 19.62        2.18404e-26        1.61714e-26        2.75094e-26
 19.72        2.18684e-26        1.61934e-26        2.75434e-26
 19.82        2.18952e-26        1.62146e-26        2.75758e-26
 19.92        2.19207e-26        1.62348e-26        2.76065e-26
 20.02        2.19595e-26        1.62650e-26        2.76540e-26
 20.12        2.20653e-26        1.63448e-26        2.77859e-26
 20.22        2.21715e-26        1.64248e-26        2.79181e-26
 20.32        2.22779e-26        1.65051e-26        2.80507e-26
 20.42        2.23847e-26        1.65857e-26        2.81837e-26
 20.52        2.24918e-26        1.66665e-26        2.83170e-26
 20.62        2.25991e-26        1.67476e-26        2.84506e-26
 20.72        2.27067e-26        1.68289e-26        2.85846e-26
 20.83        2.28146e-26        1.69104e-26        2.87188e-26
 20.93        2.29228e-26        1.69922e-26        2.88534e-26
 21.03        2.30312e-26        1.70741e-26        2.89882e-26
 21.14        2.31398e-26        1.71563e-26        2.91233e-26
 21.24        2.32486e-26        1.72386e-26        2.92585e-26
 21.35        2.33576e-26        1.73212e-26        2.93941e-26
 21.46        2.34668e-26        1.74039e-26        2.95298e-26
 21.56        2.35762e-26        1.74867e-26        2.96657e-26
 21.67        2.36857e-26        1.75697e-26        2.98017e-26
 21.78        2.37954e-26        1.76529e-26        2.99379e-26
 21.88        2.39052e-26        1.77362e-26        3.00742e-26
 21.99        2.40151e-26        1.78196e-26        3.02106e-26
 22.10        2.41251e-26        1.79031e-26        3.03471e-26
 22.21        2.42352e-26        1.79867e-26        3.04837e-26
 22.32        2.43453e-26        1.80704e-26        3.06202e-26
 22.43        2.44554e-26        1.81541e-26        3.07568e-26
 22.55        2.45656e-26        1.82379e-26        3.08933e-26
 22.66        2.46757e-26        1.83217e-26        3.10298e-26
 22.77        2.47859e-26        1.84055e-26        3.11662e-26
 22.88        2.48959e-26        1.84894e-26        3.13025e-26
 23.00        2.50059e-26        1.85732e-26        3.14386e-26
 23.11        2.51158e-26        1.86570e-26        3.15746e-26
 23.23        2.52256e-26        1.87408e-26        3.17104e-26
 23.34        2.53352e-26        1.88245e-26        3.18459e-26
 23.46        2.54447e-26        1.89081e-26        3.19812e-26
 23.57        2.55539e-26        1.89916e-26        3.21162e-26
 23.69        2.56630e-26        1.90750e-26        3.22509e-26
 23.81        2.57717e-26        1.91583e-26        3.23852e-26
 23.93        2.58802e-26        1.92414e-26        3.25191e-26
 24.04        2.59884e-26        1.93243e-26        3.26525e-26
 24.16        2.60963e-26        1.94070e-26        3.27855e-26
 24.28        2.62037e-26        1.94895e-26        3.29180e-26
 24.41        2.63108e-26        1.95718e-26        3.30498e-26
 24.53        2.64174e-26        1.96538e-26        3.31811e-26
 24.65        2.65236e-26        1.97354e-26        3.33118e-26
 24.77        2.66292e-26        1.98168e-26        3.34417e-26
 24.89        2.67344e-26        1.98978e-26        3.35709e-26
 25.02        2.68389e-26        1.99784e-26        3.36993e-26
 25.14        2.69428e-26        2.00587e-26        3.38269e-26
 25.27        2.70461e-26        2.01385e-26        3.39537e-26
 25.39        2.71487e-26        2.02179e-26        3.40795e-26
 25.52        2.72507e-26        2.02969e-26        3.42045e-26
 25.64        2.73519e-26        2.03754e-26        3.43285e-26
 25.77        2.74525e-26        2.04535e-26        3.44515e-26
 25.90        2.75523e-26        2.05310e-26        3.45736e-26
 26.03        2.76513e-26        2.06081e-26        3.46946e-26
 26.16        2.77496e-26        2.06846e-26        3.48146e-26
 26.29        2.78470e-26        2.07606e-26        3.49334e-26
 26.42        2.79436e-26        2.08361e-26        3.50512e-26
 26.55        2.80394e-26        2.09109e-26        3.51679e-26
 26.68        2.81343e-26        2.09852e-26        3.52833e-26
 26.81        2.82283e-26        2.10590e-26        3.53976e-26
 26.95        2.83213e-26        2.11320e-26        3.55106e-26
 27.08        2.84134e-26        2.12045e-26        3.56223e-26
 27.22        2.85045e-26        2.12763e-26        3.57328e-26
 27.35        2.85946e-26        2.13474e-26        3.58419e-26
 27.49        2.86837e-26        2.14179e-26        3.59496e-26
 27.62        2.87718e-26        2.14876e-26        3.60559e-26
 27.76        2.88587e-26        2.15566e-26        3.61608e-26
 27.90        2.89445e-26        2.16249e-26        3.62642e-26
 28.04        2.90292e-26        2.16923e-26        3.63661e-26
 28.18        2.91127e-26        2.17591e-26        3.64664e-26
 28.32        2.91951e-26        2.18250e-26        3.65652e-26
 28.46        2.92762e-26        2.18900e-26        3.66623e-26
 28.60        2.93560e-26        2.19543e-26        3.67577e-26
 28.74        2.94346e-26        2.20176e-26        3.68515e-26
 28.88        2.95118e-26        2.20801e-26        3.69435e-26
 29.03        2.95877e-26        2.21417e-26        3.70337e-26
 29.17        2.96622e-26        2.22023e-26        3.71221e-26
 29.31        2.97353e-26        2.22620e-26        3.72086e-26
 29.46        2.98069e-26        2.23206e-26        3.72932e-26
 29.61        2.98771e-26        2.23783e-26        3.73759e-26
 29.75        2.99458e-26        2.24350e-26        3.74565e-26
 29.90        3.00129e-26        2.24906e-26        3.75351e-26
 30.05        3.01055e-26        2.25647e-26        3.76462e-26
 30.20        3.02508e-26        2.26771e-26        3.78246e-26
 30.35        3.03962e-26        2.27895e-26        3.80029e-26
 30.50        3.05417e-26        2.29021e-26        3.81812e-26
 30.65        3.06871e-26        2.30147e-26        3.83595e-26
 30.80        3.08325e-26        2.31274e-26        3.85376e-26
 30.96        3.09779e-26        2.32401e-26        3.87157e-26
 31.11        3.11232e-26        2.33529e-26        3.88936e-26
 31.27        3.12685e-26        2.34657e-26        3.90713e-26
 31.42        3.14137e-26        2.35786e-26        3.92489e-26
 31.58        3.15588e-26        2.36914e-26        3.94262e-26
 31.73        3.17038e-26        2.38042e-26        3.96034e-26
 31.89        3.18487e-26        2.39171e-26        3.97803e-26
 32.05        3.19934e-26        2.40298e-26        3.99569e-26
 32.21        3.21379e-26        2.41426e-26        4.01332e-26
 32.37        3.22823e-26        2.42553e-26        4.03092e-26
 32.53        3.24264e-26        2.43679e-26        4.04849e-26
 32.69        3.25703e-26        2.44805e-26        4.06602e-26
 32.85        3.27140e-26        2.45930e-26        4.08351e-26
 33.02        3.28574e-26        2.47053e-26        4.10095e-26
 33.18        3.30005e-26        2.48175e-26        4.11835e-26
 33.34        3.31433e-26        2.49296e-26        4.13570e-26
 33.51        3.32858e-26        2.50416e-26        4.15300e-26
 33.68        3.34279e-26        2.51533e-26        4.17025e-26
 33.84        3.35696e-26        2.52649e-26        4.18744e-26
 34.01        3.37110e-26        2.53763e-26        4.20456e-26
 34.18        3.38519e-26        2.54875e-26        4.22163e-26
 34.35        3.39923e-26        2.55984e-26        4.23862e-26
 34.52        3.41323e-26        2.57091e-26        4.25555e-26
 34.69        3.42717e-26        2.58195e-26        4.27240e-26
 34.87        3.44107e-26        2.59296e-26        4.28917e-26
 35.04        3.45490e-26        2.60394e-26        4.30586e-26
 35.21        3.46868e-26        2.61489e-26        4.32247e-26
 35.39        3.48240e-26        2.62580e-26        4.33899e-26
 35.56        3.49605e-26        2.63668e-26        4.35542e-26
 35.74        3.50963e-26        2.64752e-26        4.37175e-26
 35.92        3.52315e-26        2.65832e-26        4.38798e-26
 36.10        3.53659e-26        2.66907e-26        4.40410e-26
 36.27        3.54995e-26        2.67978e-26        4.42012e-26
 36.46        3.56324e-26        2.69044e-26        4.43603e-26
 36.64        3.57644e-26        2.70106e-26        4.45181e-26
 36.82        3.58955e-26        2.71162e-26        4.46748e-26
 37.00        3.60258e-26        2.72213e-26        4.48302e-26
 37.18        3.61551e-26        2.73258e-26        4.49843e-26
 37.37        3.62834e-26        2.74297e-26        4.51371e-26
 37.55        3.64108e-26        2.75330e-26        4.52885e-26
 37.74        3.65370e-26        2.76357e-26        4.54384e-26
 37.93        3.66623e-26        2.77377e-26        4.55868e-26
 38.12        3.67864e-26        2.78390e-26        4.57337e-26
 38.31        3.69093e-26        2.79396e-26        4.58790e-26
 38.50        3.70310e-26        2.80394e-26        4.60227e-26
 38.69        3.71515e-26        2.81385e-26        4.61646e-26
 38.88        3.72708e-26        2.82368e-26        4.63048e-26
 39.07        3.73887e-26        2.83342e-26        4.64432e-26
 39.27        3.75052e-26        2.84307e-26        4.65797e-26
 39.46        3.76203e-26        2.85264e-26        4.67143e-26
 39.66        3.77340e-26        2.86211e-26        4.68469e-26
 39.86        3.78462e-26        2.87149e-26        4.69774e-26
 40.05        3.79766e-26        2.88218e-26        4.71313e-26
 40.25        3.81602e-26        2.89667e-26        4.73538e-26
 40.45        3.83438e-26        2.91116e-26        4.75760e-26
 40.65        3.85273e-26        2.92566e-26        4.77979e-26
 40.85        3.87106e-26        2.94016e-26        4.80196e-26
 41.06        3.88938e-26        2.95466e-26        4.82411e-26
 41.26        3.90769e-26        2.96917e-26        4.84622e-26
 41.47        3.92598e-26        2.98367e-26        4.86829e-26
 41.67        3.94425e-26        2.99817e-26        4.89033e-26
 41.88        3.96250e-26        3.01266e-26        4.91233e-26
 42.09        3.98072e-26        3.02715e-26        4.93428e-26
 42.30        3.99891e-26        3.04164e-26        4.95618e-26
 42.51        4.01708e-26        3.05611e-26        4.97804e-26
 42.72        4.03521e-26        3.07058e-26        4.99984e-26
 42.93        4.05331e-26        3.08503e-26        5.02159e-26
 43.14        4.07137e-26        3.09946e-26        5.04327e-26
 43.36        4.08939e-26        3.11389e-26        5.06489e-26
 43.57        4.10737e-26        3.12829e-26        5.08645e-26
 43.79        4.12530e-26        3.14267e-26        5.10793e-26
 44.01        4.14319e-26        3.15704e-26        5.12934e-26
 44.23        4.16102e-26        3.17138e-26        5.15067e-26
 44.44        4.17880e-26        3.18569e-26        5.17191e-26
 44.67        4.19653e-26        3.19998e-26        5.19307e-26
 44.89        4.21419e-26        3.21424e-26        5.21414e-26
 45.11        4.23179e-26        3.22846e-26        5.23512e-26
 45.33        4.24932e-26        3.24265e-26        5.25599e-26
 45.56        4.26679e-26        3.25681e-26        5.27677e-26
 45.79        4.28418e-26        3.27093e-26        5.29743e-26
 46.01        4.30150e-26        3.28501e-26        5.31799e-26
 46.24        4.31873e-26        3.29904e-26        5.33843e-26
 46.47        4.33589e-26        3.31304e-26        5.35874e-26
 46.70        4.35296e-26        3.32698e-26        5.37893e-26
 46.93        4.36993e-26        3.34087e-26        5.39899e-26
 47.17        4.38682e-26        3.35471e-26        5.41892e-26
 47.40        4.40360e-26        3.36850e-26        5.43870e-26
 47.64        4.42029e-26        3.38223e-26        5.45834e-26
 47.87        4.43686e-26        3.39590e-26        5.47783e-26
 48.11        4.45333e-26        3.40950e-26        5.49717e-26
 48.35        4.46969e-26        3.42304e-26        5.51634e-26
 48.59        4.48593e-26        3.43651e-26        5.53534e-26
 48.83        4.50204e-26        3.44991e-26        5.55418e-26
 49.07        4.51803e-26        3.46323e-26        5.57283e-26
 49.32        4.53389e-26        3.47648e-26        5.59130e-26
 49.56        4.54962e-26        3.48965e-26        5.60958e-26
 49.81        4.56520e-26        3.50273e-26        5.62767e-26
 50.06        4.58221e-26        3.51684e-26        5.64758e-26
 50.31        4.60449e-26        3.53468e-26        5.67430e-26
 50.55        4.62677e-26        3.55254e-26        5.70099e-26
 50.81        4.64903e-26        3.57041e-26        5.72765e-26
 51.06        4.67129e-26        3.58829e-26        5.75429e-26
 51.31        4.69353e-26        3.60617e-26        5.78089e-26
 51.57        4.71575e-26        3.62406e-26        5.80745e-26
 51.82        4.73796e-26        3.64195e-26        5.83397e-26
 52.08        4.76014e-26        3.65983e-26        5.86045e-26
 52.34        4.78230e-26        3.67772e-26        5.88687e-26
 52.60        4.80443e-26        3.69561e-26        5.91325e-26
 52.86        4.82653e-26        3.71349e-26        5.93957e-26
 53.12        4.84860e-26        3.73136e-26        5.96584e-26
 53.39        4.87063e-26        3.74922e-26        5.99203e-26
 53.65        4.89262e-26        3.76707e-26        6.01817e-26
 53.92        4.91457e-26        3.78491e-26        6.04423e-26
 54.19        4.93647e-26        3.80274e-26        6.07021e-26
 54.45        4.95833e-26        3.82055e-26        6.09611e-26
 54.73        4.98013e-26        3.83833e-26        6.12193e-26
 55.00        5.00188e-26        3.85610e-26        6.14766e-26
 55.27        5.02357e-26        3.87384e-26        6.17330e-26
 55.54        5.04520e-26        3.89155e-26        6.19884e-26
 55.82        5.06676e-26        3.90924e-26        6.22428e-26
 56.10        5.08825e-26        3.92689e-26        6.24961e-26
 56.38        5.10967e-26        3.94452e-26        6.27482e-26
 56.66        5.13101e-26        3.96210e-26        6.29992e-26
 56.94        5.15227e-26        3.97964e-26        6.32489e-26
 57.22        5.17344e-26        3.99715e-26        6.34974e-26
 57.50        5.19453e-26        4.01461e-26        6.37445e-26
 57.79        5.21552e-26        4.03202e-26        6.39903e-26
 58.08        5.23642e-26        4.04938e-26        6.42346e-26
 58.37        5.25721e-26        4.06669e-26        6.44774e-26
 58.66        5.27790e-26        4.08394e-26        6.47186e-26
 58.95        5.29848e-26        4.10113e-26        6.49582e-26
 59.24        5.31894e-26        4.11826e-26        6.51962e-26
 59.53        5.33928e-26        4.13533e-26        6.54324e-26
 59.83        5.35950e-26        4.15233e-26        6.56668e-26
 60.13        5.38278e-26        4.17148e-26        6.59408e-26
 60.43        5.41032e-26        4.19363e-26        6.62701e-26
 60.73        5.43789e-26        4.21582e-26        6.65995e-26
 61.03        5.46547e-26        4.23803e-26        6.69290e-26
 61.33        5.49307e-26        4.26028e-26        6.72585e-26
 61.63        5.52068e-26        4.28255e-26        6.75880e-26
 61.94        5.54830e-26        4.30486e-26        6.79174e-26
 62.25        5.57593e-26        4.32718e-26        6.82468e-26
 62.56        5.60356e-26        4.34953e-26        6.85760e-26
 62.87        5.63120e-26        4.37189e-26        6.89050e-26
 63.18        5.65883e-26        4.39428e-26        6.92338e-26
 63.49        5.68646e-26        4.41668e-26        6.95624e-26
 63.81        5.71408e-26        4.43910e-26        6.98907e-26
 64.13        5.74169e-26        4.46153e-26        7.02186e-26
 64.45        5.76929e-26        4.48396e-26        7.05461e-26
 64.77        5.79686e-26        4.50641e-26        7.08732e-26
 65.09        5.82442e-26        4.52886e-26        7.11999e-26
 65.41        5.85195e-26        4.55131e-26        7.15260e-26
 65.74        5.87945e-26        4.57376e-26        7.18515e-26
 66.06        5.90692e-26        4.59621e-26        7.21764e-26
 66.39        5.93436e-26        4.61865e-26        7.25007e-26
 66.72        5.96175e-26        4.64108e-26        7.28242e-26
 67.05        5.98910e-26        4.66351e-26        7.31469e-26
 67.38        6.01640e-26        4.68592e-26        7.34688e-26
 67.72        6.04365e-26        4.70831e-26        7.37898e-26
 68.05        6.07084e-26        4.73068e-26        7.41099e-26
 68.39        6.09797e-26        4.75303e-26        7.44290e-26
 68.73        6.12503e-26        4.77536e-26        7.47470e-26
 69.07        6.15202e-26        4.79766e-26        7.50639e-26
 69.42        6.17894e-26        4.81992e-26        7.53796e-26
 69.76        6.20578e-26        4.84215e-26        7.56940e-26
 70.11        6.23253e-26        4.86434e-26        7.60072e-26
 70.46        6.25919e-26        4.88649e-26        7.63189e-26
 70.81        6.28576e-26        4.90859e-26        7.66293e-26
 71.16        6.31223e-26        4.93064e-26        7.69381e-26
 71.51        6.33859e-26        4.95265e-26        7.72454e-26
 71.87        6.36485e-26        4.97459e-26        7.75510e-26
 72.22        6.39099e-26        4.99648e-26        7.78550e-26
 72.58        6.41701e-26        5.01831e-26        7.81572e-26
 72.94        6.44291e-26        5.04007e-26        7.84575e-26
 73.30        6.46868e-26        5.06176e-26        7.87560e-26
 73.67        6.49431e-26        5.08338e-26        7.90525e-26
 74.03        6.51980e-26        5.10492e-26        7.93469e-26
 74.40        6.54515e-26        5.12637e-26        7.96392e-26
 74.77        6.57034e-26        5.14775e-26        7.99293e-26
 75.14        6.59538e-26        5.16903e-26        8.02172e-26
 75.52        6.62025e-26        5.19023e-26        8.05027e-26
 75.89        6.64495e-26        5.21132e-26        8.07858e-26
 76.27        6.66947e-26        5.23231e-26        8.10663e-26
 76.65        6.69381e-26        5.25320e-26        8.13443e-26
 77.03        6.71797e-26        5.27398e-26        8.16195e-26
 77.41        6.74192e-26        5.29464e-26        8.18920e-26
 77.79        6.76567e-26        5.31518e-26        8.21617e-26
 78.18        6.78922e-26        5.33560e-26        8.24284e-26
 78.57        6.81255e-26        5.35588e-26        8.26921e-26
 78.96        6.83565e-26        5.37604e-26        8.29526e-26
 79.35        6.85852e-26        5.39605e-26        8.32099e-26
 79.75        6.88116e-26        5.41592e-26        8.34639e-26
 80.14        6.90869e-26        5.43935e-26        8.37802e-26
 80.54        6.94537e-26        5.46941e-26        8.42133e-26
 80.94        6.98210e-26        5.49953e-26        8.46468e-26
 81.34        7.01888e-26        5.52971e-26        8.50805e-26
 81.75        7.05570e-26        5.55995e-26        8.55145e-26
 82.15        7.09256e-26        5.59025e-26        8.59487e-26
 82.56        7.12945e-26        5.62060e-26        8.63830e-26
 82.97        7.16638e-26        5.65101e-26        8.68175e-26
 83.38        7.20333e-26        5.68146e-26        8.72520e-26
 83.80        7.24031e-26        5.71196e-26        8.76866e-26
 84.21        7.27732e-26        5.74251e-26        8.81212e-26
 84.63        7.31434e-26        5.77311e-26        8.85557e-26
 85.05        7.35137e-26        5.80374e-26        8.89901e-26
 85.47        7.38842e-26        5.83441e-26        8.94243e-26
 85.90        7.42548e-26        5.86512e-26        8.98584e-26
 86.32        7.46254e-26        5.89587e-26        9.02922e-26
 86.75        7.49960e-26        5.92664e-26        9.07256e-26
 87.18        7.53666e-26        5.95745e-26        9.11588e-26
 87.62        7.57371e-26        5.98828e-26        9.15915e-26
 88.05        7.61075e-26        6.01913e-26        9.20237e-26
 88.49        7.64778e-26        6.05001e-26        9.24554e-26
 88.93        7.68478e-26        6.08090e-26        9.28865e-26
 89.37        7.72176e-26        6.11181e-26        9.33170e-26
 89.81        7.75870e-26        6.14273e-26        9.37468e-26
 90.26        7.79562e-26        6.17366e-26        9.41758e-26
 90.71        7.83249e-26        6.20459e-26        9.46039e-26
 91.16        7.86932e-26        6.23553e-26        9.50312e-26
 91.61        7.90611e-26        6.26646e-26        9.54575e-26
 92.07        7.94284e-26        6.29740e-26        9.58828e-26
 92.52        7.97951e-26        6.32832e-26        9.63070e-26
 92.98        8.01612e-26        6.35924e-26        9.67301e-26
 93.45        8.05267e-26        6.39014e-26        9.71520e-26
 93.91        8.08914e-26        6.42102e-26        9.75726e-26
 94.38        8.12553e-26        6.45188e-26        9.79918e-26
 94.85        8.16184e-26        6.48272e-26        9.84096e-26
 95.32        8.19806e-26        6.51354e-26        9.88259e-26
 95.79        8.23419e-26        6.54432e-26        9.92406e-26
 96.27        8.27021e-26        6.57506e-26        9.96537e-26
 96.74        8.30614e-26        6.60577e-26        1.00065e-25
 97.22        8.34194e-26        6.63643e-26        1.00475e-25
 97.71        8.37763e-26        6.66705e-26        1.00882e-25
 98.19        8.41320e-26        6.69761e-26        1.01288e-25
 98.68        8.44864e-26        6.72812e-26        1.01692e-25
 99.17        8.48394e-26        6.75857e-26        1.02093e-25
 99.66        8.51909e-26        6.78895e-26        1.02492e-25
100.16        8.55897e-26        6.82276e-26        1.02952e-25
100.65        8.60939e-26        6.86415e-26        1.03546e-25
101.15        8.65998e-26        6.90571e-26        1.04142e-25
101.66        8.71073e-26        6.94743e-26        1.04740e-25
102.16        8.76164e-26        6.98930e-26        1.05340e-25
102.67        8.81272e-26        7.03133e-26        1.05941e-25
103.18        8.86396e-26        7.07352e-26        1.06544e-25
103.69        8.91536e-26        7.11586e-26        1.07149e-25
104.21        8.96692e-26        7.15835e-26        1.07755e-25
104.72        9.01863e-26        7.20100e-26        1.08363e-25
105.24        9.07050e-26        7.24380e-26        1.08972e-25
105.77        9.12251e-26        7.28675e-26        1.09583e-25
106.29        9.17468e-26        7.32985e-26        1.10195e-25
106.82        9.22699e-26        7.37309e-26        1.10809e-25
107.35        9.27945e-26        7.41649e-26        1.11424e-25
107.88        9.33205e-26        7.46002e-26        1.12041e-25
108.42        9.38479e-26        7.50371e-26        1.12659e-25
108.96        9.43766e-26        7.54753e-26        1.13278e-25
109.50        9.49068e-26        7.59150e-26        1.13899e-25
110.04        9.54382e-26        7.63560e-26        1.14520e-25
110.59        9.59710e-26        7.67984e-26        1.15143e-25
111.14        9.65049e-26        7.72422e-26        1.15768e-25
111.69        9.70401e-26        7.76872e-26        1.16393e-25
112.25        9.75763e-26        7.81335e-26        1.17019e-25
112.80        9.81136e-26        7.85810e-26        1.17646e-25
113.36        9.86518e-26        7.90296e-26        1.18274e-25
113.93        9.91909e-26        7.94793e-26        1.18903e-25
114.49        9.97308e-26        7.99300e-26        1.19532e-25
115.06        1.00271e-25        8.03816e-26        1.20161e-25
115.63        1.00813e-25        8.08342e-26        1.20791e-25
116.21        1.01355e-25        8.12877e-26        1.21422e-25
116.78        1.01897e-25        8.17419e-26        1.22052e-25
117.36        1.02440e-25        8.21968e-26        1.22682e-25
117.95        1.02983e-25        8.26524e-26        1.23313e-25
118.53        1.03526e-25        8.31085e-26        1.23943e-25
119.12        1.04069e-25        8.35651e-26        1.24573e-25
119.71        1.04612e-25        8.40222e-26        1.25202e-25
120.31        1.05155e-25        8.44796e-26        1.25831e-25
120.90        1.05698e-25        8.49373e-26        1.26459e-25
121.51        1.06241e-25        8.53953e-26        1.27086e-25
122.11        1.06783e-25        8.58536e-26        1.27713e-25
122.72        1.07326e-25        8.63122e-26        1.28339e-25
123.32        1.07868e-25        8.67711e-26        1.28964e-25
123.94        1.08410e-25        8.72304e-26        1.29589e-25
124.55        1.08951e-25        8.76900e-26        1.30212e-25
125.17        1.09493e-25        8.81499e-26        1.30835e-25
125.79        1.10034e-25        8.86101e-26        1.31458e-25
126.42        1.10575e-25        8.90707e-26        1.32079e-25
127.05        1.11116e-25        8.95316e-26        1.32700e-25
127.68        1.11656e-25        8.99930e-26        1.33319e-25
128.31        1.12197e-25        9.04547e-26        1.33939e-25
128.95        1.12737e-25        9.09168e-26        1.34557e-25
129.59        1.13277e-25        9.13793e-26        1.35174e-25
130.23        1.13817e-25        9.18423e-26        1.35791e-25
130.88        1.14356e-25        9.23057e-26        1.36407e-25
131.53        1.14896e-25        9.27694e-26        1.37022e-25
132.18        1.15435e-25        9.32334e-26        1.37636e-25
132.84        1.15973e-25        9.36975e-26        1.38248e-25
133.50        1.16510e-25        9.41617e-26        1.38859e-25
134.16        1.17047e-25        9.46259e-26        1.39469e-25
134.83        1.17583e-25        9.50900e-26        1.40076e-25
135.50        1.18118e-25        9.55538e-26        1.40682e-25
136.17        1.18651e-25        9.60173e-26        1.41286e-25
136.85        1.19184e-25        9.64803e-26        1.41887e-25
137.53        1.19714e-25        9.69428e-26        1.42485e-25
138.21        1.20243e-25        9.74046e-26        1.43081e-25
138.90        1.20770e-25        9.78656e-26        1.43674e-25
139.59        1.21295e-25        9.83257e-26        1.44264e-25
140.28        1.21818e-25        9.87848e-26        1.44851e-25
140.98        1.22338e-25        9.92427e-26        1.45434e-25
141.68        1.22856e-25        9.96995e-26        1.46013e-25
142.38        1.23372e-25        1.00155e-25        1.46589e-25
143.09        1.23886e-25        1.00610e-25        1.47162e-25
143.80        1.24397e-25        1.01063e-25        1.47730e-25
144.51        1.24905e-25        1.01515e-25        1.48295e-25
145.23        1.25411e-25        1.01966e-25        1.48856e-25
145.95        1.25915e-25        1.02416e-25        1.49413e-25
146.67        1.26416e-25        1.02865e-25        1.49967e-25
147.40        1.26914e-25        1.03312e-25        1.50516e-25
148.14        1.27410e-25        1.03758e-25        1.51062e-25
148.87        1.27903e-25        1.04203e-25        1.51603e-25
149.61        1.28394e-25        1.04647e-25        1.52141e-25
150.35        1.29008e-25        1.05180e-25        1.52835e-25
151.10        1.29762e-25        1.05816e-25        1.53709e-25
151.85        1.30520e-25        1.06454e-25        1.54586e-25
152.60        1.31280e-25        1.07095e-25        1.55465e-25
153.36        1.32042e-25        1.07738e-25        1.56347e-25
154.12        1.32808e-25        1.08384e-25        1.57232e-25
154.89        1.33575e-25        1.09032e-25        1.58118e-25
155.66        1.34345e-25        1.09683e-25        1.59008e-25
156.43        1.35117e-25        1.10335e-25        1.59899e-25
157.21        1.35891e-25        1.10990e-25        1.60792e-25
157.99        1.36667e-25        1.11647e-25        1.61687e-25
158.77        1.37445e-25        1.12306e-25        1.62583e-25
159.56        1.38224e-25        1.12967e-25        1.63481e-25
160.36        1.39005e-25        1.13629e-25        1.64380e-25
161.15        1.39787e-25        1.14293e-25        1.65280e-25
161.95        1.40570e-25        1.14959e-25        1.66181e-25
162.76        1.41354e-25        1.15626e-25        1.67083e-25
163.56        1.42140e-25        1.16295e-25        1.67986e-25
164.38        1.42927e-25        1.16965e-25        1.68890e-25
165.19        1.43716e-25        1.17637e-25        1.69794e-25
166.01        1.44505e-25        1.18310e-25        1.70700e-25
166.84        1.45295e-25        1.18985e-25        1.71606e-25
167.67        1.46087e-25        1.19661e-25        1.72513e-25
168.50        1.46879e-25        1.20339e-25        1.73420e-25
169.34        1.47673e-25        1.21018e-25        1.74328e-25
170.18        1.48467e-25        1.21698e-25        1.75237e-25
171.02        1.49263e-25        1.22380e-25        1.76145e-25
171.87        1.50059e-25        1.23063e-25        1.77055e-25
172.73        1.50856e-25        1.23748e-25        1.77964e-25
173.58        1.51654e-25        1.24434e-25        1.78874e-25
174.45        1.52453e-25        1.25121e-25        1.79785e-25
175.31        1.53252e-25        1.25809e-25        1.80695e-25
176.18        1.54052e-25        1.26499e-25        1.81606e-25
177.06        1.54853e-25        1.27190e-25        1.82516e-25
177.94        1.55654e-25        1.27882e-25        1.83427e-25
178.82        1.56456e-25        1.28575e-25        1.84337e-25
179.71        1.57259e-25        1.29270e-25        1.85248e-25
180.60        1.58061e-25        1.29965e-25        1.86158e-25
181.50        1.58865e-25        1.30662e-25        1.87068e-25
182.40        1.59668e-25        1.31360e-25        1.87977e-25
183.31        1.60472e-25        1.32058e-25        1.88886e-25
184.22        1.61276e-25        1.32758e-25        1.89795e-25
185.13        1.62080e-25        1.33458e-25        1.90702e-25
186.05        1.62884e-25        1.34159e-25        1.91609e-25
186.97        1.63688e-25        1.34861e-25        1.92515e-25
187.90        1.64492e-25        1.35564e-25        1.93420e-25
188.84        1.65295e-25        1.36267e-25        1.94323e-25
189.77        1.66098e-25        1.36971e-25        1.95225e-25
190.72        1.66901e-25        1.37675e-25        1.96126e-25
191.66        1.67702e-25        1.38380e-25        1.97025e-25
192.62        1.68504e-25        1.39085e-25        1.97922e-25
193.57        1.69304e-25        1.39790e-25        1.98817e-25
194.53        1.70103e-25        1.40495e-25        1.99711e-25
195.50        1.70901e-25        1.41201e-25        2.00602e-25
196.47        1.71698e-25        1.41906e-25        2.01490e-25
197.45        1.72494e-25        1.42611e-25        2.02376e-25
198.43        1.73288e-25        1.43316e-25        2.03259e-25
199.41        1.74080e-25        1.44021e-25        2.04140e-25
200.40        1.74991e-25        1.44813e-25        2.05168e-25
201.40        1.76078e-25        1.45735e-25        2.06420e-25
202.40        1.77169e-25        1.46661e-25        2.07677e-25
203.40        1.78265e-25        1.47592e-25        2.08938e-25
204.41        1.79365e-25        1.48526e-25        2.10204e-25
205.43        1.80470e-25        1.49464e-25        2.11475e-25
206.45        1.81578e-25        1.50407e-25        2.12750e-25
207.48        1.82691e-25        1.51354e-25        2.14029e-25
208.51        1.83809e-25        1.52304e-25        2.15313e-25
209.54        1.84930e-25        1.53259e-25        2.16601e-25
210.58        1.86056e-25        1.54217e-25        2.17894e-25
211.63        1.87185e-25        1.55180e-25        2.19191e-25
212.68        1.88319e-25        1.56147e-25        2.20492e-25
213.74        1.89457e-25        1.57117e-25        2.21798e-25
214.80        1.90600e-25        1.58092e-25        2.23107e-25
215.86        1.91746e-25        1.59070e-25        2.24421e-25
216.94        1.92896e-25        1.60053e-25        2.25739e-25
218.01        1.94050e-25        1.61039e-25        2.27061e-25
219.10        1.95208e-25        1.62029e-25        2.28387e-25
220.18        1.96370e-25        1.63023e-25        2.29717e-25
221.28        1.97536e-25        1.64021e-25        2.31051e-25
222.38        1.98705e-25        1.65022e-25        2.32388e-25
223.48        1.99879e-25        1.66028e-25        2.33730e-25
224.59        2.01056e-25        1.67037e-25        2.35075e-25
225.71        2.02237e-25        1.68050e-25        2.36424e-25
226.83        2.03422e-25        1.69067e-25        2.37777e-25
227.95        2.04611e-25        1.70088e-25        2.39133e-25
229.09        2.05803e-25        1.71112e-25        2.40493e-25
230.22        2.06999e-25        1.72141e-25        2.41857e-25
231.37        2.08198e-25        1.73173e-25        2.43224e-25
232.52        2.09402e-25        1.74208e-25        2.44595e-25
233.67        2.10608e-25        1.75248e-25        2.45969e-25
234.83        2.11819e-25        1.76291e-25        2.47347e-25
236.00        2.13033e-25        1.77338e-25        2.48728e-25
237.17        2.14250e-25        1.78389e-25        2.50112e-25
238.35        2.15471e-25        1.79443e-25        2.51500e-25
239.53        2.16696e-25        1.80501e-25        2.52890e-25
240.72        2.17924e-25        1.81563e-25        2.54285e-25
241.92        2.19155e-25        1.82628e-25        2.55682e-25
243.12        2.20389e-25        1.83697e-25        2.57082e-25
244.33        2.21627e-25        1.84770e-25        2.58485e-25
245.54        2.22868e-25        1.85845e-25        2.59890e-25
246.76        2.24111e-25        1.86924e-25        2.61298e-25
247.98        2.25357e-25        1.88007e-25        2.62708e-25
249.22        2.26606e-25        1.89092e-25        2.64121e-25
250.45        2.27858e-25        1.90180e-25        2.65535e-25
251.70        2.29111e-25        1.91271e-25        2.66951e-25
252.95        2.30367e-25        1.92365e-25        2.68369e-25
254.20        2.31625e-25        1.93462e-25        2.69787e-25
255.47        2.32884e-25        1.94561e-25        2.71208e-25
256.73        2.34145e-25        1.95662e-25        2.72629e-25
258.01        2.35408e-25        1.96766e-25        2.74050e-25
259.29        2.36672e-25        1.97872e-25        2.75472e-25
260.58        2.37937e-25        1.98979e-25        2.76895e-25
261.87        2.39203e-25        2.00089e-25        2.78317e-25
263.17        2.40470e-25        2.01201e-25        2.79740e-25
264.48        2.41738e-25        2.02314e-25        2.81163e-25
265.79        2.43007e-25        2.03429e-25        2.82585e-25
267.11        2.44277e-25        2.04547e-25        2.84008e-25
268.44        2.45548e-25        2.05666e-25        2.85431e-25
269.77        2.46820e-25        2.06788e-25        2.86853e-25
271.11        2.48093e-25        2.07911e-25        2.88276e-25
272.46        2.49367e-25        2.09036e-25        2.89698e-25
273.81        2.50642e-25        2.10164e-25        2.91120e-25
275.17        2.51918e-25        2.11293e-25        2.92543e-25
276.54        2.53195e-25        2.12425e-25        2.93965e-25
277.91        2.54473e-25        2.13559e-25        2.95387e-25
279.29        2.55752e-25        2.14695e-25        2.96809e-25
280.68        2.57032e-25        2.15833e-25        2.98231e-25
282.08        2.58313e-25        2.16973e-25        2.99652e-25
283.48        2.59594e-25        2.18115e-25        3.01073e-25
284.88        2.60876e-25        2.19259e-25        3.02493e-25
286.30        2.62158e-25        2.20405e-25        3.03912e-25
287.72        2.63440e-25        2.21552e-25        3.05329e-25
289.15        2.64722e-25        2.22700e-25        3.06744e-25
290.59        2.66003e-25        2.23849e-25        3.08157e-25
292.03        2.67282e-25        2.24998e-25        3.09566e-25
293.48        2.68560e-25        2.26148e-25        3.10973e-25
294.94        2.69837e-25        2.27298e-25        3.12376e-25
296.40        2.71111e-25        2.28447e-25        3.13775e-25
297.87        2.72383e-25        2.29596e-25        3.15169e-25
299.35        2.73651e-25        2.30744e-25        3.16558e-25
300.84        2.75171e-25        2.32081e-25        3.18261e-25
302.33        2.76892e-25        2.33568e-25        3.20215e-25
303.84        2.78618e-25        2.35062e-25        3.22174e-25
305.34        2.80350e-25        2.36561e-25        3.24140e-25
306.86        2.82089e-25        2.38066e-25        3.26112e-25
308.39        2.83834e-25        2.39577e-25        3.28090e-25
309.92        2.85585e-25        2.41094e-25        3.30075e-25
311.46        2.87342e-25        2.42618e-25        3.32066e-25
313.00        2.89105e-25        2.44147e-25        3.34064e-25
314.56        2.90875e-25        2.45683e-25        3.36068e-25
316.12        2.92651e-25        2.47225e-25        3.38078e-25
317.69        2.94434e-25        2.48773e-25        3.40095e-25
319.27        2.96223e-25        2.50327e-25        3.42119e-25
320.85        2.98019e-25        2.51888e-25        3.44149e-25
322.45        2.99821e-25        2.53456e-25        3.46186e-25
324.05        3.01630e-25        2.55030e-25        3.48229e-25
325.66        3.03445e-25        2.56611e-25        3.50280e-25
327.27        3.05267e-25        2.58198e-25        3.52337e-25
328.90        3.07096e-25        2.59792e-25        3.54401e-25
330.53        3.08932e-25        2.61393e-25        3.56472e-25
332.18        3.10775e-25        2.63001e-25        3.58550e-25
333.83        3.12625e-25        2.64615e-25        3.60634e-25
335.48        3.14481e-25        2.66237e-25        3.62726e-25
337.15        3.16345e-25        2.67865e-25        3.64824e-25
338.82        3.18214e-25        2.69500e-25        3.66929e-25
340.51        3.20091e-25        2.71141e-25        3.69040e-25
342.20        3.21974e-25        2.72789e-25        3.71158e-25
343.90        3.23863e-25        2.74444e-25        3.73282e-25
345.61        3.25759e-25        2.76105e-25        3.75412e-25
347.32        3.27660e-25        2.77773e-25        3.77548e-25
349.05        3.29568e-25        2.79447e-25        3.79690e-25
350.78        3.31482e-25        2.81127e-25        3.81838e-25
352.52        3.33402e-25        2.82814e-25        3.83991e-25
354.27        3.35328e-25        2.84507e-25        3.86150e-25
356.03        3.37260e-25        2.86206e-25        3.88314e-25
357.80        3.39197e-25        2.87911e-25        3.90483e-25
359.58        3.41140e-25        2.89622e-25        3.92657e-25
361.36        3.43088e-25        2.91339e-25        3.94837e-25
363.16        3.45041e-25        2.93061e-25        3.97020e-25
364.96        3.46999e-25        2.94790e-25        3.99209e-25
366.77        3.48962e-25        2.96524e-25        4.01401e-25
368.60        3.50931e-25        2.98263e-25        4.03598e-25
370.43        3.52903e-25        3.00008e-25        4.05799e-25
372.27        3.54881e-25        3.01758e-25        4.08003e-25
374.12        3.56862e-25        3.03513e-25        4.10211e-25
375.97        3.58848e-25        3.05274e-25        4.12423e-25
377.84        3.60838e-25        3.07039e-25        4.14637e-25
379.72        3.62832e-25        3.08809e-25        4.16854e-25
381.60        3.64829e-25        3.10584e-25        4.19074e-25
383.50        3.66829e-25        3.12363e-25        4.21296e-25
385.40        3.68833e-25        3.14147e-25        4.23520e-25
387.32        3.70840e-25        3.15935e-25        4.25746e-25
389.24        3.72850e-25        3.17727e-25        4.27973e-25
391.17        3.74862e-25        3.19523e-25        4.30202e-25
393.12        3.76877e-25        3.21322e-25        4.32432e-25
395.07        3.78894e-25        3.23126e-25        4.34662e-25
397.03        3.80913e-25        3.24932e-25        4.36893e-25
399.00        3.82933e-25        3.26742e-25        4.39124e-25
400.98        3.85157e-25        3.28708e-25        4.41605e-25
402.98        3.87593e-25        3.30837e-25        4.44348e-25
404.98        3.90038e-25        3.32976e-25        4.47101e-25
406.99        3.92494e-25        3.35124e-25        4.49864e-25
409.01        3.94960e-25        3.37282e-25        4.52637e-25
411.04        3.97435e-25        3.39449e-25        4.55421e-25
413.08        3.99920e-25        3.41626e-25        4.58214e-25
415.13        4.02415e-25        3.43813e-25        4.61018e-25
417.20        4.04920e-25        3.46009e-25        4.63832e-25
419.27        4.07435e-25        3.48214e-25        4.66656e-25
421.35        4.09960e-25        3.50430e-25        4.69490e-25
423.44        4.12494e-25        3.52655e-25        4.72334e-25
425.55        4.15038e-25        3.54889e-25        4.75188e-25
427.66        4.17592e-25        3.57133e-25        4.78052e-25
429.78        4.20156e-25        3.59387e-25        4.80926e-25
431.92        4.22730e-25        3.61651e-25        4.83809e-25
434.06        4.25314e-25        3.63924e-25        4.86703e-25
436.22        4.27907e-25        3.66207e-25        4.89607e-25
438.39        4.30510e-25        3.68500e-25        4.92520e-25
440.56        4.33123e-25        3.70802e-25        4.95444e-25
442.75        4.35746e-25        3.73114e-25        4.98377e-25
444.95        4.38378e-25        3.75437e-25        5.01320e-25
447.16        4.41020e-25        3.77769e-25        5.04272e-25
449.38        4.43672e-25        3.80110e-25        5.07234e-25
451.61        4.46334e-25        3.82462e-25        5.10206e-25
453.86        4.49006e-25        3.84824e-25        5.13188e-25
456.11        4.51687e-25        3.87195e-25        5.16179e-25
458.37        4.54378e-25        3.89576e-25        5.19179e-25
460.65        4.57078e-25        3.91967e-25        5.22189e-25
462.94        4.59787e-25        3.94367e-25        5.25207e-25
465.24        4.62505e-25        3.96777e-25        5.28234e-25
467.55        4.65233e-25        3.99196e-25        5.31270e-25
469.87        4.67969e-25        4.01624e-25        5.34314e-25
472.20        4.70714e-25        4.04062e-25        5.37367e-25
474.55        4.73468e-25        4.06508e-25        5.40427e-25
476.91        4.76230e-25        4.08964e-25        5.43496e-25
479.28        4.79000e-25        4.11429e-25        5.46572e-25
481.66        4.81779e-25        4.13902e-25        5.49655e-25
484.05        4.84565e-25        4.16384e-25        5.52746e-25
486.45        4.87359e-25        4.18875e-25        5.55843e-25
488.87        4.90161e-25        4.21374e-25        5.58948e-25
491.30        4.92970e-25        4.23882e-25        5.62059e-25
493.74        4.95787e-25        4.26398e-25        5.65176e-25
496.19        4.98610e-25        4.28921e-25        5.68299e-25
498.65        5.01440e-25        4.31453e-25        5.71428e-25
501.13        5.04450e-25        4.34125e-25        5.74775e-25
503.62        5.07678e-25        4.36966e-25        5.78390e-25
506.12        5.10921e-25        4.39822e-25        5.82020e-25
508.63        5.14179e-25        4.42692e-25        5.85666e-25
511.16        5.17450e-25        4.45575e-25        5.89326e-25
513.70        5.20736e-25        4.48472e-25        5.93001e-25
516.25        5.24036e-25        4.51382e-25        5.96690e-25
518.81        5.27350e-25        4.54306e-25        6.00394e-25
521.39        5.30678e-25        4.57244e-25        6.04113e-25
523.98        5.34020e-25        4.60195e-25        6.07846e-25
526.58        5.37376e-25        4.63160e-25        6.11593e-25
529.20        5.40746e-25        4.66138e-25        6.15354e-25
531.82        5.44129e-25        4.69129e-25        6.19129e-25
534.47        5.47525e-25        4.72133e-25        6.22918e-25
537.12        5.50935e-25        4.75151e-25        6.26720e-25
539.79        5.54359e-25        4.78182e-25        6.30536e-25
542.47        5.57795e-25        4.81225e-25        6.34365e-25
545.16        5.61244e-25        4.84282e-25        6.38207e-25
547.87        5.64707e-25        4.87351e-25        6.42062e-25
550.59        5.68182e-25        4.90433e-25        6.45930e-25
553.33        5.71669e-25        4.93528e-25        6.49810e-25
556.07        5.75169e-25        4.96636e-25        6.53703e-25
558.84        5.78682e-25        4.99756e-25        6.57608e-25
561.61        5.82207e-25        5.02889e-25        6.61525e-25
564.40        5.85745e-25        5.06034e-25        6.65455e-25
567.20        5.89295e-25        5.09193e-25        6.69397e-25
570.02        5.92858e-25        5.12364e-25        6.73352e-25
572.85        5.96433e-25        5.15547e-25        6.77318e-25
575.70        6.00020e-25        5.18744e-25        6.81297e-25
578.56        6.03620e-25        5.21953e-25        6.85287e-25
581.43        6.07232e-25        5.25175e-25        6.89290e-25
584.32        6.10857e-25        5.28409e-25        6.93304e-25
587.22        6.14494e-25        5.31657e-25        6.97330e-25
590.14        6.18143e-25        5.34917e-25        7.01369e-25
593.07        6.21804e-25        5.38190e-25        7.05418e-25
596.01        6.25478e-25        5.41476e-25        7.09480e-25
598.97        6.29164e-25        5.44775e-25        7.13553e-25
601.95        6.33184e-25        5.48337e-25        7.18032e-25
604.94        6.37397e-25        5.52051e-25        7.22742e-25
607.94        6.41631e-25        5.55786e-25        7.27476e-25
610.96        6.45888e-25        5.59542e-25        7.32235e-25
613.99        6.50168e-25        5.63319e-25        7.37017e-25
617.04        6.54470e-25        5.67117e-25        7.41823e-25
620.11        6.58794e-25        5.70935e-25        7.46653e-25
623.19        6.63140e-25        5.74774e-25        7.51506e-25
626.28        6.67509e-25        5.78634e-25        7.56383e-25
629.39        6.71899e-25        5.82515e-25        7.61283e-25
632.52        6.76311e-25        5.86416e-25        7.66206e-25
635.66        6.80745e-25        5.90337e-25        7.71152e-25
638.82        6.85200e-25        5.94279e-25        7.76121e-25
641.99        6.89677e-25        5.98241e-25        7.81113e-25
645.18        6.94175e-25        6.02224e-25        7.86127e-25
648.38        6.98695e-25        6.06226e-25        7.91163e-25
651.60        7.03235e-25        6.10248e-25        7.96222e-25
654.84        7.07796e-25        6.14291e-25        8.01302e-25
658.09        7.12379e-25        6.18353e-25        8.06404e-25
661.36        7.16982e-25        6.22435e-25        8.11528e-25
664.65        7.21606e-25        6.26538e-25        8.16675e-25
667.95        7.26252e-25        6.30661e-25        8.21843e-25
671.26        7.30919e-25        6.34804e-25        8.27034e-25
674.60        7.35608e-25        6.38968e-25        8.32247e-25
677.95        7.40318e-25        6.43153e-25        8.37483e-25
681.32        7.45049e-25        6.47358e-25        8.42741e-25
684.70        7.49803e-25        6.51585e-25        8.48021e-25
688.10        7.54578e-25        6.55832e-25        8.53324e-25
691.52        7.59375e-25        6.60100e-25        8.58650e-25
694.95        7.64194e-25        6.64390e-25        8.63998e-25
698.40        7.69035e-25        6.68701e-25        8.69370e-25
701.87        7.73899e-25        6.73034e-25        8.74764e-25
705.36        7.78785e-25        6.77388e-25        8.80181e-25
708.86        7.83692e-25        6.81764e-25        8.85621e-25
712.38        7.88622e-25        6.86161e-25        8.91084e-25
715.92        7.93573e-25        6.90578e-25        8.96568e-25
719.47        7.98546e-25        6.95017e-25        9.02074e-25
723.05        8.03539e-25        6.99477e-25        9.07601e-25
726.64        8.08553e-25        7.03957e-25        9.13150e-25
730.25        8.13588e-25        7.08457e-25        9.18719e-25
733.87        8.18643e-25        7.12978e-25        9.24308e-25
737.52        8.23718e-25        7.17518e-25        9.29917e-25
741.18        8.28812e-25        7.22078e-25        9.35546e-25
744.86        8.33926e-25        7.26658e-25        9.41194e-25
748.56        8.39058e-25        7.31256e-25        9.46861e-25
752.28        8.44209e-25        7.35873e-25        9.52545e-25
756.02        8.49379e-25        7.40509e-25        9.58248e-25
759.77        8.54566e-25        7.45164e-25        9.63969e-25
763.55        8.59773e-25        7.49838e-25        9.69707e-25
767.34        8.64997e-25        7.54531e-25        9.75463e-25
771.15        8.70240e-25        7.59242e-25        9.81238e-25
774.98        8.75501e-25        7.63973e-25        9.87029e-25
778.83        8.80781e-25        7.68722e-25        9.92839e-25
782.70        8.86079e-25        7.73491e-25        9.98666e-25
786.58        8.91395e-25        7.78279e-25        1.00451e-24
790.49        8.96730e-25        7.83086e-25        1.01037e-24
794.41        9.02083e-25        7.87912e-25        1.01625e-24
798.36        9.07455e-25        7.92758e-25        1.02215e-24
802.33        9.13290e-25        7.97974e-25        1.02861e-24
806.31        9.19471e-25        8.03467e-25        1.03547e-24
810.31        9.25686e-25        8.08992e-25        1.04238e-24
814.34        9.31936e-25        8.14549e-25        1.04932e-24
818.38        9.38220e-25        8.20139e-25        1.05630e-24
822.45        9.44539e-25        8.25761e-25        1.06332e-24
826.53        9.50892e-25        8.31415e-25        1.07037e-24
830.64        9.57280e-25        8.37101e-25        1.07746e-24
834.76        9.63701e-25        8.42819e-25        1.08458e-24
838.91        9.70157e-25        8.48569e-25        1.09175e-24
843.08        9.76647e-25        8.54351e-25        1.09894e-24
847.26        9.83171e-25        8.60165e-25        1.10618e-24
851.47        9.89728e-25        8.66011e-25        1.11345e-24
855.70        9.96319e-25        8.71889e-25        1.12075e-24
859.95        1.00294e-24        8.77798e-25        1.12809e-24
864.22        1.00960e-24        8.83739e-25        1.13546e-24
868.51        1.01629e-24        8.89712e-25        1.14287e-24
872.83        1.02302e-24        8.95715e-25        1.15032e-24
877.16        1.02977e-24        9.01750e-25        1.15780e-24
881.52        1.03656e-24        9.07816e-25        1.16531e-24
885.90        1.04338e-24        9.13913e-25        1.17286e-24
890.30        1.05024e-24        9.20041e-25        1.18044e-24
894.72        1.05712e-24        9.26199e-25        1.18805e-24
899.16        1.06404e-24        9.32387e-25        1.19570e-24
903.63        1.07099e-24        9.38606e-25        1.20337e-24
908.11        1.07797e-24        9.44855e-25        1.21108e-24
912.62        1.08498e-24        9.51134e-25        1.21883e-24
917.16        1.09202e-24        9.57443e-25        1.22660e-24
921.71        1.09910e-24        9.63783e-25        1.23441e-24
926.29        1.10620e-24        9.70153e-25        1.24225e-24
930.89        1.11334e-24        9.76554e-25        1.25012e-24
935.51        1.12051e-24        9.82986e-25        1.25803e-24
940.16        1.12771e-24        9.89449e-25        1.26596e-24
944.83        1.13494e-24        9.95942e-25        1.27393e-24
949.52        1.14220e-24        1.00247e-24        1.28193e-24
954.24        1.14949e-24        1.00902e-24        1.28997e-24
958.98        1.15682e-24        1.01561e-24        1.29803e-24
963.74        1.16418e-24        1.02223e-24        1.30613e-24
968.53        1.17157e-24        1.02888e-24        1.31426e-24
973.34        1.17899e-24        1.03556e-24        1.32243e-24
978.17        1.18645e-24        1.04227e-24        1.33062e-24
983.03        1.19393e-24        1.04901e-24        1.33885e-24
987.91        1.20145e-24        1.05579e-24        1.34712e-24
992.82        1.20900e-24        1.06260e-24        1.35541e-24
997.75        1.21659e-24        1.06944e-24        1.36374e-24
1002.70        1.22456e-24        1.07657e-24        1.37254e-24
1007.68        1.23286e-24        1.08397e-24        1.38175e-24
1012.69        1.24121e-24        1.09141e-24        1.39102e-24
1017.72        1.24961e-24        1.09889e-24        1.40033e-24
1022.77        1.25806e-24        1.10642e-24        1.40970e-24
1027.85        1.26655e-24        1.11399e-24        1.41912e-24
1032.96        1.27510e-24        1.12161e-24        1.42859e-24
1038.09        1.28368e-24        1.12926e-24        1.43811e-24
1043.24        1.29232e-24        1.13697e-24        1.44768e-24
1048.42        1.30101e-24        1.14471e-24        1.45730e-24
1053.63        1.30974e-24        1.15250e-24        1.46697e-24
1058.86        1.31852e-24        1.16034e-24        1.47670e-24
1064.12        1.32735e-24        1.16822e-24        1.48648e-24
1069.41        1.33623e-24        1.17615e-24        1.49631e-24
1074.72        1.34515e-24        1.18412e-24        1.50619e-24
1080.06        1.35413e-24        1.19214e-24        1.51612e-24
1085.42        1.36316e-24        1.20020e-24        1.52611e-24
1090.81        1.37223e-24        1.20831e-24        1.53615e-24
1096.23        1.38136e-24        1.21647e-24        1.54625e-24
1101.67        1.39054e-24        1.22467e-24        1.55640e-24
1107.14        1.39976e-24        1.23293e-24        1.56660e-24
1112.64        1.40904e-24        1.24122e-24        1.57686e-24
1118.17        1.41837e-24        1.24957e-24        1.58716e-24
1123.72        1.42774e-24        1.25796e-24        1.59753e-24
1129.30        1.43717e-24        1.26639e-24        1.60794e-24
1134.91        1.44664e-24        1.27487e-24        1.61840e-24
1140.55        1.45616e-24        1.28340e-24        1.62891e-24
1146.21        1.46572e-24        1.29197e-24        1.63948e-24
1151.91        1.47534e-24        1.30059e-24        1.65009e-24
1157.63        1.48500e-24        1.30924e-24        1.66075e-24
1163.38        1.49470e-24        1.31795e-24        1.67146e-24
1169.15        1.50445e-24        1.32669e-24        1.68222e-24
1174.96        1.51425e-24        1.33548e-24        1.69302e-24
1180.80        1.52409e-24        1.34430e-24        1.70387e-24
1186.66        1.53397e-24        1.35317e-24        1.71476e-24
1192.55        1.54389e-24        1.36208e-24        1.72570e-24
1198.48        1.55385e-24        1.37103e-24        1.73667e-24
1204.43        1.56385e-24        1.38002e-24        1.74769e-24
1210.41        1.57390e-24        1.38904e-24        1.75875e-24
1216.42        1.58398e-24        1.39811e-24        1.76985e-24
1222.46        1.59410e-24        1.40721e-24        1.78100e-24
1228.53        1.60427e-24        1.41635e-24        1.79218e-24
1234.64        1.61447e-24        1.42554e-24        1.80341e-24
1240.77        1.62472e-24        1.43476e-24        1.81468e-24
1246.93        1.63500e-24        1.44402e-24        1.82599e-24
1253.12        1.64533e-24        1.45332e-24        1.83734e-24
1259.35        1.65570e-24        1.46267e-24        1.84874e-24
1265.60        1.66611e-24        1.47205e-24        1.86017e-24
1271.89        1.67657e-24        1.48148e-24        1.87166e-24
1278.20        1.68706e-24        1.49095e-24        1.88318e-24
1284.55        1.69760e-24        1.50046e-24        1.89475e-24
1290.93        1.70819e-24        1.51001e-24        1.90637e-24
1297.34        1.71882e-24        1.51961e-24        1.91802e-24
1303.79        1.72949e-24        1.52924e-24        1.92973e-24
1310.26        1.74020e-24        1.53893e-24        1.94148e-24
1316.77        1.75096e-24        1.54865e-24        1.95327e-24
1323.31        1.76176e-24        1.55842e-24        1.96511e-24
1329.88        1.77261e-24        1.56823e-24        1.97699e-24
1336.49        1.78350e-24        1.57809e-24        1.98891e-24
1343.12        1.79443e-24        1.58799e-24        2.00088e-24
1349.79        1.80541e-24        1.59793e-24        2.01289e-24
1356.50        1.81642e-24        1.60791e-24        2.02494e-24
1363.24        1.82748e-24        1.61793e-24        2.03703e-24
1370.01        1.83858e-24        1.62800e-24        2.04917e-24
1376.81        1.84972e-24        1.63810e-24        2.06134e-24
1383.65        1.86090e-24        1.64825e-24        2.07355e-24
1390.52        1.87212e-24        1.65844e-24        2.08581e-24
1397.43        1.88338e-24        1.66867e-24        2.09810e-24
1404.37        1.89468e-24        1.67893e-24        2.11043e-24
1411.34        1.90602e-24        1.68924e-24        2.12280e-24
1418.35        1.91740e-24        1.69959e-24        2.13520e-24
1425.39        1.92881e-24        1.70998e-24        2.14764e-24
1432.47        1.94026e-24        1.72040e-24        2.16012e-24
1439.59        1.95175e-24        1.73087e-24        2.17263e-24
1446.74        1.96327e-24        1.74137e-24        2.18517e-24
1453.92        1.97483e-24        1.75191e-24        2.19775e-24
1461.14        1.98642e-24        1.76248e-24        2.21036e-24
1468.40        1.99805e-24        1.77309e-24        2.22300e-24
1475.69        2.00971e-24        1.78374e-24        2.23567e-24
1483.02        2.02140e-24        1.79443e-24        2.24838e-24
1490.39        2.03313e-24        1.80514e-24        2.26111e-24
1497.79        2.04488e-24        1.81590e-24        2.27387e-24
1505.23        2.05849e-24        1.82818e-24        2.28880e-24
1512.70        2.07294e-24        1.84117e-24        2.30472e-24
1520.22        2.08748e-24        1.85424e-24        2.32073e-24
1527.77        2.10211e-24        1.86739e-24        2.33683e-24
1535.36        2.11682e-24        1.88062e-24        2.35303e-24
1542.98        2.13162e-24        1.89393e-24        2.36932e-24
1550.64        2.14651e-24        1.90732e-24        2.38570e-24
1558.35        2.16148e-24        1.92079e-24        2.40217e-24
1566.08        2.17654e-24        1.93435e-24        2.41874e-24
1573.86        2.19169e-24        1.94798e-24        2.43540e-24
1581.68        2.20692e-24        1.96169e-24        2.45215e-24
1589.54        2.22225e-24        1.97549e-24        2.46900e-24
1597.43        2.23766e-24        1.98937e-24        2.48594e-24
1605.36        2.25315e-24        2.00333e-24        2.50298e-24
1613.34        2.26874e-24        2.01737e-24        2.52011e-24
1621.35        2.28442e-24        2.03150e-24        2.53733e-24
1629.40        2.30018e-24        2.04571e-24        2.55465e-24
1637.49        2.31603e-24        2.06000e-24        2.57206e-24
1645.63        2.33197e-24        2.07437e-24        2.58957e-24
1653.80        2.34800e-24        2.08883e-24        2.60717e-24
1662.01        2.36412e-24        2.10337e-24        2.62487e-24
1670.27        2.38033e-24        2.11799e-24        2.64266e-24
1678.56        2.39662e-24        2.13270e-24        2.66055e-24
1686.90        2.41301e-24        2.14749e-24        2.67853e-24
1695.28        2.42949e-24        2.16237e-24        2.69660e-24
1703.70        2.44605e-24        2.17733e-24        2.71477e-24
1712.16        2.46271e-24        2.19238e-24        2.73304e-24
1720.66        2.47945e-24        2.20750e-24        2.75139e-24
1729.21        2.49628e-24        2.22272e-24        2.76985e-24
1737.80        2.51321e-24        2.23802e-24        2.78840e-24
1746.43        2.53022e-24        2.25340e-24        2.80704e-24
1755.10        2.54733e-24        2.26887e-24        2.82578e-24
1763.82        2.56453e-24        2.28443e-24        2.84462e-24
1772.58        2.58181e-24        2.30007e-24        2.86355e-24
1781.38        2.59919e-24        2.31580e-24        2.88258e-24
1790.23        2.61666e-24        2.33162e-24        2.90170e-24
1799.12        2.63422e-24        2.34752e-24        2.92092e-24
1808.05        2.65187e-24        2.36351e-24        2.94023e-24
1817.03        2.66962e-24        2.37959e-24        2.95965e-24
1826.06        2.68745e-24        2.39575e-24        2.97915e-24
1835.13        2.70538e-24        2.41200e-24        2.99876e-24
1844.24        2.72340e-24        2.42834e-24        3.01846e-24
1853.40        2.74151e-24        2.44477e-24        3.03825e-24
1862.61        2.75972e-24        2.46129e-24        3.05815e-24
1871.86        2.77801e-24        2.47789e-24        3.07813e-24
1881.15        2.79640e-24        2.49459e-24        3.09822e-24
1890.50        2.81489e-24        2.51137e-24        3.11840e-24
1899.89        2.83346e-24        2.52824e-24        3.13868e-24
1909.32        2.85213e-24        2.54520e-24        3.15905e-24
1918.80        2.87089e-24        2.56225e-24        3.17953e-24
1928.33        2.88974e-24        2.57939e-24        3.20009e-24
1937.91        2.90869e-24        2.59662e-24        3.22076e-24
1947.54        2.92773e-24        2.61394e-24        3.24152e-24
1957.21        2.94686e-24        2.63135e-24        3.26238e-24
1966.93        2.96609e-24        2.64886e-24        3.28333e-24
1976.70        2.98541e-24        2.66645e-24        3.30438e-24
1986.51        3.00483e-24        2.68413e-24        3.32552e-24
1996.38        3.02433e-24        2.70190e-24        3.34676e-24
2006.30        3.04386e-24        2.71959e-24        3.36813e-24
2016.26        3.06344e-24        2.73726e-24        3.38961e-24
2026.27        3.08310e-24        2.75502e-24        3.41118e-24
2036.34        3.10286e-24        2.77286e-24        3.43286e-24
2046.45        3.12271e-24        2.79079e-24        3.45462e-24
2056.61        3.14264e-24        2.80880e-24        3.47648e-24
2066.83        3.16267e-24        2.82689e-24        3.49844e-24
2077.09        3.18278e-24        2.84507e-24        3.52049e-24
2087.41        3.20299e-24        2.86334e-24        3.54264e-24
2097.78        3.22328e-24        2.88168e-24        3.56488e-24
2108.19        3.24366e-24        2.90011e-24        3.58721e-24
2118.67        3.26413e-24        2.91863e-24        3.60964e-24
2129.19        3.28469e-24        2.93722e-24        3.63215e-24
2139.76        3.30533e-24        2.95590e-24        3.65476e-24
2150.39        3.32606e-24        2.97466e-24        3.67746e-24
2161.07        3.34687e-24        2.99350e-24        3.70025e-24
2171.80        3.36778e-24        3.01242e-24        3.72313e-24
2182.59        3.38876e-24        3.03143e-24        3.74610e-24
2193.43        3.40983e-24        3.05051e-24        3.76915e-24
2204.32        3.43099e-24        3.06967e-24        3.79230e-24
2215.27        3.45222e-24        3.08892e-24        3.81553e-24
2226.27        3.47354e-24        3.10824e-24        3.83884e-24
2237.33        3.49494e-24        3.12764e-24        3.86225e-24
2248.44        3.51643e-24        3.14712e-24        3.88573e-24
2259.61        3.53799e-24        3.16668e-24        3.90930e-24
2270.83        3.55963e-24        3.18631e-24        3.93295e-24
2282.11        3.58135e-24        3.20602e-24        3.95669e-24
2293.44        3.60315e-24        3.22581e-24        3.98050e-24
2304.83        3.62503e-24        3.24567e-24        4.00439e-24
2316.28        3.64698e-24        3.26560e-24        4.02836e-24
2327.78        3.66901e-24        3.28561e-24        4.05241e-24
2339.34        3.69111e-24        3.30569e-24        4.07653e-24
2350.96        3.71329e-24        3.32584e-24        4.10073e-24
2362.64        3.73553e-24        3.34606e-24        4.12501e-24
2374.37        3.75785e-24        3.36636e-24        4.14935e-24
2386.17        3.78024e-24        3.38672e-24        4.17376e-24
2398.02        3.80270e-24        3.40715e-24        4.19825e-24
2409.93        3.82523e-24        3.42765e-24        4.22280e-24
2421.90        3.84782e-24        3.44821e-24        4.24742e-24
2433.92        3.87048e-24        3.46884e-24        4.27211e-24
2446.01        3.89320e-24        3.48954e-24        4.29685e-24
2458.16        3.91598e-24        3.51030e-24        4.32166e-24
2470.37        3.93882e-24        3.53112e-24        4.34653e-24
2482.64        3.96173e-24        3.55200e-24        4.37146e-24
2494.97        3.98469e-24        3.57294e-24        4.39645e-24
2507.36        4.00771e-24        3.59393e-24        4.42149e-24
2519.81        4.03078e-24        3.61499e-24        4.44658e-24
2532.33        4.05391e-24        3.63610e-24        4.47172e-24
2544.90        4.07709e-24        3.65727e-24        4.49692e-24
2557.54        4.10033e-24        3.67849e-24        4.52216e-24
2570.24        4.12361e-24        3.69977e-24        4.54745e-24
2583.01        4.14694e-24        3.72109e-24        4.57279e-24
2595.84        4.17032e-24        3.74247e-24        4.59817e-24
2608.73        4.19374e-24        3.76390e-24        4.62359e-24
2621.69        4.21721e-24        3.78537e-24        4.64905e-24
2634.71        4.24073e-24        3.80690e-24        4.67455e-24
2647.79        4.26428e-24        3.82847e-24        4.70009e-24
2660.94        4.28787e-24        3.85008e-24        4.72566e-24
2674.16        4.31150e-24        3.87174e-24        4.75127e-24
2687.44        4.33517e-24        3.89344e-24        4.77690e-24
2700.79        4.35888e-24        3.91518e-24        4.80257e-24
2714.20        4.38261e-24        3.93697e-24        4.82826e-24
2727.68        4.40638e-24        3.95879e-24        4.85397e-24
2741.23        4.43018e-24        3.98064e-24        4.87971e-24
2754.84        4.45400e-24        4.00254e-24        4.90547e-24
2768.52        4.47786e-24        4.02446e-24        4.93125e-24
2782.27        4.50173e-24        4.04642e-24        4.95704e-24
2796.09        4.52563e-24        4.06841e-24        4.98285e-24
2809.98        4.54955e-24        4.09043e-24        5.00867e-24
2823.93        4.57348e-24        4.11247e-24        5.03449e-24
2837.96        4.59743e-24        4.13454e-24        5.06032e-24
2852.05        4.62140e-24        4.15664e-24        5.08616e-24
2866.22        4.64537e-24        4.17875e-24        5.11200e-24
2880.45        4.66936e-24        4.20089e-24        5.13783e-24
2894.76        4.69335e-24        4.22304e-24        5.16366e-24
2909.14        4.71735e-24        4.24521e-24        5.18948e-24
2923.59        4.74135e-24        4.26740e-24        5.21530e-24
2938.11        4.76535e-24        4.28960e-24        5.24110e-24
2952.70        4.78934e-24        4.31181e-24        5.26688e-24
2967.36        4.81333e-24        4.33402e-24        5.29264e-24
2982.10        4.83731e-24        4.35624e-24        5.31839e-24
2996.91        4.86129e-24        4.37847e-24        5.34410e-24
3011.79        4.89238e-24        4.40683e-24        5.37792e-24
3026.75        4.92550e-24        4.43696e-24        5.41405e-24
3041.78        4.95880e-24        4.46725e-24        5.45036e-24
3056.89        4.99228e-24        4.49770e-24        5.48686e-24
3072.07        5.02594e-24        4.52833e-24        5.52356e-24
3087.33        5.05978e-24        4.55912e-24        5.56044e-24
3102.66        5.09380e-24        4.59008e-24        5.59751e-24
3118.07        5.12799e-24        4.62120e-24        5.63478e-24
3133.56        5.16237e-24        4.65250e-24        5.67223e-24
3149.12        5.19692e-24        4.68396e-24        5.70987e-24
3164.76        5.23165e-24        4.71560e-24        5.74771e-24
3180.48        5.26657e-24        4.74740e-24        5.78573e-24
3196.28        5.30166e-24        4.77937e-24        5.82395e-24
3212.15        5.33693e-24        4.81151e-24        5.86235e-24
3228.10        5.37239e-24        4.84382e-24        5.90095e-24
3244.14        5.40802e-24        4.87630e-24        5.93973e-24
3260.25        5.44383e-24        4.90895e-24        5.97871e-24
3276.44        5.47982e-24        4.94177e-24        6.01787e-24
3292.71        5.51599e-24        4.97476e-24        6.05723e-24
3309.07        5.55234e-24        5.00792e-24        6.09677e-24
3325.50        5.58887e-24        5.04125e-24        6.13650e-24
3342.02        5.62558e-24        5.07474e-24        6.17642e-24
3358.62        5.66247e-24        5.10841e-24        6.21653e-24
3375.30        5.69954e-24        5.14225e-24        6.25682e-24
3392.06        5.73678e-24        5.17625e-24        6.29730e-24
3408.91        5.77420e-24        5.21043e-24        6.33797e-24
3425.84        5.81180e-24        5.24478e-24        6.37883e-24
3442.85        5.84958e-24        5.27929e-24        6.41987e-24
3459.95        5.88754e-24        5.31398e-24        6.46110e-24
3477.13        5.92567e-24        5.34883e-24        6.50251e-24
3494.40        5.96398e-24        5.38385e-24        6.54411e-24
3511.76        6.00246e-24        5.41904e-24        6.58589e-24
3529.20        6.04112e-24        5.45440e-24        6.62785e-24
3546.73        6.07996e-24        5.48992e-24        6.66999e-24
3564.34        6.11897e-24        5.52561e-24        6.71232e-24
3582.04        6.15815e-24        5.56147e-24        6.75482e-24
3599.83        6.19750e-24        5.59750e-24        6.79750e-24
3617.71        6.23703e-24        5.63369e-24        6.84037e-24
3635.68        6.27673e-24        5.67005e-24        6.88341e-24
3653.74        6.31660e-24        5.70657e-24        6.92662e-24
3671.88        6.35663e-24        5.74326e-24        6.97001e-24
3690.12        6.39684e-24        5.78010e-24        7.01358e-24
3708.45        6.43722e-24        5.81712e-24        7.05732e-24
3726.87        6.47776e-24        5.85429e-24        7.10123e-24
3745.37        6.51847e-24        5.89163e-24        7.14531e-24
3763.98        6.55934e-24        5.92913e-24        7.18956e-24
3782.67        6.60038e-24        5.96678e-24        7.23397e-24
3801.46        6.64158e-24        6.00460e-24        7.27856e-24
3820.34        6.68294e-24        6.04258e-24        7.32330e-24
3839.31        6.72446e-24        6.08071e-24        7.36821e-24
3858.38        6.76614e-24        6.11900e-24        7.41328e-24
3877.54        6.80798e-24        6.15744e-24        7.45851e-24
3896.80        6.84997e-24        6.19604e-24        7.50390e-24
3916.15        6.89212e-24        6.23479e-24        7.54944e-24
3935.60        6.93442e-24        6.27369e-24        7.59514e-24
3955.15        6.97687e-24        6.31274e-24        7.64099e-24
3974.79        7.01947e-24        6.35195e-24        7.68699e-24
3994.53        7.06221e-24        6.39129e-24        7.73313e-24
4014.37        7.10107e-24        6.42698e-24        7.77516e-24
4034.31        7.13842e-24        6.46126e-24        7.81558e-24
4054.35        7.17580e-24        6.49557e-24        7.85602e-24
4074.48        7.21319e-24        6.52990e-24        7.89647e-24
4094.72        7.25059e-24        6.56425e-24        7.93692e-24
4115.05        7.28800e-24        6.59863e-24        7.97737e-24
4135.49        7.32542e-24        6.63302e-24        8.01782e-24
4156.03        7.36284e-24        6.66742e-24        8.05825e-24
4176.67        7.40025e-24        6.70183e-24        8.09868e-24
4197.41        7.43766e-24        6.73625e-24        8.13908e-24
4218.26        7.47506e-24        6.77066e-24        8.17946e-24
4239.21        7.51244e-24        6.80508e-24        8.21981e-24
4260.27        7.54981e-24        6.83949e-24        8.26013e-24
4281.42        7.58715e-24        6.87389e-24        8.30040e-24
4302.69        7.62446e-24        6.90828e-24        8.34064e-24
4324.06        7.66174e-24        6.94265e-24        8.38083e-24
4345.53        7.69898e-24        6.97700e-24        8.42096e-24
4367.11        7.73617e-24        7.01132e-24        8.46103e-24
4388.80        7.77332e-24        7.04561e-24        8.50104e-24
4410.60        7.81042e-24        7.07987e-24        8.54097e-24
4432.51        7.84746e-24        7.11409e-24        8.58083e-24
4454.52        7.88443e-24        7.14827e-24        8.62060e-24
4476.64        7.92134e-24        7.18239e-24        8.66029e-24
4498.88        7.95817e-24        7.21647e-24        8.69988e-24
4521.22        7.99493e-24        7.25049e-24        8.73937e-24
4543.68        8.03159e-24        7.28444e-24        8.77875e-24
4566.24        8.06817e-24        7.31833e-24        8.81801e-24
4588.92        8.10465e-24        7.35214e-24        8.85715e-24
4611.71        8.14102e-24        7.38588e-24        8.89617e-24
4634.62        8.17729e-24        7.41953e-24        8.93505e-24
4657.63        8.21344e-24        7.45310e-24        8.97378e-24
4680.77        8.24947e-24        7.48657e-24        9.01237e-24
4704.01        8.28536e-24        7.51994e-24        9.05079e-24
4727.38        8.32113e-24        7.55320e-24        9.08905e-24
4750.85        8.35675e-24        7.58635e-24        9.12714e-24
4774.45        8.39222e-24        7.61938e-24        9.16505e-24
4798.16        8.42753e-24        7.65229e-24        9.20277e-24
4821.99        8.46268e-24        7.68507e-24        9.24029e-24
4845.94        8.49765e-24        7.71771e-24        9.27760e-24
4870.01        8.53245e-24        7.75021e-24        9.31470e-24
4894.19        8.56706e-24        7.78255e-24        9.35157e-24
4918.50        8.60148e-24        7.81474e-24        9.38822e-24
4942.93        8.63569e-24        7.84676e-24        9.42462e-24
4967.48        8.66969e-24        7.87862e-24        9.46077e-24
4992.15        8.70348e-24        7.91029e-24        9.49666e-24
5016.94        8.75545e-24        7.95816e-24        9.55273e-24
5041.86        8.81623e-24        8.01389e-24        9.61857e-24
5066.90        8.87736e-24        8.06994e-24        9.68477e-24
5092.06        8.93884e-24        8.12633e-24        9.75135e-24
5117.35        9.00066e-24        8.18303e-24        9.81829e-24
5142.77        9.06284e-24        8.24007e-24        9.88561e-24
5168.31        9.12537e-24        8.29744e-24        9.95330e-24
5193.98        9.18825e-24        8.35514e-24        1.00214e-23
5219.78        9.25148e-24        8.41317e-24        1.00898e-23
5245.70        9.31506e-24        8.47153e-24        1.01586e-23
5271.75        9.37900e-24        8.53022e-24        1.02278e-23
5297.94        9.44329e-24        8.58925e-24        1.02973e-23
5324.25        9.50794e-24        8.64862e-24        1.03673e-23
5350.69        9.57294e-24        8.70832e-24        1.04376e-23
5377.26        9.63830e-24        8.76835e-24        1.05082e-23
5403.97        9.70402e-24        8.82873e-24        1.05793e-23
5430.81        9.77009e-24        8.88943e-24        1.06507e-23
5457.78        9.83652e-24        8.95048e-24        1.07225e-23
5484.89        9.90330e-24        9.01187e-24        1.07947e-23
5512.13        9.97045e-24        9.07359e-24        1.08673e-23
5539.51        1.00379e-23        9.13566e-24        1.09402e-23
5567.02        1.01058e-23        9.19806e-24        1.10136e-23
5594.67        1.01740e-23        9.26081e-24        1.10872e-23
5622.45        1.02426e-23        9.32390e-24        1.11613e-23
5650.38        1.03115e-23        9.38732e-24        1.12358e-23
5678.44        1.03808e-23        9.45109e-24        1.13106e-23
5706.64        1.04505e-23        9.51520e-24        1.13858e-23
5734.98        1.05205e-23        9.57966e-24        1.14614e-23
5763.47        1.05909e-23        9.64445e-24        1.15373e-23
5792.09        1.06616e-23        9.70959e-24        1.16137e-23
5820.86        1.07327e-23        9.77507e-24        1.16904e-23
5849.77        1.08042e-23        9.84089e-24        1.17674e-23
5878.82        1.08760e-23        9.90706e-24        1.18449e-23
5908.02        1.09481e-23        9.97357e-24        1.19227e-23
5937.36        1.10207e-23        1.00404e-23        1.20009e-23
5966.85        1.10936e-23        1.01076e-23        1.20795e-23
5996.48        1.11668e-23        1.01751e-23        1.21584e-23
6026.26        1.12465e-23        1.02484e-23        1.22447e-23
6056.19        1.13276e-23        1.03228e-23        1.23325e-23
6086.27        1.14092e-23        1.03976e-23        1.24208e-23
6116.50        1.14913e-23        1.04730e-23        1.25097e-23
6146.88        1.15739e-23        1.05488e-23        1.25991e-23
6177.40        1.16571e-23        1.06251e-23        1.26890e-23
6208.08        1.17407e-23        1.07019e-23        1.27795e-23
6238.92        1.18249e-23        1.07792e-23        1.28706e-23
6269.90        1.19096e-23        1.08569e-23        1.29622e-23
6301.04        1.19948e-23        1.09352e-23        1.30544e-23
6332.34        1.20805e-23        1.10139e-23        1.31471e-23
6363.79        1.21668e-23        1.10932e-23        1.32404e-23
6395.39        1.22536e-23        1.11729e-23        1.33343e-23
6427.15        1.23409e-23        1.12531e-23        1.34287e-23
6459.07        1.24288e-23        1.13339e-23        1.35237e-23
6491.15        1.25172e-23        1.14151e-23        1.36192e-23
6523.39        1.26061e-23        1.14969e-23        1.37154e-23
6555.79        1.26956e-23        1.15791e-23        1.38121e-23
6588.35        1.27856e-23        1.16618e-23        1.39094e-23
6621.07        1.28762e-23        1.17451e-23        1.40072e-23
6653.95        1.29673e-23        1.18289e-23        1.41057e-23
6687.00        1.30589e-23        1.19132e-23        1.42047e-23
6720.21        1.31511e-23        1.19980e-23        1.43043e-23
6753.59        1.32439e-23        1.20833e-23        1.44044e-23
6787.13        1.33372e-23        1.21691e-23        1.45052e-23
6820.84        1.34310e-23        1.22555e-23        1.46066e-23
6854.71        1.35254e-23        1.23423e-23        1.47085e-23
6888.76        1.36204e-23        1.24297e-23        1.48110e-23
6922.97        1.37159e-23        1.25176e-23        1.49141e-23
6957.35        1.38120e-23        1.26061e-23        1.50178e-23
6991.91        1.39086e-23        1.26951e-23        1.51221e-23
7026.63        1.40058e-23        1.27846e-23        1.52270e-23
7061.53        1.41035e-23        1.28746e-23        1.53325e-23
7096.60        1.42019e-23        1.29652e-23        1.54386e-23
7131.85        1.43007e-23        1.30563e-23        1.55452e-23
7167.27        1.44002e-23        1.31479e-23        1.56525e-23
7202.87        1.45002e-23        1.32401e-23        1.57604e-23
7238.64        1.46008e-23        1.33328e-23        1.58688e-23
7274.59        1.47019e-23        1.34260e-23        1.59779e-23
7310.72        1.48037e-23        1.35198e-23        1.60876e-23
7347.03        1.49060e-23        1.36141e-23        1.61978e-23
7383.52        1.50088e-23        1.37090e-23        1.63087e-23
7420.19        1.51123e-23        1.38044e-23        1.64202e-23
7457.04        1.52163e-23        1.39003e-23        1.65322e-23
7494.07        1.53208e-23        1.39968e-23        1.66449e-23
7531.29        1.54260e-23        1.40938e-23        1.67582e-23
7568.70        1.55317e-23        1.41914e-23        1.68720e-23
7606.29        1.56380e-23        1.42895e-23        1.69865e-23
7644.07        1.57449e-23        1.43882e-23        1.71016e-23
7682.03        1.58523e-23        1.44874e-23        1.72172e-23
7720.18        1.59603e-23        1.45871e-23        1.73335e-23
7758.52        1.60689e-23        1.46874e-23        1.74504e-23
7797.06        1.61781e-23        1.47883e-23        1.75679e-23
7835.78        1.62878e-23        1.48897e-23        1.76859e-23
7874.70        1.63981e-23        1.49916e-23        1.78046e-23
7913.81        1.65090e-23        1.50941e-23        1.79239e-23
7953.11        1.66204e-23        1.51972e-23        1.80437e-23
7992.61        1.67325e-23        1.53007e-23        1.81642e-23
8032.31        1.68087e-23        1.53716e-23        1.82458e-23
8072.20        1.68763e-23        1.54346e-23        1.83179e-23
8112.29        1.69434e-23        1.54973e-23        1.83896e-23
8152.58        1.70102e-23        1.55596e-23        1.84608e-23
8193.07        1.70765e-23        1.56215e-23        1.85314e-23
8233.76        1.71423e-23        1.56830e-23        1.86016e-23
8274.65        1.72076e-23        1.57441e-23        1.86712e-23
8315.75        1.72725e-23        1.58048e-23        1.87402e-23
8357.05        1.73368e-23        1.58650e-23        1.88086e-23
8398.56        1.74006e-23        1.59248e-23        1.88765e-23
8440.27        1.74639e-23        1.59841e-23        1.89437e-23
8482.19        1.75266e-23        1.60429e-23        1.90103e-23
8524.31        1.75887e-23        1.61012e-23        1.90762e-23
8566.65        1.76502e-23        1.61590e-23        1.91414e-23
8609.20        1.77111e-23        1.62163e-23        1.92059e-23
8651.95        1.77713e-23        1.62730e-23        1.92697e-23
8694.92        1.78309e-23        1.63291e-23        1.93327e-23
8738.11        1.78898e-23        1.63847e-23        1.93950e-23
8781.50        1.79480e-23        1.64396e-23        1.94565e-23
8825.12        1.80055e-23        1.64939e-23        1.95171e-23
8868.95        1.80623e-23        1.65476e-23        1.95769e-23
8913.00        1.81182e-23        1.66006e-23        1.96359e-23
8957.26        1.81734e-23        1.66530e-23        1.96939e-23
9001.75        1.82278e-23        1.67046e-23        1.97511e-23
9046.46        1.82814e-23        1.67555e-23        1.98073e-23
9091.39        1.83341e-23        1.68056e-23        1.98625e-23
9136.54        1.83859e-23        1.68550e-23        1.99167e-23
9181.91        1.84368e-23        1.69036e-23        1.99699e-23
9227.52        1.84868e-23        1.69514e-23        2.00221e-23
9273.35        1.85358e-23        1.69984e-23        2.00732e-23
9319.40        1.85838e-23        1.70444e-23        2.01231e-23
9365.69        1.86308e-23        1.70896e-23        2.01719e-23
9412.20        1.86767e-23        1.71339e-23        2.02196e-23
9458.95        1.87216e-23        1.71773e-23        2.02660e-23
9505.92        1.87654e-23        1.72196e-23        2.03112e-23
9553.14        1.88081e-23        1.72610e-23        2.03551e-23
9600.58        1.88495e-23        1.73014e-23        2.03977e-23
9648.26        1.88898e-23        1.73407e-23        2.04390e-23
9696.18        1.89289e-23        1.73789e-23        2.04788e-23
9744.34        1.89667e-23        1.74161e-23        2.05173e-23
9792.73        1.90032e-23        1.74521e-23        2.05543e-23
9841.37        1.90384e-23        1.74869e-23        2.05898e-23
9890.25        1.90722e-23        1.75206e-23        2.06238e-23
9939.37        1.91046e-23        1.75530e-23        2.06562e-23
9988.73        1.91356e-23        1.75841e-23        2.06871e-23


==> anc/bb_3fhl_constraints.txt <==
#DM constraints, bb, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
 10.00                inf                inf                inf
 10.05        5.82731e-21        5.22714e-21        6.42747e-21
 10.09        2.92693e-21        2.62544e-21        3.22841e-21
 10.14        1.95909e-21        1.75727e-21        2.16091e-21
 10.19        1.47439e-21        1.32248e-21        1.62630e-21
 10.23        1.18293e-21        1.06104e-21        1.30482e-21
 10.28        9.88088e-22        8.86260e-22        1.08992e-21
 10.33        8.48456e-22        7.61007e-22        9.35906e-22
 10.38        7.43330e-22        6.66706e-22        8.19954e-22
 10.42        6.61208e-22        5.93041e-22        7.29376e-22
 10.47        5.95193e-22        5.33824e-22        6.56562e-22
 10.52        5.40893e-22        4.85116e-22        5.96670e-22
 10.57        4.95384e-22        4.44293e-22        5.46475e-22
 10.62        4.56640e-22        4.09539e-22        5.03741e-22
 10.67        4.23216e-22        3.79557e-22        4.66875e-22
 10.72        3.94053e-22        3.53397e-22        4.34709e-22
 10.77        3.68357e-22        3.30347e-22        4.06366e-22
 10.81        3.45519e-22        3.09862e-22        3.81177e-22
 10.86        3.25070e-22        2.91519e-22        3.58622e-22
 10.91        3.06637e-22        2.74984e-22        3.38290e-22
 10.97        2.89922e-22        2.59990e-22        3.19853e-22
 11.02        2.74684e-22        2.46322e-22        3.03046e-22
 11.07        2.60728e-22        2.33804e-22        2.87653e-22
 11.12        2.47891e-22        2.22289e-22        2.73493e-22
 11.17        2.36038e-22        2.11657e-22        2.60419e-22
 11.22        2.25055e-22        2.01805e-22        2.48304e-22
 11.27        2.14846e-22        1.92648e-22        2.37044e-22
 11.32        2.05330e-22        1.84112e-22        2.26547e-22
 11.38        1.96436e-22        1.76135e-22        2.16737e-22
 11.43        1.88105e-22        1.68662e-22        2.07547e-22
 11.48        1.80283e-22        1.61646e-22        1.98920e-22
 11.54        1.72925e-22        1.55047e-22        1.90804e-22
 11.59        1.65991e-22        1.48828e-22        1.83155e-22
 11.64        1.59446e-22        1.42957e-22        1.75935e-22
 11.70        1.53259e-22        1.37407e-22        1.69110e-22
 11.75        1.47401e-22        1.32154e-22        1.62648e-22
 11.80        1.41848e-22        1.27173e-22        1.56523e-22
 11.86        1.36578e-22        1.22447e-22        1.50710e-22
 11.91        1.31572e-22        1.17956e-22        1.45187e-22
 11.97        1.26810e-22        1.13686e-22        1.39934e-22
 12.02        1.22277e-22        1.09620e-22        1.34934e-22
 12.08        1.17958e-22        1.05747e-22        1.30170e-22
 12.14        1.13840e-22        1.02053e-22        1.25627e-22
 12.19        1.09910e-22        9.85284e-23        1.21291e-22
 12.25        1.06157e-22        9.51625e-23        1.17151e-22
 12.30        1.02570e-22        9.19461e-23        1.13194e-22
 12.36        9.91409e-23        8.88706e-23        1.09411e-22
 12.42        9.58599e-23        8.59281e-23        1.05792e-22
 12.48        9.27190e-23        8.31113e-23        1.02327e-22
 12.53        8.97107e-23        8.04135e-23        9.90079e-23
 12.59        8.68279e-23        7.78283e-23        9.58276e-23
 12.65        8.40642e-23        7.53498e-23        9.27785e-23
 12.71        8.14134e-23        7.29726e-23        8.98541e-23
 12.77        7.88698e-23        7.06916e-23        8.70479e-23
 12.82        7.64280e-23        6.85020e-23        8.43540e-23
 12.88        7.40832e-23        6.63993e-23        8.17671e-23
 12.94        7.18306e-23        6.43793e-23        7.92818e-23
 13.00        6.96657e-23        6.24380e-23        7.68934e-23
 13.06        6.75845e-23        6.05718e-23        7.45972e-23
 13.12        6.55830e-23        5.87770e-23        7.23890e-23
 13.18        6.36576e-23        5.70505e-23        7.02646e-23
 13.25        6.18047e-23        5.53891e-23        6.82203e-23
 13.31        6.00211e-23        5.37898e-23        6.62524e-23
 13.37        5.83037e-23        5.22498e-23        6.43576e-23
 13.43        5.66495e-23        5.07666e-23        6.25325e-23
 13.49        5.50558e-23        4.93376e-23        6.07740e-23
 13.55        5.35199e-23        4.79605e-23        5.90794e-23
 13.62        5.20393e-23        4.66329e-23        5.74457e-23
 13.68        5.06117e-23        4.53529e-23        5.58705e-23
 13.74        4.92347e-23        4.41183e-23        5.43512e-23
 13.81        4.79063e-23        4.29272e-23        5.28854e-23
 13.87        4.66244e-23        4.17779e-23        5.14709e-23
 13.93        4.53870e-23        4.06685e-23        5.01056e-23
 14.00        4.41924e-23        3.95974e-23        4.87874e-23
 14.06        4.30387e-23        3.85630e-23        4.75143e-23
 14.13        4.19243e-23        3.75639e-23        4.62847e-23
 14.19        4.08476e-23        3.65986e-23        4.50966e-23
 14.26        3.98071e-23        3.56657e-23        4.39484e-23
 14.32        3.88013e-23        3.47640e-23        4.28386e-23
 14.39        3.78288e-23        3.38922e-23        4.17655e-23
 14.46        3.68884e-23        3.30491e-23        4.07278e-23
 14.52        3.59788e-23        3.22336e-23        3.97240e-23
 14.59        3.50987e-23        3.14447e-23        3.87528e-23
 14.66        3.42471e-23        3.06812e-23        3.78130e-23
 14.73        3.34227e-23        2.99422e-23        3.69033e-23
 14.79        3.26247e-23        2.92268e-23        3.60226e-23
 14.86        3.18519e-23        2.85340e-23        3.51698e-23
 14.93        3.11035e-23        2.78630e-23        3.43439e-23
 15.00        3.03784e-23        2.72131e-23        3.35437e-23
 15.07        2.96655e-23        2.65740e-23        3.27570e-23
 15.14        2.89748e-23        2.59548e-23        3.19947e-23
 15.21        2.83053e-23        2.53547e-23        3.12560e-23
 15.28        2.76564e-23        2.47730e-23        3.05398e-23
 15.35        2.70273e-23        2.42090e-23        2.98455e-23
 15.42        2.64172e-23        2.36621e-23        2.91723e-23
 15.49        2.58255e-23        2.31317e-23        2.85192e-23
 15.56        2.52514e-23        2.26171e-23        2.78857e-23
 15.63        2.46944e-23        2.21179e-23        2.72710e-23
 15.71        2.41539e-23        2.16333e-23        2.66745e-23
 15.78        2.36292e-23        2.11630e-23        2.60954e-23
 15.85        2.31199e-23        2.07065e-23        2.55332e-23
 15.93        2.26252e-23        2.02631e-23        2.49873e-23
 16.00        2.21448e-23        1.98325e-23        2.44572e-23
 16.07        2.16782e-23        1.94143e-23        2.39421e-23
 16.15        2.12248e-23        1.90079e-23        2.34418e-23
 16.22        2.07843e-23        1.86130e-23        2.29555e-23
 16.30        2.03561e-23        1.82292e-23        2.24829e-23
 16.37        1.99399e-23        1.78562e-23        2.20235e-23
 16.45        1.95352e-23        1.74934e-23        2.15769e-23
 16.52        1.91416e-23        1.71407e-23        2.11425e-23
 16.60        1.87589e-23        1.67977e-23        2.07201e-23
 16.68        1.83865e-23        1.64640e-23        2.03091e-23
 16.75        1.80243e-23        1.61393e-23        1.99093e-23
 16.83        1.76718e-23        1.58234e-23        1.95202e-23
 16.91        1.73287e-23        1.55159e-23        1.91415e-23
 16.99        1.69947e-23        1.52166e-23        1.87728e-23
 17.07        1.66696e-23        1.49252e-23        1.84139e-23
 17.14        1.63529e-23        1.46414e-23        1.80645e-23
 17.22        1.60446e-23        1.43651e-23        1.77241e-23
 17.30        1.57442e-23        1.40959e-23        1.73926e-23
 17.38        1.54516e-23        1.38337e-23        1.70696e-23
 17.46        1.51665e-23        1.35782e-23        1.67548e-23
 17.54        1.48886e-23        1.33292e-23        1.64481e-23
 17.62        1.46178e-23        1.30865e-23        1.61492e-23
 17.71        1.43538e-23        1.28499e-23        1.58578e-23
 17.79        1.40964e-23        1.26192e-23        1.55737e-23
 17.87        1.38454e-23        1.23943e-23        1.52966e-23
 17.95        1.36007e-23        1.21749e-23        1.50264e-23
 18.04        1.33619e-23        1.19610e-23        1.47628e-23
 18.12        1.31290e-23        1.17523e-23        1.45057e-23
 18.20        1.29017e-23        1.15486e-23        1.42548e-23
 18.29        1.26799e-23        1.13499e-23        1.40099e-23
 18.37        1.24634e-23        1.11559e-23        1.37710e-23
 18.46        1.22522e-23        1.09666e-23        1.35377e-23
 18.54        1.20459e-23        1.07817e-23        1.33100e-23
 18.63        1.18445e-23        1.06013e-23        1.30877e-23
 18.71        1.16478e-23        1.04250e-23        1.28706e-23
 18.80        1.14557e-23        1.02529e-23        1.26585e-23
 18.89        1.12681e-23        1.00848e-23        1.24513e-23
 18.97        1.10848e-23        9.92053e-24        1.22490e-23
 19.06        1.09056e-23        9.76005e-24        1.20512e-23
 19.15        1.07306e-23        9.60323e-24        1.18580e-23
 19.24        1.05596e-23        9.44997e-24        1.16692e-23
 19.33        1.03924e-23        9.30017e-24        1.14846e-23
 19.42        1.02289e-23        9.15372e-24        1.13041e-23
 19.50        1.00691e-23        9.01054e-24        1.11277e-23
 19.60        9.91287e-24        8.87054e-24        1.09552e-23
 19.69        9.76006e-24        8.73363e-24        1.07865e-23
 19.78        9.61060e-24        8.59972e-24        1.06215e-23
 19.87        9.46439e-24        8.46873e-24        1.04601e-23
 19.96        9.32136e-24        8.34059e-24        1.03021e-23
 20.05        9.17684e-24        8.21117e-24        1.01425e-23
 20.14        9.03190e-24        8.08143e-24        9.98238e-24
 20.24        8.89014e-24        7.95452e-24        9.82576e-24
 20.33        8.75146e-24        7.83039e-24        9.67254e-24
 20.42        8.61581e-24        7.70895e-24        9.52266e-24
 20.52        8.48309e-24        7.59015e-24        9.37603e-24
 20.61        8.35324e-24        7.47392e-24        9.23257e-24
 20.71        8.22620e-24        7.36019e-24        9.09221e-24
 20.80        8.10189e-24        7.24891e-24        8.95486e-24
 20.90        7.98024e-24        7.14002e-24        8.82046e-24
 21.00        7.86119e-24        7.03346e-24        8.68893e-24
 21.09        7.74468e-24        6.92916e-24        8.56020e-24
 21.19        7.63064e-24        6.82708e-24        8.43421e-24
 21.29        7.51902e-24        6.72716e-24        8.31087e-24
 21.39        7.40974e-24        6.62934e-24        8.19014e-24
 21.49        7.30276e-24        6.53358e-24        8.07194e-24
 21.59        7.19802e-24        6.43982e-24        7.95621e-24
 21.69        7.09545e-24        6.34801e-24        7.84289e-24
 21.79        6.99502e-24        6.25811e-24        7.73192e-24
 21.89        6.89665e-24        6.17006e-24        7.62324e-24
 21.99        6.80031e-24        6.08382e-24        7.51680e-24
 22.09        6.70594e-24        5.99935e-24        7.41253e-24
 22.19        6.61350e-24        5.91660e-24        7.31040e-24
 22.29        6.52293e-24        5.83553e-24        7.21033e-24
 22.40        6.43419e-24        5.75610e-24        7.11228e-24
 22.50        6.34724e-24        5.67827e-24        7.01621e-24
 22.60        6.26202e-24        5.60199e-24        6.92206e-24
 22.71        6.17851e-24        5.52724e-24        6.82978e-24
 22.81        6.09665e-24        5.45396e-24        6.73934e-24
 22.92        6.01641e-24        5.38214e-24        6.65067e-24
 23.02        5.93774e-24        5.31172e-24        6.56376e-24
 23.13        5.86061e-24        5.24268e-24        6.47854e-24
 23.24        5.78498e-24        5.17499e-24        6.39497e-24
 23.34        5.71082e-24        5.10860e-24        6.31303e-24
 23.45        5.63808e-24        5.04350e-24        6.23266e-24
 23.56        5.56674e-24        4.97964e-24        6.15384e-24
 23.67        5.49676e-24        4.91700e-24        6.07652e-24
 23.78        5.42811e-24        4.85555e-24        6.00066e-24
 23.89        5.36075e-24        4.79526e-24        5.92624e-24
 24.00        5.29466e-24        4.73611e-24        5.85322e-24
 24.11        5.22981e-24        4.67806e-24        5.78156e-24
 24.22        5.16616e-24        4.62109e-24        5.71123e-24
 24.33        5.10369e-24        4.56517e-24        5.64221e-24
 24.45        5.04237e-24        4.51029e-24        5.57446e-24
 24.56        4.98218e-24        4.45641e-24        5.50795e-24
 24.67        4.92308e-24        4.40351e-24        5.44265e-24
 24.79        4.86505e-24        4.35157e-24        5.37853e-24
 24.90        4.80807e-24        4.30057e-24        5.31558e-24
 25.01        4.75212e-24        4.25049e-24        5.25375e-24
 25.13        4.69716e-24        4.20130e-24        5.19303e-24
 25.25        4.64319e-24        4.15298e-24        5.13339e-24
 25.36        4.59017e-24        4.10553e-24        5.07481e-24
 25.48        4.53810e-24        4.05893e-24        5.01728e-24
 25.60        4.48695e-24        4.01315e-24        4.96076e-24
 25.72        4.43671e-24        3.96818e-24        4.90525e-24
 25.83        4.38736e-24        3.92400e-24        4.85072e-24
 25.95        4.33887e-24        3.88061e-24        4.79714e-24
 26.07        4.29124e-24        3.83797e-24        4.74451e-24
 26.19        4.24445e-24        3.79609e-24        4.69281e-24
 26.32        4.19847e-24        3.75493e-24        4.64200e-24
 26.44        4.15329e-24        3.71450e-24        4.59208e-24
 26.56        4.10890e-24        3.67476e-24        4.54303e-24
 26.68        4.06528e-24        3.63572e-24        4.49484e-24
 26.80        4.02241e-24        3.59735e-24        4.44747e-24
 26.93        3.98028e-24        3.55964e-24        4.40092e-24
 27.05        3.93887e-24        3.52258e-24        4.35517e-24
 27.18        3.89818e-24        3.48616e-24        4.31020e-24
 27.30        3.85817e-24        3.45035e-24        4.26600e-24
 27.43        3.81885e-24        3.41516e-24        4.22255e-24
 27.56        3.78019e-24        3.38055e-24        4.17983e-24
 27.68        3.74219e-24        3.34654e-24        4.13784e-24
 27.81        3.70482e-24        3.31309e-24        4.09655e-24
 27.94        3.66808e-24        3.28021e-24        4.05596e-24
 28.07        3.63196e-24        3.24788e-24        4.01604e-24
 28.20        3.59643e-24        3.21608e-24        3.97679e-24
 28.33        3.56150e-24        3.18481e-24        3.93818e-24
 28.46        3.52714e-24        3.15405e-24        3.90022e-24
 28.59        3.49334e-24        3.12381e-24        3.86287e-24
 28.72        3.46010e-24        3.09405e-24        3.82614e-24
 28.86        3.42740e-24        3.06478e-24        3.79001e-24
 28.99        3.39523e-24        3.03599e-24        3.75447e-24
 29.12        3.36358e-24        3.00766e-24        3.71949e-24
 29.26        3.33244e-24        2.97979e-24        3.68509e-24
 29.39        3.30180e-24        2.95237e-24        3.65123e-24
 29.53        3.27165e-24        2.92538e-24        3.61792e-24
 29.66        3.24198e-24        2.89883e-24        3.58514e-24
 29.80        3.21278e-24        2.87269e-24        3.55287e-24
 29.94        3.18404e-24        2.84697e-24        3.52112e-24
 30.08        3.15498e-24        2.82097e-24        3.48900e-24
 30.22        3.12578e-24        2.79484e-24        3.45672e-24
 30.36        3.09703e-24        2.76912e-24        3.42494e-24
 30.50        3.06873e-24        2.74380e-24        3.39365e-24
 30.64        3.04086e-24        2.71888e-24        3.36285e-24
 30.78        3.01344e-24        2.69434e-24        3.33253e-24
 30.92        2.98643e-24        2.67018e-24        3.30268e-24
 31.06        2.95985e-24        2.64640e-24        3.27330e-24
 31.21        2.93367e-24        2.62298e-24        3.24436e-24
 31.35        2.90790e-24        2.59993e-24        3.21587e-24
 31.50        2.88252e-24        2.57722e-24        3.18782e-24
 31.64        2.85753e-24        2.55487e-24        3.16020e-24
 31.79        2.83293e-24        2.53286e-24        3.13300e-24
 31.93        2.80870e-24        2.51118e-24        3.10622e-24
 32.08        2.78484e-24        2.48983e-24        3.07984e-24
 32.23        2.76134e-24        2.46881e-24        3.05386e-24
 32.38        2.73819e-24        2.44811e-24        3.02828e-24
 32.53        2.71540e-24        2.42771e-24        3.00308e-24
 32.68        2.69295e-24        2.40763e-24        2.97826e-24
 32.83        2.67083e-24        2.38784e-24        2.95382e-24
 32.98        2.64905e-24        2.36835e-24        2.92974e-24
 33.13        2.62759e-24        2.34916e-24        2.90602e-24
 33.29        2.60645e-24        2.33024e-24        2.88265e-24
 33.44        2.58562e-24        2.31161e-24        2.85962e-24
 33.59        2.56510e-24        2.29325e-24        2.83694e-24
 33.75        2.54488e-24        2.27517e-24        2.81459e-24
 33.91        2.52496e-24        2.25734e-24        2.79257e-24
 34.06        2.50533e-24        2.23978e-24        2.77087e-24
 34.22        2.48599e-24        2.22248e-24        2.74949e-24
 34.38        2.46692e-24        2.20543e-24        2.72842e-24
 34.54        2.44814e-24        2.18862e-24        2.70766e-24
 34.70        2.42962e-24        2.17206e-24        2.68719e-24
 34.86        2.41137e-24        2.15573e-24        2.66702e-24
 35.02        2.39339e-24        2.13964e-24        2.64714e-24
 35.18        2.37566e-24        2.12378e-24        2.62754e-24
 35.34        2.35818e-24        2.10814e-24        2.60822e-24
 35.50        2.34095e-24        2.09273e-24        2.58918e-24
 35.67        2.32397e-24        2.07753e-24        2.57040e-24
 35.83        2.30722e-24        2.06255e-24        2.55190e-24
 36.00        2.29071e-24        2.04778e-24        2.53365e-24
 36.16        2.27444e-24        2.03322e-24        2.51565e-24
 36.33        2.25838e-24        2.01886e-24        2.49791e-24
 36.50        2.24256e-24        2.00470e-24        2.48041e-24
 36.67        2.22695e-24        1.99073e-24        2.46316e-24
 36.84        2.21155e-24        1.97696e-24        2.44614e-24
 37.01        2.19637e-24        1.96338e-24        2.42936e-24
 37.18        2.18140e-24        1.94998e-24        2.41281e-24
 37.35        2.16663e-24        1.93677e-24        2.39649e-24
 37.52        2.15206e-24        1.92374e-24        2.38038e-24
 37.70        2.13769e-24        1.91088e-24        2.36450e-24
 37.87        2.12351e-24        1.89820e-24        2.34883e-24
 38.04        2.10953e-24        1.88568e-24        2.33337e-24
 38.22        2.09573e-24        1.87334e-24        2.31812e-24
 38.40        2.08212e-24        1.86116e-24        2.30307e-24
 38.57        2.06869e-24        1.84914e-24        2.28823e-24
 38.75        2.05543e-24        1.83729e-24        2.27358e-24
 38.93        2.04235e-24        1.82558e-24        2.25912e-24
 39.11        2.02945e-24        1.81404e-24        2.24486e-24
 39.29        2.01671e-24        1.80264e-24        2.23078e-24
 39.47        2.00414e-24        1.79140e-24        2.21689e-24
 39.66        1.99174e-24        1.78030e-24        2.20317e-24
 39.84        1.97949e-24        1.76934e-24        2.18964e-24
 40.02        1.96733e-24        1.75846e-24        2.17620e-24
 40.21        1.95479e-24        1.74725e-24        2.16233e-24
 40.39        1.94241e-24        1.73619e-24        2.14864e-24
 40.58        1.93019e-24        1.72526e-24        2.13512e-24
 40.77        1.91812e-24        1.71447e-24        2.12177e-24
 40.95        1.90621e-24        1.70382e-24        2.10859e-24
 41.14        1.89444e-24        1.69331e-24        2.09558e-24
 41.33        1.88283e-24        1.68292e-24        2.08273e-24
 41.52        1.87135e-24        1.67267e-24        2.07004e-24
 41.72        1.86003e-24        1.66254e-24        2.05752e-24
 41.91        1.84884e-24        1.65254e-24        2.04514e-24
 42.10        1.83779e-24        1.64266e-24        2.03292e-24
 42.30        1.82689e-24        1.63291e-24        2.02086e-24
 42.49        1.81611e-24        1.62328e-24        2.00894e-24
 42.69        1.80547e-24        1.61377e-24        1.99717e-24
 42.89        1.79496e-24        1.60438e-24        1.98555e-24
 43.08        1.78458e-24        1.59510e-24        1.97407e-24
 43.28        1.77433e-24        1.58593e-24        1.96273e-24
 43.48        1.76421e-24        1.57688e-24        1.95154e-24
 43.68        1.75421e-24        1.56794e-24        1.94047e-24
 43.89        1.74433e-24        1.55911e-24        1.92955e-24
 44.09        1.73457e-24        1.55039e-24        1.91876e-24
 44.29        1.72493e-24        1.54177e-24        1.90810e-24
 44.50        1.71541e-24        1.53326e-24        1.89756e-24
 44.70        1.70601e-24        1.52485e-24        1.88716e-24
 44.91        1.69671e-24        1.51654e-24        1.87688e-24
 45.12        1.68753e-24        1.50834e-24        1.86673e-24
 45.32        1.67846e-24        1.50023e-24        1.85670e-24
 45.53        1.66950e-24        1.49222e-24        1.84679e-24
 45.74        1.66065e-24        1.48430e-24        1.83699e-24
 45.95        1.65190e-24        1.47648e-24        1.82732e-24
 46.17        1.64326e-24        1.46876e-24        1.81776e-24
 46.38        1.63472e-24        1.46112e-24        1.80831e-24
 46.59        1.62628e-24        1.45358e-24        1.79898e-24
 46.81        1.61794e-24        1.44612e-24        1.78976e-24
 47.03        1.60970e-24        1.43876e-24        1.78064e-24
 47.24        1.60156e-24        1.43148e-24        1.77164e-24
 47.46        1.59351e-24        1.42428e-24        1.76274e-24
 47.68        1.58556e-24        1.41717e-24        1.75394e-24
 47.90        1.57770e-24        1.41015e-24        1.74525e-24
 48.12        1.56993e-24        1.40320e-24        1.73665e-24
 48.34        1.56225e-24        1.39634e-24        1.72816e-24
 48.57        1.55466e-24        1.38956e-24        1.71977e-24
 48.79        1.54716e-24        1.38285e-24        1.71148e-24
 49.02        1.53975e-24        1.37622e-24        1.70328e-24
 49.24        1.53242e-24        1.36967e-24        1.69517e-24
 49.47        1.52518e-24        1.36320e-24        1.68716e-24
 49.70        1.51802e-24        1.35680e-24        1.67924e-24
 49.93        1.51094e-24        1.35047e-24        1.67141e-24
 50.16        1.50375e-24        1.34405e-24        1.66346e-24
 50.39        1.49656e-24        1.33762e-24        1.65550e-24
 50.62        1.48946e-24        1.33127e-24        1.64764e-24
 50.86        1.48243e-24        1.32499e-24        1.63986e-24
 51.09        1.47548e-24        1.31879e-24        1.63217e-24
 51.33        1.46861e-24        1.31265e-24        1.62457e-24
 51.57        1.46182e-24        1.30659e-24        1.61706e-24
 51.80        1.45511e-24        1.30059e-24        1.60963e-24
 52.04        1.44848e-24        1.29467e-24        1.60229e-24
 52.28        1.44192e-24        1.28881e-24        1.59504e-24
 52.52        1.43545e-24        1.28302e-24        1.58787e-24
 52.77        1.42904e-24        1.27730e-24        1.58078e-24
 53.01        1.42272e-24        1.27165e-24        1.57378e-24
 53.26        1.41647e-24        1.26607e-24        1.56687e-24
 53.50        1.41029e-24        1.26055e-24        1.56003e-24
 53.75        1.40419e-24        1.25510e-24        1.55328e-24
 54.00        1.39816e-24        1.24971e-24        1.54660e-24
 54.25        1.39220e-24        1.24439e-24        1.54001e-24
 54.50        1.38632e-24        1.23913e-24        1.53350e-24
 54.75        1.38050e-24        1.23394e-24        1.52707e-24
 55.00        1.37476e-24        1.22881e-24        1.52071e-24
 55.25        1.36909e-24        1.22374e-24        1.51443e-24
 55.51        1.36349e-24        1.21874e-24        1.50823e-24
 55.77        1.35795e-24        1.21379e-24        1.50211e-24
 56.02        1.35249e-24        1.20891e-24        1.49606e-24
 56.28        1.34709e-24        1.20409e-24        1.49009e-24
 56.54        1.34176e-24        1.19933e-24        1.48419e-24
 56.80        1.33650e-24        1.19463e-24        1.47836e-24
 57.07        1.33130e-24        1.18998e-24        1.47261e-24
 57.33        1.32617e-24        1.18540e-24        1.46693e-24
 57.59        1.32110e-24        1.18087e-24        1.46132e-24
 57.86        1.31610e-24        1.17641e-24        1.45579e-24
 58.13        1.31116e-24        1.17199e-24        1.45032e-24
 58.40        1.30628e-24        1.16764e-24        1.44493e-24
 58.67        1.30147e-24        1.16334e-24        1.43960e-24
 58.94        1.29672e-24        1.15909e-24        1.43434e-24
 59.21        1.29203e-24        1.15491e-24        1.42915e-24
 59.48        1.28740e-24        1.15077e-24        1.42403e-24
 59.76        1.28283e-24        1.14669e-24        1.41897e-24
 60.03        1.27830e-24        1.14264e-24        1.41396e-24
 60.31        1.27367e-24        1.13851e-24        1.40882e-24
 60.59        1.26909e-24        1.13443e-24        1.40376e-24
 60.87        1.26457e-24        1.13039e-24        1.39876e-24
 61.15        1.26012e-24        1.12642e-24        1.39382e-24
 61.43        1.25571e-24        1.12249e-24        1.38894e-24
 61.72        1.25137e-24        1.11861e-24        1.38413e-24
 62.00        1.24708e-24        1.11478e-24        1.37937e-24
 62.29        1.24284e-24        1.11100e-24        1.37468e-24
 62.57        1.23866e-24        1.10726e-24        1.37005e-24
 62.86        1.23453e-24        1.10358e-24        1.36547e-24
 63.15        1.23045e-24        1.09994e-24        1.36096e-24
 63.45        1.22642e-24        1.09635e-24        1.35650e-24
 63.74        1.22245e-24        1.09280e-24        1.35210e-24
 64.03        1.21853e-24        1.08930e-24        1.34775e-24
 64.33        1.21465e-24        1.08584e-24        1.34346e-24
 64.63        1.21083e-24        1.08243e-24        1.33922e-24
 64.92        1.20705e-24        1.07906e-24        1.33504e-24
 65.22        1.20332e-24        1.07573e-24        1.33091e-24
 65.53        1.19964e-24        1.07245e-24        1.32683e-24
 65.83        1.19601e-24        1.06921e-24        1.32280e-24
 66.13        1.19242e-24        1.06601e-24        1.31883e-24
 66.44        1.18888e-24        1.06285e-24        1.31490e-24
 66.74        1.18538e-24        1.05973e-24        1.31103e-24
 67.05        1.18193e-24        1.05665e-24        1.30720e-24
 67.36        1.17852e-24        1.05360e-24        1.30343e-24
 67.67        1.17515e-24        1.05060e-24        1.29970e-24
 67.99        1.17183e-24        1.04764e-24        1.29602e-24
 68.30        1.16855e-24        1.04471e-24        1.29239e-24
 68.61        1.16531e-24        1.04183e-24        1.28880e-24
 68.93        1.16212e-24        1.03898e-24        1.28526e-24
 69.25        1.15896e-24        1.03616e-24        1.28176e-24
 69.57        1.15585e-24        1.03338e-24        1.27831e-24
 69.89        1.15277e-24        1.03064e-24        1.27490e-24
 70.21        1.14974e-24        1.02794e-24        1.27154e-24
 70.54        1.14674e-24        1.02526e-24        1.26822e-24
 70.86        1.14379e-24        1.02263e-24        1.26495e-24
 71.19        1.14087e-24        1.02003e-24        1.26172e-24
 71.52        1.13799e-24        1.01746e-24        1.25853e-24
 71.85        1.13515e-24        1.01493e-24        1.25538e-24
 72.18        1.13235e-24        1.01243e-24        1.25228e-24
 72.52        1.12959e-24        1.00997e-24        1.24921e-24
 72.85        1.12687e-24        1.00754e-24        1.24619e-24
 73.19        1.12418e-24        1.00514e-24        1.24321e-24
 73.52        1.12153e-24        1.00278e-24        1.24028e-24
 73.86        1.11892e-24        1.00045e-24        1.23738e-24
 74.21        1.11634e-24        9.98154e-25        1.23453e-24
 74.55        1.11380e-24        9.95891e-25        1.23171e-24
 74.89        1.11130e-24        9.93661e-25        1.22894e-24
 75.24        1.10884e-24        9.91464e-25        1.22621e-24
 75.59        1.10641e-24        9.89299e-25        1.22351e-24
 75.93        1.10401e-24        9.87166e-25        1.22086e-24
 76.29        1.10166e-24        9.85066e-25        1.21825e-24
 76.64        1.09934e-24        9.82997e-25        1.21568e-24
 76.99        1.09705e-24        9.80961e-25        1.21314e-24
 77.35        1.09480e-24        9.78956e-25        1.21065e-24
 77.70        1.09259e-24        9.76982e-25        1.20819e-24
 78.06        1.09041e-24        9.75040e-25        1.20577e-24
 78.42        1.08826e-24        9.73129e-25        1.20340e-24
 78.79        1.08615e-24        9.71249e-25        1.20106e-24
 79.15        1.08408e-24        9.69400e-25        1.19875e-24
 79.52        1.08204e-24        9.67582e-25        1.19649e-24
 79.88        1.08003e-24        9.65794e-25        1.19426e-24
 80.25        1.07792e-24        9.63912e-25        1.19192e-24
 80.62        1.07577e-24        9.62001e-25        1.18954e-24
 80.99        1.07366e-24        9.60121e-25        1.18720e-24
 81.37        1.07158e-24        9.58270e-25        1.18489e-24
 81.74        1.06953e-24        9.56449e-25        1.18262e-24
 82.12        1.06752e-24        9.54657e-25        1.18038e-24
 82.50        1.06554e-24        9.52894e-25        1.17819e-24
 82.88        1.06359e-24        9.51159e-25        1.17602e-24
 83.26        1.06167e-24        9.49454e-25        1.17390e-24
 83.65        1.05979e-24        9.47777e-25        1.17180e-24
 84.04        1.05794e-24        9.46129e-25        1.16975e-24
 84.42        1.05612e-24        9.44508e-25        1.16772e-24
 84.81        1.05433e-24        9.42915e-25        1.16574e-24
 85.21        1.05257e-24        9.41350e-25        1.16378e-24
 85.60        1.05084e-24        9.39813e-25        1.16186e-24
 85.99        1.04914e-24        9.38303e-25        1.15998e-24
 86.39        1.04747e-24        9.36820e-25        1.15813e-24
 86.79        1.04584e-24        9.35364e-25        1.15631e-24
 87.19        1.04423e-24        9.33935e-25        1.15452e-24
 87.59        1.04265e-24        9.32533e-25        1.15277e-24
 88.00        1.04110e-24        9.31157e-25        1.15105e-24
 88.40        1.03958e-24        9.29808e-25        1.14936e-24
 88.81        1.03810e-24        9.28484e-25        1.14771e-24
 89.22        1.03664e-24        9.27187e-25        1.14608e-24
 89.63        1.03520e-24        9.25916e-25        1.14449e-24
 90.05        1.03380e-24        9.24671e-25        1.14293e-24
 90.46        1.03243e-24        9.23451e-25        1.14141e-24
 90.88        1.03108e-24        9.22257e-25        1.13991e-24
 91.30        1.02977e-24        9.21089e-25        1.13845e-24
 91.72        1.02848e-24        9.19946e-25        1.13702e-24
 92.15        1.02722e-24        9.18829e-25        1.13562e-24
 92.57        1.02599e-24        9.17737e-25        1.13425e-24
 93.00        1.02479e-24        9.16670e-25        1.13291e-24
 93.43        1.02362e-24        9.15629e-25        1.13160e-24
 93.86        1.02247e-24        9.14614e-25        1.13033e-24
 94.29        1.02135e-24        9.13624e-25        1.12908e-24
 94.73        1.02026e-24        9.12659e-25        1.12787e-24
 95.17        1.01920e-24        9.11719e-25        1.12669e-24
 95.61        1.01817e-24        9.10805e-25        1.12554e-24
 96.05        1.01717e-24        9.09916e-25        1.12442e-24
 96.49        1.01619e-24        9.09053e-25        1.12333e-24
 96.94        1.01525e-24        9.08214e-25        1.12228e-24
 97.39        1.01433e-24        9.07401e-25        1.12125e-24
 97.84        1.01344e-24        9.06613e-25        1.12026e-24
 98.29        1.01257e-24        9.05851e-25        1.11929e-24
 98.74        1.01174e-24        9.05113e-25        1.11836e-24
 99.20        1.01093e-24        9.04401e-25        1.11746e-24
 99.66        1.01015e-24        9.03714e-25        1.11659e-24
100.12        1.00937e-24        9.03024e-25        1.11572e-24
100.58        1.00852e-24        9.02274e-25        1.11477e-24
101.04        1.00770e-24        9.01548e-25        1.11385e-24
101.51        1.00690e-24        9.00846e-25        1.11296e-24
101.98        1.00613e-24        9.00166e-25        1.11210e-24
102.45        1.00538e-24        8.99509e-25        1.11126e-24
102.92        1.00466e-24        8.98874e-25        1.11045e-24
103.40        1.00396e-24        8.98259e-25        1.10967e-24
103.87        1.00329e-24        8.97666e-25        1.10891e-24
104.35        1.00264e-24        8.97092e-25        1.10818e-24
104.84        1.00201e-24        8.96538e-25        1.10747e-24
105.32        1.00140e-24        8.96003e-25        1.10679e-24
105.81        1.00081e-24        8.95486e-25        1.10613e-24
106.30        1.00024e-24        8.94987e-25        1.10549e-24
106.79        9.99686e-25        8.94505e-25        1.10487e-24
107.28        9.99155e-25        8.94041e-25        1.10427e-24
107.77        9.98641e-25        8.93592e-25        1.10369e-24
108.27        9.98146e-25        8.93160e-25        1.10313e-24
108.77        9.97668e-25        8.92743e-25        1.10259e-24
109.27        9.97207e-25        8.92341e-25        1.10207e-24
109.78        9.96761e-25        8.91954e-25        1.10157e-24
110.29        9.96332e-25        8.91580e-25        1.10108e-24
110.80        9.95918e-25        8.91221e-25        1.10062e-24
111.31        9.95521e-25        8.90877e-25        1.10017e-24
111.82        9.95142e-25        8.90549e-25        1.09974e-24
112.34        9.94781e-25        8.90237e-25        1.09933e-24
112.86        9.94439e-25        8.89943e-25        1.09894e-24
113.38        9.94117e-25        8.89666e-25        1.09857e-24
113.90        9.93816e-25        8.89408e-25        1.09822e-24
114.43        9.93536e-25        8.89169e-25        1.09790e-24
114.96        9.93279e-25        8.88950e-25        1.09761e-24
115.49        9.93044e-25        8.88751e-25        1.09734e-24
116.02        9.92834e-25        8.88574e-25        1.09709e-24
116.56        9.92647e-25        8.88419e-25        1.09688e-24
117.09        9.92486e-25        8.88287e-25        1.09669e-24
117.63        9.92351e-25        8.88177e-25        1.09653e-24
118.18        9.92243e-25        8.88092e-25        1.09639e-24
118.72        9.92162e-25        8.88032e-25        1.09629e-24
119.27        9.92109e-25        8.87996e-25        1.09622e-24
119.82        9.92086e-25        8.87987e-25        1.09618e-24
120.38        9.92091e-25        8.88004e-25        1.09618e-24
120.93        9.92126e-25        8.88047e-25        1.09621e-24
121.49        9.92190e-25        8.88116e-25        1.09626e-24
122.05        9.92282e-25        8.88211e-25        1.09635e-24
122.62        9.92401e-25        8.88329e-25        1.09647e-24
123.18        9.92546e-25        8.88472e-25        1.09662e-24
123.75        9.92718e-25        8.88637e-25        1.09680e-24
124.32        9.92914e-25        8.88826e-25        1.09700e-24
124.90        9.93135e-25        8.89036e-25        1.09723e-24
125.47        9.93381e-25        8.89268e-25        1.09749e-24
126.05        9.93649e-25        8.89521e-25        1.09778e-24
126.63        9.93940e-25        8.89794e-25        1.09809e-24
127.22        9.94253e-25        8.90087e-25        1.09842e-24
127.81        9.94588e-25        8.90399e-25        1.09878e-24
128.40        9.94943e-25        8.90730e-25        1.09916e-24
128.99        9.95319e-25        8.91079e-25        1.09956e-24
129.59        9.95715e-25        8.91446e-25        1.09998e-24
130.18        9.96129e-25        8.91830e-25        1.10043e-24
130.79        9.96562e-25        8.92231e-25        1.10089e-24
131.39        9.97014e-25        8.92649e-25        1.10138e-24
132.00        9.97486e-25        8.93084e-25        1.10189e-24
132.61        9.97976e-25        8.93536e-25        1.10242e-24
133.22        9.98486e-25        8.94006e-25        1.10297e-24
133.83        9.99015e-25        8.94494e-25        1.10354e-24
134.45        9.99565e-25        8.94999e-25        1.10413e-24
135.07        1.00013e-24        8.95522e-25        1.10475e-24
135.70        1.00072e-24        8.96063e-25        1.10538e-24
136.32        1.00133e-24        8.96622e-25        1.10604e-24
136.95        1.00196e-24        8.97200e-25        1.10672e-24
137.58        1.00261e-24        8.97796e-25        1.10743e-24
138.22        1.00328e-24        8.98411e-25        1.10816e-24
138.86        1.00398e-24        8.99045e-25        1.10891e-24
139.50        1.00469e-24        8.99698e-25        1.10968e-24
140.14        1.00543e-24        9.00371e-25        1.11048e-24
140.79        1.00618e-24        9.01062e-25        1.11130e-24
141.44        1.00696e-24        9.01773e-25        1.11215e-24
142.09        1.00776e-24        9.02503e-25        1.11302e-24
142.75        1.00858e-24        9.03252e-25        1.11391e-24
143.41        1.00942e-24        9.04020e-25        1.11482e-24
144.07        1.01028e-24        9.04807e-25        1.11576e-24
144.74        1.01117e-24        9.05613e-25        1.11672e-24
145.41        1.01207e-24        9.06438e-25        1.11771e-24
146.08        1.01300e-24        9.07281e-25        1.11871e-24
146.75        1.01394e-24        9.08142e-25        1.11974e-24
147.43        1.01491e-24        9.09022e-25        1.12079e-24
148.11        1.01589e-24        9.09921e-25        1.12187e-24
148.79        1.01690e-24        9.10837e-25        1.12297e-24
149.48        1.01793e-24        9.11772e-25        1.12408e-24
150.17        1.01895e-24        9.12698e-25        1.12519e-24
150.87        1.01989e-24        9.13559e-25        1.12622e-24
151.56        1.02086e-24        9.14438e-25        1.12727e-24
152.26        1.02184e-24        9.15335e-25        1.12834e-24
152.97        1.02284e-24        9.16249e-25        1.12944e-24
153.67        1.02387e-24        9.17181e-25        1.13055e-24
154.38        1.02491e-24        9.18131e-25        1.13169e-24
155.09        1.02597e-24        9.19100e-25        1.13285e-24
155.81        1.02706e-24        9.20086e-25        1.13403e-24
156.53        1.02816e-24        9.21091e-25        1.13524e-24
157.25        1.02929e-24        9.22114e-25        1.13646e-24
157.98        1.03043e-24        9.23156e-25        1.13771e-24
158.71        1.03160e-24        9.24217e-25        1.13898e-24
159.44        1.03279e-24        9.25296e-25        1.14028e-24
160.18        1.03400e-24        9.26394e-25        1.14160e-24
160.92        1.03522e-24        9.27512e-25        1.14294e-24
161.66        1.03648e-24        9.28648e-25        1.14430e-24
162.41        1.03775e-24        9.29804e-25        1.14569e-24
163.16        1.03904e-24        9.30979e-25        1.14710e-24
163.91        1.04036e-24        9.32173e-25        1.14854e-24
164.67        1.04169e-24        9.33386e-25        1.15000e-24
165.43        1.04305e-24        9.34619e-25        1.15148e-24
166.19        1.04443e-24        9.35871e-25        1.15298e-24
166.96        1.04583e-24        9.37142e-25        1.15451e-24
167.73        1.04725e-24        9.38433e-25        1.15606e-24
168.51        1.04869e-24        9.39743e-25        1.15764e-24
169.28        1.05016e-24        9.41072e-25        1.15924e-24
170.07        1.05164e-24        9.42421e-25        1.16086e-24
170.85        1.05315e-24        9.43789e-25        1.16251e-24
171.64        1.05468e-24        9.45178e-25        1.16418e-24
172.43        1.05623e-24        9.46585e-25        1.16588e-24
173.23        1.05780e-24        9.48013e-25        1.16760e-24
174.03        1.05940e-24        9.49461e-25        1.16934e-24
174.83        1.06102e-24        9.50928e-25        1.17111e-24
175.64        1.06266e-24        9.52415e-25        1.17290e-24
176.45        1.06432e-24        9.53922e-25        1.17471e-24
177.27        1.06600e-24        9.55450e-25        1.17655e-24
178.08        1.06771e-24        9.56998e-25        1.17842e-24
178.91        1.06944e-24        9.58566e-25        1.18031e-24
179.73        1.07119e-24        9.60154e-25        1.18222e-24
180.56        1.07296e-24        9.61763e-25        1.18416e-24
181.40        1.07476e-24        9.63392e-25        1.18613e-24
182.23        1.07658e-24        9.65042e-25        1.18812e-24
183.08        1.07842e-24        9.66712e-25        1.19013e-24
183.92        1.08029e-24        9.68403e-25        1.19217e-24
184.77        1.08217e-24        9.70114e-25        1.19423e-24
185.62        1.08408e-24        9.71845e-25        1.19632e-24
186.48        1.08602e-24        9.73597e-25        1.19844e-24
187.34        1.08797e-24        9.75369e-25        1.20057e-24
188.21        1.08995e-24        9.77162e-25        1.20274e-24
189.08        1.09195e-24        9.78975e-25        1.20492e-24
189.95        1.09397e-24        9.80808e-25        1.20714e-24
190.83        1.09602e-24        9.82661e-25        1.20937e-24
191.71        1.09808e-24        9.84535e-25        1.21163e-24
192.59        1.10017e-24        9.86429e-25        1.21392e-24
193.48        1.10229e-24        9.88344e-25        1.21623e-24
194.38        1.10442e-24        9.90278e-25        1.21856e-24
195.27        1.10658e-24        9.92234e-25        1.22092e-24
196.18        1.10876e-24        9.94209e-25        1.22331e-24
197.08        1.11096e-24        9.96205e-25        1.22572e-24
197.99        1.11319e-24        9.98221e-25        1.22815e-24
198.91        1.11543e-24        1.00026e-24        1.23061e-24
199.83        1.11770e-24        1.00232e-24        1.23309e-24
200.75        1.11993e-24        1.00433e-24        1.23553e-24
201.68        1.12216e-24        1.00634e-24        1.23797e-24
202.61        1.12441e-24        1.00838e-24        1.24043e-24
203.54        1.12668e-24        1.01044e-24        1.24292e-24
204.48        1.12897e-24        1.01251e-24        1.24543e-24
205.43        1.13129e-24        1.01461e-24        1.24797e-24
206.38        1.13363e-24        1.01673e-24        1.25053e-24
207.33        1.13599e-24        1.01886e-24        1.25311e-24
208.29        1.13837e-24        1.02102e-24        1.25572e-24
209.25        1.14077e-24        1.02319e-24        1.25835e-24
210.21        1.14320e-24        1.02539e-24        1.26101e-24
211.18        1.14564e-24        1.02760e-24        1.26368e-24
212.16        1.14811e-24        1.02984e-24        1.26639e-24
213.14        1.15060e-24        1.03209e-24        1.26912e-24
214.12        1.15312e-24        1.03437e-24        1.27187e-24
215.11        1.15565e-24        1.03666e-24        1.27464e-24
216.11        1.15821e-24        1.03898e-24        1.27744e-24
217.10        1.16079e-24        1.04131e-24        1.28027e-24
218.11        1.16339e-24        1.04367e-24        1.28312e-24
219.11        1.16601e-24        1.04604e-24        1.28599e-24
220.13        1.16866e-24        1.04843e-24        1.28889e-24
221.14        1.17133e-24        1.05085e-24        1.29181e-24
222.16        1.17402e-24        1.05328e-24        1.29475e-24
223.19        1.17673e-24        1.05574e-24        1.29772e-24
224.22        1.17947e-24        1.05821e-24        1.30072e-24
225.26        1.18222e-24        1.06071e-24        1.30373e-24
226.30        1.18500e-24        1.06323e-24        1.30678e-24
227.34        1.18780e-24        1.06576e-24        1.30985e-24
228.39        1.19063e-24        1.06832e-24        1.31294e-24
229.45        1.19348e-24        1.07090e-24        1.31606e-24
230.51        1.19635e-24        1.07350e-24        1.31920e-24
231.57        1.19924e-24        1.07612e-24        1.32237e-24
232.64        1.20216e-24        1.07876e-24        1.32556e-24
233.71        1.20510e-24        1.08142e-24        1.32878e-24
234.79        1.20807e-24        1.08410e-24        1.33203e-24
235.88        1.21105e-24        1.08681e-24        1.33530e-24
236.97        1.21406e-24        1.08953e-24        1.33859e-24
238.06        1.21710e-24        1.09228e-24        1.34192e-24
239.16        1.22016e-24        1.09505e-24        1.34527e-24
240.26        1.22324e-24        1.09784e-24        1.34864e-24
241.37        1.22635e-24        1.10065e-24        1.35204e-24
242.49        1.22948e-24        1.10349e-24        1.35547e-24
243.61        1.23263e-24        1.10635e-24        1.35892e-24
244.73        1.23582e-24        1.10923e-24        1.36240e-24
245.86        1.23902e-24        1.11213e-24        1.36591e-24
247.00        1.24225e-24        1.11506e-24        1.36945e-24
248.14        1.24551e-24        1.11801e-24        1.37302e-24
249.29        1.24880e-24        1.12098e-24        1.37661e-24
250.44        1.25211e-24        1.12398e-24        1.38024e-24
251.59        1.25545e-24        1.12700e-24        1.38389e-24
252.76        1.25881e-24        1.13005e-24        1.38758e-24
253.92        1.26221e-24        1.13312e-24        1.39129e-24
255.10        1.26563e-24        1.13622e-24        1.39504e-24
256.27        1.26908e-24        1.13935e-24        1.39882e-24
257.46        1.27256e-24        1.14250e-24        1.40262e-24
258.65        1.27607e-24        1.14568e-24        1.40647e-24
259.84        1.27961e-24        1.14889e-24        1.41034e-24
261.04        1.28318e-24        1.15212e-24        1.41425e-24
262.25        1.28678e-24        1.15538e-24        1.41819e-24
263.46        1.29041e-24        1.15867e-24        1.42216e-24
264.67        1.29407e-24        1.16198e-24        1.42617e-24
265.90        1.29776e-24        1.16532e-24        1.43020e-24
267.12        1.30148e-24        1.16869e-24        1.43427e-24
268.36        1.30523e-24        1.17208e-24        1.43837e-24
269.60        1.30900e-24        1.17550e-24        1.44250e-24
270.84        1.31280e-24        1.17895e-24        1.44666e-24
272.09        1.31663e-24        1.18242e-24        1.45085e-24
273.35        1.32049e-24        1.18591e-24        1.45507e-24
274.61        1.32437e-24        1.18943e-24        1.45932e-24
275.88        1.32828e-24        1.19297e-24        1.46360e-24
277.15        1.33222e-24        1.19653e-24        1.46790e-24
278.43        1.33618e-24        1.20012e-24        1.47224e-24
279.72        1.34016e-24        1.20373e-24        1.47660e-24
281.01        1.34417e-24        1.20736e-24        1.48098e-24
282.31        1.34821e-24        1.21102e-24        1.48540e-24
283.61        1.35227e-24        1.21470e-24        1.48984e-24
284.92        1.35636e-24        1.21840e-24        1.49431e-24
286.24        1.36047e-24        1.22213e-24        1.49881e-24
287.56        1.36461e-24        1.22588e-24        1.50334e-24
288.89        1.36878e-24        1.22966e-24        1.50790e-24
290.22        1.37298e-24        1.23347e-24        1.51249e-24
291.56        1.37721e-24        1.23730e-24        1.51712e-24
292.91        1.38147e-24        1.24116e-24        1.52177e-24
294.26        1.38576e-24        1.24505e-24        1.52646e-24
295.62        1.39008e-24        1.24896e-24        1.53119e-24
296.99        1.39443e-24        1.25291e-24        1.53595e-24
298.36        1.39881e-24        1.25688e-24        1.54074e-24
299.74        1.40323e-24        1.26089e-24        1.54558e-24
301.12        1.40764e-24        1.26488e-24        1.55040e-24
302.51        1.41207e-24        1.26889e-24        1.55526e-24
303.91        1.41654e-24        1.27293e-24        1.56015e-24
305.31        1.42104e-24        1.27700e-24        1.56507e-24
306.72        1.42557e-24        1.28110e-24        1.57004e-24
308.14        1.43014e-24        1.28524e-24        1.57504e-24
309.56        1.43474e-24        1.28940e-24        1.58007e-24
310.99        1.43937e-24        1.29359e-24        1.58515e-24
312.43        1.44403e-24        1.29782e-24        1.59025e-24
313.87        1.44873e-24        1.30207e-24        1.59540e-24
315.32        1.45346e-24        1.30635e-24        1.60058e-24
316.77        1.45823e-24        1.31066e-24        1.60579e-24
318.24        1.46302e-24        1.31500e-24        1.61104e-24
319.71        1.46785e-24        1.31937e-24        1.61633e-24
321.18        1.47271e-24        1.32377e-24        1.62165e-24
322.67        1.47760e-24        1.32820e-24        1.62700e-24
324.16        1.48252e-24        1.33266e-24        1.63239e-24
325.65        1.48748e-24        1.33714e-24        1.63781e-24
327.16        1.49246e-24        1.34166e-24        1.64327e-24
328.67        1.49748e-24        1.34620e-24        1.64876e-24
330.19        1.50253e-24        1.35077e-24        1.65428e-24
331.71        1.50760e-24        1.35537e-24        1.65984e-24
333.24        1.51271e-24        1.35999e-24        1.66543e-24
334.78        1.51785e-24        1.36465e-24        1.67106e-24
336.33        1.52303e-24        1.36933e-24        1.67672e-24
337.88        1.52823e-24        1.37405e-24        1.68242e-24
339.44        1.53347e-24        1.37879e-24        1.68815e-24
341.01        1.53874e-24        1.38357e-24        1.69392e-24
342.58        1.54404e-24        1.38837e-24        1.69972e-24
344.17        1.54938e-24        1.39320e-24        1.70556e-24
345.76        1.55475e-24        1.39807e-24        1.71143e-24
347.35        1.56016e-24        1.40297e-24        1.71735e-24
348.96        1.56560e-24        1.40789e-24        1.72330e-24
350.57        1.57107e-24        1.41285e-24        1.72929e-24
352.19        1.57658e-24        1.41785e-24        1.73532e-24
353.81        1.58213e-24        1.42287e-24        1.74139e-24
355.45        1.58771e-24        1.42793e-24        1.74749e-24
357.09        1.59333e-24        1.43302e-24        1.75364e-24
358.74        1.59899e-24        1.43815e-24        1.75983e-24
360.39        1.60468e-24        1.44331e-24        1.76606e-24
362.06        1.61041e-24        1.44850e-24        1.77233e-24
363.73        1.61618e-24        1.45373e-24        1.77864e-24
365.41        1.62199e-24        1.45900e-24        1.78499e-24
367.10        1.62784e-24        1.46429e-24        1.79138e-24
368.79        1.63372e-24        1.46963e-24        1.79782e-24
370.50        1.63964e-24        1.47499e-24        1.80429e-24
372.21        1.64560e-24        1.48040e-24        1.81081e-24
373.93        1.65160e-24        1.48583e-24        1.81737e-24
375.65        1.65764e-24        1.49130e-24        1.82397e-24
377.39        1.66371e-24        1.49681e-24        1.83061e-24
379.13        1.66982e-24        1.50235e-24        1.83729e-24
380.88        1.67597e-24        1.50793e-24        1.84401e-24
382.64        1.68216e-24        1.51354e-24        1.85078e-24
384.41        1.68838e-24        1.51918e-24        1.85758e-24
386.18        1.69465e-24        1.52486e-24        1.86443e-24
387.97        1.70095e-24        1.53058e-24        1.87132e-24
389.76        1.70729e-24        1.53633e-24        1.87825e-24
391.56        1.71366e-24        1.54211e-24        1.88522e-24
393.37        1.72008e-24        1.54793e-24        1.89223e-24
395.18        1.72653e-24        1.55378e-24        1.89928e-24
397.01        1.73302e-24        1.55967e-24        1.90638e-24
398.84        1.73955e-24        1.56559e-24        1.91351e-24
400.68        1.74612e-24        1.57155e-24        1.92069e-24
402.53        1.75272e-24        1.57753e-24        1.92792e-24
404.39        1.75937e-24        1.58355e-24        1.93519e-24
406.26        1.76605e-24        1.58960e-24        1.94250e-24
408.14        1.77277e-24        1.59569e-24        1.94985e-24
410.02        1.77953e-24        1.60181e-24        1.95725e-24
411.91        1.78633e-24        1.60798e-24        1.96469e-24
413.82        1.79317e-24        1.61417e-24        1.97217e-24
415.73        1.80005e-24        1.62041e-24        1.97970e-24
417.65        1.80698e-24        1.62668e-24        1.98727e-24
419.58        1.81394e-24        1.63299e-24        1.99489e-24
421.51        1.82095e-24        1.63934e-24        2.00255e-24
423.46        1.82800e-24        1.64573e-24        2.01026e-24
425.42        1.83509e-24        1.65216e-24        2.01802e-24
427.38        1.84222e-24        1.65863e-24        2.02582e-24
429.35        1.84940e-24        1.66513e-24        2.03367e-24
431.34        1.85663e-24        1.67168e-24        2.04157e-24
433.33        1.86389e-24        1.67827e-24        2.04952e-24
435.33        1.87121e-24        1.68490e-24        2.05752e-24
437.34        1.87857e-24        1.69157e-24        2.06556e-24
439.36        1.88597e-24        1.69829e-24        2.07366e-24
441.39        1.89343e-24        1.70504e-24        2.08181e-24
443.43        1.90093e-24        1.71184e-24        2.09001e-24
445.48        1.90847e-24        1.71869e-24        2.09826e-24
447.53        1.91607e-24        1.72558e-24        2.10657e-24
449.60        1.92372e-24        1.73251e-24        2.11492e-24
451.68        1.93141e-24        1.73949e-24        2.12333e-24
453.76        1.93916e-24        1.74651e-24        2.13180e-24
455.86        1.94695e-24        1.75358e-24        2.14032e-24
457.96        1.95479e-24        1.76070e-24        2.14889e-24
460.08        1.96269e-24        1.76786e-24        2.15752e-24
462.20        1.97063e-24        1.77506e-24        2.16621e-24
464.34        1.97863e-24        1.78232e-24        2.17495e-24
466.48        1.98668e-24        1.78962e-24        2.18374e-24
468.64        1.99477e-24        1.79696e-24        2.19259e-24
470.80        2.00292e-24        1.80435e-24        2.20149e-24
472.97        2.01112e-24        1.81179e-24        2.21045e-24
475.16        2.01937e-24        1.81928e-24        2.21947e-24
477.35        2.02768e-24        1.82681e-24        2.22854e-24
479.56        2.03603e-24        1.83439e-24        2.23767e-24
481.77        2.04444e-24        1.84202e-24        2.24685e-24
484.00        2.05289e-24        1.84970e-24        2.25609e-24
486.23        2.06140e-24        1.85742e-24        2.26539e-24
488.48        2.06997e-24        1.86519e-24        2.27474e-24
490.73        2.07858e-24        1.87301e-24        2.28415e-24
493.00        2.08725e-24        1.88088e-24        2.29362e-24
495.28        2.09597e-24        1.88880e-24        2.30314e-24
497.56        2.10474e-24        1.89676e-24        2.31272e-24
499.86        2.11357e-24        1.90477e-24        2.32236e-24
502.17        2.12248e-24        1.91285e-24        2.33211e-24
504.49        2.13145e-24        1.92099e-24        2.34191e-24
506.82        2.14047e-24        1.92917e-24        2.35178e-24
509.16        2.14955e-24        1.93740e-24        2.36170e-24
511.51        2.15868e-24        1.94568e-24        2.37168e-24
513.87        2.16787e-24        1.95402e-24        2.38173e-24
516.25        2.17711e-24        1.96240e-24        2.39183e-24
518.63        2.18641e-24        1.97083e-24        2.40199e-24
521.02        2.19576e-24        1.97932e-24        2.41221e-24
523.43        2.20517e-24        1.98785e-24        2.42249e-24
525.85        2.21464e-24        1.99644e-24        2.43284e-24
528.28        2.22416e-24        2.00507e-24        2.44324e-24
530.72        2.23373e-24        2.01376e-24        2.45370e-24
533.17        2.24336e-24        2.02250e-24        2.46423e-24
535.63        2.25305e-24        2.03129e-24        2.47482e-24
538.10        2.26280e-24        2.04014e-24        2.48547e-24
540.59        2.27260e-24        2.04903e-24        2.49618e-24
543.08        2.28247e-24        2.05798e-24        2.50695e-24
545.59        2.29239e-24        2.06698e-24        2.51779e-24
548.11        2.30236e-24        2.07604e-24        2.52869e-24
550.64        2.31240e-24        2.08514e-24        2.53965e-24
553.19        2.32249e-24        2.09431e-24        2.55067e-24
555.74        2.33264e-24        2.10352e-24        2.56176e-24
558.31        2.34285e-24        2.11279e-24        2.57291e-24
560.89        2.35312e-24        2.12211e-24        2.58413e-24
563.48        2.36345e-24        2.13149e-24        2.59541e-24
566.08        2.37384e-24        2.14092e-24        2.60676e-24
568.69        2.38429e-24        2.15041e-24        2.61817e-24
571.32        2.39480e-24        2.15996e-24        2.62965e-24
573.96        2.40537e-24        2.16956e-24        2.64119e-24
576.61        2.41601e-24        2.17921e-24        2.65280e-24
579.27        2.42670e-24        2.18892e-24        2.66448e-24
581.95        2.43746e-24        2.19869e-24        2.67622e-24
584.63        2.44828e-24        2.20852e-24        2.68804e-24
587.33        2.45916e-24        2.21841e-24        2.69992e-24
590.05        2.47011e-24        2.22835e-24        2.71186e-24
592.77        2.48112e-24        2.23835e-24        2.72388e-24
595.51        2.49219e-24        2.24841e-24        2.73597e-24
598.26        2.50333e-24        2.25853e-24        2.74812e-24
601.02        2.51456e-24        2.26873e-24        2.76040e-24
603.80        2.52593e-24        2.27904e-24        2.77282e-24
606.58        2.53736e-24        2.28941e-24        2.78531e-24
609.39        2.54886e-24        2.29984e-24        2.79787e-24
612.20        2.56042e-24        2.31034e-24        2.81051e-24
615.03        2.57205e-24        2.32089e-24        2.82321e-24
617.87        2.58375e-24        2.33151e-24        2.83600e-24
620.72        2.59552e-24        2.34218e-24        2.84885e-24
623.59        2.60735e-24        2.35292e-24        2.86178e-24
626.47        2.61925e-24        2.36372e-24        2.87478e-24
629.36        2.63122e-24        2.37458e-24        2.88785e-24
632.27        2.64325e-24        2.38550e-24        2.90100e-24
635.19        2.65535e-24        2.39649e-24        2.91422e-24
638.12        2.66752e-24        2.40754e-24        2.92751e-24
641.07        2.67976e-24        2.41865e-24        2.94088e-24
644.03        2.69207e-24        2.42982e-24        2.95432e-24
647.00        2.70444e-24        2.44105e-24        2.96783e-24
649.99        2.71688e-24        2.45235e-24        2.98142e-24
652.99        2.72939e-24        2.46371e-24        2.99508e-24
656.01        2.74197e-24        2.47513e-24        3.00882e-24
659.04        2.75462e-24        2.48661e-24        3.02263e-24
662.08        2.76734e-24        2.49816e-24        3.03651e-24
665.14        2.78013e-24        2.50977e-24        3.05048e-24
668.21        2.79299e-24        2.52145e-24        3.06452e-24
671.30        2.80592e-24        2.53320e-24        3.07864e-24
674.40        2.81893e-24        2.54501e-24        3.09284e-24
677.51        2.83201e-24        2.55690e-24        3.10712e-24
680.64        2.84516e-24        2.56885e-24        3.12148e-24
683.78        2.85839e-24        2.58086e-24        3.13592e-24
686.94        2.87170e-24        2.59295e-24        3.15044e-24
690.11        2.88508e-24        2.60511e-24        3.16505e-24
693.30        2.89855e-24        2.61735e-24        3.17975e-24
696.50        2.91209e-24        2.62965e-24        3.19453e-24
699.72        2.92571e-24        2.64203e-24        3.20939e-24
702.95        2.93941e-24        2.65448e-24        3.22435e-24
706.19        2.95320e-24        2.66701e-24        3.23939e-24
709.46        2.96706e-24        2.67961e-24        3.25452e-24
712.73        2.98101e-24        2.69228e-24        3.26973e-24
716.02        2.99504e-24        2.70503e-24        3.28504e-24
719.33        3.00914e-24        2.71786e-24        3.30043e-24
722.65        3.02333e-24        2.73076e-24        3.31591e-24
725.99        3.03760e-24        2.74373e-24        3.33148e-24
729.34        3.05195e-24        2.75678e-24        3.34713e-24
732.71        3.06638e-24        2.76990e-24        3.36287e-24
736.09        3.08090e-24        2.78309e-24        3.37870e-24
739.49        3.09549e-24        2.79636e-24        3.39462e-24
742.91        3.11016e-24        2.80970e-24        3.41062e-24
746.34        3.12491e-24        2.82312e-24        3.42671e-24
749.79        3.13975e-24        2.83661e-24        3.44288e-24
753.25        3.15466e-24        2.85017e-24        3.45914e-24
756.73        3.16965e-24        2.86381e-24        3.47549e-24
760.22        3.18472e-24        2.87752e-24        3.49193e-24
763.73        3.19988e-24        2.89131e-24        3.50845e-24
767.26        3.21512e-24        2.90517e-24        3.52506e-24
770.80        3.23044e-24        2.91911e-24        3.54177e-24
774.36        3.24584e-24        2.93312e-24        3.55856e-24
777.94        3.26133e-24        2.94722e-24        3.57544e-24
781.53        3.27690e-24        2.96139e-24        3.59242e-24
785.14        3.29256e-24        2.97564e-24        3.60948e-24
788.77        3.30830e-24        2.98997e-24        3.62664e-24
792.41        3.32414e-24        3.00438e-24        3.64390e-24
796.07        3.34005e-24        3.01886e-24        3.66124e-24
799.74        3.35606e-24        3.03344e-24        3.67869e-24
803.44        3.37234e-24        3.04823e-24        3.69645e-24
807.15        3.38873e-24        3.06312e-24        3.71433e-24
810.88        3.40521e-24        3.07810e-24        3.73231e-24
814.62        3.42178e-24        3.09316e-24        3.75039e-24
818.38        3.43844e-24        3.10831e-24        3.76858e-24
822.16        3.45521e-24        3.12355e-24        3.78686e-24
825.96        3.47206e-24        3.13887e-24        3.80525e-24
829.77        3.48902e-24        3.15428e-24        3.82375e-24
833.61        3.50606e-24        3.16978e-24        3.84234e-24
837.46        3.52321e-24        3.18537e-24        3.86105e-24
841.32        3.54045e-24        3.20105e-24        3.87985e-24
845.21        3.55780e-24        3.21682e-24        3.89877e-24
849.11        3.57524e-24        3.23268e-24        3.91779e-24
853.03        3.59278e-24        3.24863e-24        3.93692e-24
856.97        3.61042e-24        3.26467e-24        3.95616e-24
860.93        3.62816e-24        3.28081e-24        3.97550e-24
864.91        3.64600e-24        3.29704e-24        3.99496e-24
868.90        3.66394e-24        3.31336e-24        4.01453e-24
872.91        3.68199e-24        3.32977e-24        4.03420e-24
876.94        3.70014e-24        3.34628e-24        4.05399e-24
880.99        3.71839e-24        3.36289e-24        4.07389e-24
885.06        3.73675e-24        3.37959e-24        4.09390e-24
889.15        3.75521e-24        3.39639e-24        4.11403e-24
893.26        3.77378e-24        3.41328e-24        4.13427e-24
897.38        3.79245e-24        3.43027e-24        4.15463e-24
901.52        3.81123e-24        3.44736e-24        4.17510e-24
905.69        3.83012e-24        3.46455e-24        4.19569e-24
909.87        3.84912e-24        3.48184e-24        4.21639e-24
914.07        3.86822e-24        3.49923e-24        4.23721e-24
918.29        3.88744e-24        3.51672e-24        4.25815e-24
922.53        3.90676e-24        3.53431e-24        4.27921e-24
926.79        3.92620e-24        3.55201e-24        4.30039e-24
931.07        3.94575e-24        3.56980e-24        4.32170e-24
935.37        3.96541e-24        3.58770e-24        4.34312e-24
939.69        3.98519e-24        3.60571e-24        4.36467e-24
944.03        4.00508e-24        3.62382e-24        4.38634e-24
948.39        4.02509e-24        3.64204e-24        4.40813e-24
952.77        4.04521e-24        3.66036e-24        4.43006e-24
957.17        4.06545e-24        3.67880e-24        4.45210e-24
961.59        4.08581e-24        3.69734e-24        4.47428e-24
966.03        4.10629e-24        3.71599e-24        4.49659e-24
970.50        4.12689e-24        3.73475e-24        4.51902e-24
974.98        4.14760e-24        3.75363e-24        4.54158e-24
979.48        4.16844e-24        3.77261e-24        4.56428e-24
984.00        4.18941e-24        3.79171e-24        4.58711e-24
988.55        4.21049e-24        3.81092e-24        4.61007e-24
993.11        4.23170e-24        3.83025e-24        4.63316e-24
997.70        4.25304e-24        3.84969e-24        4.65639e-24
1002.31        4.27471e-24        3.86941e-24        4.68001e-24
1006.94        4.29673e-24        3.88943e-24        4.70403e-24
1011.59        4.31888e-24        3.90956e-24        4.72819e-24
1016.26        4.34116e-24        3.92982e-24        4.75250e-24
1020.95        4.36358e-24        3.95021e-24        4.77696e-24
1025.66        4.38614e-24        3.97072e-24        4.80157e-24
1030.40        4.40884e-24        3.99136e-24        4.82633e-24
1035.16        4.43168e-24        4.01212e-24        4.85123e-24
1039.94        4.45466e-24        4.03302e-24        4.87629e-24
1044.74        4.47777e-24        4.05404e-24        4.90151e-24
1049.57        4.50104e-24        4.07519e-24        4.92688e-24
1054.41        4.52444e-24        4.09648e-24        4.95240e-24
1059.28        4.54799e-24        4.11790e-24        4.97808e-24
1064.18        4.57168e-24        4.13945e-24        5.00392e-24
1069.09        4.59552e-24        4.16113e-24        5.02991e-24
1074.03        4.61951e-24        4.18295e-24        5.05607e-24
1078.99        4.64364e-24        4.20490e-24        5.08238e-24
1083.97        4.66793e-24        4.22700e-24        5.10886e-24
1088.98        4.69236e-24        4.24922e-24        5.13550e-24
1094.01        4.71695e-24        4.27159e-24        5.16231e-24
1099.06        4.74169e-24        4.29410e-24        5.18928e-24
1104.13        4.76658e-24        4.31675e-24        5.21641e-24
1109.23        4.79163e-24        4.33954e-24        5.24372e-24
1114.35        4.81683e-24        4.36247e-24        5.27119e-24
1119.50        4.84218e-24        4.38554e-24        5.29883e-24
1124.67        4.86770e-24        4.40876e-24        5.32663e-24
1129.86        4.89337e-24        4.43212e-24        5.35461e-24
1135.08        4.91919e-24        4.45562e-24        5.38276e-24
1140.32        4.94518e-24        4.47927e-24        5.41108e-24
1145.59        4.97132e-24        4.50307e-24        5.43957e-24
1150.88        4.99762e-24        4.52701e-24        5.46824e-24
1156.20        5.02409e-24        4.55110e-24        5.49708e-24
1161.54        5.05071e-24        4.57533e-24        5.52609e-24
1166.90        5.07749e-24        4.59972e-24        5.55527e-24
1172.29        5.10444e-24        4.62425e-24        5.58463e-24
1177.70        5.13155e-24        4.64893e-24        5.61417e-24
1183.14        5.15882e-24        4.67376e-24        5.64388e-24
1188.60        5.18625e-24        4.69874e-24        5.67377e-24
1194.09        5.21385e-24        4.72387e-24        5.70383e-24
1199.61        5.24161e-24        4.74915e-24        5.73408e-24
1205.15        5.26954e-24        4.77458e-24        5.76450e-24
1210.71        5.29763e-24        4.80017e-24        5.79510e-24
1216.31        5.32589e-24        4.82590e-24        5.82588e-24
1221.92        5.35432e-24        4.85180e-24        5.85685e-24
1227.57        5.38292e-24        4.87784e-24        5.88799e-24
1233.23        5.41168e-24        4.90405e-24        5.91932e-24
1238.93        5.44062e-24        4.93041e-24        5.95084e-24
1244.65        5.46973e-24        4.95693e-24        5.98254e-24
1250.40        5.49902e-24        4.98361e-24        6.01443e-24
1256.17        5.52848e-24        5.01045e-24        6.04650e-24
1261.97        5.55811e-24        5.03745e-24        6.07877e-24
1267.80        5.58792e-24        5.06461e-24        6.11123e-24
1273.66        5.61791e-24        5.09194e-24        6.14388e-24
1279.54        5.64808e-24        5.11943e-24        6.17673e-24
1285.45        5.67843e-24        5.14709e-24        6.20977e-24
1291.38        5.70896e-24        5.17492e-24        6.24301e-24
1297.35        5.73968e-24        5.20291e-24        6.27644e-24
1303.34        5.77057e-24        5.23107e-24        6.31007e-24
1309.36        5.80166e-24        5.25941e-24        6.34390e-24
1315.41        5.83293e-24        5.28791e-24        6.37794e-24
1321.48        5.86438e-24        5.31659e-24        6.41217e-24
1327.58        5.89603e-24        5.34544e-24        6.44661e-24
1333.71        5.92786e-24        5.37447e-24        6.48126e-24
1339.87        5.95989e-24        5.40367e-24        6.51611e-24
1346.06        5.99210e-24        5.43305e-24        6.55116e-24
1352.28        6.02452e-24        5.46260e-24        6.58643e-24
1358.52        6.05712e-24        5.49234e-24        6.62190e-24
1364.80        6.08992e-24        5.52225e-24        6.65759e-24
1371.10        6.12292e-24        5.55235e-24        6.69349e-24
1377.43        6.15611e-24        5.58262e-24        6.72960e-24
1383.79        6.18951e-24        5.61308e-24        6.76593e-24
1390.18        6.22310e-24        5.64373e-24        6.80247e-24
1396.60        6.25690e-24        5.67456e-24        6.83923e-24
1403.05        6.29089e-24        5.70558e-24        6.87621e-24
1409.53        6.32510e-24        5.73679e-24        6.91341e-24
1416.04        6.35950e-24        5.76818e-24        6.95082e-24
1422.58        6.39411e-24        5.79976e-24        6.98847e-24
1429.15        6.42894e-24        5.83154e-24        7.02633e-24
1435.75        6.46396e-24        5.86351e-24        7.06442e-24
1442.38        6.49920e-24        5.89567e-24        7.10273e-24
1449.04        6.53465e-24        5.92803e-24        7.14128e-24
1455.73        6.57031e-24        5.96058e-24        7.18005e-24
1462.46        6.60619e-24        5.99333e-24        7.21905e-24
1469.21        6.64228e-24        6.02627e-24        7.25828e-24
1475.99        6.67858e-24        6.05942e-24        7.29775e-24
1482.81        6.71511e-24        6.09277e-24        7.33745e-24
1489.66        6.75185e-24        6.12632e-24        7.37738e-24
1496.54        6.78881e-24        6.16007e-24        7.41755e-24
1503.45        6.82640e-24        6.19436e-24        7.45845e-24
1510.39        6.86464e-24        6.22920e-24        7.50008e-24
1517.37        6.90312e-24        6.26426e-24        7.54198e-24
1524.37        6.94183e-24        6.29953e-24        7.58413e-24
1531.41        6.98078e-24        6.33503e-24        7.62654e-24
1538.49        7.01998e-24        6.37074e-24        7.66921e-24
1545.59        7.05941e-24        6.40668e-24        7.71214e-24
1552.73        7.09909e-24        6.44285e-24        7.75534e-24
1559.90        7.13901e-24        6.47923e-24        7.79880e-24
1567.10        7.17918e-24        6.51584e-24        7.84252e-24
1574.34        7.21960e-24        6.55268e-24        7.88652e-24
1581.61        7.26026e-24        6.58975e-24        7.93078e-24
1588.91        7.30117e-24        6.62704e-24        7.97531e-24
1596.25        7.34234e-24        6.66456e-24        8.02011e-24
1603.62        7.38375e-24        6.70232e-24        8.06518e-24
1611.03        7.42542e-24        6.74031e-24        8.11053e-24
1618.47        7.46734e-24        6.77853e-24        8.15615e-24
1625.94        7.50951e-24        6.81698e-24        8.20205e-24
1633.45        7.55195e-24        6.85567e-24        8.24822e-24
1641.00        7.59464e-24        6.89460e-24        8.29467e-24
1648.57        7.63758e-24        6.93376e-24        8.34141e-24
1656.19        7.68079e-24        6.97317e-24        8.38842e-24
1663.84        7.72426e-24        7.01281e-24        8.43571e-24
1671.52        7.76799e-24        7.05269e-24        8.48329e-24
1679.24        7.81199e-24        7.09282e-24        8.53115e-24
1686.99        7.85624e-24        7.13319e-24        8.57930e-24
1694.78        7.90077e-24        7.17380e-24        8.62773e-24
1702.61        7.94556e-24        7.21466e-24        8.67645e-24
1710.47        7.99061e-24        7.25576e-24        8.72547e-24
1718.37        8.03594e-24        7.29711e-24        8.77477e-24
1726.31        8.08154e-24        7.33871e-24        8.82436e-24
1734.28        8.12741e-24        7.38056e-24        8.87425e-24
1742.29        8.17355e-24        7.42267e-24        8.92443e-24
1750.34        8.21997e-24        7.46502e-24        8.97492e-24
1758.42        8.26667e-24        7.50764e-24        9.02570e-24
1766.54        8.31364e-24        7.55051e-24        9.07678e-24
1774.70        8.36090e-24        7.59364e-24        9.12817e-24
1782.89        8.40845e-24        7.63703e-24        9.17986e-24
1791.13        8.45627e-24        7.68068e-24        9.23187e-24
1799.40        8.50439e-24        7.72460e-24        9.28418e-24
1807.71        8.55279e-24        7.76878e-24        9.33680e-24
1816.06        8.60148e-24        7.81323e-24        9.38973e-24
1824.44        8.65046e-24        7.85795e-24        9.44298e-24
1832.87        8.69974e-24        7.90293e-24        9.49655e-24
1841.33        8.74932e-24        7.94820e-24        9.55043e-24
1849.84        8.79919e-24        7.99373e-24        9.60464e-24
1858.38        8.84936e-24        8.03954e-24        9.65917e-24
1866.96        8.89983e-24        8.08563e-24        9.71402e-24
1875.58        8.95060e-24        8.13200e-24        9.76921e-24
1884.25        9.00168e-24        8.17865e-24        9.82472e-24
1892.95        9.05307e-24        8.22558e-24        9.88056e-24
1901.69        9.10476e-24        8.27280e-24        9.93673e-24
1910.47        9.15677e-24        8.32030e-24        9.99324e-24
1919.29        9.20909e-24        8.36809e-24        1.00501e-23
1928.16        9.26172e-24        8.41617e-24        1.01073e-23
1937.06        9.31467e-24        8.46455e-24        1.01648e-23
1946.01        9.36794e-24        8.51321e-24        1.02227e-23
1954.99        9.42152e-24        8.56218e-24        1.02809e-23
1964.02        9.47543e-24        8.61144e-24        1.03394e-23
1973.09        9.52967e-24        8.66099e-24        1.03983e-23
1982.21        9.58423e-24        8.71085e-24        1.04576e-23
1991.36        9.63911e-24        8.76102e-24        1.05172e-23
2000.56        9.69441e-24        8.81155e-24        1.05773e-23
2009.79        9.75132e-24        8.86346e-24        1.06392e-23
2019.08        9.80858e-24        8.91570e-24        1.07015e-23
2028.40        9.86621e-24        8.96827e-24        1.07641e-23
2037.77        9.92419e-24        9.02117e-24        1.08272e-23
2047.18        9.98254e-24        9.07440e-24        1.08907e-23
2056.63        1.00413e-23        9.12797e-24        1.09545e-23
2066.13        1.01003e-23        9.18188e-24        1.10188e-23
2075.67        1.01598e-23        9.23613e-24        1.10834e-23
2085.26        1.02196e-23        9.29072e-24        1.11485e-23
2094.89        1.02798e-23        9.34565e-24        1.12140e-23
2104.56        1.03404e-23        9.40093e-24        1.12798e-23
2114.28        1.04013e-23        9.45655e-24        1.13461e-23
2124.04        1.04627e-23        9.51253e-24        1.14128e-23
2133.85        1.05244e-23        9.56886e-24        1.14799e-23
2143.71        1.05865e-23        9.62555e-24        1.15474e-23
2153.61        1.06490e-23        9.68259e-24        1.16154e-23
2163.55        1.07119e-23        9.73999e-24        1.16838e-23
2173.54        1.07751e-23        9.79775e-24        1.17525e-23
2183.58        1.08388e-23        9.85587e-24        1.18218e-23
2193.67        1.09029e-23        9.91436e-24        1.18914e-23
2203.80        1.09673e-23        9.97321e-24        1.19615e-23
2213.97        1.10322e-23        1.00324e-23        1.20320e-23
2224.20        1.10975e-23        1.00920e-23        1.21029e-23
2234.47        1.11632e-23        1.01520e-23        1.21743e-23
2244.79        1.12293e-23        1.02123e-23        1.22462e-23
2255.16        1.12957e-23        1.02731e-23        1.23184e-23
2265.57        1.13627e-23        1.03342e-23        1.23911e-23
2276.03        1.14300e-23        1.03956e-23        1.24643e-23
2286.54        1.14977e-23        1.04575e-23        1.25379e-23
2297.10        1.15659e-23        1.05198e-23        1.26120e-23
2307.71        1.16345e-23        1.05824e-23        1.26865e-23
2318.37        1.17035e-23        1.06454e-23        1.27615e-23
2329.08        1.17729e-23        1.07089e-23        1.28369e-23
2339.83        1.18428e-23        1.07727e-23        1.29128e-23
2350.64        1.19131e-23        1.08369e-23        1.29892e-23
2361.49        1.19838e-23        1.09015e-23        1.30660e-23
2372.40        1.20549e-23        1.09665e-23        1.31434e-23
2383.35        1.21265e-23        1.10319e-23        1.32211e-23
2394.36        1.21986e-23        1.10977e-23        1.32994e-23
2405.42        1.22710e-23        1.11640e-23        1.33781e-23
2416.53        1.23440e-23        1.12306e-23        1.34573e-23
2427.69        1.24173e-23        1.12976e-23        1.35370e-23
2438.90        1.24911e-23        1.13651e-23        1.36172e-23
2450.16        1.25654e-23        1.14330e-23        1.36978e-23
2461.48        1.26401e-23        1.15013e-23        1.37790e-23
2472.84        1.27153e-23        1.15700e-23        1.38606e-23
2484.26        1.27909e-23        1.16391e-23        1.39427e-23
2495.74        1.28670e-23        1.17086e-23        1.40253e-23
2507.26        1.29435e-23        1.17786e-23        1.41084e-23
2518.84        1.30205e-23        1.18490e-23        1.41921e-23
2530.47        1.30980e-23        1.19198e-23        1.42762e-23
2542.16        1.31759e-23        1.19911e-23        1.43608e-23
2553.90        1.32543e-23        1.20628e-23        1.44459e-23
2565.69        1.33332e-23        1.21349e-23        1.45315e-23
2577.54        1.34126e-23        1.22075e-23        1.46177e-23
2589.44        1.34924e-23        1.22805e-23        1.47044e-23
2601.40        1.35728e-23        1.23540e-23        1.47915e-23
2613.42        1.36536e-23        1.24279e-23        1.48792e-23
2625.49        1.37348e-23        1.25022e-23        1.49675e-23
2637.61        1.38166e-23        1.25770e-23        1.50562e-23
2649.79        1.38989e-23        1.26523e-23        1.51455e-23
2662.03        1.39817e-23        1.27280e-23        1.52354e-23
2674.32        1.40649e-23        1.28042e-23        1.53257e-23
2686.67        1.41487e-23        1.28808e-23        1.54166e-23
2699.08        1.42330e-23        1.29579e-23        1.55081e-23
2711.54        1.43178e-23        1.30355e-23        1.56000e-23
2724.07        1.44031e-23        1.31136e-23        1.56926e-23
2736.65        1.44889e-23        1.31921e-23        1.57857e-23
2749.28        1.45752e-23        1.32711e-23        1.58793e-23
2761.98        1.46620e-23        1.33506e-23        1.59735e-23
2774.74        1.47494e-23        1.34305e-23        1.60683e-23
2787.55        1.48373e-23        1.35110e-23        1.61636e-23
2800.42        1.49257e-23        1.35919e-23        1.62595e-23
2813.36        1.50146e-23        1.36733e-23        1.63560e-23
2826.35        1.51041e-23        1.37552e-23        1.64530e-23
2839.40        1.51941e-23        1.38376e-23        1.65506e-23
2852.51        1.52847e-23        1.39205e-23        1.66488e-23
2865.69        1.53758e-23        1.40039e-23        1.67476e-23
2878.92        1.54674e-23        1.40879e-23        1.68469e-23
2892.22        1.55596e-23        1.41723e-23        1.69469e-23
2905.57        1.56523e-23        1.42572e-23        1.70474e-23
2918.99        1.57456e-23        1.43426e-23        1.71485e-23
2932.47        1.58394e-23        1.44286e-23        1.72503e-23
2946.01        1.59338e-23        1.45151e-23        1.73526e-23
2959.62        1.60288e-23        1.46020e-23        1.74555e-23
2973.29        1.61243e-23        1.46895e-23        1.75591e-23
2987.02        1.62204e-23        1.47776e-23        1.76632e-23
3000.81        1.63172e-23        1.48663e-23        1.77681e-23
3014.67        1.64168e-23        1.49573e-23        1.78762e-23
3028.59        1.65169e-23        1.50490e-23        1.79849e-23
3042.58        1.66177e-23        1.51412e-23        1.80943e-23
3056.63        1.67192e-23        1.52340e-23        1.82044e-23
3070.74        1.68212e-23        1.53273e-23        1.83152e-23
3084.93        1.69239e-23        1.54213e-23        1.84266e-23
3099.17        1.70273e-23        1.55158e-23        1.85387e-23
3113.48        1.71312e-23        1.56109e-23        1.86515e-23
3127.86        1.72358e-23        1.57067e-23        1.87650e-23
3142.31        1.73411e-23        1.58030e-23        1.88792e-23
3156.82        1.74470e-23        1.58999e-23        1.89941e-23
3171.40        1.75536e-23        1.59974e-23        1.91097e-23
3186.04        1.76608e-23        1.60955e-23        1.92261e-23
3200.76        1.77687e-23        1.61943e-23        1.93431e-23
3215.54        1.78772e-23        1.62936e-23        1.94609e-23
3230.39        1.79865e-23        1.63936e-23        1.95793e-23
3245.31        1.80964e-23        1.64942e-23        1.96985e-23
3260.29        1.82070e-23        1.65954e-23        1.98185e-23
3275.35        1.83182e-23        1.66973e-23        1.99392e-23
3290.48        1.84302e-23        1.67998e-23        2.00606e-23
3305.67        1.85428e-23        1.69029e-23        2.01827e-23
3320.94        1.86561e-23        1.70066e-23        2.03056e-23
3336.27        1.87702e-23        1.71111e-23        2.04293e-23
3351.68        1.88849e-23        1.72161e-23        2.05537e-23
3367.16        1.90004e-23        1.73218e-23        2.06789e-23
3382.71        1.91165e-23        1.74282e-23        2.08048e-23
3398.33        1.92334e-23        1.75352e-23        2.09315e-23
3414.02        1.93510e-23        1.76429e-23        2.10590e-23
3429.79        1.94693e-23        1.77513e-23        2.11873e-23
3445.63        1.95883e-23        1.78603e-23        2.13163e-23
3461.54        1.97081e-23        1.79700e-23        2.14462e-23
3477.53        1.98286e-23        1.80804e-23        2.15768e-23
3493.59        1.99499e-23        1.81915e-23        2.17082e-23
3509.72        2.00718e-23        1.83032e-23        2.18405e-23
3525.93        2.01946e-23        1.84157e-23        2.19735e-23
3542.21        2.03181e-23        1.85288e-23        2.21073e-23
3558.57        2.04423e-23        1.86427e-23        2.22420e-23
3575.00        2.05673e-23        1.87572e-23        2.23774e-23
3591.51        2.06931e-23        1.88725e-23        2.25137e-23
3608.10        2.08196e-23        1.89884e-23        2.26508e-23
3624.76        2.09470e-23        1.91051e-23        2.27888e-23
3641.50        2.10750e-23        1.92225e-23        2.29276e-23
3658.32        2.12039e-23        1.93406e-23        2.30672e-23
3675.21        2.13336e-23        1.94595e-23        2.32077e-23
3692.19        2.14640e-23        1.95790e-23        2.33490e-23
3709.24        2.15952e-23        1.96994e-23        2.34911e-23
3726.37        2.17273e-23        1.98204e-23        2.36341e-23
3743.58        2.18601e-23        1.99422e-23        2.37780e-23
3760.86        2.19937e-23        2.00647e-23        2.39228e-23
3778.23        2.21282e-23        2.01880e-23        2.40684e-23
3795.68        2.22634e-23        2.03120e-23        2.42149e-23
3813.21        2.23995e-23        2.04368e-23        2.43622e-23
3830.82        2.25364e-23        2.05624e-23        2.45105e-23
3848.51        2.26741e-23        2.06887e-23        2.46596e-23
3866.28        2.28127e-23        2.08157e-23        2.48096e-23
3884.14        2.29521e-23        2.09436e-23        2.49605e-23
3902.08        2.30923e-23        2.10722e-23        2.51123e-23
3920.10        2.32333e-23        2.12016e-23        2.52650e-23
3938.20        2.33752e-23        2.13318e-23        2.54186e-23
3956.39        2.35180e-23        2.14628e-23        2.55732e-23
3974.66        2.36616e-23        2.15946e-23        2.57286e-23
3993.01        2.38060e-23        2.17271e-23        2.58850e-23
4011.45        2.39526e-23        2.18615e-23        2.60437e-23
4029.98        2.41009e-23        2.19975e-23        2.62044e-23
4048.59        2.42501e-23        2.21342e-23        2.63660e-23
4067.29        2.44002e-23        2.22718e-23        2.65286e-23
4086.07        2.45512e-23        2.24103e-23        2.66922e-23
4104.94        2.47032e-23        2.25496e-23        2.68568e-23
4123.90        2.48560e-23        2.26897e-23        2.70223e-23
4142.94        2.50098e-23        2.28307e-23        2.71889e-23
4162.07        2.51646e-23        2.29726e-23        2.73565e-23
4181.29        2.53202e-23        2.31154e-23        2.75251e-23
4200.60        2.54769e-23        2.32590e-23        2.76947e-23
4220.00        2.56345e-23        2.34035e-23        2.78654e-23
4239.49        2.57930e-23        2.35489e-23        2.80371e-23
4259.07        2.59525e-23        2.36953e-23        2.82098e-23
4278.74        2.61130e-23        2.38425e-23        2.83836e-23
4298.50        2.62745e-23        2.39906e-23        2.85584e-23
4318.35        2.64369e-23        2.41396e-23        2.87343e-23
4338.29        2.66004e-23        2.42895e-23        2.89112e-23
4358.33        2.67648e-23        2.44404e-23        2.90892e-23
4378.45        2.69302e-23        2.45922e-23        2.92683e-23
4398.67        2.70967e-23        2.47449e-23        2.94485e-23
4418.99        2.72641e-23        2.48985e-23        2.96297e-23
4439.39        2.74326e-23        2.50531e-23        2.98121e-23
4459.90        2.76021e-23        2.52087e-23        2.99955e-23
4480.49        2.77726e-23        2.53652e-23        3.01801e-23
4501.18        2.79442e-23        2.55226e-23        3.03657e-23
4521.97        2.81168e-23        2.56811e-23        3.05525e-23
4542.85        2.82904e-23        2.58404e-23        3.07404e-23
4563.83        2.84651e-23        2.60008e-23        3.09295e-23
4584.91        2.86409e-23        2.61622e-23        3.11196e-23
4606.08        2.88177e-23        2.63245e-23        3.13109e-23
4627.35        2.89956e-23        2.64878e-23        3.15034e-23
4648.72        2.91746e-23        2.66522e-23        3.16970e-23
4670.19        2.93546e-23        2.68175e-23        3.18918e-23
4691.76        2.95358e-23        2.69838e-23        3.20877e-23
4713.43        2.97180e-23        2.71512e-23        3.22849e-23
4735.19        2.99014e-23        2.73196e-23        3.24831e-23
4757.06        3.00858e-23        2.74890e-23        3.26826e-23
4779.03        3.02714e-23        2.76594e-23        3.28833e-23
4801.10        3.04580e-23        2.78309e-23        3.30852e-23
4823.27        3.06458e-23        2.80034e-23        3.32883e-23
4845.55        3.08348e-23        2.81770e-23        3.34926e-23
4867.92        3.10248e-23        2.83516e-23        3.36981e-23
4890.40        3.12160e-23        2.85273e-23        3.39048e-23
4912.99        3.14084e-23        2.87040e-23        3.41127e-23
4935.68        3.16019e-23        2.88818e-23        3.43219e-23
4958.47        3.17965e-23        2.90607e-23        3.45324e-23
4981.37        3.19924e-23        2.92407e-23        3.47441e-23
5004.37        3.21901e-23        2.94224e-23        3.49579e-23
5027.48        3.23923e-23        2.96079e-23        3.51767e-23
5050.70        3.25957e-23        2.97945e-23        3.53968e-23
5074.03        3.28003e-23        2.99823e-23        3.56183e-23
5097.46        3.30062e-23        3.01713e-23        3.58412e-23
5121.00        3.32135e-23        3.03614e-23        3.60655e-23
5144.65        3.34219e-23        3.05528e-23        3.62911e-23
5168.41        3.36317e-23        3.07453e-23        3.65181e-23
5192.27        3.38428e-23        3.09391e-23        3.67466e-23
5216.25        3.40552e-23        3.11340e-23        3.69764e-23
5240.34        3.42689e-23        3.13302e-23        3.72077e-23
5264.54        3.44840e-23        3.15276e-23        3.74403e-23
5288.86        3.47003e-23        3.17262e-23        3.76744e-23
5313.28        3.49180e-23        3.19261e-23        3.79100e-23
5337.82        3.51371e-23        3.21272e-23        3.81470e-23
5362.47        3.53575e-23        3.23296e-23        3.83854e-23
5387.23        3.55793e-23        3.25332e-23        3.86253e-23
5412.11        3.58024e-23        3.27381e-23        3.88667e-23
5437.10        3.60269e-23        3.29442e-23        3.91096e-23
5462.21        3.62528e-23        3.31517e-23        3.93539e-23
5487.44        3.64801e-23        3.33605e-23        3.95998e-23
5512.78        3.67088e-23        3.35705e-23        3.98471e-23
5538.24        3.69389e-23        3.37818e-23        4.00960e-23
5563.82        3.71705e-23        3.39945e-23        4.03464e-23
5589.51        3.74034e-23        3.42085e-23        4.05983e-23
5615.32        3.76378e-23        3.44238e-23        4.08518e-23
5641.25        3.78736e-23        3.46405e-23        4.11068e-23
5667.31        3.81109e-23        3.48584e-23        4.13634e-23
5693.48        3.83496e-23        3.50778e-23        4.16215e-23
5719.77        3.85898e-23        3.52985e-23        4.18812e-23
5746.19        3.88315e-23        3.55206e-23        4.21425e-23
5772.72        3.90747e-23        3.57440e-23        4.24054e-23
5799.38        3.93193e-23        3.59688e-23        4.26698e-23
5826.16        3.95655e-23        3.61950e-23        4.29359e-23
5853.07        3.98131e-23        3.64226e-23        4.32036e-23
5880.10        4.00623e-23        3.66516e-23        4.34729e-23
5907.25        4.03130e-23        3.68821e-23        4.37439e-23
5934.53        4.05652e-23        3.71139e-23        4.40165e-23
5961.94        4.08189e-23        3.73472e-23        4.42907e-23
5989.47        4.10742e-23        3.75819e-23        4.45666e-23
6017.13        4.13341e-23        3.78206e-23        4.48476e-23
6044.92        4.15974e-23        3.80623e-23        4.51325e-23
6072.84        4.18624e-23        3.83056e-23        4.54192e-23
6100.88        4.21291e-23        3.85504e-23        4.57077e-23
6129.06        4.23974e-23        3.87968e-23        4.59980e-23
6157.36        4.26674e-23        3.90448e-23        4.62901e-23
6185.80        4.29391e-23        3.92943e-23        4.65840e-23
6214.36        4.32126e-23        3.95454e-23        4.68797e-23
6243.06        4.34877e-23        3.97981e-23        4.71773e-23
6271.89        4.37646e-23        4.00523e-23        4.74768e-23
6300.86        4.40432e-23        4.03082e-23        4.77781e-23
6329.96        4.43235e-23        4.05657e-23        4.80813e-23
6359.19        4.46056e-23        4.08249e-23        4.83864e-23
6388.56        4.48895e-23        4.10856e-23        4.86934e-23
6418.06        4.51752e-23        4.13480e-23        4.90023e-23
6447.70        4.54626e-23        4.16121e-23        4.93132e-23
6477.47        4.57518e-23        4.18778e-23        4.96259e-23
6507.39        4.60429e-23        4.21451e-23        4.99406e-23
6537.44        4.63357e-23        4.24142e-23        5.02573e-23
6567.63        4.66304e-23        4.26849e-23        5.05759e-23
6597.96        4.69269e-23        4.29574e-23        5.08964e-23
6628.43        4.72253e-23        4.32315e-23        5.12190e-23
6659.04        4.75255e-23        4.35074e-23        5.15435e-23
6689.79        4.78275e-23        4.37850e-23        5.18701e-23
6720.69        4.81315e-23        4.40643e-23        5.21986e-23
6751.72        4.84373e-23        4.43454e-23        5.25292e-23
6782.90        4.87450e-23        4.46282e-23        5.28618e-23
6814.23        4.90546e-23        4.49128e-23        5.31965e-23
6845.70        4.93661e-23        4.51991e-23        5.35332e-23
6877.31        4.96796e-23        4.54872e-23        5.38719e-23
6909.07        4.99950e-23        4.57771e-23        5.42128e-23
6940.98        5.03123e-23        4.60688e-23        5.45557e-23
6973.03        5.06315e-23        4.63624e-23        5.49007e-23
7005.24        5.09528e-23        4.66577e-23        5.52478e-23
7037.59        5.12759e-23        4.69548e-23        5.55971e-23
7070.09        5.16011e-23        4.72538e-23        5.59484e-23
7102.74        5.19283e-23        4.75547e-23        5.63019e-23
7135.54        5.22574e-23        4.78573e-23        5.66575e-23
7168.49        5.25886e-23        4.81619e-23        5.70153e-23
7201.60        5.29218e-23        4.84683e-23        5.73753e-23
7234.85        5.32570e-23        4.87767e-23        5.77374e-23
7268.26        5.35943e-23        4.90869e-23        5.81018e-23
7301.83        5.39337e-23        4.93990e-23        5.84683e-23
7335.55        5.42751e-23        4.97131e-23        5.88371e-23
7369.43        5.46186e-23        5.00290e-23        5.92081e-23
7403.46        5.49642e-23        5.03470e-23        5.95814e-23
7437.65        5.53119e-23        5.06669e-23        5.99569e-23
7472.00        5.56617e-23        5.09887e-23        6.03347e-23
7506.50        5.60136e-23        5.13125e-23        6.07148e-23
7541.17        5.63677e-23        5.16383e-23        6.10971e-23
7576.00        5.67240e-23        5.19662e-23        6.14818e-23
7610.98        5.70824e-23        5.22960e-23        6.18688e-23
7646.13        5.74430e-23        5.26278e-23        6.22581e-23
7681.44        5.78058e-23        5.29617e-23        6.26498e-23
7716.92        5.81707e-23        5.32976e-23        6.30438e-23
7752.55        5.85379e-23        5.36356e-23        6.34402e-23
7788.35        5.89074e-23        5.39757e-23        6.38390e-23
7824.32        5.92790e-23        5.43178e-23        6.42402e-23
7860.46        5.96529e-23        5.46620e-23        6.46438e-23
7896.76        6.00291e-23        5.50084e-23        6.50498e-23
7933.22        6.04075e-23        5.53568e-23        6.54583e-23
7969.86        6.07883e-23        5.57074e-23        6.58692e-23
8006.67        6.11707e-23        5.60595e-23        6.62819e-23
8043.64        6.15527e-23        5.64113e-23        6.66940e-23
8080.79        6.19369e-23        5.67652e-23        6.71086e-23
8118.11        6.23234e-23        5.71212e-23        6.75256e-23
8155.60        6.27121e-23        5.74793e-23        6.79450e-23
8193.26        6.31032e-23        5.78395e-23        6.83669e-23
8231.10        6.34966e-23        5.82019e-23        6.87913e-23
8269.11        6.38923e-23        5.85665e-23        6.92181e-23
8307.30        6.42903e-23        5.89332e-23        6.96474e-23
8345.66        6.46907e-23        5.93021e-23        7.00792e-23
8384.20        6.50934e-23        5.96732e-23        7.05136e-23
8422.92        6.54985e-23        6.00465e-23        7.09504e-23
8461.82        6.59059e-23        6.04220e-23        7.13898e-23
8500.90        6.63158e-23        6.07998e-23        7.18318e-23
8540.15        6.67280e-23        6.11798e-23        7.22763e-23
8579.59        6.71427e-23        6.15620e-23        7.27233e-23
8619.22        6.75597e-23        6.19464e-23        7.31730e-23
8659.02        6.79792e-23        6.23332e-23        7.36252e-23
8699.01        6.84012e-23        6.27222e-23        7.40801e-23
8739.18        6.88255e-23        6.31135e-23        7.45376e-23
8779.54        6.92524e-23        6.35071e-23        7.49977e-23
8820.08        6.96817e-23        6.39030e-23        7.54604e-23
8860.82        7.01136e-23        6.43013e-23        7.59258e-23
8901.74        7.05479e-23        6.47018e-23        7.63939e-23
8942.85        7.09847e-23        6.51048e-23        7.68646e-23
8984.14        7.14240e-23        6.55100e-23        7.73381e-23
9025.63        7.18659e-23        6.59176e-23        7.78142e-23
9067.32        7.23103e-23        6.63276e-23        7.82930e-23
9109.19        7.27573e-23        6.67400e-23        7.87746e-23
9151.26        7.32068e-23        6.71548e-23        7.92588e-23
9193.52        7.36590e-23        6.75720e-23        7.97459e-23
9235.97        7.41137e-23        6.79917e-23        8.02357e-23
9278.63        7.45710e-23        6.84137e-23        8.07283e-23
9321.48        7.50310e-23        6.88383e-23        8.12237e-23
9364.52        7.54936e-23        6.92653e-23        8.17219e-23
9407.77        7.59589e-23        6.96948e-23        8.22230e-23
9451.22        7.64268e-23        7.01268e-23        8.27269e-23
9494.86        7.68975e-23        7.05613e-23        8.32336e-23
9538.71        7.73708e-23        7.09984e-23        8.37433e-23
9582.76        7.78469e-23        7.14380e-23        8.42558e-23
9627.02        7.83257e-23        7.18801e-23        8.47712e-23
9671.48        7.88072e-23        7.23248e-23        8.52896e-23
9716.14        7.92915e-23        7.27722e-23        8.58109e-23
9761.01        7.97786e-23        7.32221e-23        8.63352e-23
9806.09        8.02685e-23        7.36746e-23        8.68624e-23
9851.37        8.07612e-23        7.41298e-23        8.73926e-23
9896.87        8.12567e-23        7.45876e-23        8.79258e-23
9942.57        8.17551e-23        7.50481e-23        8.84621e-23
9988.49        8.22563e-23        7.55113e-23        8.90014e-23


==> anc/bb_3fhl_constraints_one.txt <==
#DM constraints, bb, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low,        sigma*v_up
 10.00                inf                inf                inf
 10.05        1.26142e-21        1.13150e-21        1.39134e-21
 10.09        6.33583e-22        5.68321e-22        6.98845e-22
 10.14        4.24079e-22        3.80392e-22        4.67767e-22
 10.19        3.19157e-22        2.86274e-22        3.52040e-22
 10.23        2.56065e-22        2.29680e-22        2.82451e-22
 10.28        2.13889e-22        1.91846e-22        2.35931e-22
 10.33        1.83663e-22        1.64733e-22        2.02593e-22
 10.38        1.60906e-22        1.44320e-22        1.77493e-22
 10.42        1.43130e-22        1.28374e-22        1.57886e-22
 10.47        1.28840e-22        1.15555e-22        1.42124e-22
 10.52        1.17086e-22        1.05012e-22        1.29160e-22
 10.57        1.07234e-22        9.61748e-23        1.18294e-22
 10.62        9.88475e-23        8.86517e-23        1.09043e-22
 10.67        9.16124e-23        8.21617e-23        1.01063e-22
 10.72        8.52996e-23        7.64989e-23        9.41002e-23
 10.77        7.97371e-23        7.15093e-23        8.79649e-23
 10.81        7.47936e-23        6.70749e-23        8.25123e-23
 10.86        7.03670e-23        6.31042e-23        7.76298e-23
 10.91        6.63768e-23        5.95249e-23        7.32286e-23
 10.97        6.27585e-23        5.62793e-23        6.92377e-23
 11.02        5.94601e-23        5.33207e-23        6.55996e-23
 11.07        5.64391e-23        5.06108e-23        6.22674e-23
 11.12        5.36603e-23        4.81183e-23        5.92023e-23
 11.17        5.10944e-23        4.58167e-23        5.63721e-23
 11.22        4.87170e-23        4.36842e-23        5.37497e-23
 11.27        4.65071e-23        4.17020e-23        5.13122e-23
 11.32        4.44472e-23        3.98543e-23        4.90400e-23
 11.38        4.25220e-23        3.81275e-23        4.69165e-23
 11.43        4.07185e-23        3.65098e-23        4.49272e-23
 11.48        3.90253e-23        3.49911e-23        4.30595e-23
 11.54        3.74326e-23        3.35626e-23        4.13027e-23
 11.59        3.59317e-23        3.22163e-23        3.96471e-23
 11.64        3.45149e-23        3.09456e-23        3.80842e-23
 11.70        3.31755e-23        2.97442e-23        3.66068e-23
 11.75        3.19075e-23        2.86069e-23        3.52080e-23
 11.80        3.07055e-23        2.75288e-23        3.38821e-23
 11.86        2.95648e-23        2.65057e-23        3.26238e-23
 11.91        2.84810e-23        2.55337e-23        3.14282e-23
 11.97        2.74502e-23        2.46092e-23        3.02912e-23
 12.02        2.64690e-23        2.37292e-23        2.92088e-23
 12.08        2.55341e-23        2.28907e-23        2.81775e-23
 12.14        2.46426e-23        2.20911e-23        2.71940e-23
 12.19        2.37919e-23        2.13282e-23        2.62555e-23
 12.25        2.29794e-23        2.05996e-23        2.53593e-23
 12.30        2.22031e-23        1.99033e-23        2.45029e-23
 12.36        2.14608e-23        1.92376e-23        2.36839e-23
 12.42        2.07505e-23        1.86006e-23        2.29004e-23
 12.48        2.00706e-23        1.79909e-23        2.21504e-23
 12.53        1.94194e-23        1.74069e-23        2.14320e-23
 12.59        1.87954e-23        1.68473e-23        2.07435e-23
 12.65        1.81971e-23        1.63108e-23        2.00835e-23
 12.71        1.76233e-23        1.57962e-23        1.94505e-23
 12.77        1.70727e-23        1.53024e-23        1.88430e-23
 12.82        1.65442e-23        1.48284e-23        1.82599e-23
 12.88        1.60366e-23        1.43733e-23        1.76999e-23
 12.94        1.55490e-23        1.39360e-23        1.71619e-23
 13.00        1.50803e-23        1.35158e-23        1.66449e-23
 13.06        1.46298e-23        1.31118e-23        1.61478e-23
 13.12        1.41966e-23        1.27233e-23        1.56698e-23
 13.18        1.37798e-23        1.23496e-23        1.52100e-23
 13.25        1.33787e-23        1.19899e-23        1.47675e-23
 13.31        1.29926e-23        1.16437e-23        1.43415e-23
 13.37        1.26208e-23        1.13104e-23        1.39313e-23
 13.43        1.22628e-23        1.09893e-23        1.35362e-23
 13.49        1.19178e-23        1.06800e-23        1.31556e-23
 13.55        1.15853e-23        1.03819e-23        1.27887e-23
 13.62        1.12648e-23        1.00945e-23        1.24351e-23
 13.68        1.09558e-23        9.81741e-24        1.20941e-23
 13.74        1.06577e-23        9.55016e-24        1.17652e-23
 13.81        1.03701e-23        9.29233e-24        1.14479e-23
 13.87        1.00926e-23        9.04353e-24        1.11418e-23
 13.93        9.82480e-24        8.80338e-24        1.08462e-23
 14.00        9.56619e-24        8.57153e-24        1.05609e-23
 14.06        9.31646e-24        8.34763e-24        1.02853e-23
 14.13        9.07523e-24        8.13135e-24        1.00191e-23
 14.19        8.84216e-24        7.92239e-24        9.76193e-24
 14.26        8.61692e-24        7.72046e-24        9.51339e-24
 14.32        8.39920e-24        7.52527e-24        9.27314e-24
 14.39        8.18870e-24        7.33655e-24        9.04086e-24
 14.46        7.98513e-24        7.15405e-24        8.81622e-24
 14.52        7.78823e-24        6.97752e-24        8.59893e-24
 14.59        7.59772e-24        6.80673e-24        8.38871e-24
 14.66        7.41337e-24        6.64146e-24        8.18527e-24
 14.73        7.23493e-24        6.48150e-24        7.98836e-24
 14.79        7.06218e-24        6.32663e-24        7.79772e-24
 14.86        6.89489e-24        6.17667e-24        7.61312e-24
 14.93        6.73288e-24        6.03143e-24        7.43432e-24
 15.00        6.57592e-24        5.89073e-24        7.26111e-24
 15.07        6.42161e-24        5.75240e-24        7.09082e-24
 15.14        6.27208e-24        5.61836e-24        6.92581e-24
 15.21        6.12717e-24        5.48845e-24        6.76589e-24
 15.28        5.98670e-24        5.36253e-24        6.61087e-24
 15.35        5.85052e-24        5.24045e-24        6.46058e-24
 15.42        5.71845e-24        5.12207e-24        6.31484e-24
 15.49        5.59036e-24        5.00725e-24        6.17348e-24
 15.56        5.46611e-24        4.89587e-24        6.03634e-24
 15.63        5.34554e-24        4.78779e-24        5.90328e-24
 15.71        5.22853e-24        4.68291e-24        5.77415e-24
 15.78        5.11495e-24        4.58110e-24        5.64880e-24
 15.85        5.00469e-24        4.48227e-24        5.52711e-24
 15.93        4.89762e-24        4.38630e-24        5.40894e-24
 16.00        4.79363e-24        4.29309e-24        5.29417e-24
 16.07        4.69262e-24        4.20255e-24        5.18269e-24
 16.15        4.59448e-24        4.11459e-24        5.07437e-24
 16.22        4.49911e-24        4.02911e-24        4.96912e-24
 16.30        4.40642e-24        3.94603e-24        4.86682e-24
 16.37        4.31632e-24        3.86527e-24        4.76737e-24
 16.45        4.22872e-24        3.78676e-24        4.67068e-24
 16.52        4.14353e-24        3.71041e-24        4.57666e-24
 16.60        4.06068e-24        3.63615e-24        4.48521e-24
 16.68        3.98008e-24        3.56391e-24        4.39625e-24
 16.75        3.90166e-24        3.49363e-24        4.30970e-24
 16.83        3.82536e-24        3.42524e-24        4.22547e-24
 16.91        3.75109e-24        3.35868e-24        4.14350e-24
 16.99        3.67880e-24        3.29389e-24        4.06370e-24
 17.07        3.60841e-24        3.23081e-24        3.98601e-24
 17.14        3.53987e-24        3.16939e-24        3.91036e-24
 17.22        3.47313e-24        3.10957e-24        3.83669e-24
 17.30        3.40811e-24        3.05130e-24        3.76492e-24
 17.38        3.34477e-24        2.99453e-24        3.69500e-24
 17.46        3.28305e-24        2.93922e-24        3.62687e-24
 17.54        3.22290e-24        2.88532e-24        3.56048e-24
 17.62        3.16428e-24        2.83279e-24        3.49577e-24
 17.71        3.10713e-24        2.78158e-24        3.43269e-24
 17.79        3.05142e-24        2.73165e-24        3.37118e-24
 17.87        2.99708e-24        2.68296e-24        3.31121e-24
 17.95        2.94410e-24        2.63548e-24        3.25272e-24
 18.04        2.89241e-24        2.58916e-24        3.19566e-24
 18.12        2.84199e-24        2.54398e-24        3.14000e-24
 18.20        2.79279e-24        2.49989e-24        3.08569e-24
 18.29        2.74478e-24        2.45687e-24        3.03269e-24
 18.37        2.69793e-24        2.41488e-24        2.98097e-24
 18.46        2.65219e-24        2.37390e-24        2.93048e-24
 18.54        2.60754e-24        2.33389e-24        2.88118e-24
 18.63        2.56394e-24        2.29482e-24        2.83305e-24
 18.71        2.52136e-24        2.25668e-24        2.78605e-24
 18.80        2.47978e-24        2.21942e-24        2.74015e-24
 18.89        2.43916e-24        2.18302e-24        2.69531e-24
 18.97        2.39948e-24        2.14747e-24        2.65150e-24
 19.06        2.36071e-24        2.11273e-24        2.60870e-24
 19.15        2.32283e-24        2.07878e-24        2.56687e-24
 19.24        2.28580e-24        2.04561e-24        2.52599e-24
 19.33        2.24961e-24        2.01318e-24        2.48604e-24
 19.42        2.21423e-24        1.98148e-24        2.44698e-24
 19.50        2.17964e-24        1.95049e-24        2.40879e-24
 19.60        2.14581e-24        1.92018e-24        2.37144e-24
 19.69        2.11273e-24        1.89054e-24        2.33492e-24
 19.78        2.08038e-24        1.86156e-24        2.29920e-24
 19.87        2.04873e-24        1.83320e-24        2.26426e-24
 19.96        2.01777e-24        1.80546e-24        2.23007e-24
 20.05        1.98648e-24        1.77745e-24        2.19552e-24
 20.14        1.95511e-24        1.74936e-24        2.16086e-24
 20.24        1.92442e-24        1.72189e-24        2.12695e-24
 20.33        1.89440e-24        1.69502e-24        2.09379e-24
 20.42        1.86504e-24        1.66873e-24        2.06134e-24
 20.52        1.83631e-24        1.64302e-24        2.02960e-24
 20.61        1.80820e-24        1.61786e-24        1.99855e-24
 20.71        1.78070e-24        1.59324e-24        1.96816e-24
 20.80        1.75379e-24        1.56915e-24        1.93843e-24
 20.90        1.72746e-24        1.54558e-24        1.90934e-24
 21.00        1.70169e-24        1.52251e-24        1.88087e-24
 21.09        1.67647e-24        1.49994e-24        1.85300e-24
 21.19        1.65178e-24        1.47784e-24        1.82573e-24
 21.29        1.62762e-24        1.45621e-24        1.79903e-24
 21.39        1.60397e-24        1.43504e-24        1.77290e-24
 21.49        1.58081e-24        1.41431e-24        1.74731e-24
 21.59        1.55813e-24        1.39401e-24        1.72226e-24
 21.69        1.53593e-24        1.37414e-24        1.69773e-24
 21.79        1.51419e-24        1.35467e-24        1.67371e-24
 21.89        1.49290e-24        1.33562e-24        1.65018e-24
 21.99        1.47204e-24        1.31695e-24        1.62714e-24
 22.09        1.45162e-24        1.29866e-24        1.60457e-24
 22.19        1.43161e-24        1.28075e-24        1.58246e-24
 22.29        1.41200e-24        1.26320e-24        1.56080e-24
 22.40        1.39279e-24        1.24601e-24        1.53958e-24
 22.50        1.37397e-24        1.22916e-24        1.51878e-24
 22.60        1.35552e-24        1.21265e-24        1.49840e-24
 22.71        1.33744e-24        1.19647e-24        1.47842e-24
 22.81        1.31972e-24        1.18060e-24        1.45884e-24
 22.92        1.30235e-24        1.16506e-24        1.43965e-24
 23.02        1.28533e-24        1.14981e-24        1.42084e-24
 23.13        1.26863e-24        1.13487e-24        1.40239e-24
 23.24        1.25226e-24        1.12022e-24        1.38430e-24
 23.34        1.23620e-24        1.10584e-24        1.36656e-24
 23.45        1.22046e-24        1.09175e-24        1.34917e-24
 23.56        1.20502e-24        1.07793e-24        1.33210e-24
 23.67        1.18987e-24        1.06437e-24        1.31537e-24
 23.78        1.17501e-24        1.05107e-24        1.29895e-24
 23.89        1.16043e-24        1.03802e-24        1.28284e-24
 24.00        1.14612e-24        1.02521e-24        1.26703e-24
 24.11        1.13208e-24        1.01265e-24        1.25152e-24
 24.22        1.11830e-24        1.00031e-24        1.23629e-24
 24.33        1.10478e-24        9.88210e-25        1.22135e-24
 24.45        1.09151e-24        9.76329e-25        1.20669e-24
 24.56        1.07848e-24        9.64665e-25        1.19229e-24
 24.67        1.06568e-24        9.53215e-25        1.17815e-24
 24.79        1.05312e-24        9.41972e-25        1.16428e-24
 24.90        1.04079e-24        9.30932e-25        1.15065e-24
 25.01        1.02868e-24        9.20091e-25        1.13726e-24
 25.13        1.01678e-24        9.09443e-25        1.12412e-24
 25.25        1.00510e-24        8.98985e-25        1.11121e-24
 25.36        9.93622e-25        8.88713e-25        1.09853e-24
 25.48        9.82350e-25        8.78624e-25        1.08608e-24
 25.60        9.71278e-25        8.68714e-25        1.07384e-24
 25.72        9.60403e-25        8.58980e-25        1.06183e-24
 25.83        9.49719e-25        8.49417e-25        1.05002e-24
 25.95        9.39224e-25        8.40024e-25        1.03842e-24
 26.07        9.28913e-25        8.30795e-25        1.02703e-24
 26.19        9.18783e-25        8.21728e-25        1.01584e-24
 26.32        9.08830e-25        8.12820e-25        1.00484e-24
 26.44        8.99051e-25        8.04067e-25        9.94035e-25
 26.56        8.89442e-25        7.95466e-25        9.83418e-25
 26.68        8.79999e-25        7.87014e-25        9.72984e-25
 26.80        8.70720e-25        7.78708e-25        9.62731e-25
 26.93        8.61600e-25        7.70546e-25        9.52654e-25
 27.05        8.52637e-25        7.62523e-25        9.42751e-25
 27.18        8.43827e-25        7.54638e-25        9.33017e-25
 27.30        8.35168e-25        7.46888e-25        9.23448e-25
 27.43        8.26656e-25        7.39269e-25        9.14043e-25
 27.56        8.18288e-25        7.31779e-25        9.04797e-25
 27.68        8.10061e-25        7.24416e-25        8.95707e-25
 27.81        8.01973e-25        7.17176e-25        8.86769e-25
 27.94        7.94020e-25        7.10058e-25        8.77982e-25
 28.07        7.86200e-25        7.03058e-25        8.69341e-25
 28.20        7.78510e-25        6.96175e-25        8.60844e-25
 28.33        7.70947e-25        6.89406e-25        8.52487e-25
 28.46        7.63509e-25        6.82749e-25        8.44269e-25
 28.59        7.56193e-25        6.76201e-25        8.36185e-25
 28.72        7.48997e-25        6.69761e-25        8.28234e-25
 28.86        7.41919e-25        6.63425e-25        8.20413e-25
 28.99        7.34955e-25        6.57192e-25        8.12718e-25
 29.12        7.28104e-25        6.51060e-25        8.05148e-25
 29.26        7.21364e-25        6.45027e-25        7.97701e-25
 29.39        7.14731e-25        6.39091e-25        7.90372e-25
 29.53        7.08205e-25        6.33249e-25        7.83161e-25
 29.66        7.01782e-25        6.27501e-25        7.76064e-25
 29.80        6.95462e-25        6.21843e-25        7.69080e-25
 29.94        6.89241e-25        6.16275e-25        7.62206e-25
 30.08        6.82951e-25        6.10647e-25        7.55254e-25
 30.22        6.76628e-25        6.04991e-25        7.48266e-25
 30.36        6.70405e-25        5.99423e-25        7.41386e-25
 30.50        6.64278e-25        5.93943e-25        7.34614e-25
 30.64        6.58247e-25        5.88547e-25        7.27947e-25
 30.78        6.52310e-25        5.83236e-25        7.21384e-25
 30.92        6.46464e-25        5.78006e-25        7.14922e-25
 31.06        6.40709e-25        5.72858e-25        7.08561e-25
 31.21        6.35043e-25        5.67789e-25        7.02298e-25
 31.35        6.29465e-25        5.62798e-25        6.96131e-25
 31.50        6.23971e-25        5.57884e-25        6.90059e-25
 31.64        6.18562e-25        5.53045e-25        6.84080e-25
 31.79        6.13236e-25        5.48281e-25        6.78192e-25
 31.93        6.07991e-25        5.43588e-25        6.72394e-25
 32.08        6.02826e-25        5.38967e-25        6.66684e-25
 32.23        5.97739e-25        5.34417e-25        6.61061e-25
 32.38        5.92729e-25        5.29935e-25        6.55523e-25
 32.53        5.87795e-25        5.25520e-25        6.50069e-25
 32.68        5.82935e-25        5.21172e-25        6.44697e-25
 32.83        5.78147e-25        5.16890e-25        6.39405e-25
 32.98        5.73432e-25        5.12671e-25        6.34192e-25
 33.13        5.68786e-25        5.08515e-25        6.29057e-25
 33.29        5.64210e-25        5.04421e-25        6.23998e-25
 33.44        5.59701e-25        5.00388e-25        6.19015e-25
 33.59        5.55259e-25        4.96414e-25        6.14105e-25
 33.75        5.50883e-25        4.92499e-25        6.09267e-25
 33.91        5.46571e-25        4.88641e-25        6.04500e-25
 34.06        5.42321e-25        4.84840e-25        5.99803e-25
 34.22        5.38134e-25        4.81094e-25        5.95175e-25
 34.38        5.34008e-25        4.77402e-25        5.90614e-25
 34.54        5.29941e-25        4.73764e-25        5.86119e-25
 34.70        5.25934e-25        4.70179e-25        5.81689e-25
 34.86        5.21983e-25        4.66645e-25        5.77322e-25
 35.02        5.18090e-25        4.63161e-25        5.73019e-25
 35.18        5.14252e-25        4.59728e-25        5.68776e-25
 35.34        5.10469e-25        4.56344e-25        5.64595e-25
 35.50        5.06740e-25        4.53007e-25        5.60472e-25
 35.67        5.03063e-25        4.49718e-25        5.56408e-25
 35.83        4.99438e-25        4.46475e-25        5.52401e-25
 36.00        4.95864e-25        4.43278e-25        5.48451e-25
 36.16        4.92341e-25        4.40125e-25        5.44556e-25
 36.33        4.88866e-25        4.37017e-25        5.40715e-25
 36.50        4.85440e-25        4.33951e-25        5.36928e-25
 36.67        4.82061e-25        4.30928e-25        5.33193e-25
 36.84        4.78729e-25        4.27947e-25        5.29510e-25
 37.01        4.75442e-25        4.25007e-25        5.25877e-25
 37.18        4.72201e-25        4.22107e-25        5.22295e-25
 37.35        4.69004e-25        4.19247e-25        5.18761e-25
 37.52        4.65850e-25        4.16426e-25        5.15275e-25
 37.70        4.62740e-25        4.13643e-25        5.11837e-25
 37.87        4.59671e-25        4.10897e-25        5.08445e-25
 38.04        4.56644e-25        4.08189e-25        5.05099e-25
 38.22        4.53657e-25        4.05516e-25        5.01797e-25
 38.40        4.50710e-25        4.02880e-25        4.98540e-25
 38.57        4.47802e-25        4.00279e-25        4.95326e-25
 38.75        4.44933e-25        3.97712e-25        4.92155e-25
 38.93        4.42102e-25        3.95179e-25        4.89026e-25
 39.11        4.39309e-25        3.92680e-25        4.85938e-25
 39.29        4.36552e-25        3.90213e-25        4.82891e-25
 39.47        4.33831e-25        3.87778e-25        4.79883e-25
 39.66        4.31145e-25        3.85376e-25        4.76915e-25
 39.84        4.28495e-25        3.83004e-25        4.73985e-25
 40.02        4.25863e-25        3.80650e-25        4.71076e-25
 40.21        4.23148e-25        3.78223e-25        4.68074e-25
 40.39        4.20469e-25        3.75828e-25        4.65110e-25
 40.58        4.17823e-25        3.73463e-25        4.62183e-25
 40.77        4.15211e-25        3.71127e-25        4.59294e-25
 40.95        4.12632e-25        3.68822e-25        4.56441e-25
 41.14        4.10085e-25        3.66545e-25        4.53625e-25
 41.33        4.07570e-25        3.64297e-25        4.50843e-25
 41.52        4.05087e-25        3.62077e-25        4.48097e-25
 41.72        4.02635e-25        3.59885e-25        4.45384e-25
 41.91        4.00213e-25        3.57721e-25        4.42706e-25
 42.10        3.97822e-25        3.55583e-25        4.40061e-25
 42.30        3.95461e-25        3.53472e-25        4.37450e-25
 42.49        3.93129e-25        3.51387e-25        4.34870e-25
 42.69        3.90825e-25        3.49328e-25        4.32323e-25
 42.89        3.88551e-25        3.47295e-25        4.29807e-25
 43.08        3.86304e-25        3.45286e-25        4.27322e-25
 43.28        3.84085e-25        3.43303e-25        4.24867e-25
 43.48        3.81893e-25        3.41343e-25        4.22443e-25
 43.68        3.79729e-25        3.39408e-25        4.20049e-25
 43.89        3.77590e-25        3.37496e-25        4.17684e-25
 44.09        3.75478e-25        3.35608e-25        4.15348e-25
 44.29        3.73391e-25        3.33743e-25        4.13040e-25
 44.50        3.71330e-25        3.31900e-25        4.10760e-25
 44.70        3.69294e-25        3.30080e-25        4.08508e-25
 44.91        3.67283e-25        3.28282e-25        4.06283e-25
 45.12        3.65295e-25        3.26505e-25        4.04085e-25
 45.32        3.63332e-25        3.24750e-25        4.01914e-25
 45.53        3.61392e-25        3.23016e-25        3.99768e-25
 45.74        3.59476e-25        3.21303e-25        3.97649e-25
 45.95        3.57582e-25        3.19610e-25        3.95554e-25
 46.17        3.55711e-25        3.17938e-25        3.93485e-25
 46.38        3.53863e-25        3.16285e-25        3.91440e-25
 46.59        3.52036e-25        3.14652e-25        3.89420e-25
 46.81        3.50231e-25        3.13038e-25        3.87423e-25
 47.03        3.48447e-25        3.11444e-25        3.85451e-25
 47.24        3.46684e-25        3.09868e-25        3.83501e-25
 47.46        3.44942e-25        3.08311e-25        3.81574e-25
 47.68        3.43221e-25        3.06772e-25        3.79670e-25
 47.90        3.41520e-25        3.05251e-25        3.77788e-25
 48.12        3.39838e-25        3.03747e-25        3.75929e-25
 48.34        3.38176e-25        3.02262e-25        3.74091e-25
 48.57        3.36534e-25        3.00793e-25        3.72274e-25
 48.79        3.34910e-25        2.99342e-25        3.70478e-25
 49.02        3.33305e-25        2.97907e-25        3.68703e-25
 49.24        3.31719e-25        2.96489e-25        3.66949e-25
 49.47        3.30151e-25        2.95088e-25        3.65215e-25
 49.70        3.28601e-25        2.93702e-25        3.63501e-25
 49.93        3.27069e-25        2.92332e-25        3.61806e-25
 50.16        3.25514e-25        2.90942e-25        3.60085e-25
 50.39        3.23957e-25        2.89552e-25        3.58362e-25
 50.62        3.22418e-25        2.88177e-25        3.56659e-25
 50.86        3.20897e-25        2.86818e-25        3.54976e-25
 51.09        3.19393e-25        2.85474e-25        3.53311e-25
 51.33        3.17906e-25        2.84146e-25        3.51666e-25
 51.57        3.16437e-25        2.82833e-25        3.50040e-25
 51.80        3.14984e-25        2.81535e-25        3.48432e-25
 52.04        3.13548e-25        2.80253e-25        3.46844e-25
 52.28        3.12129e-25        2.78985e-25        3.45273e-25
 52.52        3.10727e-25        2.77732e-25        3.43722e-25
 52.77        3.09341e-25        2.76494e-25        3.42188e-25
 53.01        3.07972e-25        2.75271e-25        3.40672e-25
 53.26        3.06619e-25        2.74062e-25        3.39175e-25
 53.50        3.05282e-25        2.72868e-25        3.37695e-25
 53.75        3.03960e-25        2.71688e-25        3.36233e-25
 54.00        3.02655e-25        2.70522e-25        3.34789e-25
 54.25        3.01366e-25        2.69370e-25        3.33362e-25
 54.50        3.00092e-25        2.68232e-25        3.31952e-25
 54.75        2.98833e-25        2.67107e-25        3.30560e-25
 55.00        2.97590e-25        2.65997e-25        3.29184e-25
 55.25        2.96363e-25        2.64900e-25        3.27825e-25
 55.51        2.95150e-25        2.63817e-25        3.26483e-25
 55.77        2.93952e-25        2.62747e-25        3.25157e-25
 56.02        2.92769e-25        2.61690e-25        3.23848e-25
 56.28        2.91601e-25        2.60646e-25        3.22555e-25
 56.54        2.90447e-25        2.59615e-25        3.21278e-25
 56.80        2.89307e-25        2.58598e-25        3.20017e-25
 57.07        2.88182e-25        2.57593e-25        3.18772e-25
 57.33        2.87071e-25        2.56600e-25        3.17543e-25
 57.59        2.85975e-25        2.55620e-25        3.16329e-25
 57.86        2.84892e-25        2.54653e-25        3.15130e-25
 58.13        2.83823e-25        2.53698e-25        3.13947e-25
 58.40        2.82767e-25        2.52755e-25        3.12779e-25
 58.67        2.81725e-25        2.51825e-25        3.11626e-25
 58.94        2.80697e-25        2.50906e-25        3.10487e-25
 59.21        2.79682e-25        2.49999e-25        3.09364e-25
 59.48        2.78680e-25        2.49104e-25        3.08255e-25
 59.76        2.77691e-25        2.48221e-25        3.07161e-25
 60.03        2.76710e-25        2.47345e-25        3.06075e-25
 60.31        2.75707e-25        2.46450e-25        3.04964e-25
 60.59        2.74717e-25        2.45566e-25        3.03867e-25
 60.87        2.73739e-25        2.44693e-25        3.02785e-25
 61.15        2.72774e-25        2.43832e-25        3.01716e-25
 61.43        2.71821e-25        2.42981e-25        3.00660e-25
 61.72        2.70880e-25        2.42142e-25        2.99618e-25
 62.00        2.69951e-25        2.41313e-25        2.98589e-25
 62.29        2.69034e-25        2.40494e-25        2.97574e-25
 62.57        2.68129e-25        2.39686e-25        2.96571e-25
 62.86        2.67235e-25        2.38889e-25        2.95580e-25
 63.15        2.66352e-25        2.38101e-25        2.94603e-25
 63.45        2.65481e-25        2.37323e-25        2.93638e-25
 63.74        2.64620e-25        2.36556e-25        2.92685e-25
 64.03        2.63771e-25        2.35798e-25        2.91744e-25
 64.33        2.62932e-25        2.35050e-25        2.90815e-25
 64.63        2.62104e-25        2.34311e-25        2.89898e-25
 64.92        2.61287e-25        2.33581e-25        2.88992e-25
 65.22        2.60480e-25        2.32861e-25        2.88098e-25
 65.53        2.59683e-25        2.32150e-25        2.87215e-25
 65.83        2.58896e-25        2.31448e-25        2.86344e-25
 66.13        2.58119e-25        2.30755e-25        2.85483e-25
 66.44        2.57352e-25        2.30071e-25        2.84634e-25
 66.74        2.56595e-25        2.29396e-25        2.83795e-25
 67.05        2.55848e-25        2.28729e-25        2.82967e-25
 67.36        2.55110e-25        2.28071e-25        2.82149e-25
 67.67        2.54382e-25        2.27421e-25        2.81342e-25
 67.99        2.53663e-25        2.26779e-25        2.80546e-25
 68.30        2.52953e-25        2.26146e-25        2.79759e-25
 68.61        2.52252e-25        2.25521e-25        2.78983e-25
 68.93        2.51560e-25        2.24904e-25        2.78216e-25
 69.25        2.50877e-25        2.24295e-25        2.77459e-25
 69.57        2.50203e-25        2.23694e-25        2.76712e-25
 69.89        2.49537e-25        2.23100e-25        2.75975e-25
 70.21        2.48881e-25        2.22514e-25        2.75247e-25
 70.54        2.48232e-25        2.21936e-25        2.74529e-25
 70.86        2.47593e-25        2.21365e-25        2.73820e-25
 71.19        2.46961e-25        2.20802e-25        2.73120e-25
 71.52        2.46338e-25        2.20247e-25        2.72430e-25
 71.85        2.45724e-25        2.19699e-25        2.71748e-25
 72.18        2.45117e-25        2.19158e-25        2.71076e-25
 72.52        2.44519e-25        2.18625e-25        2.70414e-25
 72.85        2.43929e-25        2.18099e-25        2.69760e-25
 73.19        2.43348e-25        2.17580e-25        2.69115e-25
 73.52        2.42774e-25        2.17069e-25        2.68479e-25
 73.86        2.42209e-25        2.16565e-25        2.67853e-25
 74.21        2.41651e-25        2.16068e-25        2.67235e-25
 74.55        2.41102e-25        2.15578e-25        2.66625e-25
 74.89        2.40560e-25        2.15095e-25        2.66025e-25
 75.24        2.40026e-25        2.14619e-25        2.65434e-25
 75.59        2.39501e-25        2.14151e-25        2.64851e-25
 75.93        2.38983e-25        2.13689e-25        2.64277e-25
 76.29        2.38473e-25        2.13234e-25        2.63711e-25
 76.64        2.37970e-25        2.12787e-25        2.63154e-25
 76.99        2.37476e-25        2.12346e-25        2.62605e-25
 77.35        2.36989e-25        2.11912e-25        2.62065e-25
 77.70        2.36509e-25        2.11485e-25        2.61534e-25
 78.06        2.36037e-25        2.11064e-25        2.61011e-25
 78.42        2.35573e-25        2.10650e-25        2.60496e-25
 78.79        2.35116e-25        2.10244e-25        2.59989e-25
 79.15        2.34667e-25        2.09843e-25        2.59491e-25
 79.52        2.34225e-25        2.09450e-25        2.59001e-25
 79.88        2.33791e-25        2.09063e-25        2.58519e-25
 80.25        2.33333e-25        2.08655e-25        2.58011e-25
 80.62        2.32869e-25        2.08242e-25        2.57496e-25
 80.99        2.32412e-25        2.07835e-25        2.56989e-25
 81.37        2.31962e-25        2.07434e-25        2.56489e-25
 81.74        2.31519e-25        2.07040e-25        2.55998e-25
 82.12        2.31083e-25        2.06652e-25        2.55514e-25
 82.50        2.30654e-25        2.06270e-25        2.55038e-25
 82.88        2.30233e-25        2.05895e-25        2.54570e-25
 83.26        2.29818e-25        2.05526e-25        2.54110e-25
 83.65        2.29410e-25        2.05163e-25        2.53657e-25
 84.04        2.29009e-25        2.04806e-25        2.53212e-25
 84.42        2.28614e-25        2.04455e-25        2.52774e-25
 84.81        2.28227e-25        2.04110e-25        2.52344e-25
 85.21        2.27846e-25        2.03771e-25        2.51921e-25
 85.60        2.27472e-25        2.03439e-25        2.51505e-25
 85.99        2.27104e-25        2.03112e-25        2.51097e-25
 86.39        2.26743e-25        2.02791e-25        2.50696e-25
 86.79        2.26389e-25        2.02476e-25        2.50302e-25
 87.19        2.26041e-25        2.02166e-25        2.49916e-25
 87.59        2.25700e-25        2.01863e-25        2.49537e-25
 88.00        2.25365e-25        2.01565e-25        2.49164e-25
 88.40        2.25036e-25        2.01273e-25        2.48799e-25
 88.81        2.24714e-25        2.00986e-25        2.48441e-25
 89.22        2.24398e-25        2.00706e-25        2.48089e-25
 89.63        2.24088e-25        2.00430e-25        2.47745e-25
 90.05        2.23784e-25        2.00161e-25        2.47408e-25
 90.46        2.23487e-25        1.99897e-25        2.47077e-25
 90.88        2.23196e-25        1.99638e-25        2.46754e-25
 91.30        2.22911e-25        1.99385e-25        2.46437e-25
 91.72        2.22632e-25        1.99138e-25        2.46127e-25
 92.15        2.22360e-25        1.98896e-25        2.45823e-25
 92.57        2.22093e-25        1.98660e-25        2.45527e-25
 93.00        2.21833e-25        1.98429e-25        2.45237e-25
 93.43        2.21579e-25        1.98204e-25        2.44955e-25
 93.86        2.21331e-25        1.97984e-25        2.44679e-25
 94.29        2.21089e-25        1.97770e-25        2.44409e-25
 94.73        2.20854e-25        1.97561e-25        2.44147e-25
 95.17        2.20624e-25        1.97357e-25        2.43891e-25
 95.61        2.20401e-25        1.97159e-25        2.43642e-25
 96.05        2.20184e-25        1.96967e-25        2.43400e-25
 96.49        2.19972e-25        1.96780e-25        2.43165e-25
 96.94        2.19767e-25        1.96599e-25        2.42936e-25
 97.39        2.19568e-25        1.96423e-25        2.42714e-25
 97.84        2.19375e-25        1.96252e-25        2.42499e-25
 98.29        2.19189e-25        1.96087e-25        2.42290e-25
 98.74        2.19008e-25        1.95927e-25        2.42089e-25
 99.20        2.18833e-25        1.95773e-25        2.41894e-25
 99.66        2.18665e-25        1.95624e-25        2.41706e-25
100.12        2.18496e-25        1.95475e-25        2.41516e-25
100.58        2.18312e-25        1.95313e-25        2.41311e-25
101.04        2.18134e-25        1.95156e-25        2.41112e-25
101.51        2.17961e-25        1.95004e-25        2.40919e-25
101.98        2.17794e-25        1.94856e-25        2.40732e-25
102.45        2.17633e-25        1.94714e-25        2.40551e-25
102.92        2.17477e-25        1.94577e-25        2.40376e-25
103.40        2.17325e-25        1.94444e-25        2.40207e-25
103.87        2.17179e-25        1.94315e-25        2.40043e-25
104.35        2.17038e-25        1.94191e-25        2.39885e-25
104.84        2.16901e-25        1.94071e-25        2.39731e-25
105.32        2.16769e-25        1.93955e-25        2.39583e-25
105.81        2.16642e-25        1.93843e-25        2.39440e-25
106.30        2.16518e-25        1.93735e-25        2.39301e-25
106.79        2.16399e-25        1.93631e-25        2.39167e-25
107.28        2.16284e-25        1.93530e-25        2.39038e-25
107.77        2.16173e-25        1.93433e-25        2.38913e-25
108.27        2.16066e-25        1.93340e-25        2.38792e-25
108.77        2.15962e-25        1.93250e-25        2.38675e-25
109.27        2.15862e-25        1.93163e-25        2.38562e-25
109.78        2.15766e-25        1.93079e-25        2.38454e-25
110.29        2.15673e-25        1.92998e-25        2.38348e-25
110.80        2.15584e-25        1.92920e-25        2.38247e-25
111.31        2.15498e-25        1.92846e-25        2.38150e-25
111.82        2.15416e-25        1.92775e-25        2.38057e-25
112.34        2.15337e-25        1.92707e-25        2.37968e-25
112.86        2.15263e-25        1.92643e-25        2.37884e-25
113.38        2.15194e-25        1.92583e-25        2.37804e-25
113.90        2.15129e-25        1.92528e-25        2.37730e-25
114.43        2.15068e-25        1.92476e-25        2.37660e-25
114.96        2.15012e-25        1.92428e-25        2.37596e-25
115.49        2.14961e-25        1.92385e-25        2.37538e-25
116.02        2.14916e-25        1.92347e-25        2.37485e-25
116.56        2.14876e-25        1.92314e-25        2.37438e-25
117.09        2.14841e-25        1.92285e-25        2.37397e-25
117.63        2.14811e-25        1.92261e-25        2.37362e-25
118.18        2.14788e-25        1.92243e-25        2.37333e-25
118.72        2.14770e-25        1.92230e-25        2.37311e-25
119.27        2.14759e-25        1.92222e-25        2.37296e-25
119.82        2.14754e-25        1.92220e-25        2.37288e-25
120.38        2.14755e-25        1.92224e-25        2.37287e-25
120.93        2.14763e-25        1.92233e-25        2.37292e-25
121.49        2.14777e-25        1.92248e-25        2.37305e-25
122.05        2.14796e-25        1.92268e-25        2.37324e-25
122.62        2.14822e-25        1.92294e-25        2.37350e-25
123.18        2.14854e-25        1.92325e-25        2.37382e-25
123.75        2.14891e-25        1.92361e-25        2.37421e-25
124.32        2.14933e-25        1.92402e-25        2.37465e-25
124.90        2.14981e-25        1.92447e-25        2.37515e-25
125.47        2.15034e-25        1.92497e-25        2.37571e-25
126.05        2.15092e-25        1.92552e-25        2.37633e-25
126.63        2.15155e-25        1.92611e-25        2.37700e-25
127.22        2.15223e-25        1.92675e-25        2.37772e-25
127.81        2.15296e-25        1.92742e-25        2.37849e-25
128.40        2.15373e-25        1.92814e-25        2.37931e-25
128.99        2.15454e-25        1.92889e-25        2.38018e-25
129.59        2.15539e-25        1.92969e-25        2.38110e-25
130.18        2.15629e-25        1.93052e-25        2.38206e-25
130.79        2.15723e-25        1.93139e-25        2.38307e-25
131.39        2.15821e-25        1.93229e-25        2.38413e-25
132.00        2.15923e-25        1.93323e-25        2.38522e-25
132.61        2.16029e-25        1.93421e-25        2.38637e-25
133.22        2.16139e-25        1.93523e-25        2.38756e-25
133.83        2.16254e-25        1.93628e-25        2.38880e-25
134.45        2.16373e-25        1.93738e-25        2.39008e-25
135.07        2.16496e-25        1.93851e-25        2.39141e-25
135.70        2.16624e-25        1.93968e-25        2.39279e-25
136.32        2.16756e-25        1.94089e-25        2.39422e-25
136.95        2.16892e-25        1.94214e-25        2.39570e-25
137.58        2.17033e-25        1.94343e-25        2.39722e-25
138.22        2.17178e-25        1.94477e-25        2.39880e-25
138.86        2.17328e-25        1.94614e-25        2.40042e-25
139.50        2.17483e-25        1.94755e-25        2.40210e-25
140.14        2.17642e-25        1.94901e-25        2.40383e-25
140.79        2.17805e-25        1.95050e-25        2.40560e-25
141.44        2.17974e-25        1.95204e-25        2.40743e-25
142.09        2.18147e-25        1.95362e-25        2.40931e-25
142.75        2.18325e-25        1.95524e-25        2.41125e-25
143.41        2.18507e-25        1.95691e-25        2.41323e-25
144.07        2.18693e-25        1.95861e-25        2.41526e-25
144.74        2.18885e-25        1.96036e-25        2.41734e-25
145.41        2.19080e-25        1.96214e-25        2.41947e-25
146.08        2.19281e-25        1.96396e-25        2.42165e-25
146.75        2.19485e-25        1.96583e-25        2.42388e-25
147.43        2.19694e-25        1.96773e-25        2.42615e-25
148.11        2.19908e-25        1.96968e-25        2.42848e-25
148.79        2.20126e-25        1.97166e-25        2.43085e-25
149.48        2.20348e-25        1.97369e-25        2.43327e-25
150.17        2.20568e-25        1.97569e-25        2.43567e-25
150.87        2.20773e-25        1.97756e-25        2.43790e-25
151.56        2.20982e-25        1.97946e-25        2.44017e-25
152.26        2.21195e-25        1.98140e-25        2.44249e-25
152.97        2.21412e-25        1.98338e-25        2.44486e-25
153.67        2.21634e-25        1.98540e-25        2.44728e-25
154.38        2.21860e-25        1.98745e-25        2.44974e-25
155.09        2.22090e-25        1.98955e-25        2.45225e-25
155.81        2.22325e-25        1.99168e-25        2.45481e-25
156.53        2.22564e-25        1.99386e-25        2.45741e-25
157.25        2.22807e-25        1.99607e-25        2.46007e-25
157.98        2.23055e-25        1.99833e-25        2.46277e-25
158.71        2.23307e-25        2.00063e-25        2.46552e-25
159.44        2.23564e-25        2.00296e-25        2.46833e-25
160.18        2.23826e-25        2.00534e-25        2.47118e-25
160.92        2.24092e-25        2.00776e-25        2.47409e-25
161.66        2.24363e-25        2.01022e-25        2.47704e-25
162.41        2.24638e-25        2.01272e-25        2.48004e-25
163.16        2.24918e-25        2.01526e-25        2.48310e-25
163.91        2.25203e-25        2.01785e-25        2.48621e-25
164.67        2.25492e-25        2.02048e-25        2.48936e-25
165.43        2.25786e-25        2.02314e-25        2.49257e-25
166.19        2.26084e-25        2.02585e-25        2.49583e-25
166.96        2.26387e-25        2.02860e-25        2.49914e-25
167.73        2.26695e-25        2.03140e-25        2.50250e-25
168.51        2.27007e-25        2.03423e-25        2.50591e-25
169.28        2.27324e-25        2.03711e-25        2.50937e-25
170.07        2.27646e-25        2.04003e-25        2.51289e-25
170.85        2.27972e-25        2.04299e-25        2.51645e-25
171.64        2.28303e-25        2.04600e-25        2.52007e-25
172.43        2.28639e-25        2.04905e-25        2.52374e-25
173.23        2.28980e-25        2.05214e-25        2.52746e-25
174.03        2.29325e-25        2.05527e-25        2.53123e-25
174.83        2.29675e-25        2.05845e-25        2.53506e-25
175.64        2.30030e-25        2.06167e-25        2.53894e-25
176.45        2.30390e-25        2.06493e-25        2.54287e-25
177.27        2.30754e-25        2.06824e-25        2.54685e-25
178.08        2.31124e-25        2.07159e-25        2.55089e-25
178.91        2.31498e-25        2.07498e-25        2.55498e-25
179.73        2.31877e-25        2.07842e-25        2.55913e-25
180.56        2.32261e-25        2.08190e-25        2.56333e-25
181.40        2.32650e-25        2.08543e-25        2.56758e-25
182.23        2.33044e-25        2.08900e-25        2.57189e-25
183.08        2.33443e-25        2.09261e-25        2.57624e-25
183.92        2.33847e-25        2.09627e-25        2.58066e-25
184.77        2.34255e-25        2.09998e-25        2.58513e-25
185.62        2.34669e-25        2.10373e-25        2.58965e-25
186.48        2.35087e-25        2.10752e-25        2.59422e-25
187.34        2.35510e-25        2.11135e-25        2.59885e-25
188.21        2.35938e-25        2.11523e-25        2.60353e-25
189.08        2.36371e-25        2.11916e-25        2.60826e-25
189.95        2.36809e-25        2.12313e-25        2.61305e-25
190.83        2.37252e-25        2.12714e-25        2.61789e-25
191.71        2.37699e-25        2.13119e-25        2.62279e-25
192.59        2.38152e-25        2.13530e-25        2.62774e-25
193.48        2.38609e-25        2.13944e-25        2.63274e-25
194.38        2.39071e-25        2.14363e-25        2.63779e-25
195.27        2.39538e-25        2.14786e-25        2.64290e-25
196.18        2.40010e-25        2.15214e-25        2.64806e-25
197.08        2.40487e-25        2.15646e-25        2.65328e-25
197.99        2.40968e-25        2.16082e-25        2.65854e-25
198.91        2.41455e-25        2.16523e-25        2.66387e-25
199.83        2.41946e-25        2.16968e-25        2.66924e-25
200.75        2.42427e-25        2.17404e-25        2.67451e-25
201.68        2.42910e-25        2.17841e-25        2.67979e-25
202.61        2.43397e-25        2.18282e-25        2.68513e-25
203.54        2.43889e-25        2.18727e-25        2.69051e-25
204.48        2.44386e-25        2.19176e-25        2.69595e-25
205.43        2.44887e-25        2.19630e-25        2.70144e-25
206.38        2.45393e-25        2.20088e-25        2.70698e-25
207.33        2.45904e-25        2.20550e-25        2.71257e-25
208.29        2.46419e-25        2.21017e-25        2.71822e-25
209.25        2.46940e-25        2.21488e-25        2.72391e-25
210.21        2.47465e-25        2.21963e-25        2.72966e-25
211.18        2.47994e-25        2.22442e-25        2.73546e-25
212.16        2.48529e-25        2.22926e-25        2.74132e-25
213.14        2.49068e-25        2.23414e-25        2.74722e-25
214.12        2.49612e-25        2.23907e-25        2.75318e-25
215.11        2.50161e-25        2.24403e-25        2.75919e-25
216.11        2.50714e-25        2.24904e-25        2.76525e-25
217.10        2.51273e-25        2.25410e-25        2.77136e-25
218.11        2.51836e-25        2.25919e-25        2.77753e-25
219.11        2.52404e-25        2.26433e-25        2.78374e-25
220.13        2.52976e-25        2.26952e-25        2.79001e-25
221.14        2.53554e-25        2.27474e-25        2.79634e-25
222.16        2.54136e-25        2.28001e-25        2.80271e-25
223.19        2.54723e-25        2.28533e-25        2.80914e-25
224.22        2.55315e-25        2.29069e-25        2.81562e-25
225.26        2.55912e-25        2.29609e-25        2.82216e-25
226.30        2.56514e-25        2.30154e-25        2.82875e-25
227.34        2.57121e-25        2.30703e-25        2.83539e-25
228.39        2.57732e-25        2.31256e-25        2.84208e-25
229.45        2.58349e-25        2.31814e-25        2.84883e-25
230.51        2.58970e-25        2.32377e-25        2.85564e-25
231.57        2.59597e-25        2.32944e-25        2.86250e-25
232.64        2.60228e-25        2.33516e-25        2.86941e-25
233.71        2.60865e-25        2.34092e-25        2.87638e-25
234.79        2.61507e-25        2.34673e-25        2.88340e-25
235.88        2.62153e-25        2.35258e-25        2.89048e-25
236.97        2.62805e-25        2.35848e-25        2.89762e-25
238.06        2.63462e-25        2.36443e-25        2.90481e-25
239.16        2.64124e-25        2.37043e-25        2.91206e-25
240.26        2.64791e-25        2.37647e-25        2.91936e-25
241.37        2.65464e-25        2.38255e-25        2.92672e-25
242.49        2.66142e-25        2.38869e-25        2.93414e-25
243.61        2.66825e-25        2.39488e-25        2.94162e-25
244.73        2.67513e-25        2.40111e-25        2.94916e-25
245.86        2.68207e-25        2.40739e-25        2.95675e-25
247.00        2.68907e-25        2.41373e-25        2.96441e-25
248.14        2.69612e-25        2.42012e-25        2.97213e-25
249.29        2.70323e-25        2.42655e-25        2.97992e-25
250.44        2.71040e-25        2.43304e-25        2.98776e-25
251.59        2.71763e-25        2.43959e-25        2.99567e-25
252.76        2.72492e-25        2.44619e-25        3.00365e-25
253.92        2.73227e-25        2.45284e-25        3.01169e-25
255.10        2.73967e-25        2.45955e-25        3.01980e-25
256.27        2.74715e-25        2.46632e-25        3.02798e-25
257.46        2.75468e-25        2.47314e-25        3.03622e-25
258.65        2.76228e-25        2.48002e-25        3.04454e-25
259.84        2.76994e-25        2.48696e-25        3.05292e-25
261.04        2.77767e-25        2.49396e-25        3.06138e-25
262.25        2.78547e-25        2.50102e-25        3.06991e-25
263.46        2.79332e-25        2.50814e-25        3.07851e-25
264.67        2.80125e-25        2.51531e-25        3.08718e-25
265.90        2.80923e-25        2.52254e-25        3.09592e-25
267.12        2.81728e-25        2.52983e-25        3.10473e-25
268.36        2.82539e-25        2.53718e-25        3.11360e-25
269.60        2.83356e-25        2.54458e-25        3.12254e-25
270.84        2.84179e-25        2.55203e-25        3.13155e-25
272.09        2.85008e-25        2.55954e-25        3.14062e-25
273.35        2.85843e-25        2.56710e-25        3.14975e-25
274.61        2.86683e-25        2.57472e-25        3.15895e-25
275.88        2.87530e-25        2.58238e-25        3.16821e-25
277.15        2.88381e-25        2.59010e-25        3.17753e-25
278.43        2.89239e-25        2.59787e-25        3.18691e-25
279.72        2.90101e-25        2.60568e-25        3.19635e-25
281.01        2.90970e-25        2.61355e-25        3.20584e-25
282.31        2.91843e-25        2.62146e-25        3.21540e-25
283.61        2.92722e-25        2.62943e-25        3.22502e-25
284.92        2.93607e-25        2.63744e-25        3.23469e-25
286.24        2.94497e-25        2.64551e-25        3.24443e-25
287.56        2.95394e-25        2.65364e-25        3.25424e-25
288.89        2.96296e-25        2.66182e-25        3.26411e-25
290.22        2.97205e-25        2.67005e-25        3.27405e-25
291.56        2.98120e-25        2.67835e-25        3.28406e-25
292.91        2.99042e-25        2.68670e-25        3.29414e-25
294.26        2.99970e-25        2.69511e-25        3.30429e-25
295.62        3.00906e-25        2.70359e-25        3.31452e-25
296.99        3.01848e-25        2.71213e-25        3.32482e-25
298.36        3.02797e-25        2.72073e-25        3.33520e-25
299.74        3.03754e-25        2.72941e-25        3.34566e-25
301.12        3.04708e-25        2.73804e-25        3.35611e-25
302.51        3.05667e-25        2.74673e-25        3.36662e-25
303.91        3.06634e-25        2.75548e-25        3.37721e-25
305.31        3.07608e-25        2.76429e-25        3.38787e-25
306.72        3.08589e-25        2.77317e-25        3.39862e-25
308.14        3.09578e-25        2.78212e-25        3.40944e-25
309.56        3.10573e-25        2.79113e-25        3.42034e-25
310.99        3.11576e-25        2.80020e-25        3.43132e-25
312.43        3.12586e-25        2.80934e-25        3.44238e-25
313.87        3.13603e-25        2.81855e-25        3.45351e-25
315.32        3.14627e-25        2.82782e-25        3.46472e-25
316.77        3.15658e-25        2.83715e-25        3.47601e-25
318.24        3.16696e-25        2.84655e-25        3.48737e-25
319.71        3.17741e-25        2.85601e-25        3.49881e-25
321.18        3.18793e-25        2.86553e-25        3.51033e-25
322.67        3.19852e-25        2.87511e-25        3.52192e-25
324.16        3.20917e-25        2.88476e-25        3.53358e-25
325.65        3.21990e-25        2.89447e-25        3.54532e-25
327.16        3.23069e-25        2.90424e-25        3.55714e-25
328.67        3.24155e-25        2.91408e-25        3.56902e-25
330.19        3.25247e-25        2.92397e-25        3.58098e-25
331.71        3.26347e-25        2.93392e-25        3.59301e-25
333.24        3.27453e-25        2.94394e-25        3.60512e-25
334.78        3.28566e-25        2.95402e-25        3.61730e-25
336.33        3.29685e-25        2.96416e-25        3.62955e-25
337.88        3.30812e-25        2.97436e-25        3.64188e-25
339.44        3.31946e-25        2.98463e-25        3.65429e-25
341.01        3.33087e-25        2.99496e-25        3.66677e-25
342.58        3.34235e-25        3.00536e-25        3.67933e-25
344.17        3.35390e-25        3.01583e-25        3.69197e-25
345.76        3.36553e-25        3.02636e-25        3.70469e-25
347.35        3.37723e-25        3.03696e-25        3.71750e-25
348.96        3.38900e-25        3.04763e-25        3.73038e-25
350.57        3.40086e-25        3.05837e-25        3.74335e-25
352.19        3.41278e-25        3.06917e-25        3.75640e-25
353.81        3.42479e-25        3.08005e-25        3.76953e-25
355.45        3.43688e-25        3.09100e-25        3.78275e-25
357.09        3.44904e-25        3.10202e-25        3.79606e-25
358.74        3.46128e-25        3.11312e-25        3.80945e-25
360.39        3.47361e-25        3.12429e-25        3.82293e-25
362.06        3.48602e-25        3.13553e-25        3.83650e-25
363.73        3.49851e-25        3.14685e-25        3.85016e-25
365.41        3.51108e-25        3.15825e-25        3.86391e-25
367.10        3.52373e-25        3.16971e-25        3.87775e-25
368.79        3.53647e-25        3.18126e-25        3.89168e-25
370.50        3.54929e-25        3.19288e-25        3.90570e-25
372.21        3.56219e-25        3.20457e-25        3.91980e-25
373.93        3.57517e-25        3.21634e-25        3.93400e-25
375.65        3.58824e-25        3.22818e-25        3.94829e-25
377.39        3.60138e-25        3.24010e-25        3.96266e-25
379.13        3.61461e-25        3.25210e-25        3.97713e-25
380.88        3.62792e-25        3.26417e-25        3.99168e-25
382.64        3.64132e-25        3.27631e-25        4.00632e-25
384.41        3.65479e-25        3.28853e-25        4.02106e-25
386.18        3.66835e-25        3.30083e-25        4.03588e-25
387.97        3.68199e-25        3.31320e-25        4.05079e-25
389.76        3.69571e-25        3.32564e-25        4.06579e-25
391.56        3.70952e-25        3.33816e-25        4.08088e-25
393.37        3.72341e-25        3.35076e-25        4.09606e-25
395.18        3.73738e-25        3.36343e-25        4.11132e-25
397.01        3.75143e-25        3.37617e-25        4.12668e-25
398.84        3.76556e-25        3.38899e-25        4.14213e-25
400.68        3.77977e-25        3.40188e-25        4.15767e-25
402.53        3.79407e-25        3.41483e-25        4.17331e-25
404.39        3.80845e-25        3.42786e-25        4.18905e-25
406.26        3.82292e-25        3.44096e-25        4.20487e-25
408.14        3.83746e-25        3.45414e-25        4.22079e-25
410.02        3.85210e-25        3.46740e-25        4.23680e-25
411.91        3.86682e-25        3.48074e-25        4.25290e-25
413.82        3.88163e-25        3.49416e-25        4.26910e-25
415.73        3.89652e-25        3.50765e-25        4.28539e-25
417.65        3.91151e-25        3.52123e-25        4.30179e-25
419.58        3.92659e-25        3.53490e-25        4.31828e-25
421.51        3.94175e-25        3.54864e-25        4.33486e-25
423.46        3.95701e-25        3.56247e-25        4.35155e-25
425.42        3.97236e-25        3.57638e-25        4.36834e-25
427.38        3.98781e-25        3.59038e-25        4.38524e-25
429.35        4.00335e-25        3.60447e-25        4.40223e-25
431.34        4.01899e-25        3.61864e-25        4.41933e-25
433.33        4.03472e-25        3.63291e-25        4.43654e-25
435.33        4.05055e-25        3.64726e-25        4.45385e-25
437.34        4.06648e-25        3.66170e-25        4.47127e-25
439.36        4.08251e-25        3.67623e-25        4.48879e-25
441.39        4.09865e-25        3.69086e-25        4.50643e-25
443.43        4.11488e-25        3.70558e-25        4.52418e-25
445.48        4.13122e-25        3.72040e-25        4.54205e-25
447.53        4.14766e-25        3.73531e-25        4.56002e-25
449.60        4.16421e-25        3.75031e-25        4.57811e-25
451.68        4.18087e-25        3.76542e-25        4.59632e-25
453.76        4.19763e-25        3.78062e-25        4.61465e-25
455.86        4.21451e-25        3.79593e-25        4.63309e-25
457.96        4.23149e-25        3.81133e-25        4.65165e-25
460.08        4.24858e-25        3.82683e-25        4.67033e-25
462.20        4.26578e-25        3.84243e-25        4.68913e-25
464.34        4.28309e-25        3.85813e-25        4.70804e-25
466.48        4.30050e-25        3.87393e-25        4.72708e-25
468.64        4.31803e-25        3.88983e-25        4.74623e-25
470.80        4.33567e-25        3.90583e-25        4.76551e-25
472.97        4.35342e-25        3.92194e-25        4.78490e-25
475.16        4.37128e-25        3.93814e-25        4.80442e-25
477.35        4.38925e-25        3.95445e-25        4.82405e-25
479.56        4.40734e-25        3.97086e-25        4.84381e-25
481.77        4.42553e-25        3.98737e-25        4.86369e-25
484.00        4.44384e-25        4.00399e-25        4.88369e-25
486.23        4.46226e-25        4.02071e-25        4.90382e-25
488.48        4.48080e-25        4.03753e-25        4.92407e-25
490.73        4.49945e-25        4.05446e-25        4.94444e-25
493.00        4.51821e-25        4.07149e-25        4.96493e-25
495.28        4.53708e-25        4.08862e-25        4.98555e-25
497.56        4.55607e-25        4.10586e-25        5.00629e-25
499.86        4.57518e-25        4.12321e-25        5.02715e-25
502.17        4.59447e-25        4.14070e-25        5.04825e-25
504.49        4.61389e-25        4.15831e-25        5.06947e-25
506.82        4.63342e-25        4.17602e-25        5.09082e-25
509.16        4.65307e-25        4.19384e-25        5.11231e-25
511.51        4.67284e-25        4.21177e-25        5.13391e-25
513.87        4.69273e-25        4.22981e-25        5.15565e-25
516.25        4.71273e-25        4.24795e-25        5.17752e-25
518.63        4.73286e-25        4.26620e-25        5.19952e-25
521.02        4.75311e-25        4.28457e-25        5.22164e-25
523.43        4.77347e-25        4.30304e-25        5.24390e-25
525.85        4.79396e-25        4.32163e-25        5.26629e-25
528.28        4.81457e-25        4.34032e-25        5.28881e-25
530.72        4.83530e-25        4.35913e-25        5.31146e-25
533.17        4.85615e-25        4.37805e-25        5.33425e-25
535.63        4.87712e-25        4.39708e-25        5.35717e-25
538.10        4.89822e-25        4.41622e-25        5.38022e-25
540.59        4.91944e-25        4.43548e-25        5.40340e-25
543.08        4.94079e-25        4.45485e-25        5.42673e-25
545.59        4.96226e-25        4.47434e-25        5.45018e-25
548.11        4.98386e-25        4.49394e-25        5.47377e-25
550.64        5.00558e-25        4.51365e-25        5.49750e-25
553.19        5.02743e-25        4.53348e-25        5.52137e-25
555.74        5.04940e-25        4.55343e-25        5.54537e-25
558.31        5.07150e-25        4.57350e-25        5.56951e-25
560.89        5.09374e-25        4.59368e-25        5.59379e-25
563.48        5.11610e-25        4.61398e-25        5.61821e-25
566.08        5.13859e-25        4.63440e-25        5.64278e-25
568.69        5.16121e-25        4.65493e-25        5.66748e-25
571.32        5.18396e-25        4.67559e-25        5.69232e-25
573.96        5.20684e-25        4.69637e-25        5.71731e-25
576.61        5.22986e-25        4.71728e-25        5.74244e-25
579.27        5.25301e-25        4.73830e-25        5.76772e-25
581.95        5.27630e-25        4.75945e-25        5.79314e-25
584.63        5.29972e-25        4.78072e-25        5.81871e-25
587.33        5.32327e-25        4.80212e-25        5.84443e-25
590.05        5.34697e-25        4.82364e-25        5.87029e-25
592.77        5.37080e-25        4.84529e-25        5.89631e-25
595.51        5.39477e-25        4.86707e-25        5.92247e-25
598.26        5.41888e-25        4.88897e-25        5.94879e-25
601.02        5.44320e-25        4.91106e-25        5.97535e-25
603.80        5.46780e-25        4.93338e-25        6.00223e-25
606.58        5.49255e-25        4.95583e-25        6.02927e-25
609.39        5.51744e-25        4.97841e-25        6.05647e-25
612.20        5.54247e-25        5.00112e-25        6.08382e-25
615.03        5.56765e-25        5.02396e-25        6.11133e-25
617.87        5.59297e-25        5.04694e-25        6.13900e-25
620.72        5.61844e-25        5.07005e-25        6.16682e-25
623.59        5.64405e-25        5.09330e-25        6.19481e-25
626.47        5.66981e-25        5.11668e-25        6.22295e-25
629.36        5.69572e-25        5.14019e-25        6.25125e-25
632.27        5.72177e-25        5.16383e-25        6.27971e-25
635.19        5.74797e-25        5.18761e-25        6.30832e-25
638.12        5.77431e-25        5.21153e-25        6.33710e-25
641.07        5.80080e-25        5.23557e-25        6.36603e-25
644.03        5.82744e-25        5.25976e-25        6.39513e-25
647.00        5.85423e-25        5.28407e-25        6.42438e-25
649.99        5.88116e-25        5.30853e-25        6.45379e-25
652.99        5.90824e-25        5.33311e-25        6.48336e-25
656.01        5.93547e-25        5.35784e-25        6.51310e-25
659.04        5.96285e-25        5.38270e-25        6.54299e-25
662.08        5.99038e-25        5.40770e-25        6.57305e-25
665.14        6.01806e-25        5.43284e-25        6.60328e-25
668.21        6.04590e-25        5.45812e-25        6.63367e-25
671.30        6.07389e-25        5.48355e-25        6.66424e-25
674.40        6.10205e-25        5.50912e-25        6.69498e-25
677.51        6.13036e-25        5.53484e-25        6.72589e-25
680.64        6.15884e-25        5.56071e-25        6.75697e-25
683.78        6.18748e-25        5.58672e-25        6.78823e-25
686.94        6.21628e-25        5.61289e-25        6.81968e-25
690.11        6.24526e-25        5.63922e-25        6.85130e-25
693.30        6.27440e-25        5.66570e-25        6.88311e-25
696.50        6.30372e-25        5.69233e-25        6.91510e-25
699.72        6.33320e-25        5.71913e-25        6.94728e-25
702.95        6.36286e-25        5.74608e-25        6.97965e-25
706.19        6.39270e-25        5.77320e-25        7.01221e-25
709.46        6.42272e-25        5.80047e-25        7.04496e-25
712.73        6.45290e-25        5.82791e-25        7.07790e-25
716.02        6.48327e-25        5.85551e-25        7.11103e-25
719.33        6.51381e-25        5.88327e-25        7.14434e-25
722.65        6.54452e-25        5.91119e-25        7.17785e-25
725.99        6.57541e-25        5.93927e-25        7.21155e-25
729.34        6.60648e-25        5.96751e-25        7.24544e-25
732.71        6.63771e-25        5.99592e-25        7.27951e-25
736.09        6.66913e-25        6.02448e-25        7.31378e-25
739.49        6.70071e-25        6.05320e-25        7.34823e-25
742.91        6.73248e-25        6.08208e-25        7.38287e-25
746.34        6.76441e-25        6.11112e-25        7.41770e-25
749.79        6.79652e-25        6.14032e-25        7.45271e-25
753.25        6.82880e-25        6.16968e-25        7.48791e-25
756.73        6.86125e-25        6.19920e-25        7.52330e-25
760.22        6.89388e-25        6.22889e-25        7.55888e-25
763.73        6.92669e-25        6.25873e-25        7.59465e-25
767.26        6.95967e-25        6.28874e-25        7.63061e-25
770.80        6.99284e-25        6.31891e-25        7.66676e-25
774.36        7.02618e-25        6.34925e-25        7.70311e-25
777.94        7.05971e-25        6.37975e-25        7.73966e-25
781.53        7.09342e-25        6.41043e-25        7.77640e-25
785.14        7.12731e-25        6.44128e-25        7.81335e-25
788.77        7.16139e-25        6.47229e-25        7.85049e-25
792.41        7.19566e-25        6.50349e-25        7.88784e-25
796.07        7.23012e-25        6.53485e-25        7.92539e-25
799.74        7.26477e-25        6.56639e-25        7.96315e-25
803.44        7.30001e-25        6.59842e-25        8.00160e-25
807.15        7.33548e-25        6.63066e-25        8.04030e-25
810.88        7.37115e-25        6.66308e-25        8.07923e-25
814.62        7.40703e-25        6.69568e-25        8.11837e-25
818.38        7.44310e-25        6.72848e-25        8.15773e-25
822.16        7.47939e-25        6.76146e-25        8.19731e-25
825.96        7.51588e-25        6.79463e-25        8.23712e-25
829.77        7.55257e-25        6.82799e-25        8.27715e-25
833.61        7.58948e-25        6.86154e-25        8.31741e-25
837.46        7.62659e-25        6.89529e-25        8.35790e-25
841.32        7.66392e-25        6.92923e-25        8.39861e-25
845.21        7.70146e-25        6.96336e-25        8.43956e-25
849.11        7.73921e-25        6.99769e-25        8.48073e-25
853.03        7.77718e-25        7.03222e-25        8.52214e-25
856.97        7.81536e-25        7.06695e-25        8.56378e-25
860.93        7.85377e-25        7.10187e-25        8.60566e-25
864.91        7.89239e-25        7.13700e-25        8.64778e-25
868.90        7.93123e-25        7.17233e-25        8.69013e-25
872.91        7.97029e-25        7.20786e-25        8.73272e-25
876.94        8.00958e-25        7.24360e-25        8.77556e-25
880.99        8.04909e-25        7.27955e-25        8.81864e-25
885.06        8.08883e-25        7.31570e-25        8.86196e-25
889.15        8.12879e-25        7.35206e-25        8.90553e-25
893.26        8.16899e-25        7.38863e-25        8.94934e-25
897.38        8.20941e-25        7.42541e-25        8.99340e-25
901.52        8.25006e-25        7.46241e-25        9.03772e-25
905.69        8.29095e-25        7.49962e-25        9.08228e-25
909.87        8.33207e-25        7.53704e-25        9.12710e-25
914.07        8.37343e-25        7.57468e-25        9.17217e-25
918.29        8.41502e-25        7.61254e-25        9.21750e-25
922.53        8.45686e-25        7.65062e-25        9.26309e-25
926.79        8.49893e-25        7.68892e-25        9.30894e-25
931.07        8.54125e-25        7.72745e-25        9.35505e-25
935.37        8.58382e-25        7.76620e-25        9.40143e-25
939.69        8.62663e-25        7.80518e-25        9.44807e-25
944.03        8.66968e-25        7.84438e-25        9.49498e-25
948.39        8.71299e-25        7.88382e-25        9.54216e-25
952.77        8.75655e-25        7.92349e-25        9.58962e-25
957.17        8.80037e-25        7.96339e-25        9.63734e-25
961.59        8.84444e-25        8.00353e-25        9.68535e-25
966.03        8.88876e-25        8.04390e-25        9.73363e-25
970.50        8.93335e-25        8.08451e-25        9.78219e-25
974.98        8.97820e-25        8.12537e-25        9.83104e-25
979.48        9.02331e-25        8.16646e-25        9.88016e-25
984.00        9.06869e-25        8.20780e-25        9.92958e-25
988.55        9.11434e-25        8.24939e-25        9.97928e-25
993.11        9.16025e-25        8.29122e-25        1.00293e-24
997.70        9.20644e-25        8.33331e-25        1.00796e-24
1002.31        9.25335e-25        8.37601e-25        1.01307e-24
1006.94        9.30100e-25        8.41933e-25        1.01827e-24
1011.59        9.34895e-25        8.46292e-25        1.02350e-24
1016.26        9.39719e-25        8.50677e-25        1.02876e-24
1020.95        9.44573e-25        8.55090e-25        1.03406e-24
1025.66        9.49456e-25        8.59530e-25        1.03938e-24
1030.40        9.54369e-25        8.63998e-25        1.04474e-24
1035.16        9.59313e-25        8.68493e-25        1.05013e-24
1039.94        9.64287e-25        8.73016e-25        1.05556e-24
1044.74        9.69291e-25        8.77567e-25        1.06102e-24
1049.57        9.74326e-25        8.82146e-25        1.06651e-24
1054.41        9.79392e-25        8.86753e-25        1.07203e-24
1059.28        9.84490e-25        8.91389e-25        1.07759e-24
1064.18        9.89619e-25        8.96054e-25        1.08318e-24
1069.09        9.94779e-25        9.00748e-25        1.08881e-24
1074.03        9.99972e-25        9.05471e-25        1.09447e-24
1078.99        1.00520e-24        9.10224e-25        1.10017e-24
1083.97        1.01045e-24        9.15006e-25        1.10590e-24
1088.98        1.01574e-24        9.19817e-25        1.11167e-24
1094.01        1.02106e-24        9.24659e-25        1.11747e-24
1099.06        1.02642e-24        9.29531e-25        1.12331e-24
1104.13        1.03181e-24        9.34434e-25        1.12918e-24
1109.23        1.03723e-24        9.39367e-25        1.13509e-24
1114.35        1.04268e-24        9.44331e-25        1.14104e-24
1119.50        1.04817e-24        9.49326e-25        1.14702e-24
1124.67        1.05370e-24        9.54351e-25        1.15304e-24
1129.86        1.05925e-24        9.59408e-25        1.15910e-24
1135.08        1.06484e-24        9.64496e-25        1.16519e-24
1140.32        1.07047e-24        9.69616e-25        1.17132e-24
1145.59        1.07613e-24        9.74767e-25        1.17749e-24
1150.88        1.08182e-24        9.79949e-25        1.18369e-24
1156.20        1.08755e-24        9.85163e-25        1.18994e-24
1161.54        1.09331e-24        9.90410e-25        1.19622e-24
1166.90        1.09911e-24        9.95688e-25        1.20253e-24
1172.29        1.10494e-24        1.00100e-24        1.20889e-24
1177.70        1.11081e-24        1.00634e-24        1.21528e-24
1183.14        1.11671e-24        1.01172e-24        1.22171e-24
1188.60        1.12265e-24        1.01712e-24        1.22818e-24
1194.09        1.12863e-24        1.02256e-24        1.23469e-24
1199.61        1.13464e-24        1.02803e-24        1.24124e-24
1205.15        1.14068e-24        1.03354e-24        1.24782e-24
1210.71        1.14676e-24        1.03908e-24        1.25445e-24
1216.31        1.15288e-24        1.04465e-24        1.26111e-24
1221.92        1.15903e-24        1.05025e-24        1.26781e-24
1227.57        1.16522e-24        1.05589e-24        1.27456e-24
1233.23        1.17145e-24        1.06157e-24        1.28134e-24
1238.93        1.17772e-24        1.06727e-24        1.28816e-24
1244.65        1.18402e-24        1.07301e-24        1.29502e-24
1250.40        1.19036e-24        1.07879e-24        1.30193e-24
1256.17        1.19673e-24        1.08460e-24        1.30887e-24
1261.97        1.20315e-24        1.09044e-24        1.31585e-24
1267.80        1.20960e-24        1.09632e-24        1.32288e-24
1273.66        1.21609e-24        1.10224e-24        1.32995e-24
1279.54        1.22262e-24        1.10819e-24        1.33706e-24
1285.45        1.22919e-24        1.11418e-24        1.34421e-24
1291.38        1.23580e-24        1.12020e-24        1.35141e-24
1297.35        1.24245e-24        1.12626e-24        1.35864e-24
1303.34        1.24914e-24        1.13236e-24        1.36592e-24
1309.36        1.25587e-24        1.13849e-24        1.37325e-24
1315.41        1.26264e-24        1.14466e-24        1.38061e-24
1321.48        1.26945e-24        1.15087e-24        1.38802e-24
1327.58        1.27630e-24        1.15711e-24        1.39548e-24
1333.71        1.28319e-24        1.16340e-24        1.40298e-24
1339.87        1.29012e-24        1.16972e-24        1.41052e-24
1346.06        1.29709e-24        1.17608e-24        1.41811e-24
1352.28        1.30411e-24        1.18247e-24        1.42575e-24
1358.52        1.31117e-24        1.18891e-24        1.43342e-24
1364.80        1.31827e-24        1.19539e-24        1.44115e-24
1371.10        1.32541e-24        1.20190e-24        1.44892e-24
1377.43        1.33260e-24        1.20845e-24        1.45674e-24
1383.79        1.33982e-24        1.21505e-24        1.46460e-24
1390.18        1.34710e-24        1.22168e-24        1.47251e-24
1396.60        1.35441e-24        1.22836e-24        1.48047e-24
1403.05        1.36177e-24        1.23507e-24        1.48847e-24
1409.53        1.36918e-24        1.24183e-24        1.49653e-24
1416.04        1.37662e-24        1.24862e-24        1.50463e-24
1422.58        1.38412e-24        1.25546e-24        1.51277e-24
1429.15        1.39165e-24        1.26234e-24        1.52097e-24
1435.75        1.39924e-24        1.26926e-24        1.52921e-24
1442.38        1.40686e-24        1.27622e-24        1.53751e-24
1449.04        1.41454e-24        1.28322e-24        1.54585e-24
1455.73        1.42226e-24        1.29027e-24        1.55424e-24
1462.46        1.43002e-24        1.29736e-24        1.56269e-24
1469.21        1.43784e-24        1.30449e-24        1.57118e-24
1475.99        1.44569e-24        1.31167e-24        1.57972e-24
1482.81        1.45360e-24        1.31888e-24        1.58832e-24
1489.66        1.46155e-24        1.32615e-24        1.59696e-24
1496.54        1.46955e-24        1.33345e-24        1.60566e-24
1503.45        1.47769e-24        1.34087e-24        1.61451e-24
1510.39        1.48597e-24        1.34842e-24        1.62352e-24
1517.37        1.49430e-24        1.35601e-24        1.63259e-24
1524.37        1.50268e-24        1.36364e-24        1.64171e-24
1531.41        1.51111e-24        1.37133e-24        1.65090e-24
1538.49        1.51959e-24        1.37906e-24        1.66013e-24
1545.59        1.52813e-24        1.38684e-24        1.66943e-24
1552.73        1.53672e-24        1.39466e-24        1.67878e-24
1559.90        1.54536e-24        1.40254e-24        1.68818e-24
1567.10        1.55406e-24        1.41047e-24        1.69765e-24
1574.34        1.56281e-24        1.41844e-24        1.70717e-24
1581.61        1.57161e-24        1.42646e-24        1.71675e-24
1588.91        1.58046e-24        1.43454e-24        1.72639e-24
1596.25        1.58937e-24        1.44266e-24        1.73609e-24
1603.62        1.59834e-24        1.45083e-24        1.74585e-24
1611.03        1.60736e-24        1.45905e-24        1.75566e-24
1618.47        1.61643e-24        1.46733e-24        1.76554e-24
1625.94        1.62556e-24        1.47565e-24        1.77547e-24
1633.45        1.63475e-24        1.48403e-24        1.78547e-24
1641.00        1.64399e-24        1.49245e-24        1.79552e-24
1648.57        1.65329e-24        1.50093e-24        1.80564e-24
1656.19        1.66264e-24        1.50946e-24        1.81582e-24
1663.84        1.67205e-24        1.51804e-24        1.82605e-24
1671.52        1.68151e-24        1.52668e-24        1.83635e-24
1679.24        1.69104e-24        1.53536e-24        1.84671e-24
1686.99        1.70062e-24        1.54410e-24        1.85714e-24
1694.78        1.71026e-24        1.55289e-24        1.86762e-24
1702.61        1.71995e-24        1.56174e-24        1.87817e-24
1710.47        1.72971e-24        1.57063e-24        1.88878e-24
1718.37        1.73952e-24        1.57958e-24        1.89945e-24
1726.31        1.74939e-24        1.58859e-24        1.91018e-24
1734.28        1.75932e-24        1.59765e-24        1.92098e-24
1742.29        1.76930e-24        1.60676e-24        1.93185e-24
1750.34        1.77935e-24        1.61593e-24        1.94277e-24
1758.42        1.78946e-24        1.62516e-24        1.95377e-24
1766.54        1.79963e-24        1.63444e-24        1.96483e-24
1774.70        1.80986e-24        1.64377e-24        1.97595e-24
1782.89        1.82015e-24        1.65317e-24        1.98714e-24
1791.13        1.83051e-24        1.66261e-24        1.99840e-24
1799.40        1.84092e-24        1.67212e-24        2.00972e-24
1807.71        1.85140e-24        1.68169e-24        2.02111e-24
1816.06        1.86194e-24        1.69131e-24        2.03257e-24
1824.44        1.87254e-24        1.70099e-24        2.04410e-24
1832.87        1.88321e-24        1.71073e-24        2.05569e-24
1841.33        1.89394e-24        1.72052e-24        2.06736e-24
1849.84        1.90473e-24        1.73038e-24        2.07909e-24
1858.38        1.91560e-24        1.74030e-24        2.09089e-24
1866.96        1.92652e-24        1.75027e-24        2.10277e-24
1875.58        1.93751e-24        1.76031e-24        2.11471e-24
1884.25        1.94857e-24        1.77041e-24        2.12673e-24
1892.95        1.95969e-24        1.78057e-24        2.13882e-24
1901.69        1.97088e-24        1.79079e-24        2.15098e-24
1910.47        1.98214e-24        1.80107e-24        2.16321e-24
1919.29        1.99347e-24        1.81142e-24        2.17551e-24
1928.16        2.00486e-24        1.82183e-24        2.18789e-24
1937.06        2.01632e-24        1.83230e-24        2.20034e-24
1946.01        2.02785e-24        1.84283e-24        2.21287e-24
1954.99        2.03945e-24        1.85343e-24        2.22547e-24
1964.02        2.05112e-24        1.86409e-24        2.23815e-24
1973.09        2.06286e-24        1.87482e-24        2.25090e-24
1982.21        2.07467e-24        1.88561e-24        2.26373e-24
1991.36        2.08655e-24        1.89647e-24        2.27663e-24
2000.56        2.09852e-24        1.90741e-24        2.28963e-24
2009.79        2.11084e-24        1.91865e-24        2.30303e-24
2019.08        2.12324e-24        1.92996e-24        2.31652e-24
2028.40        2.13571e-24        1.94134e-24        2.33008e-24
2037.77        2.14826e-24        1.95279e-24        2.34374e-24
2047.18        2.16089e-24        1.96431e-24        2.35747e-24
2056.63        2.17360e-24        1.97591e-24        2.37130e-24
2066.13        2.18639e-24        1.98758e-24        2.38521e-24
2075.67        2.19926e-24        1.99932e-24        2.39920e-24
2085.26        2.21221e-24        2.01113e-24        2.41328e-24
2094.89        2.22524e-24        2.02303e-24        2.42745e-24
2104.56        2.23835e-24        2.03499e-24        2.44171e-24
2114.28        2.25155e-24        2.04703e-24        2.45606e-24
2124.04        2.26482e-24        2.05915e-24        2.47050e-24
2133.85        2.27818e-24        2.07134e-24        2.48502e-24
2143.71        2.29163e-24        2.08361e-24        2.49964e-24
2153.61        2.30516e-24        2.09596e-24        2.51435e-24
2163.55        2.31877e-24        2.10839e-24        2.52915e-24
2173.54        2.33247e-24        2.12089e-24        2.54404e-24
2183.58        2.34625e-24        2.13347e-24        2.55902e-24
2193.67        2.36012e-24        2.14613e-24        2.57410e-24
2203.80        2.37407e-24        2.15887e-24        2.58927e-24
2213.97        2.38811e-24        2.17169e-24        2.60453e-24
2224.20        2.40224e-24        2.18459e-24        2.61989e-24
2234.47        2.41646e-24        2.19757e-24        2.63534e-24
2244.79        2.43076e-24        2.21064e-24        2.65089e-24
2255.16        2.44516e-24        2.22378e-24        2.66654e-24
2265.57        2.45964e-24        2.23701e-24        2.68228e-24
2276.03        2.47422e-24        2.25032e-24        2.69811e-24
2286.54        2.48888e-24        2.26371e-24        2.71405e-24
2297.10        2.50363e-24        2.27718e-24        2.73008e-24
2307.71        2.51848e-24        2.29074e-24        2.74621e-24
2318.37        2.53342e-24        2.30439e-24        2.76245e-24
2329.08        2.54845e-24        2.31812e-24        2.77878e-24
2339.83        2.56357e-24        2.33193e-24        2.79521e-24
2350.64        2.57878e-24        2.34583e-24        2.81174e-24
2361.49        2.59409e-24        2.35982e-24        2.82837e-24
2372.40        2.60950e-24        2.37389e-24        2.84510e-24
2383.35        2.62499e-24        2.38805e-24        2.86194e-24
2394.36        2.64059e-24        2.40230e-24        2.87888e-24
2405.42        2.65628e-24        2.41663e-24        2.89592e-24
2416.53        2.67206e-24        2.43106e-24        2.91307e-24
2427.69        2.68794e-24        2.44557e-24        2.93031e-24
2438.90        2.70392e-24        2.46017e-24        2.94767e-24
2450.16        2.71999e-24        2.47486e-24        2.96513e-24
2461.48        2.73617e-24        2.48964e-24        2.98269e-24
2472.84        2.75244e-24        2.50452e-24        3.00036e-24
2484.26        2.76881e-24        2.51948e-24        3.01814e-24
2495.74        2.78528e-24        2.53454e-24        3.03602e-24
2507.26        2.80185e-24        2.54968e-24        3.05401e-24
2518.84        2.81852e-24        2.56492e-24        3.07211e-24
2530.47        2.83529e-24        2.58025e-24        3.09032e-24
2542.16        2.85216e-24        2.59568e-24        3.10864e-24
2553.90        2.86913e-24        2.61120e-24        3.12706e-24
2565.69        2.88621e-24        2.62681e-24        3.14560e-24
2577.54        2.90339e-24        2.64252e-24        3.16425e-24
2589.44        2.92067e-24        2.65833e-24        3.18301e-24
2601.40        2.93805e-24        2.67423e-24        3.20188e-24
2613.42        2.95555e-24        2.69022e-24        3.22087e-24
2625.49        2.97314e-24        2.70632e-24        3.23997e-24
2637.61        2.99085e-24        2.72251e-24        3.25918e-24
2649.79        3.00866e-24        2.73880e-24        3.27851e-24
2662.03        3.02657e-24        2.75520e-24        3.29795e-24
2674.32        3.04460e-24        2.77169e-24        3.31751e-24
2686.67        3.06273e-24        2.78828e-24        3.33719e-24
2699.08        3.08098e-24        2.80497e-24        3.35698e-24
2711.54        3.09933e-24        2.82176e-24        3.37690e-24
2724.07        3.11779e-24        2.83866e-24        3.39693e-24
2736.65        3.13637e-24        2.85565e-24        3.41708e-24
2749.28        3.15505e-24        2.87275e-24        3.43735e-24
2761.98        3.17385e-24        2.88996e-24        3.45774e-24
2774.74        3.19276e-24        2.90727e-24        3.47826e-24
2787.55        3.21179e-24        2.92468e-24        3.49889e-24
2800.42        3.23092e-24        2.94220e-24        3.51965e-24
2813.36        3.25018e-24        2.95982e-24        3.54053e-24
2826.35        3.26954e-24        2.97755e-24        3.56153e-24
2839.40        3.28903e-24        2.99539e-24        3.58266e-24
2852.51        3.30863e-24        3.01334e-24        3.60392e-24
2865.69        3.32835e-24        3.03139e-24        3.62530e-24
2878.92        3.34818e-24        3.04956e-24        3.64681e-24
2892.22        3.36814e-24        3.06783e-24        3.66844e-24
2905.57        3.38821e-24        3.08621e-24        3.69021e-24
2918.99        3.40840e-24        3.10471e-24        3.71210e-24
2932.47        3.42872e-24        3.12331e-24        3.73412e-24
2946.01        3.44915e-24        3.14203e-24        3.75627e-24
2959.62        3.46970e-24        3.16086e-24        3.77855e-24
2973.29        3.49038e-24        3.17980e-24        3.80096e-24
2987.02        3.51118e-24        3.19886e-24        3.82350e-24
3000.81        3.53213e-24        3.21806e-24        3.84621e-24
3014.67        3.55369e-24        3.23777e-24        3.86961e-24
3028.59        3.57538e-24        3.25761e-24        3.89314e-24
3042.58        3.59720e-24        3.27757e-24        3.91683e-24
3056.63        3.61915e-24        3.29765e-24        3.94065e-24
3070.74        3.64125e-24        3.31786e-24        3.96463e-24
3084.93        3.66348e-24        3.33820e-24        3.98875e-24
3099.17        3.68584e-24        3.35867e-24        4.01302e-24
3113.48        3.70835e-24        3.37926e-24        4.03744e-24
3127.86        3.73099e-24        3.39998e-24        4.06201e-24
3142.31        3.75378e-24        3.42083e-24        4.08673e-24
3156.82        3.77671e-24        3.44180e-24        4.11161e-24
3171.40        3.79977e-24        3.46291e-24        4.13663e-24
3186.04        3.82298e-24        3.48415e-24        4.16181e-24
3200.76        3.84634e-24        3.50553e-24        4.18715e-24
3215.54        3.86984e-24        3.52704e-24        4.21264e-24
3230.39        3.89348e-24        3.54868e-24        4.23828e-24
3245.31        3.91727e-24        3.57045e-24        4.26409e-24
3260.29        3.94121e-24        3.59236e-24        4.29005e-24
3275.35        3.96529e-24        3.61441e-24        4.31617e-24
3290.48        3.98952e-24        3.63660e-24        4.34245e-24
3305.67        4.01391e-24        3.65892e-24        4.36890e-24
3320.94        4.03844e-24        3.68138e-24        4.39550e-24
3336.27        4.06313e-24        3.70398e-24        4.42227e-24
3351.68        4.08796e-24        3.72672e-24        4.44920e-24
3367.16        4.11295e-24        3.74961e-24        4.47630e-24
3382.71        4.13810e-24        3.77263e-24        4.50356e-24
3398.33        4.16340e-24        3.79580e-24        4.53099e-24
3414.02        4.18885e-24        3.81911e-24        4.55859e-24
3429.79        4.21446e-24        3.84257e-24        4.58635e-24
3445.63        4.24023e-24        3.86617e-24        4.61429e-24
3461.54        4.26616e-24        3.88992e-24        4.64239e-24
3477.53        4.29224e-24        3.91381e-24        4.67067e-24
3493.59        4.31849e-24        3.93786e-24        4.69912e-24
3509.72        4.34490e-24        3.96205e-24        4.72774e-24
3525.93        4.37146e-24        3.98639e-24        4.75654e-24
3542.21        4.39820e-24        4.01088e-24        4.78551e-24
3558.57        4.42509e-24        4.03553e-24        4.81466e-24
3575.00        4.45215e-24        4.06032e-24        4.84398e-24
3591.51        4.47938e-24        4.08527e-24        4.87348e-24
3608.10        4.50677e-24        4.11037e-24        4.90316e-24
3624.76        4.53433e-24        4.13563e-24        4.93303e-24
3641.50        4.56205e-24        4.16104e-24        4.96307e-24
3658.32        4.58995e-24        4.18661e-24        4.99329e-24
3675.21        4.61802e-24        4.21234e-24        5.02369e-24
3692.19        4.64625e-24        4.23822e-24        5.05428e-24
3709.24        4.67466e-24        4.26426e-24        5.08506e-24
3726.37        4.70324e-24        4.29046e-24        5.11602e-24
3743.58        4.73199e-24        4.31683e-24        5.14716e-24
3760.86        4.76092e-24        4.34335e-24        5.17849e-24
3778.23        4.79002e-24        4.37004e-24        5.21001e-24
3795.68        4.81930e-24        4.39689e-24        5.24172e-24
3813.21        4.84876e-24        4.42390e-24        5.27362e-24
3830.82        4.87839e-24        4.45108e-24        5.30571e-24
3848.51        4.90820e-24        4.47842e-24        5.33799e-24
3866.28        4.93819e-24        4.50593e-24        5.37046e-24
3884.14        4.96837e-24        4.53360e-24        5.40313e-24
3902.08        4.99872e-24        4.56144e-24        5.43599e-24
3920.10        5.02925e-24        4.58946e-24        5.46905e-24
3938.20        5.05997e-24        4.61764e-24        5.50230e-24
3956.39        5.09087e-24        4.64599e-24        5.53575e-24
3974.66        5.12195e-24        4.67451e-24        5.56940e-24
3993.01        5.15322e-24        4.70321e-24        5.60324e-24
4011.45        5.18496e-24        4.73231e-24        5.63761e-24
4029.98        5.21706e-24        4.76173e-24        5.67239e-24
4048.59        5.24935e-24        4.79133e-24        5.70737e-24
4067.29        5.28184e-24        4.82112e-24        5.74257e-24
4086.07        5.31453e-24        4.85108e-24        5.77798e-24
4104.94        5.34742e-24        4.88124e-24        5.81361e-24
4123.90        5.38051e-24        4.91158e-24        5.84945e-24
4142.94        5.41381e-24        4.94210e-24        5.88551e-24
4162.07        5.44730e-24        4.97282e-24        5.92179e-24
4181.29        5.48100e-24        5.00372e-24        5.95828e-24
4200.60        5.51491e-24        5.03481e-24        5.99500e-24
4220.00        5.54902e-24        5.06610e-24        6.03194e-24
4239.49        5.58334e-24        5.09757e-24        6.06911e-24
4259.07        5.61787e-24        5.12924e-24        6.10650e-24
4278.74        5.65261e-24        5.16111e-24        6.14411e-24
4298.50        5.68756e-24        5.19317e-24        6.18195e-24
4318.35        5.72273e-24        5.22543e-24        6.22003e-24
4338.29        5.75811e-24        5.25788e-24        6.25833e-24
4358.33        5.79370e-24        5.29054e-24        6.29686e-24
4378.45        5.82951e-24        5.32340e-24        6.33563e-24
4398.67        5.86554e-24        5.35645e-24        6.37463e-24
4418.99        5.90179e-24        5.38971e-24        6.41386e-24
4439.39        5.93826e-24        5.42318e-24        6.45333e-24
4459.90        5.97495e-24        5.45685e-24        6.49304e-24
4480.49        6.01186e-24        5.49073e-24        6.53299e-24
4501.18        6.04900e-24        5.52481e-24        6.57318e-24
4521.97        6.08636e-24        5.55910e-24        6.61362e-24
4542.85        6.12395e-24        5.59361e-24        6.65429e-24
4563.83        6.16177e-24        5.62832e-24        6.69521e-24
4584.91        6.19981e-24        5.66325e-24        6.73638e-24
4606.08        6.23809e-24        5.69839e-24        6.77779e-24
4627.35        6.27660e-24        5.73375e-24        6.81945e-24
4648.72        6.31534e-24        5.76932e-24        6.86136e-24
4670.19        6.35432e-24        5.80511e-24        6.90352e-24
4691.76        6.39353e-24        5.84111e-24        6.94594e-24
4713.43        6.43298e-24        5.87734e-24        6.98861e-24
4735.19        6.47266e-24        5.91379e-24        7.03153e-24
4757.06        6.51259e-24        5.95046e-24        7.07472e-24
4779.03        6.55276e-24        5.98735e-24        7.11816e-24
4801.10        6.59316e-24        6.02447e-24        7.16186e-24
4823.27        6.63382e-24        6.06182e-24        7.20582e-24
4845.55        6.67471e-24        6.09939e-24        7.25004e-24
4867.92        6.71585e-24        6.13719e-24        7.29452e-24
4890.40        6.75724e-24        6.17522e-24        7.33927e-24
4912.99        6.79888e-24        6.21348e-24        7.38429e-24
4935.68        6.84077e-24        6.25197e-24        7.42957e-24
4958.47        6.88291e-24        6.29069e-24        7.47512e-24
4981.37        6.92530e-24        6.32965e-24        7.52095e-24
5004.37        6.96810e-24        6.36898e-24        7.56723e-24
5027.48        7.01186e-24        6.40913e-24        7.61459e-24
5050.70        7.05589e-24        6.44953e-24        7.66225e-24
5074.03        7.10019e-24        6.49018e-24        7.71020e-24
5097.46        7.14477e-24        6.53109e-24        7.75845e-24
5121.00        7.18962e-24        6.57225e-24        7.80699e-24
5144.65        7.23475e-24        6.61367e-24        7.85584e-24
5168.41        7.28017e-24        6.65535e-24        7.90498e-24
5192.27        7.32586e-24        6.69729e-24        7.95443e-24
5216.25        7.37183e-24        6.73949e-24        8.00418e-24
5240.34        7.41810e-24        6.78196e-24        8.05424e-24
5264.54        7.46464e-24        6.82469e-24        8.10460e-24
5288.86        7.51148e-24        6.86768e-24        8.15528e-24
5313.28        7.55861e-24        6.91095e-24        8.20627e-24
5337.82        7.60602e-24        6.95448e-24        8.25757e-24
5362.47        7.65373e-24        6.99829e-24        8.30918e-24
5387.23        7.70174e-24        7.04236e-24        8.36112e-24
5412.11        7.75004e-24        7.08672e-24        8.41337e-24
5437.10        7.79864e-24        7.13135e-24        8.46594e-24
5462.21        7.84754e-24        7.17626e-24        8.51883e-24
5487.44        7.89675e-24        7.22144e-24        8.57205e-24
5512.78        7.94625e-24        7.26691e-24        8.62560e-24
5538.24        7.99606e-24        7.31266e-24        8.67947e-24
5563.82        8.04618e-24        7.35869e-24        8.73367e-24
5589.51        8.09661e-24        7.40502e-24        8.78820e-24
5615.32        8.14735e-24        7.45162e-24        8.84307e-24
5641.25        8.19840e-24        7.49852e-24        8.89827e-24
5667.31        8.24976e-24        7.54571e-24        8.95381e-24
5693.48        8.30144e-24        7.59319e-24        9.00969e-24
5719.77        8.35343e-24        7.64096e-24        9.06591e-24
5746.19        8.40575e-24        7.68903e-24        9.12247e-24
5772.72        8.45839e-24        7.73740e-24        9.17937e-24
5799.38        8.51134e-24        7.78607e-24        9.23662e-24
5826.16        8.56463e-24        7.83503e-24        9.29422e-24
5853.07        8.61823e-24        7.88430e-24        9.35216e-24
5880.10        8.67217e-24        7.93388e-24        9.41046e-24
5907.25        8.72643e-24        7.98376e-24        9.46911e-24
5934.53        8.78103e-24        8.03394e-24        9.52812e-24
5961.94        8.83596e-24        8.08444e-24        9.58748e-24
5989.47        8.89122e-24        8.13524e-24        9.64721e-24
6017.13        8.94747e-24        8.18691e-24        9.70804e-24
6044.92        9.00447e-24        8.23924e-24        9.76971e-24
6072.84        9.06184e-24        8.29191e-24        9.83176e-24
6100.88        9.11956e-24        8.34490e-24        9.89421e-24
6129.06        9.17764e-24        8.39824e-24        9.95705e-24
6157.36        9.23609e-24        8.45191e-24        1.00203e-23
6185.80        9.29491e-24        8.50592e-24        1.00839e-23
6214.36        9.35410e-24        8.56028e-24        1.01479e-23
6243.06        9.41366e-24        8.61498e-24        1.02123e-23
6271.89        9.47359e-24        8.67002e-24        1.02772e-23
6300.86        9.53390e-24        8.72541e-24        1.03424e-23
6329.96        9.59459e-24        8.78115e-24        1.04080e-23
6359.19        9.65566e-24        8.83724e-24        1.04741e-23
6388.56        9.71711e-24        8.89368e-24        1.05405e-23
6418.06        9.77894e-24        8.95048e-24        1.06074e-23
6447.70        9.84116e-24        9.00764e-24        1.06747e-23
6477.47        9.90377e-24        9.06516e-24        1.07424e-23
6507.39        9.96677e-24        9.12304e-24        1.08105e-23
6537.44        1.00302e-23        9.18128e-24        1.08790e-23
6567.63        1.00939e-23        9.23989e-24        1.09480e-23
6597.96        1.01581e-23        9.29886e-24        1.10174e-23
6628.43        1.02227e-23        9.35821e-24        1.10872e-23
6659.04        1.02877e-23        9.41792e-24        1.11575e-23
6689.79        1.03531e-23        9.47801e-24        1.12282e-23
6720.69        1.04189e-23        9.53847e-24        1.12993e-23
6751.72        1.04851e-23        9.59931e-24        1.13708e-23
6782.90        1.05517e-23        9.66053e-24        1.14428e-23
6814.23        1.06187e-23        9.72214e-24        1.15153e-23
6845.70        1.06861e-23        9.78412e-24        1.15882e-23
6877.31        1.07540e-23        9.84649e-24        1.16615e-23
6909.07        1.08223e-23        9.90925e-24        1.17353e-23
6940.98        1.08910e-23        9.97239e-24        1.18095e-23
6973.03        1.09601e-23        1.00359e-23        1.18842e-23
7005.24        1.10296e-23        1.00999e-23        1.19593e-23
7037.59        1.10996e-23        1.01642e-23        1.20349e-23
7070.09        1.11699e-23        1.02289e-23        1.21110e-23
7102.74        1.12408e-23        1.02940e-23        1.21875e-23
7135.54        1.13120e-23        1.03595e-23        1.22645e-23
7168.49        1.13837e-23        1.04255e-23        1.23419e-23
7201.60        1.14558e-23        1.04918e-23        1.24199e-23
7234.85        1.15284e-23        1.05585e-23        1.24983e-23
7268.26        1.16014e-23        1.06257e-23        1.25771e-23
7301.83        1.16749e-23        1.06933e-23        1.26565e-23
7335.55        1.17488e-23        1.07612e-23        1.27363e-23
7369.43        1.18231e-23        1.08296e-23        1.28166e-23
7403.46        1.18979e-23        1.08985e-23        1.28974e-23
7437.65        1.19732e-23        1.09677e-23        1.29787e-23
7472.00        1.20489e-23        1.10374e-23        1.30605e-23
7506.50        1.21251e-23        1.11075e-23        1.31428e-23
7541.17        1.22018e-23        1.11780e-23        1.32255e-23
7576.00        1.22789e-23        1.12490e-23        1.33088e-23
7610.98        1.23565e-23        1.13204e-23        1.33926e-23
7646.13        1.24345e-23        1.13922e-23        1.34768e-23
7681.44        1.25130e-23        1.14645e-23        1.35616e-23
7716.92        1.25921e-23        1.15372e-23        1.36469e-23
7752.55        1.26715e-23        1.16104e-23        1.37327e-23
7788.35        1.27515e-23        1.16840e-23        1.38191e-23
7824.32        1.28320e-23        1.17580e-23        1.39059e-23
7860.46        1.29129e-23        1.18325e-23        1.39933e-23
7896.76        1.29943e-23        1.19075e-23        1.40812e-23
7933.22        1.30762e-23        1.19829e-23        1.41696e-23
7969.86        1.31587e-23        1.20588e-23        1.42585e-23
8006.67        1.32414e-23        1.21350e-23        1.43478e-23
8043.64        1.33241e-23        1.22112e-23        1.44371e-23
8080.79        1.34073e-23        1.22878e-23        1.45268e-23
8118.11        1.34910e-23        1.23649e-23        1.46171e-23
8155.60        1.35751e-23        1.24424e-23        1.47079e-23
8193.26        1.36598e-23        1.25204e-23        1.47992e-23
8231.10        1.37449e-23        1.25988e-23        1.48910e-23
8269.11        1.38306e-23        1.26777e-23        1.49834e-23
8307.30        1.39167e-23        1.27571e-23        1.50764e-23
8345.66        1.40034e-23        1.28370e-23        1.51699e-23
8384.20        1.40906e-23        1.29173e-23        1.52639e-23
8422.92        1.41783e-23        1.29981e-23        1.53584e-23
8461.82        1.42665e-23        1.30794e-23        1.54535e-23
8500.90        1.43552e-23        1.31612e-23        1.55492e-23
8540.15        1.44444e-23        1.32434e-23        1.56454e-23
8579.59        1.45342e-23        1.33261e-23        1.57422e-23
8619.22        1.46245e-23        1.34094e-23        1.58395e-23
8659.02        1.47153e-23        1.34931e-23        1.59374e-23
8699.01        1.48066e-23        1.35773e-23        1.60359e-23
8739.18        1.48985e-23        1.36620e-23        1.61349e-23
8779.54        1.49909e-23        1.37472e-23        1.62345e-23
8820.08        1.50838e-23        1.38329e-23        1.63347e-23
8860.82        1.51773e-23        1.39191e-23        1.64354e-23
8901.74        1.52713e-23        1.40058e-23        1.65368e-23
8942.85        1.53659e-23        1.40930e-23        1.66387e-23
8984.14        1.54610e-23        1.41808e-23        1.67411e-23
9025.63        1.55566e-23        1.42690e-23        1.68442e-23
9067.32        1.56528e-23        1.43578e-23        1.69479e-23
9109.19        1.57496e-23        1.44470e-23        1.70521e-23
9151.26        1.58469e-23        1.45368e-23        1.71569e-23
9193.52        1.59447e-23        1.46271e-23        1.72624e-23
9235.97        1.60432e-23        1.47180e-23        1.73684e-23
9278.63        1.61422e-23        1.48093e-23        1.74750e-23
9321.48        1.62417e-23        1.49012e-23        1.75823e-23
9364.52        1.63419e-23        1.49937e-23        1.76901e-23
9407.77        1.64426e-23        1.50866e-23        1.77986e-23
9451.22        1.65439e-23        1.51801e-23        1.79077e-23
9494.86        1.66458e-23        1.52742e-23        1.80173e-23
9538.71        1.67482e-23        1.53688e-23        1.81277e-23
9582.76        1.68513e-23        1.54640e-23        1.82386e-23
9627.02        1.69549e-23        1.55597e-23        1.83502e-23
9671.48        1.70592e-23        1.56560e-23        1.84624e-23
9716.14        1.71640e-23        1.57528e-23        1.85752e-23
9761.01        1.72694e-23        1.58502e-23        1.86887e-23
9806.09        1.73755e-23        1.59481e-23        1.88029e-23
9851.37        1.74821e-23        1.60467e-23        1.89176e-23
9896.87        1.75894e-23        1.61458e-23        1.90331e-23
9942.57        1.76973e-23        1.62454e-23        1.91491e-23
9988.49        1.78058e-23        1.63457e-23        1.92659e-23


==> anc/cc_2fhl_constraints.txt <==
#DM constraints, cc, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        2.56074e-21        2.39980e-21        2.72168e-21
 50.38        1.28017e-21        1.19970e-21        1.36064e-21
 50.57        8.53206e-22        7.99566e-22        9.06846e-22
 50.77        6.39642e-22        5.99422e-22        6.79862e-22
 50.96        5.11439e-22        4.79275e-22        5.43603e-22
 51.15        4.25917e-22        3.99127e-22        4.52708e-22
 51.35        3.64786e-22        3.41837e-22        3.87734e-22
 51.54        3.18898e-22        2.98833e-22        3.38963e-22
 51.74        2.83173e-22        2.65353e-22        3.00993e-22
 51.94        2.54563e-22        2.38540e-22        2.70586e-22
 52.14        2.31127e-22        2.16577e-22        2.45677e-22
 52.33        2.11573e-22        1.98252e-22        2.24894e-22
 52.53        1.95005e-22        1.82725e-22        2.07285e-22
 52.73        1.80783e-22        1.69397e-22        1.92170e-22
 52.93        1.68439e-22        1.57828e-22        1.79050e-22
 53.14        1.57620e-22        1.47690e-22        1.67551e-22
 53.34        1.48059e-22        1.38729e-22        1.57389e-22
 53.54        1.39545e-22        1.30750e-22        1.48340e-22
 53.75        1.31913e-22        1.23598e-22        1.40229e-22
 53.95        1.25032e-22        1.17149e-22        1.32915e-22
 54.16        1.18794e-22        1.11303e-22        1.26285e-22
 54.36        1.13112e-22        1.05978e-22        1.20246e-22
 54.57        1.07914e-22        1.01107e-22        1.14722e-22
 54.78        1.03140e-22        9.66324e-23        1.09647e-22
 54.99        9.87379e-23        9.25073e-23        1.04969e-22
 55.20        9.46663e-23        8.86915e-23        1.00641e-22
 55.41        9.08882e-23        8.51509e-23        9.66256e-23
 55.62        8.73726e-23        8.18562e-23        9.28890e-23
 55.83        8.40924e-23        7.87822e-23        8.94026e-23
 56.04        8.10242e-23        7.59069e-23        8.61416e-23
 56.26        7.81479e-23        7.32113e-23        8.30844e-23
 56.47        7.54455e-23        7.06788e-23        8.02122e-23
 56.68        7.29014e-23        6.82946e-23        7.75082e-23
 56.90        7.05019e-23        6.60459e-23        7.49579e-23
 57.12        6.82347e-23        6.39213e-23        7.25481e-23
 57.33        6.60890e-23        6.19104e-23        7.02675e-23
 57.55        6.40550e-23        6.00043e-23        6.81057e-23
 57.77        6.21241e-23        5.81948e-23        6.60534e-23
 57.99        6.02885e-23        5.64747e-23        6.41024e-23
 58.21        5.85413e-23        5.48373e-23        6.22453e-23
 58.44        5.68761e-23        5.32767e-23        6.04754e-23
 58.66        5.52871e-23        5.17877e-23        5.87865e-23
 58.88        5.37692e-23        5.03652e-23        5.71731e-23
 59.11        5.23176e-23        4.90050e-23        5.56303e-23
 59.33        5.09281e-23        4.77029e-23        5.41534e-23
 59.56        4.95968e-23        4.64552e-23        5.27383e-23
 59.78        4.83200e-23        4.52587e-23        5.13812e-23
 60.01        4.70941e-23        4.41100e-23        5.00782e-23
 60.24        4.59116e-23        4.30020e-23        4.88212e-23
 60.47        4.47748e-23        4.19368e-23        4.76128e-23
 60.70        4.36810e-23        4.09119e-23        4.64501e-23
 60.93        4.26279e-23        3.99252e-23        4.53306e-23
 61.16        4.16132e-23        3.89744e-23        4.42520e-23
 61.40        4.06350e-23        3.80579e-23        4.32122e-23
 61.63        3.96913e-23        3.71736e-23        4.22090e-23
 61.87        3.87803e-23        3.63201e-23        4.12406e-23
 62.10        3.79005e-23        3.54956e-23        4.03053e-23
 62.34        3.70502e-23        3.46989e-23        3.94014e-23
 62.57        3.62280e-23        3.39286e-23        3.85274e-23
 62.81        3.54326e-23        3.31834e-23        3.76819e-23
 63.05        3.46628e-23        3.24621e-23        3.68636e-23
 63.29        3.39174e-23        3.17636e-23        3.60711e-23
 63.53        3.31952e-23        3.10870e-23        3.53034e-23
 63.78        3.24953e-23        3.04312e-23        3.45594e-23
 64.02        3.18167e-23        2.97954e-23        3.38380e-23
 64.26        3.11584e-23        2.91786e-23        3.31382e-23
 64.51        3.05196e-23        2.85801e-23        3.24591e-23
 64.75        2.98996e-23        2.79992e-23        3.18000e-23
 65.00        2.92974e-23        2.74350e-23        3.11598e-23
 65.25        2.87125e-23        2.68869e-23        3.05380e-23
 65.50        2.81440e-23        2.63544e-23        2.99337e-23
 65.75        2.75915e-23        2.58367e-23        2.93463e-23
 66.00        2.70542e-23        2.53333e-23        2.87751e-23
 66.25        2.65316e-23        2.48437e-23        2.82196e-23
 66.50        2.60231e-23        2.43673e-23        2.76790e-23
 66.75        2.55283e-23        2.39036e-23        2.71529e-23
 67.01        2.50465e-23        2.34523e-23        2.66408e-23
 67.26        2.45774e-23        2.30128e-23        2.61420e-23
 67.52        2.41205e-23        2.25847e-23        2.56563e-23
 67.78        2.36753e-23        2.21676e-23        2.51830e-23
 68.03        2.32415e-23        2.17612e-23        2.47218e-23
 68.29        2.28186e-23        2.13650e-23        2.42722e-23
 68.55        2.24063e-23        2.09787e-23        2.38339e-23
 68.81        2.20043e-23        2.06021e-23        2.34065e-23
 69.08        2.16121e-23        2.02347e-23        2.29896e-23
 69.34        2.12296e-23        1.98763e-23        2.25829e-23
 69.60        2.08563e-23        1.95265e-23        2.21860e-23
 69.87        2.04919e-23        1.91852e-23        2.17986e-23
 70.14        2.01362e-23        1.88520e-23        2.14205e-23
 70.40        1.97890e-23        1.85267e-23        2.10513e-23
 70.67        1.94499e-23        1.82090e-23        2.06908e-23
 70.94        1.91188e-23        1.78989e-23        2.03388e-23
 71.21        1.87955e-23        1.75959e-23        1.99950e-23
 71.48        1.84796e-23        1.73000e-23        1.96592e-23
 71.75        1.81711e-23        1.70110e-23        1.93312e-23
 72.03        1.78697e-23        1.67287e-23        1.90108e-23
 72.30        1.75752e-23        1.64528e-23        1.86977e-23
 72.58        1.72875e-23        1.61832e-23        1.83917e-23
 72.85        1.70063e-23        1.59198e-23        1.80928e-23
 73.13        1.67315e-23        1.56624e-23        1.78005e-23
 73.41        1.64628e-23        1.54107e-23        1.75149e-23
 73.69        1.62002e-23        1.51647e-23        1.72357e-23
 73.97        1.59434e-23        1.49242e-23        1.69627e-23
 74.25        1.56924e-23        1.46890e-23        1.66958e-23
 74.54        1.54469e-23        1.44590e-23        1.64347e-23
 74.82        1.52067e-23        1.42340e-23        1.61794e-23
 75.10        1.49719e-23        1.40140e-23        1.59297e-23
 75.39        1.47421e-23        1.37988e-23        1.56854e-23
 75.68        1.45173e-23        1.35882e-23        1.54464e-23
 75.97        1.42974e-23        1.33822e-23        1.52125e-23
 76.26        1.40821e-23        1.31806e-23        1.49837e-23
 76.55        1.38715e-23        1.29832e-23        1.47597e-23
 76.84        1.36653e-23        1.27901e-23        1.45405e-23
 77.13        1.34635e-23        1.26010e-23        1.43259e-23
 77.42        1.32658e-23        1.24159e-23        1.41158e-23
 77.72        1.30724e-23        1.22347e-23        1.39100e-23
 78.01        1.28829e-23        1.20572e-23        1.37086e-23
 78.31        1.26974e-23        1.18834e-23        1.35113e-23
 78.61        1.25156e-23        1.17132e-23        1.33180e-23
 78.91        1.23376e-23        1.15464e-23        1.31287e-23
 79.21        1.21632e-23        1.13831e-23        1.29433e-23
 79.51        1.19923e-23        1.12230e-23        1.27616e-23
 79.82        1.18248e-23        1.10661e-23        1.25835e-23
 80.12        1.16602e-23        1.09120e-23        1.24085e-23
 80.42        1.14981e-23        1.07601e-23        1.22360e-23
 80.73        1.13392e-23        1.06113e-23        1.20670e-23
 81.04        1.11834e-23        1.04655e-23        1.19014e-23
 81.35        1.10309e-23        1.03226e-23        1.17391e-23
 81.66        1.08813e-23        1.01826e-23        1.15801e-23
 81.97        1.07348e-23        1.00453e-23        1.14243e-23
 82.28        1.05913e-23        9.91090e-24        1.12716e-23
 82.59        1.04506e-23        9.77917e-24        1.11220e-23
 82.91        1.03127e-23        9.65008e-24        1.09754e-23
 83.22        1.01777e-23        9.52359e-24        1.08317e-23
 83.54        1.00453e-23        9.39964e-24        1.06910e-23
 83.86        9.91560e-24        9.27817e-24        1.05530e-23
 84.18        9.78849e-24        9.15914e-24        1.04178e-23
 84.50        9.66393e-24        9.04249e-24        1.02854e-23
 84.82        9.54185e-24        8.92817e-24        1.01555e-23
 85.14        9.42221e-24        8.81613e-24        1.00283e-23
 85.47        9.30494e-24        8.70632e-24        9.90357e-24
 85.79        9.19001e-24        8.59869e-24        9.78133e-24
 86.12        9.07735e-24        8.49319e-24        9.66151e-24
 86.45        8.96691e-24        8.38977e-24        9.54406e-24
 86.78        8.85866e-24        8.28840e-24        9.42892e-24
 87.11        8.75253e-24        8.18901e-24        9.31604e-24
 87.44        8.64848e-24        8.09157e-24        9.20538e-24
 87.77        8.54646e-24        7.99604e-24        9.09688e-24
 88.11        8.44643e-24        7.90236e-24        8.99049e-24
 88.44        8.34834e-24        7.81051e-24        8.88616e-24
 88.78        8.25215e-24        7.72043e-24        8.78386e-24
 89.12        8.15781e-24        7.63209e-24        8.68353e-24
 89.46        8.06529e-24        7.54545e-24        8.58513e-24
 89.80        7.97454e-24        7.46047e-24        8.48861e-24
 90.14        7.88552e-24        7.37711e-24        8.39393e-24
 90.49        7.79819e-24        7.29533e-24        8.30105e-24
 90.83        7.71251e-24        7.21510e-24        8.20993e-24
 91.18        7.62844e-24        7.13637e-24        8.12051e-24
 91.52        7.54593e-24        7.05911e-24        8.03276e-24
 91.87        7.46495e-24        6.98327e-24        7.94664e-24
 92.22        7.38546e-24        6.90884e-24        7.86209e-24
 92.57        7.30742e-24        6.83576e-24        7.77909e-24
 92.93        7.23080e-24        6.76400e-24        7.69760e-24
 93.28        7.15556e-24        6.69354e-24        7.61758e-24
 93.64        7.08167e-24        6.62435e-24        7.53899e-24
 93.99        7.00909e-24        6.55638e-24        7.46180e-24
 94.35        6.93780e-24        6.48962e-24        7.38597e-24
 94.71        6.86776e-24        6.42403e-24        7.31148e-24
 95.07        6.79894e-24        6.35959e-24        7.23829e-24
 95.43        6.73132e-24        6.29627e-24        7.16638e-24
 95.80        6.66487e-24        6.23404e-24        7.09570e-24
 96.16        6.59956e-24        6.17288e-24        7.02623e-24
 96.53        6.53536e-24        6.11276e-24        6.95795e-24
 96.90        6.47224e-24        6.05366e-24        6.89083e-24
 97.26        6.41019e-24        5.99555e-24        6.82484e-24
 97.64        6.34918e-24        5.93842e-24        6.75995e-24
 98.01        6.28919e-24        5.88223e-24        6.69614e-24
 98.38        6.23018e-24        5.82698e-24        6.63339e-24
 98.76        6.17215e-24        5.77263e-24        6.57167e-24
 99.13        6.11506e-24        5.71917e-24        6.51095e-24
 99.51        6.05890e-24        5.66658e-24        6.45123e-24
 99.89        6.00365e-24        5.61484e-24        6.39246e-24
100.27        5.94875e-24        5.56344e-24        6.33405e-24
100.65        5.89450e-24        5.51265e-24        6.27634e-24
101.03        5.84111e-24        5.46268e-24        6.21954e-24
101.42        5.78857e-24        5.41350e-24        6.16365e-24
101.81        5.73687e-24        5.36510e-24        6.10864e-24
102.19        5.68598e-24        5.31746e-24        6.05450e-24
102.58        5.63590e-24        5.27058e-24        6.00122e-24
102.97        5.58661e-24        5.22444e-24        5.94878e-24
103.37        5.53809e-24        5.17902e-24        5.89717e-24
103.76        5.49033e-24        5.13431e-24        5.84636e-24
104.15        5.44332e-24        5.09030e-24        5.79635e-24
104.55        5.39704e-24        5.04698e-24        5.74711e-24
104.95        5.35149e-24        5.00433e-24        5.69864e-24
105.35        5.30663e-24        4.96234e-24        5.65092e-24
105.75        5.26247e-24        4.92100e-24        5.60394e-24
106.15        5.21899e-24        4.88030e-24        5.55769e-24
106.56        5.17618e-24        4.84022e-24        5.51214e-24
106.96        5.13402e-24        4.80075e-24        5.46729e-24
107.37        5.09251e-24        4.76189e-24        5.42313e-24
107.78        5.05163e-24        4.72362e-24        5.37964e-24
108.19        5.01137e-24        4.68593e-24        5.33681e-24
108.60        4.97172e-24        4.64881e-24        5.29463e-24
109.02        4.93267e-24        4.61225e-24        5.25308e-24
109.43        4.89420e-24        4.57625e-24        5.21216e-24
109.85        4.85631e-24        4.54078e-24        5.17185e-24
110.27        4.81899e-24        4.50584e-24        5.13215e-24
110.69        4.78223e-24        4.47142e-24        5.09304e-24
111.11        4.74602e-24        4.43752e-24        5.05452e-24
111.53        4.71036e-24        4.40414e-24        5.01658e-24
111.96        4.67524e-24        4.37126e-24        4.97922e-24
112.38        4.64066e-24        4.33889e-24        4.94244e-24
112.81        4.60661e-24        4.30701e-24        4.90621e-24
113.24        4.57309e-24        4.27563e-24        4.87055e-24
113.67        4.54009e-24        4.24473e-24        4.83544e-24
114.11        4.50760e-24        4.21431e-24        4.80088e-24
114.54        4.47561e-24        4.18437e-24        4.76686e-24
114.98        4.44413e-24        4.15490e-24        4.73337e-24
115.42        4.41315e-24        4.12589e-24        4.70041e-24
115.86        4.38265e-24        4.09734e-24        4.66797e-24
116.30        4.35264e-24        4.06924e-24        4.63604e-24
116.74        4.32311e-24        4.04159e-24        4.60463e-24
117.18        4.29405e-24        4.01438e-24        4.57371e-24
117.63        4.26545e-24        3.98761e-24        4.54330e-24
118.08        4.23732e-24        3.96126e-24        4.51337e-24
118.53        4.20964e-24        3.93535e-24        4.48392e-24
118.98        4.18240e-24        3.90985e-24        4.45496e-24
119.43        4.15561e-24        3.88477e-24        4.42646e-24
119.89        4.12926e-24        3.86009e-24        4.39843e-24
120.35        4.10334e-24        3.83582e-24        4.37086e-24
120.80        4.07783e-24        3.81194e-24        4.34373e-24
121.26        4.05272e-24        3.78843e-24        4.31702e-24
121.73        4.02799e-24        3.76527e-24        4.29071e-24
122.19        4.00362e-24        3.74245e-24        4.26479e-24
122.66        3.97960e-24        3.71996e-24        4.23924e-24
123.12        3.95591e-24        3.69777e-24        4.21404e-24
123.59        3.93253e-24        3.67588e-24        4.18918e-24
124.06        3.90946e-24        3.65428e-24        4.16464e-24
124.54        3.88667e-24        3.63294e-24        4.14040e-24
125.01        3.86416e-24        3.61186e-24        4.11646e-24
125.49        3.84191e-24        3.59102e-24        4.09279e-24
125.96        3.81991e-24        3.57042e-24        4.06940e-24
126.44        3.79815e-24        3.55005e-24        4.04625e-24
126.93        3.77662e-24        3.52988e-24        4.02335e-24
127.41        3.75530e-24        3.50992e-24        4.00068e-24
127.89        3.73420e-24        3.49016e-24        3.97823e-24
128.38        3.71329e-24        3.47058e-24        3.95599e-24
128.87        3.69257e-24        3.45117e-24        3.93396e-24
129.36        3.67202e-24        3.43194e-24        3.91211e-24
129.85        3.65165e-24        3.41286e-24        3.89045e-24
130.35        3.63145e-24        3.39394e-24        3.86896e-24
130.85        3.61141e-24        3.37518e-24        3.84765e-24
131.34        3.59156e-24        3.35659e-24        3.82653e-24
131.84        3.57189e-24        3.33817e-24        3.80561e-24
132.35        3.55243e-24        3.31994e-24        3.78491e-24
132.85        3.53317e-24        3.30191e-24        3.76443e-24
133.36        3.51414e-24        3.28409e-24        3.74419e-24
133.87        3.49533e-24        3.26647e-24        3.72419e-24
134.38        3.47676e-24        3.24908e-24        3.70443e-24
134.89        3.45843e-24        3.23191e-24        3.68494e-24
135.40        3.44034e-24        3.21498e-24        3.66571e-24
135.92        3.42251e-24        3.19828e-24        3.64675e-24
136.43        3.40495e-24        3.18183e-24        3.62807e-24
136.95        3.38765e-24        3.16563e-24        3.60967e-24
137.48        3.37062e-24        3.14968e-24        3.59156e-24
138.00        3.35386e-24        3.13398e-24        3.57374e-24
138.53        3.33739e-24        3.11856e-24        3.55623e-24
139.05        3.32120e-24        3.10339e-24        3.53901e-24
139.58        3.30530e-24        3.08850e-24        3.52210e-24
140.11        3.28969e-24        3.07388e-24        3.50550e-24
140.65        3.27437e-24        3.05953e-24        3.48922e-24
141.18        3.25934e-24        3.04544e-24        3.47323e-24
141.72        3.24457e-24        3.03161e-24        3.45753e-24
142.26        3.23008e-24        3.01803e-24        3.44212e-24
142.80        3.21584e-24        3.00469e-24        3.42698e-24
143.35        3.20184e-24        2.99158e-24        3.41210e-24
143.89        3.18809e-24        2.97870e-24        3.39748e-24
144.44        3.17457e-24        2.96603e-24        3.38311e-24
144.99        3.16128e-24        2.95358e-24        3.36898e-24
145.54        3.14820e-24        2.94132e-24        3.35508e-24
146.10        3.13534e-24        2.92927e-24        3.34141e-24
146.66        3.12268e-24        2.91741e-24        3.32796e-24
147.21        3.11022e-24        2.90574e-24        3.31471e-24
147.78        3.09796e-24        2.89424e-24        3.30168e-24
148.34        3.08588e-24        2.88292e-24        3.28884e-24
148.90        3.07398e-24        2.87177e-24        3.27619e-24
149.47        3.06226e-24        2.86078e-24        3.26373e-24
150.04        3.05067e-24        2.84993e-24        3.25142e-24
150.61        3.03888e-24        2.83888e-24        3.23888e-24
151.19        3.02725e-24        2.82799e-24        3.22651e-24
151.76        3.01578e-24        2.81725e-24        3.21430e-24
152.34        3.00446e-24        2.80665e-24        3.20226e-24
152.92        2.99329e-24        2.79619e-24        3.19038e-24
153.50        2.98226e-24        2.78586e-24        3.17866e-24
154.09        2.97137e-24        2.77567e-24        3.16708e-24
154.67        2.96063e-24        2.76560e-24        3.15565e-24
155.26        2.95001e-24        2.75566e-24        3.14436e-24
155.86        2.93952e-24        2.74584e-24        3.13321e-24
156.45        2.92917e-24        2.73614e-24        3.12219e-24
157.04        2.91893e-24        2.72655e-24        3.11130e-24
157.64        2.90881e-24        2.71708e-24        3.10055e-24
158.24        2.89881e-24        2.70771e-24        3.08991e-24
158.85        2.88892e-24        2.69845e-24        3.07940e-24
159.45        2.87915e-24        2.68929e-24        3.06900e-24
160.06        2.86948e-24        2.68024e-24        3.05872e-24
160.67        2.85991e-24        2.67128e-24        3.04855e-24
161.28        2.85045e-24        2.66241e-24        3.03849e-24
161.90        2.84110e-24        2.65365e-24        3.02855e-24
162.51        2.83185e-24        2.64499e-24        3.01871e-24
163.13        2.82271e-24        2.63643e-24        3.00900e-24
163.75        2.81368e-24        2.62796e-24        2.99939e-24
164.38        2.80475e-24        2.61960e-24        2.98990e-24
165.00        2.79593e-24        2.61134e-24        2.98053e-24
165.63        2.78723e-24        2.60318e-24        2.97127e-24
166.26        2.77863e-24        2.59512e-24        2.96213e-24
166.90        2.77013e-24        2.58717e-24        2.95310e-24
167.53        2.76175e-24        2.57931e-24        2.94419e-24
168.17        2.75348e-24        2.57156e-24        2.93539e-24
168.81        2.74532e-24        2.56391e-24        2.92672e-24
169.45        2.73726e-24        2.55637e-24        2.91816e-24
170.10        2.72932e-24        2.54892e-24        2.90971e-24
170.75        2.72149e-24        2.54158e-24        2.90139e-24
171.40        2.71376e-24        2.53435e-24        2.89318e-24
172.05        2.70615e-24        2.52721e-24        2.88509e-24
172.71        2.69865e-24        2.52018e-24        2.87712e-24
173.36        2.69126e-24        2.51325e-24        2.86926e-24
174.02        2.68398e-24        2.50643e-24        2.86153e-24
174.69        2.67681e-24        2.49971e-24        2.85391e-24
175.35        2.66975e-24        2.49309e-24        2.84641e-24
176.02        2.66280e-24        2.48657e-24        2.83902e-24
176.69        2.65596e-24        2.48016e-24        2.83176e-24
177.36        2.64923e-24        2.47385e-24        2.82461e-24
178.04        2.64262e-24        2.46765e-24        2.81758e-24
178.72        2.63611e-24        2.46155e-24        2.81067e-24
179.40        2.62972e-24        2.45555e-24        2.80388e-24
180.08        2.62343e-24        2.44966e-24        2.79720e-24
180.77        2.61726e-24        2.44387e-24        2.79065e-24
181.46        2.61119e-24        2.43818e-24        2.78420e-24
182.15        2.60523e-24        2.43258e-24        2.77787e-24
182.84        2.59937e-24        2.42708e-24        2.77165e-24
183.54        2.59361e-24        2.42168e-24        2.76553e-24
184.24        2.58794e-24        2.41637e-24        2.75952e-24
184.94        2.58237e-24        2.41114e-24        2.75361e-24
185.64        2.57690e-24        2.40600e-24        2.74779e-24
186.35        2.57151e-24        2.40095e-24        2.74208e-24
187.06        2.56622e-24        2.39598e-24        2.73645e-24
187.77        2.56100e-24        2.39108e-24        2.73092e-24
188.49        2.55588e-24        2.38627e-24        2.72548e-24
189.21        2.55083e-24        2.38153e-24        2.72012e-24
189.93        2.54586e-24        2.37687e-24        2.71485e-24
190.65        2.54097e-24        2.37228e-24        2.70967e-24
191.38        2.53616e-24        2.36776e-24        2.70456e-24
192.11        2.53142e-24        2.36331e-24        2.69953e-24
192.84        2.52675e-24        2.35892e-24        2.69458e-24
193.57        2.52215e-24        2.35460e-24        2.68970e-24
194.31        2.51762e-24        2.35035e-24        2.68490e-24
195.05        2.51316e-24        2.34615e-24        2.68016e-24
195.79        2.50876e-24        2.34202e-24        2.67550e-24
196.54        2.50442e-24        2.33795e-24        2.67090e-24
197.29        2.50015e-24        2.33393e-24        2.66637e-24
198.04        2.49594e-24        2.32997e-24        2.66190e-24
198.80        2.49178e-24        2.32606e-24        2.65750e-24
199.55        2.48768e-24        2.32221e-24        2.65315e-24
200.31        2.48352e-24        2.31831e-24        2.64874e-24
201.08        2.47926e-24        2.31431e-24        2.64421e-24
201.84        2.47505e-24        2.31037e-24        2.63974e-24
202.61        2.47090e-24        2.30648e-24        2.63533e-24
203.38        2.46681e-24        2.30264e-24        2.63099e-24
204.16        2.46278e-24        2.29886e-24        2.62670e-24
204.94        2.45881e-24        2.29513e-24        2.62248e-24
205.72        2.45490e-24        2.29146e-24        2.61833e-24
206.50        2.45105e-24        2.28785e-24        2.61424e-24
207.29        2.44726e-24        2.28430e-24        2.61022e-24
208.08        2.44354e-24        2.28081e-24        2.60626e-24
208.87        2.43988e-24        2.27738e-24        2.60238e-24
209.66        2.43629e-24        2.27401e-24        2.59857e-24
210.46        2.43276e-24        2.27070e-24        2.59482e-24
211.27        2.42930e-24        2.26745e-24        2.59115e-24
212.07        2.42591e-24        2.26427e-24        2.58755e-24
212.88        2.42259e-24        2.26115e-24        2.58403e-24
213.69        2.41934e-24        2.25810e-24        2.58058e-24
214.50        2.41616e-24        2.25511e-24        2.57720e-24
215.32        2.41305e-24        2.25219e-24        2.57391e-24
216.14        2.41001e-24        2.24934e-24        2.57068e-24
216.96        2.40705e-24        2.24656e-24        2.56754e-24
217.79        2.40416e-24        2.24384e-24        2.56448e-24
218.62        2.40134e-24        2.24119e-24        2.56149e-24
219.45        2.39860e-24        2.23862e-24        2.55859e-24
220.29        2.39594e-24        2.23611e-24        2.55576e-24
221.13        2.39335e-24        2.23368e-24        2.55302e-24
221.97        2.39083e-24        2.23131e-24        2.55035e-24
222.82        2.38838e-24        2.22901e-24        2.54776e-24
223.67        2.38601e-24        2.22677e-24        2.54524e-24
224.52        2.38369e-24        2.22459e-24        2.54279e-24
225.37        2.38144e-24        2.22247e-24        2.54041e-24
226.23        2.37925e-24        2.22041e-24        2.53809e-24
227.09        2.37712e-24        2.21840e-24        2.53583e-24
227.96        2.37504e-24        2.21644e-24        2.53363e-24
228.83        2.37301e-24        2.21453e-24        2.53149e-24
229.70        2.37104e-24        2.21267e-24        2.52940e-24
230.57        2.36911e-24        2.21086e-24        2.52736e-24
231.45        2.36723e-24        2.20908e-24        2.52538e-24
232.33        2.36539e-24        2.20735e-24        2.52344e-24
233.22        2.36360e-24        2.20566e-24        2.52154e-24
234.11        2.36184e-24        2.20400e-24        2.51969e-24
235.00        2.36013e-24        2.20238e-24        2.51788e-24
235.89        2.35844e-24        2.20079e-24        2.51610e-24
236.79        2.35680e-24        2.19923e-24        2.51436e-24
237.69        2.35518e-24        2.19770e-24        2.51265e-24
238.60        2.35359e-24        2.19620e-24        2.51098e-24
239.51        2.35203e-24        2.19473e-24        2.50934e-24
240.42        2.35050e-24        2.19328e-24        2.50772e-24
241.34        2.34899e-24        2.19185e-24        2.50613e-24
242.26        2.34751e-24        2.19045e-24        2.50457e-24
243.18        2.34606e-24        2.18908e-24        2.50305e-24
244.11        2.34465e-24        2.18775e-24        2.50156e-24
245.04        2.34328e-24        2.18644e-24        2.50011e-24
245.97        2.34194e-24        2.18518e-24        2.49870e-24
246.91        2.34064e-24        2.18395e-24        2.49734e-24
247.85        2.33939e-24        2.18276e-24        2.49603e-24
248.79        2.33819e-24        2.18162e-24        2.49476e-24
249.74        2.33704e-24        2.18053e-24        2.49356e-24
250.69        2.33594e-24        2.17948e-24        2.49240e-24
251.65        2.33490e-24        2.17849e-24        2.49131e-24
252.60        2.33391e-24        2.17755e-24        2.49027e-24
253.57        2.33298e-24        2.17666e-24        2.48931e-24
254.53        2.33212e-24        2.17583e-24        2.48840e-24
255.50        2.33132e-24        2.17507e-24        2.48757e-24
256.48        2.33059e-24        2.17436e-24        2.48681e-24
257.45        2.32992e-24        2.17372e-24        2.48612e-24
258.43        2.32933e-24        2.17315e-24        2.48551e-24
259.42        2.32881e-24        2.17265e-24        2.48498e-24
260.41        2.32837e-24        2.17222e-24        2.48453e-24
261.40        2.32801e-24        2.17186e-24        2.48416e-24
262.39        2.32772e-24        2.17156e-24        2.48387e-24
263.39        2.32749e-24        2.17134e-24        2.48365e-24
264.40        2.32734e-24        2.17117e-24        2.48350e-24
265.40        2.32724e-24        2.17105e-24        2.48342e-24
266.42        2.32720e-24        2.17100e-24        2.48340e-24
267.43        2.32721e-24        2.17099e-24        2.48343e-24
268.45        2.32727e-24        2.17102e-24        2.48352e-24
269.47        2.32738e-24        2.17110e-24        2.48366e-24
270.50        2.32753e-24        2.17122e-24        2.48384e-24
271.53        2.32772e-24        2.17138e-24        2.48406e-24
272.56        2.32795e-24        2.17157e-24        2.48433e-24
273.60        2.32821e-24        2.17179e-24        2.48462e-24
274.64        2.32849e-24        2.17203e-24        2.48495e-24
275.69        2.32880e-24        2.17230e-24        2.48530e-24
276.74        2.32914e-24        2.17259e-24        2.48568e-24
277.80        2.32949e-24        2.17290e-24        2.48608e-24
278.85        2.32985e-24        2.17322e-24        2.48649e-24
279.92        2.33023e-24        2.17355e-24        2.48691e-24
280.98        2.33062e-24        2.17388e-24        2.48735e-24
282.05        2.33101e-24        2.17423e-24        2.48779e-24
283.13        2.33142e-24        2.17459e-24        2.48825e-24
284.21        2.33185e-24        2.17497e-24        2.48873e-24
285.29        2.33230e-24        2.17537e-24        2.48924e-24
286.38        2.33278e-24        2.17579e-24        2.48977e-24
287.47        2.33328e-24        2.17623e-24        2.49032e-24
288.56        2.33381e-24        2.17671e-24        2.49091e-24
289.66        2.33438e-24        2.17721e-24        2.49154e-24
290.76        2.33498e-24        2.17775e-24        2.49221e-24
291.87        2.33562e-24        2.17833e-24        2.49291e-24
292.98        2.33631e-24        2.17895e-24        2.49367e-24
294.10        2.33704e-24        2.17961e-24        2.49447e-24
295.22        2.33782e-24        2.18031e-24        2.49533e-24
296.34        2.33865e-24        2.18107e-24        2.49624e-24
297.47        2.33954e-24        2.18187e-24        2.49722e-24
298.61        2.34049e-24        2.18273e-24        2.49825e-24
299.74        2.34150e-24        2.18365e-24        2.49935e-24
300.89        2.34240e-24        2.18447e-24        2.50032e-24
302.03        2.34330e-24        2.18530e-24        2.50130e-24
303.18        2.34427e-24        2.18619e-24        2.50235e-24
304.34        2.34529e-24        2.18713e-24        2.50345e-24
305.50        2.34637e-24        2.18812e-24        2.50462e-24
306.66        2.34751e-24        2.18917e-24        2.50585e-24
307.83        2.34870e-24        2.19027e-24        2.50713e-24
309.00        2.34995e-24        2.19141e-24        2.50848e-24
310.18        2.35124e-24        2.19261e-24        2.50987e-24
311.36        2.35258e-24        2.19384e-24        2.51132e-24
312.55        2.35397e-24        2.19513e-24        2.51281e-24
313.74        2.35540e-24        2.19645e-24        2.51436e-24
314.93        2.35688e-24        2.19781e-24        2.51595e-24
316.13        2.35840e-24        2.19921e-24        2.51758e-24
317.34        2.35995e-24        2.20065e-24        2.51926e-24
318.55        2.36155e-24        2.20212e-24        2.52097e-24
319.76        2.36318e-24        2.20363e-24        2.52273e-24
320.98        2.36485e-24        2.20517e-24        2.52452e-24
322.20        2.36655e-24        2.20674e-24        2.52635e-24
323.43        2.36828e-24        2.20834e-24        2.52821e-24
324.66        2.37004e-24        2.20997e-24        2.53011e-24
325.90        2.37183e-24        2.21162e-24        2.53203e-24
327.14        2.37364e-24        2.21330e-24        2.53398e-24
328.39        2.37548e-24        2.21500e-24        2.53596e-24
329.64        2.37734e-24        2.21672e-24        2.53796e-24
330.89        2.37922e-24        2.21846e-24        2.53999e-24
332.15        2.38113e-24        2.22022e-24        2.54204e-24
333.42        2.38306e-24        2.22200e-24        2.54411e-24
334.69        2.38501e-24        2.22381e-24        2.54621e-24
335.96        2.38698e-24        2.22564e-24        2.54833e-24
337.24        2.38898e-24        2.22749e-24        2.55048e-24
338.53        2.39101e-24        2.22936e-24        2.55266e-24
339.82        2.39307e-24        2.23126e-24        2.55487e-24
341.11        2.39515e-24        2.23319e-24        2.55711e-24
342.41        2.39727e-24        2.23515e-24        2.55939e-24
343.72        2.39941e-24        2.23713e-24        2.56169e-24
345.03        2.40159e-24        2.23915e-24        2.56403e-24
346.34        2.40380e-24        2.24119e-24        2.56641e-24
347.66        2.40605e-24        2.24327e-24        2.56882e-24
348.98        2.40833e-24        2.24538e-24        2.57127e-24
350.31        2.41064e-24        2.24752e-24        2.57376e-24
351.65        2.41299e-24        2.24970e-24        2.57629e-24
352.99        2.41539e-24        2.25192e-24        2.57886e-24
354.33        2.41782e-24        2.25417e-24        2.58147e-24
355.68        2.42029e-24        2.25645e-24        2.58412e-24
357.04        2.42280e-24        2.25878e-24        2.58682e-24
358.40        2.42535e-24        2.26115e-24        2.58956e-24
359.76        2.42795e-24        2.26355e-24        2.59235e-24
361.13        2.43060e-24        2.26600e-24        2.59519e-24
362.51        2.43328e-24        2.26849e-24        2.59808e-24
363.89        2.43602e-24        2.27102e-24        2.60101e-24
365.28        2.43879e-24        2.27359e-24        2.60399e-24
366.67        2.44161e-24        2.27620e-24        2.60702e-24
368.06        2.44447e-24        2.27885e-24        2.61009e-24
369.47        2.44738e-24        2.28154e-24        2.61321e-24
370.87        2.45032e-24        2.28427e-24        2.61637e-24
372.29        2.45331e-24        2.28704e-24        2.61958e-24
373.71        2.45634e-24        2.28984e-24        2.62283e-24
375.13        2.45940e-24        2.29269e-24        2.62612e-24
376.56        2.46251e-24        2.29557e-24        2.62946e-24
377.99        2.46566e-24        2.29849e-24        2.63284e-24
379.43        2.46885e-24        2.30144e-24        2.63626e-24
380.88        2.47207e-24        2.30443e-24        2.63972e-24
382.33        2.47534e-24        2.30746e-24        2.64322e-24
383.79        2.47864e-24        2.31052e-24        2.64677e-24
385.25        2.48198e-24        2.31361e-24        2.65035e-24
386.72        2.48536e-24        2.31674e-24        2.65398e-24
388.19        2.48878e-24        2.31991e-24        2.65764e-24
389.67        2.49223e-24        2.32311e-24        2.66135e-24
391.15        2.49571e-24        2.32634e-24        2.66509e-24
392.64        2.49924e-24        2.32961e-24        2.66887e-24
394.14        2.50280e-24        2.33291e-24        2.67269e-24
395.64        2.50639e-24        2.33624e-24        2.67654e-24
397.15        2.51002e-24        2.33960e-24        2.68043e-24
398.66        2.51368e-24        2.34299e-24        2.68436e-24
400.18        2.51736e-24        2.34640e-24        2.68831e-24
401.70        2.52094e-24        2.34973e-24        2.69214e-24
403.23        2.52455e-24        2.35309e-24        2.69601e-24
404.77        2.52819e-24        2.35647e-24        2.69992e-24
406.31        2.53187e-24        2.35989e-24        2.70386e-24
407.86        2.53558e-24        2.36334e-24        2.70783e-24
409.41        2.53933e-24        2.36682e-24        2.71184e-24
410.97        2.54311e-24        2.37033e-24        2.71589e-24
412.54        2.54692e-24        2.37387e-24        2.71997e-24
414.11        2.55077e-24        2.37744e-24        2.72409e-24
415.69        2.55465e-24        2.38105e-24        2.72825e-24
417.27        2.55856e-24        2.38468e-24        2.73244e-24
418.86        2.56251e-24        2.38835e-24        2.73667e-24
420.46        2.56649e-24        2.39205e-24        2.74094e-24
422.06        2.57051e-24        2.39579e-24        2.74524e-24
423.67        2.57457e-24        2.39955e-24        2.74958e-24
425.28        2.57866e-24        2.40335e-24        2.75396e-24
426.90        2.58278e-24        2.40718e-24        2.75838e-24
428.53        2.58694e-24        2.41105e-24        2.76284e-24
430.16        2.59114e-24        2.41495e-24        2.76733e-24
431.80        2.59537e-24        2.41888e-24        2.77187e-24
433.44        2.59964e-24        2.42285e-24        2.77644e-24
435.09        2.60395e-24        2.42685e-24        2.78105e-24
436.75        2.60829e-24        2.43088e-24        2.78570e-24
438.42        2.61267e-24        2.43495e-24        2.79039e-24
440.09        2.61709e-24        2.43906e-24        2.79512e-24
441.76        2.62155e-24        2.44320e-24        2.79990e-24
443.44        2.62604e-24        2.44737e-24        2.80471e-24
445.13        2.63057e-24        2.45158e-24        2.80956e-24
446.83        2.63514e-24        2.45583e-24        2.81446e-24
448.53        2.63975e-24        2.46011e-24        2.81939e-24
450.24        2.64440e-24        2.46443e-24        2.82437e-24
451.96        2.64909e-24        2.46879e-24        2.82939e-24
453.68        2.65382e-24        2.47318e-24        2.83446e-24
455.41        2.65858e-24        2.47761e-24        2.83956e-24
457.14        2.66339e-24        2.48207e-24        2.84470e-24
458.88        2.66823e-24        2.48657e-24        2.84989e-24
460.63        2.67311e-24        2.49111e-24        2.85512e-24
462.39        2.67803e-24        2.49568e-24        2.86039e-24
464.15        2.68299e-24        2.50028e-24        2.86570e-24
465.92        2.68798e-24        2.50492e-24        2.87105e-24
467.69        2.69302e-24        2.50960e-24        2.87643e-24
469.47        2.69809e-24        2.51431e-24        2.88186e-24
471.26        2.70319e-24        2.51905e-24        2.88733e-24
473.06        2.70834e-24        2.52383e-24        2.89284e-24
474.86        2.71352e-24        2.52865e-24        2.89839e-24
476.67        2.71873e-24        2.53349e-24        2.90397e-24
478.48        2.72399e-24        2.53837e-24        2.90960e-24
480.31        2.72927e-24        2.54329e-24        2.91526e-24
482.14        2.73460e-24        2.54823e-24        2.92096e-24
483.97        2.73996e-24        2.55321e-24        2.92670e-24
485.82        2.74535e-24        2.55823e-24        2.93248e-24
487.67        2.75078e-24        2.56327e-24        2.93830e-24
489.52        2.75625e-24        2.56835e-24        2.94415e-24
491.39        2.76175e-24        2.57346e-24        2.95004e-24
493.26        2.76728e-24        2.57860e-24        2.95597e-24
495.14        2.77285e-24        2.58377e-24        2.96193e-24
497.03        2.77846e-24        2.58898e-24        2.96793e-24
498.92        2.78409e-24        2.59422e-24        2.97397e-24
500.82        2.78971e-24        2.59944e-24        2.97999e-24
502.73        2.79530e-24        2.60464e-24        2.98597e-24
504.64        2.80093e-24        2.60987e-24        2.99198e-24
506.57        2.80659e-24        2.61514e-24        2.99804e-24
508.50        2.81228e-24        2.62043e-24        3.00413e-24
510.43        2.81801e-24        2.62576e-24        3.01026e-24
512.38        2.82378e-24        2.63113e-24        3.01644e-24
514.33        2.82959e-24        2.63653e-24        3.02265e-24
516.29        2.83544e-24        2.64197e-24        3.02890e-24
518.26        2.84132e-24        2.64744e-24        3.03520e-24
520.23        2.84725e-24        2.65296e-24        3.04154e-24
522.21        2.85322e-24        2.65851e-24        3.04793e-24
524.20        2.85923e-24        2.66410e-24        3.05436e-24
526.20        2.86529e-24        2.66973e-24        3.06084e-24
528.20        2.87139e-24        2.67541e-24        3.06737e-24
530.22        2.87754e-24        2.68113e-24        3.07395e-24
532.24        2.88373e-24        2.68689e-24        3.08058e-24
534.26        2.88997e-24        2.69269e-24        3.08725e-24
536.30        2.89626e-24        2.69854e-24        3.09398e-24
538.34        2.90260e-24        2.70444e-24        3.10077e-24
540.39        2.90900e-24        2.71038e-24        3.10761e-24
542.45        2.91544e-24        2.71638e-24        3.11450e-24
544.52        2.92194e-24        2.72242e-24        3.12145e-24
546.59        2.92849e-24        2.72851e-24        3.12846e-24
548.67        2.93509e-24        2.73466e-24        3.13553e-24
550.76        2.94175e-24        2.74085e-24        3.14266e-24
552.86        2.94847e-24        2.74710e-24        3.14984e-24
554.97        2.95525e-24        2.75340e-24        3.15709e-24
557.08        2.96207e-24        2.75975e-24        3.16440e-24
559.21        2.96895e-24        2.76615e-24        3.17176e-24
561.34        2.97588e-24        2.77260e-24        3.17917e-24
563.47        2.98287e-24        2.77909e-24        3.18664e-24
565.62        2.98989e-24        2.78563e-24        3.19416e-24
567.78        2.99697e-24        2.79221e-24        3.20173e-24
569.94        3.00409e-24        2.79883e-24        3.20935e-24
572.11        3.01126e-24        2.80550e-24        3.21702e-24
574.29        3.01847e-24        2.81220e-24        3.22473e-24
576.48        3.02572e-24        2.81894e-24        3.23249e-24
578.67        3.03301e-24        2.82572e-24        3.24029e-24
580.88        3.04033e-24        2.83254e-24        3.24813e-24
583.09        3.04770e-24        2.83939e-24        3.25601e-24
585.31        3.05510e-24        2.84627e-24        3.26392e-24
587.54        3.06253e-24        2.85318e-24        3.27188e-24
589.78        3.06999e-24        2.86012e-24        3.27986e-24
592.03        3.07749e-24        2.86709e-24        3.28788e-24
594.28        3.08501e-24        2.87409e-24        3.29593e-24
596.55        3.09256e-24        2.88111e-24        3.30401e-24
598.82        3.10014e-24        2.88816e-24        3.31212e-24
601.10        3.10768e-24        2.89518e-24        3.32019e-24
603.39        3.11519e-24        2.90216e-24        3.32822e-24
605.69        3.12272e-24        2.90917e-24        3.33627e-24
608.00        3.13028e-24        2.91621e-24        3.34435e-24
610.31        3.13787e-24        2.92327e-24        3.35246e-24
612.64        3.14548e-24        2.93036e-24        3.36061e-24
614.97        3.15313e-24        2.93748e-24        3.36879e-24
617.31        3.16082e-24        2.94463e-24        3.37700e-24
619.67        3.16854e-24        2.95182e-24        3.38526e-24
622.03        3.17630e-24        2.95905e-24        3.39356e-24
624.40        3.18410e-24        2.96631e-24        3.40190e-24
626.77        3.19195e-24        2.97361e-24        3.41028e-24
629.16        3.19984e-24        2.98095e-24        3.41872e-24
631.56        3.20777e-24        2.98834e-24        3.42721e-24
633.97        3.21576e-24        2.99577e-24        3.43574e-24
636.38        3.22380e-24        3.00325e-24        3.44434e-24
638.80        3.23189e-24        3.01079e-24        3.45299e-24
641.24        3.24004e-24        3.01837e-24        3.46170e-24
643.68        3.24825e-24        3.02601e-24        3.47048e-24
646.13        3.25651e-24        3.03371e-24        3.47932e-24
648.60        3.26484e-24        3.04146e-24        3.48823e-24
651.07        3.27324e-24        3.04928e-24        3.49721e-24
653.55        3.28171e-24        3.05715e-24        3.50626e-24
656.04        3.29023e-24        3.06509e-24        3.51538e-24
658.54        3.29883e-24        3.07309e-24        3.52456e-24
661.04        3.30748e-24        3.08115e-24        3.53382e-24
663.56        3.31620e-24        3.08926e-24        3.54314e-24
666.09        3.32497e-24        3.09743e-24        3.55252e-24
668.63        3.33381e-24        3.10565e-24        3.56197e-24
671.17        3.34270e-24        3.11393e-24        3.57147e-24
673.73        3.35165e-24        3.12225e-24        3.58104e-24
676.30        3.36065e-24        3.13063e-24        3.59067e-24
678.87        3.36970e-24        3.13906e-24        3.60035e-24
681.46        3.37881e-24        3.14753e-24        3.61008e-24
684.06        3.38796e-24        3.15605e-24        3.61987e-24
686.66        3.39716e-24        3.16462e-24        3.62971e-24
689.28        3.40641e-24        3.17323e-24        3.63960e-24
691.90        3.41571e-24        3.18188e-24        3.64954e-24
694.54        3.42504e-24        3.19057e-24        3.65952e-24
697.19        3.43442e-24        3.19930e-24        3.66955e-24
699.84        3.44384e-24        3.20806e-24        3.67962e-24
702.51        3.45330e-24        3.21686e-24        3.68973e-24
705.19        3.46279e-24        3.22570e-24        3.69988e-24
707.87        3.47233e-24        3.23458e-24        3.71008e-24
710.57        3.48191e-24        3.24349e-24        3.72032e-24
713.28        3.49153e-24        3.25245e-24        3.73061e-24
715.99        3.50119e-24        3.26144e-24        3.74094e-24
718.72        3.51090e-24        3.27048e-24        3.75133e-24
721.46        3.52066e-24        3.27956e-24        3.76176e-24
724.21        3.53046e-24        3.28868e-24        3.77224e-24
726.97        3.54031e-24        3.29785e-24        3.78277e-24
729.73        3.55021e-24        3.30706e-24        3.79336e-24
732.51        3.56016e-24        3.31632e-24        3.80400e-24
735.31        3.57016e-24        3.32563e-24        3.81470e-24
738.11        3.58022e-24        3.33499e-24        3.82545e-24
740.92        3.59033e-24        3.34440e-24        3.83626e-24
743.74        3.60050e-24        3.35386e-24        3.84714e-24
746.57        3.61072e-24        3.36338e-24        3.85807e-24
749.42        3.62101e-24        3.37295e-24        3.86907e-24
752.27        3.63135e-24        3.38258e-24        3.88013e-24
755.14        3.64175e-24        3.39226e-24        3.89125e-24
758.02        3.65222e-24        3.40200e-24        3.90244e-24
760.90        3.66274e-24        3.41179e-24        3.91369e-24
763.80        3.67332e-24        3.42164e-24        3.92501e-24
766.71        3.68397e-24        3.43154e-24        3.93639e-24
769.63        3.69467e-24        3.44150e-24        3.94783e-24
772.57        3.70543e-24        3.45152e-24        3.95934e-24
775.51        3.71625e-24        3.46158e-24        3.97091e-24
778.46        3.72713e-24        3.47171e-24        3.98254e-24
781.43        3.73806e-24        3.48189e-24        3.99424e-24
784.41        3.74906e-24        3.49212e-24        4.00599e-24
787.39        3.76011e-24        3.50240e-24        4.01781e-24
790.39        3.77122e-24        3.51274e-24        4.02969e-24
793.40        3.78238e-24        3.52313e-24        4.04163e-24
796.43        3.79361e-24        3.53358e-24        4.05364e-24
799.46        3.80489e-24        3.54408e-24        4.06570e-24
802.51        3.81612e-24        3.55453e-24        4.07770e-24
805.56        3.82738e-24        3.56502e-24        4.08974e-24
808.63        3.83870e-24        3.57556e-24        4.10183e-24
811.71        3.85007e-24        3.58615e-24        4.11399e-24
814.81        3.86150e-24        3.59679e-24        4.12621e-24
817.91        3.87299e-24        3.60749e-24        4.13848e-24
821.03        3.88453e-24        3.61824e-24        4.15082e-24
824.15        3.89613e-24        3.62904e-24        4.16322e-24
827.29        3.90779e-24        3.63990e-24        4.17568e-24
830.44        3.91951e-24        3.65081e-24        4.18820e-24
833.61        3.93128e-24        3.66178e-24        4.20079e-24
836.78        3.94312e-24        3.67280e-24        4.21344e-24
839.97        3.95501e-24        3.68388e-24        4.22615e-24
843.17        3.96697e-24        3.69501e-24        4.23892e-24
846.38        3.97898e-24        3.70619e-24        4.25176e-24
849.61        3.99105e-24        3.71744e-24        4.26467e-24
852.85        4.00319e-24        3.72874e-24        4.27764e-24
856.09        4.01538e-24        3.74009e-24        4.29067e-24
859.36        4.02764e-24        3.75151e-24        4.30377e-24
862.63        4.03996e-24        3.76298e-24        4.31694e-24
865.92        4.05234e-24        3.77451e-24        4.33017e-24
869.21        4.06478e-24        3.78610e-24        4.34347e-24
872.53        4.07729e-24        3.79774e-24        4.35684e-24
875.85        4.08986e-24        3.80945e-24        4.37027e-24
879.19        4.10249e-24        3.82121e-24        4.38377e-24
882.54        4.11519e-24        3.83304e-24        4.39734e-24
885.90        4.12795e-24        3.84492e-24        4.41098e-24
889.27        4.14078e-24        3.85687e-24        4.42469e-24
892.66        4.15367e-24        3.86887e-24        4.43847e-24
896.06        4.16663e-24        3.88094e-24        4.45232e-24
899.47        4.17966e-24        3.89307e-24        4.46624e-24
902.90        4.19275e-24        3.90526e-24        4.48023e-24
906.34        4.20590e-24        3.91751e-24        4.49430e-24
909.79        4.21913e-24        3.92983e-24        4.50843e-24
913.26        4.23242e-24        3.94221e-24        4.52264e-24
916.74        4.24578e-24        3.95465e-24        4.53692e-24
920.23        4.25921e-24        3.96715e-24        4.55127e-24
923.74        4.27271e-24        3.97972e-24        4.56569e-24
927.26        4.28627e-24        3.99235e-24        4.58019e-24
930.79        4.29990e-24        4.00504e-24        4.59476e-24
934.33        4.31360e-24        4.01780e-24        4.60940e-24
937.89        4.32737e-24        4.03062e-24        4.62412e-24
941.47        4.34121e-24        4.04351e-24        4.63891e-24
945.05        4.35511e-24        4.05645e-24        4.65377e-24
948.65        4.36909e-24        4.06947e-24        4.66871e-24
952.27        4.38313e-24        4.08255e-24        4.68372e-24
955.90        4.39725e-24        4.09569e-24        4.69880e-24
959.54        4.41143e-24        4.10890e-24        4.71396e-24
963.19        4.42568e-24        4.12217e-24        4.72919e-24
966.86        4.44000e-24        4.13551e-24        4.74450e-24
970.55        4.45440e-24        4.14891e-24        4.75989e-24
974.24        4.46886e-24        4.16238e-24        4.77535e-24
977.95        4.48340e-24        4.17591e-24        4.79088e-24
981.68        4.49800e-24        4.18951e-24        4.80649e-24
985.42        4.51268e-24        4.20318e-24        4.82217e-24
989.17        4.52742e-24        4.21691e-24        4.83794e-24
992.94        4.54224e-24        4.23071e-24        4.85377e-24
996.72        4.55713e-24        4.24457e-24        4.86969e-24
1000.52        4.57207e-24        4.25849e-24        4.88566e-24
1004.33        4.58697e-24        4.27237e-24        4.90158e-24
1008.16        4.60195e-24        4.28632e-24        4.91758e-24
1012.00        4.61699e-24        4.30033e-24        4.93365e-24
1015.86        4.63211e-24        4.31442e-24        4.94980e-24
1019.73        4.64730e-24        4.32857e-24        4.96603e-24
1023.61        4.66257e-24        4.34279e-24        4.98234e-24
1027.51        4.67790e-24        4.35708e-24        4.99873e-24
1031.42        4.69331e-24        4.37144e-24        5.01519e-24
1035.35        4.70880e-24        4.38586e-24        5.03174e-24
1039.30        4.72436e-24        4.40036e-24        5.04837e-24
1043.26        4.74000e-24        4.41493e-24        5.06507e-24
1047.23        4.75572e-24        4.42957e-24        5.08186e-24
1051.22        4.77151e-24        4.44428e-24        5.09874e-24
1055.23        4.78738e-24        4.45907e-24        5.11569e-24
1059.25        4.80333e-24        4.47393e-24        5.13273e-24
1063.28        4.81936e-24        4.48886e-24        5.14986e-24
1067.33        4.83547e-24        4.50387e-24        5.16707e-24
1071.40        4.85166e-24        4.51895e-24        5.18437e-24
1075.48        4.86793e-24        4.53411e-24        5.20175e-24
1079.58        4.88428e-24        4.54934e-24        5.21922e-24
1083.69        4.90072e-24        4.56466e-24        5.23678e-24
1087.82        4.91724e-24        4.58004e-24        5.25443e-24
1091.96        4.93384e-24        4.59551e-24        5.27217e-24
1096.12        4.95053e-24        4.61106e-24        5.29000e-24
1100.30        4.96730e-24        4.62669e-24        5.30792e-24
1104.49        4.98416e-24        4.64239e-24        5.32593e-24
1108.70        5.00111e-24        4.65818e-24        5.34403e-24
1112.92        5.01814e-24        4.67405e-24        5.36223e-24
1117.16        5.03525e-24        4.68999e-24        5.38052e-24
1121.42        5.05245e-24        4.70602e-24        5.39889e-24
1125.69        5.06974e-24        4.72212e-24        5.41736e-24
1129.98        5.08711e-24        4.73830e-24        5.43592e-24
1134.28        5.10456e-24        4.75456e-24        5.45456e-24
1138.60        5.12210e-24        4.77090e-24        5.47330e-24
1142.94        5.13972e-24        4.78731e-24        5.49212e-24
1147.29        5.15742e-24        4.80381e-24        5.51104e-24
1151.66        5.17521e-24        4.82037e-24        5.53004e-24
1156.05        5.19307e-24        4.83702e-24        5.54912e-24
1160.46        5.21102e-24        4.85374e-24        5.56830e-24
1164.88        5.22905e-24        4.87053e-24        5.58756e-24
1169.31        5.24715e-24        4.88740e-24        5.60690e-24
1173.77        5.26534e-24        4.90435e-24        5.62633e-24
1178.24        5.28361e-24        4.92137e-24        5.64585e-24
1182.73        5.30195e-24        4.93846e-24        5.66545e-24
1187.24        5.32038e-24        4.95562e-24        5.68513e-24
1191.76        5.33888e-24        4.97286e-24        5.70490e-24
1196.30        5.35746e-24        4.99017e-24        5.72475e-24
1200.86        5.37611e-24        5.00755e-24        5.74467e-24
1205.43        5.39484e-24        5.02500e-24        5.76469e-24
1210.02        5.41365e-24        5.04252e-24        5.78478e-24
1214.63        5.43254e-24        5.06012e-24        5.80496e-24
1219.26        5.45150e-24        5.07779e-24        5.82522e-24
1223.90        5.47055e-24        5.09553e-24        5.84557e-24
1228.57        5.48969e-24        5.11336e-24        5.86601e-24
1233.25        5.50890e-24        5.13126e-24        5.88654e-24
1237.95        5.52821e-24        5.14925e-24        5.90717e-24
1242.66        5.54760e-24        5.16732e-24        5.92789e-24
1247.40        5.56708e-24        5.18547e-24        5.94870e-24
1252.15        5.58666e-24        5.20370e-24        5.96961e-24
1256.92        5.60632e-24        5.22203e-24        5.99062e-24
1261.71        5.62609e-24        5.24044e-24        6.01173e-24
1266.51        5.64594e-24        5.25894e-24        6.03295e-24
1271.34        5.66590e-24        5.27753e-24        6.05427e-24
1276.18        5.68596e-24        5.29622e-24        6.07570e-24
1281.04        5.70612e-24        5.31500e-24        6.09723e-24
1285.92        5.72638e-24        5.33388e-24        6.11888e-24
1290.82        5.74675e-24        5.35286e-24        6.14064e-24
1295.74        5.76723e-24        5.37193e-24        6.16252e-24
1300.68        5.78781e-24        5.39111e-24        6.18451e-24
1305.63        5.80851e-24        5.41040e-24        6.20662e-24
1310.60        5.82932e-24        5.42978e-24        6.22885e-24
1315.60        5.85024e-24        5.44927e-24        6.25120e-24
1320.61        5.87127e-24        5.46887e-24        6.27367e-24
1325.64        5.89241e-24        5.48857e-24        6.29626e-24
1330.69        5.91367e-24        5.50837e-24        6.31896e-24
1335.76        5.93503e-24        5.52828e-24        6.34179e-24
1340.85        5.95651e-24        5.54829e-24        6.36473e-24
1345.96        5.97810e-24        5.56840e-24        6.38780e-24
1351.08        5.99980e-24        5.58862e-24        6.41098e-24
1356.23        6.02162e-24        5.60895e-24        6.43429e-24
1361.40        6.04354e-24        5.62938e-24        6.45771e-24
1366.58        6.06558e-24        5.64991e-24        6.48126e-24
1371.79        6.08773e-24        5.67055e-24        6.50492e-24
1377.02        6.10999e-24        5.69129e-24        6.52870e-24
1382.26        6.13237e-24        5.71213e-24        6.55260e-24
1387.53        6.15485e-24        5.73308e-24        6.57663e-24
1392.81        6.17745e-24        5.75414e-24        6.60077e-24
1398.12        6.20016e-24        5.77530e-24        6.62503e-24
1403.45        6.22298e-24        5.79656e-24        6.64941e-24
1408.79        6.24592e-24        5.81792e-24        6.67391e-24
1414.16        6.26896e-24        5.83940e-24        6.69852e-24
1419.55        6.29212e-24        5.86097e-24        6.72326e-24
1424.95        6.31538e-24        5.88265e-24        6.74812e-24
1430.38        6.33876e-24        5.90443e-24        6.77309e-24
1435.83        6.36225e-24        5.92632e-24        6.79819e-24
1441.30        6.38585e-24        5.94831e-24        6.82340e-24
1446.79        6.40957e-24        5.97040e-24        6.84873e-24
1452.31        6.43339e-24        5.99260e-24        6.87418e-24
1457.84        6.45732e-24        6.01489e-24        6.89975e-24
1463.39        6.48137e-24        6.03730e-24        6.92544e-24
1468.97        6.50552e-24        6.05980e-24        6.95124e-24
1474.56        6.52978e-24        6.08241e-24        6.97716e-24
1480.18        6.55416e-24        6.10512e-24        7.00320e-24
1485.82        6.57864e-24        6.12793e-24        7.02935e-24
1491.48        6.60324e-24        6.15085e-24        7.05563e-24
1497.16        6.62794e-24        6.17386e-24        7.08202e-24
1502.86        6.65270e-24        6.19694e-24        7.10847e-24
1508.59        6.67753e-24        6.22007e-24        7.13499e-24
1514.34        6.70246e-24        6.24330e-24        7.16162e-24
1520.11        6.72750e-24        6.26663e-24        7.18837e-24
1525.90        6.75266e-24        6.29007e-24        7.21524e-24
1531.71        6.77792e-24        6.31361e-24        7.24223e-24
1537.55        6.80330e-24        6.33726e-24        7.26934e-24
1543.40        6.82879e-24        6.36102e-24        7.29657e-24
1549.28        6.85440e-24        6.38488e-24        7.32392e-24
1555.18        6.88012e-24        6.40884e-24        7.35140e-24
1561.11        6.90596e-24        6.43292e-24        7.37900e-24
1567.06        6.93192e-24        6.45711e-24        7.40673e-24
1573.03        6.95799e-24        6.48141e-24        7.43458e-24
1579.02        6.98419e-24        6.50581e-24        7.46256e-24
1585.03        7.01050e-24        6.53034e-24        7.49067e-24
1591.07        7.03694e-24        6.55497e-24        7.51891e-24
1597.13        7.06350e-24        6.57972e-24        7.54729e-24
1603.22        7.09019e-24        6.60458e-24        7.57579e-24
1609.33        7.11700e-24        6.62957e-24        7.60443e-24
1615.46        7.14393e-24        6.65467e-24        7.63320e-24
1621.61        7.17100e-24        6.67988e-24        7.66211e-24
1627.79        7.19819e-24        6.70522e-24        7.69115e-24
1633.99        7.22551e-24        6.73068e-24        7.72034e-24
1640.21        7.25296e-24        6.75626e-24        7.74966e-24
1646.46        7.28054e-24        6.78196e-24        7.77912e-24
1652.74        7.30826e-24        6.80779e-24        7.80873e-24
1659.03        7.33611e-24        6.83375e-24        7.83848e-24
1665.35        7.36410e-24        6.85983e-24        7.86838e-24
1671.70        7.39223e-24        6.88603e-24        7.89842e-24
1678.07        7.42049e-24        6.91237e-24        7.92861e-24
1684.46        7.44889e-24        6.93884e-24        7.95895e-24
1690.87        7.47744e-24        6.96544e-24        7.98944e-24
1697.32        7.50612e-24        6.99217e-24        8.02008e-24
1703.78        7.53495e-24        7.01903e-24        8.05087e-24
1710.27        7.56392e-24        7.04603e-24        8.08182e-24
1716.79        7.59304e-24        7.07316e-24        8.11292e-24
1723.33        7.62231e-24        7.10044e-24        8.14418e-24
1729.89        7.65172e-24        7.12784e-24        8.17560e-24
1736.48        7.68128e-24        7.15538e-24        8.20717e-24
1743.10        7.71098e-24        7.18307e-24        8.23889e-24
1749.74        7.74083e-24        7.21088e-24        8.27078e-24
1756.41        7.77083e-24        7.23884e-24        8.30283e-24
1763.10        7.80098e-24        7.26693e-24        8.33503e-24
1769.81        7.83128e-24        7.29517e-24        8.36739e-24
1776.56        7.86173e-24        7.32354e-24        8.39991e-24
1783.32        7.89233e-24        7.35206e-24        8.43260e-24
1790.12        7.92308e-24        7.38071e-24        8.46544e-24
1796.94        7.95398e-24        7.40951e-24        8.49845e-24
1803.78        7.98503e-24        7.43845e-24        8.53162e-24
1810.65        8.01624e-24        7.46753e-24        8.56495e-24
1817.55        8.04759e-24        7.49675e-24        8.59844e-24
1824.48        8.07911e-24        7.52611e-24        8.63210e-24
1831.43        8.11077e-24        7.55562e-24        8.66592e-24
1838.40        8.14259e-24        7.58528e-24        8.69991e-24
1845.41        8.17457e-24        7.61507e-24        8.73406e-24
1852.44        8.20670e-24        7.64502e-24        8.76838e-24
1859.49        8.23899e-24        7.67511e-24        8.80287e-24
1866.58        8.27143e-24        7.70534e-24        8.83752e-24
1873.69        8.30403e-24        7.73572e-24        8.87234e-24
1880.83        8.33679e-24        7.76625e-24        8.90733e-24
1887.99        8.36971e-24        7.79692e-24        8.94249e-24
1895.19        8.40278e-24        7.82775e-24        8.97782e-24
1902.41        8.43602e-24        7.85872e-24        9.01331e-24
1909.65        8.46941e-24        7.88984e-24        9.04898e-24
1916.93        8.50296e-24        7.92111e-24        9.08482e-24
1924.23        8.53668e-24        7.95253e-24        9.12083e-24
1931.56        8.57055e-24        7.98410e-24        9.15701e-24
1938.92        8.60459e-24        8.01582e-24        9.19336e-24
1946.31        8.63879e-24        8.04769e-24        9.22989e-24
1953.72        8.67315e-24        8.07971e-24        9.26659e-24
1961.16        8.70768e-24        8.11189e-24        9.30347e-24
1968.63        8.74236e-24        8.14421e-24        9.34051e-24
1976.13        8.77722e-24        8.17669e-24        9.37774e-24
1983.66        8.81223e-24        8.20933e-24        9.41514e-24
1991.22        8.84741e-24        8.24211e-24        9.45271e-24
1998.81        8.88276e-24        8.27505e-24        9.49046e-24
2006.42        8.91820e-24        8.30808e-24        9.52833e-24
2014.06        8.95381e-24        8.34126e-24        9.56636e-24
2021.74        8.98957e-24        8.37459e-24        9.60456e-24
2029.44        9.02551e-24        8.40807e-24        9.64295e-24
2037.17        9.06161e-24        8.44171e-24        9.68151e-24
2044.93        9.09788e-24        8.47551e-24        9.72026e-24
2052.72        9.13432e-24        8.50947e-24        9.75918e-24
2060.54        9.17093e-24        8.54358e-24        9.79829e-24
2068.39        9.20772e-24        8.57786e-24        9.83758e-24
2076.27        9.24467e-24        8.61229e-24        9.87705e-24
2084.18        9.28180e-24        8.64689e-24        9.91671e-24
2092.12        9.31910e-24        8.68165e-24        9.95656e-24
2100.09        9.35658e-24        8.71657e-24        9.99659e-24
2108.09        9.39423e-24        8.75166e-24        1.00368e-23
2116.12        9.43206e-24        8.78691e-24        1.00772e-23
2124.18        9.47007e-24        8.82233e-24        1.01178e-23
2132.28        9.50826e-24        8.85791e-24        1.01586e-23
2140.40        9.54662e-24        8.89366e-24        1.01996e-23
2148.55        9.58517e-24        8.92958e-24        1.02408e-23
2156.74        9.62389e-24        8.96566e-24        1.02821e-23
2164.95        9.66280e-24        9.00192e-24        1.03237e-23
2173.20        9.70190e-24        9.03835e-24        1.03654e-23
2181.48        9.74117e-24        9.07495e-24        1.04074e-23
2189.79        9.78063e-24        9.11172e-24        1.04495e-23
2198.13        9.82028e-24        9.14866e-24        1.04919e-23
2206.51        9.86011e-24        9.18578e-24        1.05344e-23
2214.91        9.90013e-24        9.22308e-24        1.05772e-23
2223.35        9.94034e-24        9.26055e-24        1.06201e-23
2231.82        9.98074e-24        9.29819e-24        1.06633e-23
2240.32        1.00213e-23        9.33602e-24        1.07066e-23
2248.86        1.00621e-23        9.37402e-24        1.07502e-23
2257.43        1.01031e-23        9.41220e-24        1.07940e-23
2266.02        1.01443e-23        9.45056e-24        1.08379e-23
2274.66        1.01856e-23        9.48911e-24        1.08821e-23
2283.32        1.02272e-23        9.52783e-24        1.09265e-23
2292.02        1.02689e-23        9.56674e-24        1.09711e-23
2300.75        1.03109e-23        9.60584e-24        1.10159e-23
2309.52        1.03530e-23        9.64512e-24        1.10609e-23
2318.32        1.03954e-23        9.68458e-24        1.11062e-23
2327.15        1.04379e-23        9.72423e-24        1.11516e-23
2336.01        1.04807e-23        9.76407e-24        1.11973e-23
2344.91        1.05236e-23        9.80410e-24        1.12432e-23
2353.85        1.05668e-23        9.84432e-24        1.12893e-23
2362.81        1.06102e-23        9.88473e-24        1.13356e-23
2371.81        1.06537e-23        9.92533e-24        1.13821e-23
2380.85        1.06975e-23        9.96612e-24        1.14289e-23
2389.92        1.07415e-23        1.00071e-23        1.14759e-23
2399.03        1.07857e-23        1.00483e-23        1.15231e-23
2408.16        1.08301e-23        1.00897e-23        1.15705e-23
2417.34        1.08747e-23        1.01312e-23        1.16181e-23
2426.55        1.09195e-23        1.01730e-23        1.16660e-23
2435.79        1.09646e-23        1.02150e-23        1.17141e-23
2445.07        1.10098e-23        1.02572e-23        1.17625e-23
2454.39        1.10553e-23        1.02995e-23        1.18110e-23
2463.74        1.11010e-23        1.03421e-23        1.18598e-23
2473.12        1.11469e-23        1.03849e-23        1.19088e-23
2482.54        1.11930e-23        1.04279e-23        1.19581e-23
2492.00        1.12393e-23        1.04710e-23        1.20076e-23
2501.49        1.12859e-23        1.05144e-23        1.20573e-23
2511.02        1.13327e-23        1.05580e-23        1.21073e-23
2520.59        1.13797e-23        1.06018e-23        1.21575e-23
2530.19        1.14269e-23        1.06459e-23        1.22079e-23
2539.83        1.14744e-23        1.06901e-23        1.22586e-23
2549.51        1.15220e-23        1.07345e-23        1.23096e-23
2559.22        1.15700e-23        1.07792e-23        1.23607e-23
2568.97        1.16181e-23        1.08240e-23        1.24122e-23
2578.76        1.16665e-23        1.08691e-23        1.24638e-23
2588.58        1.17151e-23        1.09144e-23        1.25157e-23
2598.44        1.17639e-23        1.09599e-23        1.25679e-23
2608.34        1.18130e-23        1.10056e-23        1.26203e-23
2618.28        1.18623e-23        1.10516e-23        1.26730e-23
2628.25        1.19118e-23        1.10978e-23        1.27259e-23
2638.26        1.19616e-23        1.11442e-23        1.27791e-23
2648.32        1.20116e-23        1.11908e-23        1.28325e-23
2658.40        1.20619e-23        1.12376e-23        1.28862e-23
2668.53        1.21124e-23        1.12847e-23        1.29401e-23
2678.70        1.21632e-23        1.13320e-23        1.29943e-23
2688.90        1.22141e-23        1.13795e-23        1.30488e-23
2699.15        1.22654e-23        1.14273e-23        1.31035e-23
2709.43        1.23169e-23        1.14753e-23        1.31585e-23
2719.75        1.23686e-23        1.15235e-23        1.32138e-23
2730.11        1.24206e-23        1.15719e-23        1.32693e-23
2740.51        1.24728e-23        1.16206e-23        1.33251e-23
2750.95        1.25253e-23        1.16695e-23        1.33811e-23
2761.43        1.25781e-23        1.17187e-23        1.34375e-23
2771.95        1.26311e-23        1.17681e-23        1.34941e-23
2782.51        1.26844e-23        1.18177e-23        1.35510e-23
2793.11        1.27379e-23        1.18676e-23        1.36081e-23
2803.75        1.27917e-23        1.19177e-23        1.36656e-23
2814.43        1.28457e-23        1.19681e-23        1.37233e-23
2825.16        1.29000e-23        1.20187e-23        1.37813e-23
2835.92        1.29546e-23        1.20696e-23        1.38396e-23
2846.72        1.30094e-23        1.21207e-23        1.38982e-23
2857.57        1.30645e-23        1.21721e-23        1.39570e-23
2868.45        1.31199e-23        1.22237e-23        1.40162e-23
2879.38        1.31756e-23        1.22755e-23        1.40756e-23
2890.35        1.32315e-23        1.23277e-23        1.41353e-23
2901.36        1.32877e-23        1.23800e-23        1.41953e-23
2912.41        1.33441e-23        1.24327e-23        1.42556e-23
2923.51        1.34009e-23        1.24855e-23        1.43162e-23
2934.65        1.34579e-23        1.25387e-23        1.43772e-23
2945.83        1.35152e-23        1.25921e-23        1.44384e-23
2957.05        1.35728e-23        1.26458e-23        1.44999e-23
2968.31        1.36307e-23        1.26997e-23        1.45617e-23
2979.62        1.36888e-23        1.27539e-23        1.46238e-23
2990.97        1.37473e-23        1.28084e-23        1.46862e-23
3002.37        1.38060e-23        1.28631e-23        1.47489e-23
3013.81        1.38648e-23        1.29179e-23        1.48117e-23
3025.29        1.39239e-23        1.29730e-23        1.48749e-23
3036.81        1.39834e-23        1.30284e-23        1.49383e-23
3048.38        1.40431e-23        1.30841e-23        1.50021e-23
3059.99        1.41031e-23        1.31400e-23        1.50661e-23
3071.65        1.41633e-23        1.31962e-23        1.51305e-23
3083.35        1.42239e-23        1.32526e-23        1.51952e-23
3095.10        1.42848e-23        1.33094e-23        1.52603e-23
3106.89        1.43460e-23        1.33664e-23        1.53256e-23
3118.73        1.44075e-23        1.34237e-23        1.53913e-23
3130.61        1.44693e-23        1.34813e-23        1.54572e-23
3142.53        1.45314e-23        1.35392e-23        1.55236e-23
3154.51        1.45938e-23        1.35973e-23        1.55902e-23
3166.52        1.46565e-23        1.36558e-23        1.56571e-23
3178.59        1.47195e-23        1.37145e-23        1.57244e-23
3190.70        1.47828e-23        1.37735e-23        1.57921e-23
3202.85        1.48464e-23        1.38328e-23        1.58600e-23
3215.05        1.49104e-23        1.38924e-23        1.59283e-23
3227.30        1.49746e-23        1.39523e-23        1.59969e-23
3239.59        1.50392e-23        1.40125e-23        1.60659e-23
3251.94        1.51041e-23        1.40730e-23        1.61352e-23
3264.33        1.51693e-23        1.41338e-23        1.62048e-23
3276.76        1.52348e-23        1.41949e-23        1.62748e-23
3289.24        1.53007e-23        1.42562e-23        1.63451e-23
3301.77        1.53668e-23        1.43179e-23        1.64158e-23
3314.35        1.54333e-23        1.43799e-23        1.64868e-23
3326.98        1.55002e-23        1.44422e-23        1.65581e-23
3339.65        1.55673e-23        1.45048e-23        1.66299e-23
3352.38        1.56348e-23        1.45677e-23        1.67019e-23
3365.15        1.57026e-23        1.46309e-23        1.67743e-23
3377.97        1.57707e-23        1.46944e-23        1.68471e-23
3390.84        1.58392e-23        1.47582e-23        1.69202e-23
3403.75        1.59080e-23        1.48224e-23        1.69937e-23
3416.72        1.59772e-23        1.48868e-23        1.70675e-23
3429.74        1.60467e-23        1.49516e-23        1.71417e-23
3442.80        1.61165e-23        1.50167e-23        1.72163e-23
3455.92        1.61867e-23        1.50821e-23        1.72912e-23
3469.08        1.62572e-23        1.51478e-23        1.73665e-23
3482.30        1.63280e-23        1.52138e-23        1.74422e-23
3495.57        1.63992e-23        1.52802e-23        1.75182e-23
3508.88        1.64708e-23        1.53469e-23        1.75946e-23
3522.25        1.65427e-23        1.54139e-23        1.76714e-23
3535.67        1.66149e-23        1.54813e-23        1.77485e-23
3549.14        1.66875e-23        1.55489e-23        1.78261e-23
3562.66        1.67605e-23        1.56169e-23        1.79040e-23
3576.23        1.68338e-23        1.56853e-23        1.79823e-23
3589.86        1.69074e-23        1.57539e-23        1.80609e-23
3603.53        1.69815e-23        1.58230e-23        1.81400e-23
3617.26        1.70558e-23        1.58923e-23        1.82194e-23
3631.04        1.71306e-23        1.59620e-23        1.82992e-23
3644.87        1.72057e-23        1.60320e-23        1.83794e-23
3658.76        1.72812e-23        1.61023e-23        1.84600e-23
3672.70        1.73570e-23        1.61730e-23        1.85410e-23
3686.69        1.74332e-23        1.62441e-23        1.86224e-23
3700.73        1.75098e-23        1.63155e-23        1.87042e-23
3714.83        1.75868e-23        1.63872e-23        1.87863e-23
3728.98        1.76641e-23        1.64593e-23        1.88689e-23
3743.19        1.77418e-23        1.65317e-23        1.89519e-23
3757.45        1.78199e-23        1.66045e-23        1.90352e-23
3771.76        1.78983e-23        1.66776e-23        1.91190e-23
3786.13        1.79771e-23        1.67511e-23        1.92032e-23
3800.56        1.80564e-23        1.68250e-23        1.92878e-23
3815.03        1.81360e-23        1.68992e-23        1.93728e-23
3829.57        1.82159e-23        1.69737e-23        1.94582e-23
3844.16        1.82963e-23        1.70486e-23        1.95440e-23
3858.80        1.83770e-23        1.71239e-23        1.96302e-23
3873.50        1.84582e-23        1.71995e-23        1.97168e-23
3888.26        1.85397e-23        1.72756e-23        1.98039e-23
3903.07        1.86216e-23        1.73519e-23        1.98914e-23
3917.94        1.87040e-23        1.74287e-23        1.99793e-23
3932.87        1.87867e-23        1.75058e-23        2.00676e-23
3947.85        1.88698e-23        1.75832e-23        2.01563e-23
3962.89        1.89533e-23        1.76611e-23        2.02455e-23
3977.98        1.90372e-23        1.77393e-23        2.03351e-23
3993.14        1.91215e-23        1.78179e-23        2.04251e-23
4008.35        1.92061e-23        1.78968e-23        2.05155e-23
4023.62        1.92912e-23        1.79761e-23        2.06062e-23
4038.95        1.93766e-23        1.80557e-23        2.06974e-23
4054.34        1.94624e-23        1.81357e-23        2.07891e-23
4069.78        1.95486e-23        1.82161e-23        2.08812e-23
4085.29        1.96353e-23        1.82969e-23        2.09737e-23
4100.85        1.97223e-23        1.83781e-23        2.10666e-23
4116.47        1.98098e-23        1.84596e-23        2.11600e-23
4132.15        1.98977e-23        1.85416e-23        2.12539e-23
4147.90        1.99860e-23        1.86239e-23        2.13482e-23
4163.70        2.00748e-23        1.87066e-23        2.14429e-23
4179.56        2.01640e-23        1.87898e-23        2.15382e-23
4195.48        2.02536e-23        1.88733e-23        2.16338e-23
4211.47        2.03436e-23        1.89572e-23        2.17300e-23
4227.51        2.04341e-23        1.90416e-23        2.18265e-23
4243.61        2.05250e-23        1.91263e-23        2.19236e-23
4259.78        2.06163e-23        1.92115e-23        2.20211e-23
4276.01        2.07081e-23        1.92971e-23        2.21191e-23
4292.30        2.08003e-23        1.93831e-23        2.22176e-23
4308.65        2.08930e-23        1.94695e-23        2.23166e-23
4325.06        2.09861e-23        1.95563e-23        2.24160e-23
4341.54        2.10797e-23        1.96435e-23        2.25159e-23
4358.08        2.11737e-23        1.97312e-23        2.26163e-23
4374.68        2.12682e-23        1.98193e-23        2.27172e-23
4391.35        2.13632e-23        1.99078e-23        2.28185e-23
4408.08        2.14586e-23        1.99968e-23        2.29204e-23
4424.87        2.15545e-23        2.00862e-23        2.30228e-23
4441.73        2.16508e-23        2.01760e-23        2.31256e-23
4458.65        2.17476e-23        2.02663e-23        2.32290e-23
4475.64        2.18449e-23        2.03570e-23        2.33329e-23
4492.69        2.19427e-23        2.04481e-23        2.34373e-23
4509.80        2.20409e-23        2.05397e-23        2.35422e-23
4526.98        2.21397e-23        2.06318e-23        2.36476e-23
4544.23        2.22389e-23        2.07243e-23        2.37535e-23
4561.54        2.23386e-23        2.08172e-23        2.38599e-23
4578.92        2.24388e-23        2.09106e-23        2.39669e-23
4596.36        2.25394e-23        2.10045e-23        2.40744e-23
4613.87        2.26406e-23        2.10989e-23        2.41824e-23
4631.45        2.27423e-23        2.11937e-23        2.42909e-23
4649.09        2.28445e-23        2.12889e-23        2.44000e-23
4666.80        2.29472e-23        2.13847e-23        2.45097e-23
4684.58        2.30504e-23        2.14809e-23        2.46198e-23
4702.43        2.31541e-23        2.15776e-23        2.47306e-23
4720.34        2.32583e-23        2.16748e-23        2.48418e-23
4738.32        2.33630e-23        2.17724e-23        2.49536e-23
4756.38        2.34683e-23        2.18706e-23        2.50660e-23
4774.50        2.35741e-23        2.19692e-23        2.51789e-23
4792.68        2.36804e-23        2.20683e-23        2.52924e-23
4810.94        2.37872e-23        2.21679e-23        2.54065e-23
4829.27        2.38946e-23        2.22680e-23        2.55211e-23
4847.67        2.40025e-23        2.23687e-23        2.56363e-23
4866.14        2.41109e-23        2.24698e-23        2.57521e-23
4884.67        2.42199e-23        2.25714e-23        2.58684e-23
4903.28        2.43294e-23        2.26735e-23        2.59853e-23
4921.96        2.44395e-23        2.27762e-23        2.61029e-23
4940.71        2.45502e-23        2.28793e-23        2.62210e-23
4959.53        2.46614e-23        2.29830e-23        2.63397e-23
4978.43        2.47731e-23        2.30872e-23        2.64590e-23
4997.39        2.48854e-23        2.31920e-23        2.65789e-23
5016.43        2.49986e-23        2.32975e-23        2.66997e-23
5035.54        2.51124e-23        2.34035e-23        2.68212e-23
5054.73        2.52267e-23        2.35101e-23        2.69433e-23
5073.98        2.53417e-23        2.36173e-23        2.70661e-23
5093.31        2.54572e-23        2.37250e-23        2.71894e-23
5112.72        2.55733e-23        2.38332e-23        2.73134e-23
5132.19        2.56900e-23        2.39420e-23        2.74380e-23
5151.74        2.58073e-23        2.40513e-23        2.75633e-23
5171.37        2.59252e-23        2.41612e-23        2.76891e-23
5191.07        2.60436e-23        2.42717e-23        2.78156e-23
5210.85        2.61627e-23        2.43827e-23        2.79428e-23
5230.70        2.62824e-23        2.44942e-23        2.80706e-23
5250.62        2.64027e-23        2.46063e-23        2.81990e-23
5270.63        2.65235e-23        2.47190e-23        2.83281e-23
5290.71        2.66450e-23        2.48323e-23        2.84578e-23
5310.86        2.67671e-23        2.49461e-23        2.85882e-23
5331.09        2.68899e-23        2.50605e-23        2.87192e-23
5351.40        2.70132e-23        2.51755e-23        2.88509e-23
5371.79        2.71371e-23        2.52910e-23        2.89832e-23
5392.25        2.72617e-23        2.54072e-23        2.91163e-23
5412.80        2.73869e-23        2.55239e-23        2.92499e-23
5433.42        2.75127e-23        2.56412e-23        2.93843e-23
5454.12        2.76392e-23        2.57591e-23        2.95193e-23
5474.89        2.77663e-23        2.58775e-23        2.96550e-23
5495.75        2.78940e-23        2.59966e-23        2.97914e-23
5516.69        2.80224e-23        2.61163e-23        2.99285e-23
5537.70        2.81514e-23        2.62366e-23        3.00662e-23
5558.80        2.82810e-23        2.63574e-23        3.02047e-23
5579.98        2.84113e-23        2.64789e-23        3.03438e-23
5601.23        2.85423e-23        2.66010e-23        3.04836e-23
5622.57        2.86739e-23        2.67237e-23        3.06241e-23
5643.99        2.88061e-23        2.68469e-23        3.07653e-23
5665.49        2.89391e-23        2.69709e-23        3.09073e-23
5687.08        2.90726e-23        2.70954e-23        3.10499e-23
5708.74        2.92069e-23        2.72205e-23        3.11932e-23
5730.49        2.93418e-23        2.73463e-23        3.13372e-23
5752.32        2.94773e-23        2.74727e-23        3.14820e-23
5774.24        2.96136e-23        2.75997e-23        3.16275e-23
5796.23        2.97505e-23        2.77273e-23        3.17737e-23
5818.31        2.98881e-23        2.78556e-23        3.19206e-23
5840.48        3.00263e-23        2.79845e-23        3.20682e-23
5862.73        3.01653e-23        2.81140e-23        3.22166e-23
5885.06        3.03049e-23        2.82442e-23        3.23656e-23
5907.48        3.04453e-23        2.83750e-23        3.25155e-23
5929.99        3.05863e-23        2.85065e-23        3.26660e-23
5952.58        3.07280e-23        2.86386e-23        3.28173e-23
5975.26        3.08704e-23        2.87714e-23        3.29694e-23
5998.02        3.10135e-23        2.89048e-23        3.31221e-23
6020.87        3.11571e-23        2.90387e-23        3.32755e-23
6043.81        3.13014e-23        2.91732e-23        3.34296e-23
6066.83        3.14464e-23        2.93084e-23        3.35844e-23
6089.94        3.15921e-23        2.94443e-23        3.37400e-23
6113.14        3.17386e-23        2.95808e-23        3.38963e-23
6136.43        3.18857e-23        2.97180e-23        3.40534e-23
6159.81        3.20336e-23        2.98559e-23        3.42113e-23
6183.28        3.21822e-23        2.99945e-23        3.43699e-23
6206.83        3.23315e-23        3.01337e-23        3.45294e-23
6230.48        3.24816e-23        3.02736e-23        3.46896e-23
6254.21        3.26324e-23        3.04143e-23        3.48506e-23
6278.04        3.27840e-23        3.05556e-23        3.50124e-23
6301.96        3.29363e-23        3.06976e-23        3.51750e-23
6325.96        3.30893e-23        3.08403e-23        3.53384e-23
6350.06        3.32432e-23        3.09837e-23        3.55026e-23
6374.25        3.33977e-23        3.11278e-23        3.56676e-23
6398.54        3.35531e-23        3.12727e-23        3.58335e-23
6422.91        3.37092e-23        3.14182e-23        3.60001e-23
6447.38        3.38661e-23        3.15645e-23        3.61676e-23
6471.94        3.40237e-23        3.17115e-23        3.63360e-23
6496.60        3.41822e-23        3.18593e-23        3.65051e-23
6521.35        3.43414e-23        3.20077e-23        3.66751e-23
6546.19        3.45015e-23        3.21570e-23        3.68460e-23
6571.13        3.46623e-23        3.23069e-23        3.70177e-23
6596.16        3.48240e-23        3.24577e-23        3.71903e-23
6621.29        3.49864e-23        3.26092e-23        3.73637e-23
6646.52        3.51497e-23        3.27614e-23        3.75380e-23
6671.84        3.53138e-23        3.29144e-23        3.77132e-23
6697.25        3.54787e-23        3.30682e-23        3.78892e-23
6722.77        3.56444e-23        3.32227e-23        3.80662e-23
6748.38        3.58110e-23        3.33781e-23        3.82440e-23
6774.09        3.59785e-23        3.35342e-23        3.84227e-23
6799.89        3.61467e-23        3.36911e-23        3.86024e-23
6825.80        3.63159e-23        3.38488e-23        3.87829e-23
6851.80        3.64858e-23        3.40073e-23        3.89644e-23
6877.90        3.66567e-23        3.41666e-23        3.91468e-23
6904.11        3.68284e-23        3.43267e-23        3.93301e-23
6930.41        3.70010e-23        3.44876e-23        3.95143e-23
6956.81        3.71744e-23        3.46494e-23        3.96995e-23
6983.31        3.73488e-23        3.48120e-23        3.98856e-23
7009.92        3.75240e-23        3.49754e-23        4.00727e-23
7036.62        3.77001e-23        3.51396e-23        4.02607e-23
7063.43        3.78772e-23        3.53047e-23        4.04497e-23
7090.34        3.80551e-23        3.54706e-23        4.06396e-23
7117.35        3.82340e-23        3.56374e-23        4.08305e-23
7144.46        3.84137e-23        3.58050e-23        4.10224e-23
7171.68        3.85944e-23        3.59735e-23        4.12153e-23
7199.00        3.87760e-23        3.61429e-23        4.14092e-23
7226.43        3.89586e-23        3.63131e-23        4.16040e-23
7253.96        3.91420e-23        3.64842e-23        4.17999e-23
7281.59        3.93264e-23        3.66561e-23        4.19967e-23
7309.33        3.95118e-23        3.68290e-23        4.21946e-23
7337.18        3.96981e-23        3.70027e-23        4.23935e-23
7365.13        3.98853e-23        3.71773e-23        4.25933e-23
7393.19        4.00735e-23        3.73528e-23        4.27942e-23
7421.35        4.02627e-23        3.75292e-23        4.29962e-23
7449.62        4.04528e-23        3.77065e-23        4.31991e-23
7478.00        4.06439e-23        3.78848e-23        4.34031e-23
7506.49        4.08360e-23        3.80639e-23        4.36082e-23
7535.09        4.10291e-23        3.82439e-23        4.38143e-23
7563.79        4.12232e-23        3.84249e-23        4.40214e-23
7592.61        4.14182e-23        3.86068e-23        4.42296e-23
7621.53        4.16142e-23        3.87896e-23        4.44389e-23
7650.57        4.18113e-23        3.89734e-23        4.46492e-23
7679.71        4.20093e-23        3.91581e-23        4.48606e-23
7708.97        4.22084e-23        3.93437e-23        4.50731e-23
7738.34        4.24085e-23        3.95303e-23        4.52867e-23
7767.82        4.26096e-23        3.97178e-23        4.55013e-23
7797.41        4.28117e-23        3.99063e-23        4.57171e-23
7827.12        4.30149e-23        4.00958e-23        4.59340e-23
7856.93        4.32191e-23        4.02862e-23        4.61519e-23
7886.87        4.34243e-23        4.04776e-23        4.63710e-23
7916.91        4.36306e-23        4.06700e-23        4.65912e-23
7947.07        4.38379e-23        4.08634e-23        4.68125e-23
7977.35        4.40463e-23        4.10577e-23        4.70349e-23
8007.74        4.42559e-23        4.12531e-23        4.72586e-23
8038.24        4.44667e-23        4.14497e-23        4.74836e-23
8068.87        4.46786e-23        4.16473e-23        4.77099e-23
8099.60        4.48916e-23        4.18459e-23        4.79372e-23
8130.46        4.51056e-23        4.20456e-23        4.81657e-23
8161.43        4.53208e-23        4.22462e-23        4.83954e-23
8192.53        4.55371e-23        4.24479e-23        4.86263e-23
8223.74        4.57544e-23        4.26506e-23        4.88583e-23
8255.07        4.59729e-23        4.28543e-23        4.90915e-23
8286.51        4.61925e-23        4.30590e-23        4.93259e-23
8318.08        4.64131e-23        4.32648e-23        4.95615e-23
8349.77        4.66350e-23        4.34717e-23        4.97982e-23
8381.58        4.68579e-23        4.36796e-23        5.00362e-23
8413.51        4.70820e-23        4.38885e-23        5.02754e-23
8445.56        4.73072e-23        4.40985e-23        5.05158e-23
8477.74        4.75335e-23        4.43096e-23        5.07574e-23
8510.03        4.77610e-23        4.45218e-23        5.10003e-23
8542.45        4.79897e-23        4.47350e-23        5.12443e-23
8575.00        4.82195e-23        4.49493e-23        5.14896e-23
8607.66        4.84504e-23        4.51647e-23        5.17362e-23
8640.45        4.86826e-23        4.53812e-23        5.19840e-23
8673.37        4.89159e-23        4.55987e-23        5.22330e-23
8706.41        4.91503e-23        4.58174e-23        5.24833e-23
8739.58        4.93860e-23        4.60371e-23        5.27349e-23
8772.88        4.96228e-23        4.62580e-23        5.29877e-23
8806.30        4.98609e-23        4.64800e-23        5.32418e-23
8839.85        5.01001e-23        4.67031e-23        5.34971e-23
8873.52        5.03405e-23        4.69273e-23        5.37538e-23
8907.33        5.05822e-23        4.71527e-23        5.40117e-23
8941.26        5.08250e-23        4.73791e-23        5.42709e-23
8975.32        5.10691e-23        4.76067e-23        5.45314e-23
9009.51        5.13144e-23        4.78355e-23        5.47932e-23
9043.84        5.15609e-23        4.80654e-23        5.50564e-23
9078.29        5.18086e-23        4.82964e-23        5.53208e-23
9112.87        5.20576e-23        4.85286e-23        5.55866e-23
9147.59        5.23078e-23        4.87620e-23        5.58537e-23
9182.44        5.25593e-23        4.89965e-23        5.61221e-23
9217.42        5.28121e-23        4.92322e-23        5.63919e-23
9252.54        5.30661e-23        4.94692e-23        5.66630e-23
9287.78        5.33214e-23        4.97073e-23        5.69355e-23
9323.17        5.35780e-23        4.99466e-23        5.72094e-23
9358.68        5.38359e-23        5.01871e-23        5.74847e-23
9394.34        5.40951e-23        5.04288e-23        5.77614e-23
9430.12        5.43556e-23        5.06718e-23        5.80394e-23
9466.05        5.46174e-23        5.09160e-23        5.83189e-23
9502.11        5.48806e-23        5.11614e-23        5.85998e-23
9538.31        5.51451e-23        5.14081e-23        5.88821e-23
9574.65        5.54110e-23        5.16561e-23        5.91659e-23
9611.12        5.56782e-23        5.19053e-23        5.94511e-23
9647.74        5.59468e-23        5.21558e-23        5.97378e-23
9684.49        5.62168e-23        5.24076e-23        6.00260e-23
9721.39        5.64882e-23        5.26607e-23        6.03156e-23
9758.42        5.67609e-23        5.29151e-23        6.06067e-23
9795.60        5.70351e-23        5.31708e-23        6.08994e-23
9832.91        5.73107e-23        5.34278e-23        6.11935e-23
9870.37        5.75877e-23        5.36862e-23        6.14891e-23
9907.97        5.78661e-23        5.39459e-23        6.17863e-23
9945.72        5.81460e-23        5.42069e-23        6.20851e-23
9983.61        5.84273e-23        5.44693e-23        6.23853e-23


==> anc/cc_2fhl_constraints_one.txt <==
#DM constraints, cc, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        1.40137e-21        1.31330e-21        1.48944e-21
 50.38        7.00576e-22        6.56539e-22        7.44613e-22
 50.57        4.66918e-22        4.37564e-22        4.96273e-22
 50.77        3.50045e-22        3.28035e-22        3.72055e-22
 50.96        2.79886e-22        2.62284e-22        2.97488e-22
 51.15        2.33084e-22        2.18423e-22        2.47745e-22
 51.35        1.99629e-22        1.87071e-22        2.12188e-22
 51.54        1.74517e-22        1.63537e-22        1.85498e-22
 51.74        1.54967e-22        1.45215e-22        1.64719e-22
 51.94        1.39310e-22        1.30542e-22        1.48078e-22
 52.14        1.26485e-22        1.18522e-22        1.34447e-22
 52.33        1.15784e-22        1.08494e-22        1.23074e-22
 52.53        1.06717e-22        9.99965e-23        1.13437e-22
 52.73        9.89339e-23        9.27027e-23        1.05165e-22
 52.93        9.21785e-23        8.63718e-23        9.79852e-23
 53.14        8.62580e-23        8.08233e-23        9.16928e-23
 53.34        8.10254e-23        7.59195e-23        8.61313e-23
 53.54        7.63660e-23        7.15529e-23        8.11791e-23
 53.75        7.21896e-23        6.76390e-23        7.67403e-23
 53.95        6.84239e-23        6.41099e-23        7.27379e-23
 54.16        6.50103e-23        6.09108e-23        6.91098e-23
 54.36        6.19009e-23        5.79968e-23        6.58050e-23
 54.57        5.90563e-23        5.53309e-23        6.27816e-23
 54.78        5.64433e-23        5.28822e-23        6.00045e-23
 54.99        5.40345e-23        5.06247e-23        5.74442e-23
 55.20        5.18063e-23        4.85366e-23        5.50760e-23
 55.41        4.97387e-23        4.65990e-23        5.28785e-23
 55.62        4.78148e-23        4.47959e-23        5.08336e-23
 55.83        4.60197e-23        4.31137e-23        4.89257e-23
 56.04        4.43406e-23        4.15402e-23        4.71411e-23
 56.26        4.27665e-23        4.00650e-23        4.54681e-23
 56.47        4.12877e-23        3.86791e-23        4.38962e-23
 56.68        3.98954e-23        3.73743e-23        4.24165e-23
 56.90        3.85823e-23        3.61437e-23        4.10208e-23
 57.12        3.73415e-23        3.49810e-23        3.97021e-23
 57.33        3.61673e-23        3.38806e-23        3.84540e-23
 57.55        3.50542e-23        3.28374e-23        3.72709e-23
 57.77        3.39975e-23        3.18472e-23        3.61478e-23
 57.99        3.29930e-23        3.09059e-23        3.50802e-23
 58.21        3.20368e-23        3.00098e-23        3.40639e-23
 58.44        3.11255e-23        2.91558e-23        3.30952e-23
 58.66        3.02559e-23        2.83409e-23        3.21710e-23
 58.88        2.94253e-23        2.75625e-23        3.12881e-23
 59.11        2.86309e-23        2.68180e-23        3.04438e-23
 59.33        2.78705e-23        2.61055e-23        2.96355e-23
 59.56        2.71419e-23        2.54227e-23        2.88611e-23
 59.78        2.64432e-23        2.47679e-23        2.81184e-23
 60.01        2.57723e-23        2.41393e-23        2.74054e-23
 60.24        2.51252e-23        2.35329e-23        2.67175e-23
 60.47        2.45031e-23        2.29500e-23        2.60562e-23
 60.70        2.39045e-23        2.23891e-23        2.54199e-23
 60.93        2.33282e-23        2.18491e-23        2.48073e-23
 61.16        2.27729e-23        2.13288e-23        2.42170e-23
 61.40        2.22376e-23        2.08272e-23        2.36479e-23
 61.63        2.17211e-23        2.03433e-23        2.30989e-23
 61.87        2.12226e-23        1.98762e-23        2.25690e-23
 62.10        2.07411e-23        1.94250e-23        2.20571e-23
 62.34        2.02758e-23        1.89890e-23        2.15625e-23
 62.57        1.98258e-23        1.85675e-23        2.10842e-23
 62.81        1.93906e-23        1.81596e-23        2.06215e-23
 63.05        1.89693e-23        1.77649e-23        2.01736e-23
 63.29        1.85613e-23        1.73827e-23        1.97400e-23
 63.53        1.81661e-23        1.70124e-23        1.93199e-23
 63.78        1.77831e-23        1.66535e-23        1.89127e-23
 64.02        1.74117e-23        1.63056e-23        1.85179e-23
 64.26        1.70515e-23        1.59680e-23        1.81349e-23
 64.51        1.67019e-23        1.56405e-23        1.77633e-23
 64.75        1.63626e-23        1.53226e-23        1.74026e-23
 65.00        1.60331e-23        1.50138e-23        1.70523e-23
 65.25        1.57129e-23        1.47139e-23        1.67120e-23
 65.50        1.54019e-23        1.44225e-23        1.63813e-23
 65.75        1.50995e-23        1.41392e-23        1.60598e-23
 66.00        1.48055e-23        1.38637e-23        1.57472e-23
 66.25        1.45195e-23        1.35957e-23        1.54432e-23
 66.50        1.42412e-23        1.33350e-23        1.51474e-23
 66.75        1.39704e-23        1.30813e-23        1.48595e-23
 67.01        1.37067e-23        1.28343e-23        1.45792e-23
 67.26        1.34500e-23        1.25938e-23        1.43063e-23
 67.52        1.32000e-23        1.23595e-23        1.40404e-23
 67.78        1.29563e-23        1.21313e-23        1.37814e-23
 68.03        1.27189e-23        1.19088e-23        1.35290e-23
 68.29        1.24875e-23        1.16920e-23        1.32830e-23
 68.55        1.22619e-23        1.14807e-23        1.30432e-23
 68.81        1.20419e-23        1.12745e-23        1.28092e-23
 69.08        1.18273e-23        1.10735e-23        1.25811e-23
 69.34        1.16179e-23        1.08773e-23        1.23585e-23
 69.60        1.14136e-23        1.06859e-23        1.21413e-23
 69.87        1.12142e-23        1.04991e-23        1.19293e-23
 70.14        1.10196e-23        1.03168e-23        1.17224e-23
 70.40        1.08296e-23        1.01388e-23        1.15203e-23
 70.67        1.06440e-23        9.96492e-24        1.13231e-23
 70.94        1.04628e-23        9.79518e-24        1.11304e-23
 71.21        1.02858e-23        9.62940e-24        1.09423e-23
 71.48        1.01130e-23        9.46748e-24        1.07585e-23
 71.75        9.94417e-24        9.30931e-24        1.05790e-23
 72.03        9.77923e-24        9.15479e-24        1.04037e-23
 72.30        9.61808e-24        9.00383e-24        1.02323e-23
 72.58        9.46061e-24        8.85631e-24        1.00649e-23
 72.85        9.30672e-24        8.71215e-24        9.90129e-24
 73.13        9.15631e-24        8.57125e-24        9.74138e-24
 73.41        9.00930e-24        8.43353e-24        9.58507e-24
 73.69        8.86558e-24        8.29890e-24        9.43226e-24
 73.97        8.72507e-24        8.16727e-24        9.28287e-24
 74.25        8.58767e-24        8.03856e-24        9.13678e-24
 74.54        8.45331e-24        7.91270e-24        8.99393e-24
 74.82        8.32191e-24        7.78960e-24        8.85421e-24
 75.10        8.19337e-24        7.66920e-24        8.71755e-24
 75.39        8.06764e-24        7.55141e-24        8.58386e-24
 75.68        7.94462e-24        7.43618e-24        8.45306e-24
 75.97        7.82425e-24        7.32343e-24        8.32508e-24
 76.26        7.70647e-24        7.21309e-24        8.19984e-24
 76.55        7.59119e-24        7.10510e-24        8.07727e-24
 76.84        7.47835e-24        6.99941e-24        7.95730e-24
 77.13        7.36789e-24        6.89594e-24        7.83985e-24
 77.42        7.25976e-24        6.79464e-24        7.72487e-24
 77.72        7.15387e-24        6.69546e-24        7.61229e-24
 78.01        7.05019e-24        6.59834e-24        7.50204e-24
 78.31        6.94865e-24        6.50322e-24        7.39407e-24
 78.61        6.84919e-24        6.41006e-24        7.28832e-24
 78.91        6.75176e-24        6.31880e-24        7.18472e-24
 79.21        6.65632e-24        6.22940e-24        7.08323e-24
 79.51        6.56280e-24        6.14180e-24        6.98380e-24
 79.82        6.47116e-24        6.05596e-24        6.88636e-24
 80.12        6.38107e-24        5.97158e-24        6.79056e-24
 80.42        6.29233e-24        5.88848e-24        6.69618e-24
 80.73        6.20537e-24        5.80704e-24        6.60370e-24
 81.04        6.12016e-24        5.72724e-24        6.51307e-24
 81.35        6.03665e-24        5.64904e-24        6.42426e-24
 81.66        5.95483e-24        5.57242e-24        6.33724e-24
 81.97        5.87465e-24        5.49733e-24        6.25197e-24
 82.28        5.79609e-24        5.42376e-24        6.16841e-24
 82.59        5.71910e-24        5.35166e-24        6.08654e-24
 82.91        5.64366e-24        5.28102e-24        6.00631e-24
 83.22        5.56974e-24        5.21180e-24        5.92769e-24
 83.54        5.49731e-24        5.14397e-24        5.85065e-24
 83.86        5.42633e-24        5.07749e-24        5.77516e-24
 84.18        5.35677e-24        5.01235e-24        5.70118e-24
 84.50        5.28860e-24        4.94852e-24        5.62868e-24
 84.82        5.22179e-24        4.88596e-24        5.55763e-24
 85.14        5.15632e-24        4.82464e-24        5.48799e-24
 85.47        5.09214e-24        4.76455e-24        5.41974e-24
 85.79        5.02925e-24        4.70565e-24        5.35285e-24
 86.12        4.96759e-24        4.64791e-24        5.28728e-24
 86.45        4.90716e-24        4.59132e-24        5.22300e-24
 86.78        4.84791e-24        4.53584e-24        5.15999e-24
 87.11        4.78983e-24        4.48145e-24        5.09822e-24
 87.44        4.73289e-24        4.42813e-24        5.03766e-24
 87.77        4.67706e-24        4.37584e-24        4.97828e-24
 88.11        4.62232e-24        4.32458e-24        4.92006e-24
 88.44        4.56864e-24        4.27431e-24        4.86297e-24
 88.78        4.51600e-24        4.22502e-24        4.80698e-24
 89.12        4.46437e-24        4.17667e-24        4.75207e-24
 89.46        4.41374e-24        4.12926e-24        4.69822e-24
 89.80        4.36408e-24        4.08275e-24        4.64540e-24
 90.14        4.31536e-24        4.03713e-24        4.59359e-24
 90.49        4.26757e-24        3.99238e-24        4.54277e-24
 90.83        4.22069e-24        3.94847e-24        4.49290e-24
 91.18        4.17468e-24        3.90539e-24        4.44396e-24
 91.52        4.12952e-24        3.86311e-24        4.39594e-24
 91.87        4.08521e-24        3.82161e-24        4.34881e-24
 92.22        4.04171e-24        3.78087e-24        4.30254e-24
 92.57        3.99900e-24        3.74088e-24        4.25712e-24
 92.93        3.95707e-24        3.70161e-24        4.21252e-24
 93.28        3.91589e-24        3.66305e-24        4.16873e-24
 93.64        3.87545e-24        3.62518e-24        4.12572e-24
 93.99        3.83574e-24        3.58799e-24        4.08348e-24
 94.35        3.79672e-24        3.55146e-24        4.04199e-24
 94.71        3.75839e-24        3.51556e-24        4.00122e-24
 95.07        3.72073e-24        3.48030e-24        3.96117e-24
 95.43        3.68373e-24        3.44564e-24        3.92181e-24
 95.80        3.64736e-24        3.41159e-24        3.88313e-24
 96.16        3.61162e-24        3.37812e-24        3.84512e-24
 96.53        3.57648e-24        3.34522e-24        3.80775e-24
 96.90        3.54195e-24        3.31287e-24        3.77102e-24
 97.26        3.50799e-24        3.28107e-24        3.73490e-24
 97.64        3.47460e-24        3.24981e-24        3.69939e-24
 98.01        3.44177e-24        3.21906e-24        3.66447e-24
 98.38        3.40948e-24        3.18882e-24        3.63013e-24
 98.76        3.37772e-24        3.15908e-24        3.59635e-24
 99.13        3.34648e-24        3.12983e-24        3.56313e-24
 99.51        3.31575e-24        3.10105e-24        3.53044e-24
 99.89        3.28551e-24        3.07273e-24        3.49829e-24
100.27        3.25546e-24        3.04460e-24        3.46632e-24
100.65        3.22577e-24        3.01681e-24        3.43474e-24
101.03        3.19656e-24        2.98946e-24        3.40365e-24
101.42        3.16780e-24        2.96254e-24        3.37307e-24
101.81        3.13951e-24        2.93606e-24        3.34296e-24
102.19        3.11166e-24        2.90999e-24        3.31334e-24
102.58        3.08426e-24        2.88433e-24        3.28418e-24
102.97        3.05728e-24        2.85908e-24        3.25548e-24
103.37        3.03073e-24        2.83423e-24        3.22723e-24
103.76        3.00459e-24        2.80976e-24        3.19943e-24
104.15        2.97887e-24        2.78568e-24        3.17206e-24
104.55        2.95354e-24        2.76197e-24        3.14512e-24
104.95        2.92861e-24        2.73863e-24        3.11859e-24
105.35        2.90406e-24        2.71565e-24        3.09248e-24
105.75        2.87990e-24        2.69302e-24        3.06677e-24
106.15        2.85610e-24        2.67075e-24        3.04145e-24
106.56        2.83267e-24        2.64882e-24        3.01653e-24
106.96        2.80960e-24        2.62722e-24        2.99198e-24
107.37        2.78688e-24        2.60595e-24        2.96782e-24
107.78        2.76451e-24        2.58501e-24        2.94402e-24
108.19        2.74248e-24        2.56438e-24        2.92058e-24
108.60        2.72078e-24        2.54407e-24        2.89749e-24
109.02        2.69941e-24        2.52406e-24        2.87476e-24
109.43        2.67836e-24        2.50436e-24        2.85236e-24
109.85        2.65763e-24        2.48495e-24        2.83030e-24
110.27        2.63720e-24        2.46583e-24        2.80858e-24
110.69        2.61708e-24        2.44699e-24        2.78717e-24
111.11        2.59727e-24        2.42844e-24        2.76609e-24
111.53        2.57775e-24        2.41017e-24        2.74533e-24
111.96        2.55853e-24        2.39218e-24        2.72489e-24
112.38        2.53961e-24        2.37446e-24        2.70476e-24
112.81        2.52098e-24        2.35702e-24        2.68493e-24
113.24        2.50263e-24        2.33984e-24        2.66542e-24
113.67        2.48457e-24        2.32293e-24        2.64620e-24
114.11        2.46679e-24        2.30629e-24        2.62729e-24
114.54        2.44929e-24        2.28990e-24        2.60867e-24
114.98        2.43206e-24        2.27377e-24        2.59034e-24
115.42        2.41510e-24        2.25790e-24        2.57231e-24
115.86        2.39841e-24        2.24227e-24        2.55455e-24
116.30        2.38199e-24        2.22690e-24        2.53708e-24
116.74        2.36583e-24        2.21177e-24        2.51989e-24
117.18        2.34992e-24        2.19688e-24        2.50297e-24
117.63        2.33428e-24        2.18222e-24        2.48633e-24
118.08        2.31888e-24        2.16781e-24        2.46995e-24
118.53        2.30373e-24        2.15363e-24        2.45383e-24
118.98        2.28883e-24        2.13967e-24        2.43798e-24
119.43        2.27417e-24        2.12594e-24        2.42239e-24
119.89        2.25974e-24        2.11244e-24        2.40705e-24
120.35        2.24556e-24        2.09916e-24        2.39196e-24
120.80        2.23160e-24        2.08609e-24        2.37711e-24
121.26        2.21786e-24        2.07322e-24        2.36249e-24
121.73        2.20432e-24        2.06055e-24        2.34810e-24
122.19        2.19099e-24        2.04806e-24        2.33391e-24
122.66        2.17784e-24        2.03575e-24        2.31993e-24
123.12        2.16488e-24        2.02361e-24        2.30614e-24
123.59        2.15208e-24        2.01163e-24        2.29253e-24
124.06        2.13946e-24        1.99981e-24        2.27910e-24
124.54        2.12699e-24        1.98813e-24        2.26584e-24
125.01        2.11467e-24        1.97659e-24        2.25274e-24
125.49        2.10249e-24        1.96519e-24        2.23979e-24
125.96        2.09045e-24        1.95392e-24        2.22698e-24
126.44        2.07854e-24        1.94277e-24        2.21432e-24
126.93        2.06676e-24        1.93173e-24        2.20179e-24
127.41        2.05510e-24        1.92081e-24        2.18938e-24
127.89        2.04354e-24        1.90999e-24        2.17709e-24
128.38        2.03210e-24        1.89928e-24        2.16492e-24
128.87        2.02076e-24        1.88866e-24        2.15286e-24
129.36        2.00952e-24        1.87813e-24        2.14091e-24
129.85        1.99837e-24        1.86769e-24        2.12905e-24
130.35        1.98732e-24        1.85734e-24        2.11729e-24
130.85        1.97635e-24        1.84707e-24        2.10563e-24
131.34        1.96549e-24        1.83690e-24        2.09407e-24
131.84        1.95472e-24        1.82682e-24        2.08263e-24
132.35        1.94407e-24        1.81684e-24        2.07130e-24
132.85        1.93353e-24        1.80698e-24        2.06009e-24
133.36        1.92312e-24        1.79722e-24        2.04901e-24
133.87        1.91282e-24        1.78758e-24        2.03807e-24
134.38        1.90266e-24        1.77806e-24        2.02726e-24
134.89        1.89263e-24        1.76867e-24        2.01659e-24
135.40        1.88273e-24        1.75940e-24        2.00606e-24
135.92        1.87298e-24        1.75026e-24        1.99569e-24
136.43        1.86336e-24        1.74126e-24        1.98547e-24
136.95        1.85390e-24        1.73239e-24        1.97540e-24
137.48        1.84458e-24        1.72367e-24        1.96549e-24
138.00        1.83541e-24        1.71508e-24        1.95574e-24
138.53        1.82639e-24        1.70663e-24        1.94615e-24
139.05        1.81753e-24        1.69834e-24        1.93673e-24
139.58        1.80883e-24        1.69019e-24        1.92748e-24
140.11        1.80029e-24        1.68218e-24        1.91839e-24
140.65        1.79191e-24        1.67433e-24        1.90948e-24
141.18        1.78368e-24        1.66662e-24        1.90073e-24
141.72        1.77560e-24        1.65906e-24        1.89214e-24
142.26        1.76766e-24        1.65162e-24        1.88371e-24
142.80        1.75987e-24        1.64432e-24        1.87542e-24
143.35        1.75221e-24        1.63715e-24        1.86728e-24
143.89        1.74469e-24        1.63010e-24        1.85928e-24
144.44        1.73729e-24        1.62316e-24        1.85141e-24
144.99        1.73001e-24        1.61635e-24        1.84368e-24
145.54        1.72286e-24        1.60964e-24        1.83607e-24
146.10        1.71582e-24        1.60305e-24        1.82859e-24
146.66        1.70889e-24        1.59656e-24        1.82123e-24
147.21        1.70208e-24        1.59017e-24        1.81398e-24
147.78        1.69536e-24        1.58388e-24        1.80685e-24
148.34        1.68875e-24        1.57768e-24        1.79982e-24
148.90        1.68224e-24        1.57158e-24        1.79290e-24
149.47        1.67582e-24        1.56557e-24        1.78608e-24
150.04        1.66949e-24        1.55963e-24        1.77934e-24
150.61        1.66303e-24        1.55358e-24        1.77248e-24
151.19        1.65667e-24        1.54762e-24        1.76571e-24
151.76        1.65039e-24        1.54174e-24        1.75903e-24
152.34        1.64419e-24        1.53594e-24        1.75244e-24
152.92        1.63808e-24        1.53022e-24        1.74594e-24
153.50        1.63205e-24        1.52457e-24        1.73952e-24
154.09        1.62609e-24        1.51899e-24        1.73319e-24
154.67        1.62021e-24        1.51348e-24        1.72693e-24
155.26        1.61440e-24        1.50804e-24        1.72075e-24
155.86        1.60866e-24        1.50267e-24        1.71465e-24
156.45        1.60299e-24        1.49736e-24        1.70862e-24
157.04        1.59739e-24        1.49211e-24        1.70267e-24
157.64        1.59185e-24        1.48693e-24        1.69678e-24
158.24        1.58638e-24        1.48180e-24        1.69096e-24
158.85        1.58097e-24        1.47673e-24        1.68521e-24
159.45        1.57562e-24        1.47172e-24        1.67952e-24
160.06        1.57033e-24        1.46676e-24        1.67389e-24
160.67        1.56509e-24        1.46186e-24        1.66832e-24
161.28        1.55991e-24        1.45701e-24        1.66282e-24
161.90        1.55480e-24        1.45222e-24        1.65738e-24
162.51        1.54974e-24        1.44748e-24        1.65200e-24
163.13        1.54473e-24        1.44279e-24        1.64668e-24
163.75        1.53979e-24        1.43816e-24        1.64142e-24
164.38        1.53491e-24        1.43358e-24        1.63623e-24
165.00        1.53008e-24        1.42906e-24        1.63110e-24
165.63        1.52531e-24        1.42460e-24        1.62603e-24
166.26        1.52061e-24        1.42019e-24        1.62103e-24
166.90        1.51596e-24        1.41583e-24        1.61609e-24
167.53        1.51137e-24        1.41153e-24        1.61121e-24
168.17        1.50685e-24        1.40729e-24        1.60640e-24
168.81        1.50238e-24        1.40311e-24        1.60165e-24
169.45        1.49797e-24        1.39898e-24        1.59697e-24
170.10        1.49362e-24        1.39490e-24        1.59235e-24
170.75        1.48934e-24        1.39089e-24        1.58779e-24
171.40        1.48511e-24        1.38692e-24        1.58330e-24
172.05        1.48095e-24        1.38302e-24        1.57887e-24
172.71        1.47684e-24        1.37917e-24        1.57451e-24
173.36        1.47280e-24        1.37538e-24        1.57021e-24
174.02        1.46881e-24        1.37165e-24        1.56598e-24
174.69        1.46489e-24        1.36797e-24        1.56181e-24
175.35        1.46102e-24        1.36435e-24        1.55770e-24
176.02        1.45722e-24        1.36078e-24        1.55366e-24
176.69        1.45348e-24        1.35727e-24        1.54968e-24
177.36        1.44980e-24        1.35382e-24        1.54577e-24
178.04        1.44618e-24        1.35043e-24        1.54193e-24
178.72        1.44262e-24        1.34709e-24        1.53814e-24
179.40        1.43912e-24        1.34380e-24        1.53443e-24
180.08        1.43568e-24        1.34058e-24        1.53077e-24
180.77        1.43230e-24        1.33741e-24        1.52718e-24
181.46        1.42898e-24        1.33430e-24        1.52366e-24
182.15        1.42571e-24        1.33123e-24        1.52019e-24
182.84        1.42251e-24        1.32823e-24        1.51679e-24
183.54        1.41935e-24        1.32527e-24        1.51344e-24
184.24        1.41626e-24        1.32236e-24        1.51015e-24
184.94        1.41321e-24        1.31950e-24        1.50692e-24
185.64        1.41021e-24        1.31669e-24        1.50373e-24
186.35        1.40726e-24        1.31392e-24        1.50061e-24
187.06        1.40437e-24        1.31120e-24        1.49753e-24
187.77        1.40151e-24        1.30852e-24        1.49450e-24
188.49        1.39871e-24        1.30589e-24        1.49152e-24
189.21        1.39594e-24        1.30330e-24        1.48859e-24
189.93        1.39323e-24        1.30075e-24        1.48571e-24
190.65        1.39055e-24        1.29823e-24        1.48287e-24
191.38        1.38792e-24        1.29576e-24        1.48007e-24
192.11        1.38532e-24        1.29332e-24        1.47732e-24
192.84        1.38277e-24        1.29092e-24        1.47461e-24
193.57        1.38025e-24        1.28856e-24        1.47194e-24
194.31        1.37777e-24        1.28623e-24        1.46931e-24
195.05        1.37533e-24        1.28394e-24        1.46672e-24
195.79        1.37292e-24        1.28167e-24        1.46417e-24
196.54        1.37055e-24        1.27945e-24        1.46165e-24
197.29        1.36821e-24        1.27725e-24        1.45917e-24
198.04        1.36590e-24        1.27508e-24        1.45673e-24
198.80        1.36363e-24        1.27294e-24        1.45432e-24
199.55        1.36139e-24        1.27083e-24        1.45194e-24
200.31        1.35911e-24        1.26870e-24        1.44953e-24
201.08        1.35678e-24        1.26651e-24        1.44705e-24
201.84        1.35448e-24        1.26435e-24        1.44460e-24
202.61        1.35221e-24        1.26222e-24        1.44219e-24
203.38        1.34997e-24        1.26012e-24        1.43981e-24
204.16        1.34776e-24        1.25805e-24        1.43747e-24
204.94        1.34559e-24        1.25601e-24        1.43516e-24
205.72        1.34345e-24        1.25401e-24        1.43288e-24
206.50        1.34134e-24        1.25203e-24        1.43065e-24
207.29        1.33927e-24        1.25009e-24        1.42845e-24
208.08        1.33723e-24        1.24818e-24        1.42628e-24
208.87        1.33523e-24        1.24630e-24        1.42416e-24
209.66        1.33326e-24        1.24445e-24        1.42207e-24
210.46        1.33133e-24        1.24264e-24        1.42002e-24
211.27        1.32944e-24        1.24087e-24        1.41801e-24
212.07        1.32758e-24        1.23912e-24        1.41604e-24
212.88        1.32577e-24        1.23742e-24        1.41411e-24
213.69        1.32399e-24        1.23575e-24        1.41223e-24
214.50        1.32225e-24        1.23411e-24        1.41038e-24
215.32        1.32055e-24        1.23252e-24        1.40857e-24
216.14        1.31888e-24        1.23095e-24        1.40681e-24
216.96        1.31726e-24        1.22943e-24        1.40509e-24
217.79        1.31568e-24        1.22795e-24        1.40341e-24
218.62        1.31414e-24        1.22650e-24        1.40178e-24
219.45        1.31264e-24        1.22509e-24        1.40019e-24
220.29        1.31118e-24        1.22372e-24        1.39864e-24
221.13        1.30976e-24        1.22238e-24        1.39714e-24
221.97        1.30839e-24        1.22109e-24        1.39568e-24
222.82        1.30705e-24        1.21983e-24        1.39427e-24
223.67        1.30575e-24        1.21860e-24        1.39289e-24
224.52        1.30448e-24        1.21741e-24        1.39155e-24
225.37        1.30325e-24        1.21625e-24        1.39024e-24
226.23        1.30205e-24        1.21512e-24        1.38897e-24
227.09        1.30088e-24        1.21402e-24        1.38774e-24
227.96        1.29974e-24        1.21295e-24        1.38653e-24
228.83        1.29863e-24        1.21191e-24        1.38536e-24
229.70        1.29755e-24        1.21089e-24        1.38422e-24
230.57        1.29650e-24        1.20989e-24        1.38310e-24
231.45        1.29547e-24        1.20892e-24        1.38202e-24
232.33        1.29447e-24        1.20798e-24        1.38095e-24
233.22        1.29348e-24        1.20705e-24        1.37992e-24
234.11        1.29252e-24        1.20614e-24        1.37890e-24
235.00        1.29158e-24        1.20525e-24        1.37791e-24
235.89        1.29066e-24        1.20439e-24        1.37694e-24
236.79        1.28976e-24        1.20353e-24        1.37599e-24
237.69        1.28888e-24        1.20270e-24        1.37505e-24
238.60        1.28801e-24        1.20188e-24        1.37414e-24
239.51        1.28715e-24        1.20107e-24        1.37324e-24
240.42        1.28631e-24        1.20028e-24        1.37235e-24
241.34        1.28549e-24        1.19950e-24        1.37148e-24
242.26        1.28468e-24        1.19873e-24        1.37063e-24
243.18        1.28389e-24        1.19798e-24        1.36980e-24
244.11        1.28311e-24        1.19725e-24        1.36898e-24
245.04        1.28236e-24        1.19653e-24        1.36819e-24
245.97        1.28163e-24        1.19584e-24        1.36742e-24
246.91        1.28092e-24        1.19517e-24        1.36667e-24
247.85        1.28024e-24        1.19452e-24        1.36595e-24
248.79        1.27958e-24        1.19390e-24        1.36526e-24
249.74        1.27895e-24        1.19330e-24        1.36460e-24
250.69        1.27835e-24        1.19272e-24        1.36397e-24
251.65        1.27778e-24        1.19218e-24        1.36337e-24
252.60        1.27724e-24        1.19167e-24        1.36281e-24
253.57        1.27673e-24        1.19118e-24        1.36228e-24
254.53        1.27626e-24        1.19073e-24        1.36178e-24
255.50        1.27582e-24        1.19031e-24        1.36133e-24
256.48        1.27542e-24        1.18992e-24        1.36091e-24
257.45        1.27505e-24        1.18957e-24        1.36053e-24
258.43        1.27473e-24        1.18926e-24        1.36020e-24
259.42        1.27445e-24        1.18899e-24        1.35991e-24
260.41        1.27421e-24        1.18875e-24        1.35966e-24
261.40        1.27401e-24        1.18855e-24        1.35946e-24
262.39        1.27385e-24        1.18839e-24        1.35930e-24
263.39        1.27372e-24        1.18827e-24        1.35918e-24
264.40        1.27364e-24        1.18817e-24        1.35910e-24
265.40        1.27358e-24        1.18811e-24        1.35906e-24
266.42        1.27356e-24        1.18808e-24        1.35904e-24
267.43        1.27357e-24        1.18808e-24        1.35906e-24
268.45        1.27360e-24        1.18810e-24        1.35911e-24
269.47        1.27366e-24        1.18814e-24        1.35919e-24
270.50        1.27375e-24        1.18821e-24        1.35929e-24
271.53        1.27385e-24        1.18829e-24        1.35941e-24
272.56        1.27397e-24        1.18839e-24        1.35955e-24
273.60        1.27411e-24        1.18851e-24        1.35971e-24
274.64        1.27427e-24        1.18865e-24        1.35989e-24
275.69        1.27444e-24        1.18880e-24        1.36009e-24
276.74        1.27462e-24        1.18895e-24        1.36029e-24
277.80        1.27481e-24        1.18912e-24        1.36051e-24
278.85        1.27502e-24        1.18930e-24        1.36073e-24
279.92        1.27522e-24        1.18948e-24        1.36097e-24
280.98        1.27543e-24        1.18966e-24        1.36120e-24
282.05        1.27565e-24        1.18985e-24        1.36145e-24
283.13        1.27588e-24        1.19005e-24        1.36170e-24
284.21        1.27611e-24        1.19026e-24        1.36196e-24
285.29        1.27636e-24        1.19047e-24        1.36224e-24
286.38        1.27662e-24        1.19070e-24        1.36253e-24
287.47        1.27689e-24        1.19095e-24        1.36283e-24
288.56        1.27718e-24        1.19121e-24        1.36316e-24
289.66        1.27749e-24        1.19148e-24        1.36350e-24
290.76        1.27782e-24        1.19178e-24        1.36386e-24
291.87        1.27817e-24        1.19209e-24        1.36425e-24
292.98        1.27855e-24        1.19243e-24        1.36466e-24
294.10        1.27895e-24        1.19279e-24        1.36510e-24
295.22        1.27938e-24        1.19318e-24        1.36557e-24
296.34        1.27983e-24        1.19359e-24        1.36607e-24
297.47        1.28032e-24        1.19403e-24        1.36661e-24
298.61        1.28084e-24        1.19450e-24        1.36717e-24
299.74        1.28139e-24        1.19501e-24        1.36778e-24
300.89        1.28188e-24        1.19545e-24        1.36831e-24
302.03        1.28237e-24        1.19591e-24        1.36884e-24
303.18        1.28290e-24        1.19639e-24        1.36941e-24
304.34        1.28346e-24        1.19691e-24        1.37002e-24
305.50        1.28406e-24        1.19745e-24        1.37066e-24
306.66        1.28468e-24        1.19803e-24        1.37133e-24
307.83        1.28533e-24        1.19863e-24        1.37203e-24
309.00        1.28601e-24        1.19926e-24        1.37277e-24
310.18        1.28672e-24        1.19991e-24        1.37353e-24
311.36        1.28745e-24        1.20059e-24        1.37432e-24
312.55        1.28821e-24        1.20129e-24        1.37514e-24
313.74        1.28900e-24        1.20201e-24        1.37599e-24
314.93        1.28981e-24        1.20276e-24        1.37686e-24
316.13        1.29064e-24        1.20352e-24        1.37775e-24
317.34        1.29149e-24        1.20431e-24        1.37867e-24
318.55        1.29236e-24        1.20512e-24        1.37961e-24
319.76        1.29325e-24        1.20594e-24        1.38057e-24
320.98        1.29417e-24        1.20678e-24        1.38155e-24
322.20        1.29510e-24        1.20764e-24        1.38255e-24
323.43        1.29604e-24        1.20852e-24        1.38357e-24
324.66        1.29701e-24        1.20941e-24        1.38461e-24
325.90        1.29799e-24        1.21031e-24        1.38566e-24
327.14        1.29898e-24        1.21123e-24        1.38673e-24
328.39        1.29998e-24        1.21216e-24        1.38781e-24
329.64        1.30100e-24        1.21310e-24        1.38890e-24
330.89        1.30203e-24        1.21406e-24        1.39001e-24
332.15        1.30308e-24        1.21502e-24        1.39113e-24
333.42        1.30413e-24        1.21599e-24        1.39227e-24
334.69        1.30520e-24        1.21698e-24        1.39342e-24
335.96        1.30628e-24        1.21798e-24        1.39458e-24
337.24        1.30738e-24        1.21900e-24        1.39576e-24
338.53        1.30849e-24        1.22002e-24        1.39695e-24
339.82        1.30961e-24        1.22106e-24        1.39816e-24
341.11        1.31075e-24        1.22212e-24        1.39938e-24
342.41        1.31191e-24        1.22319e-24        1.40063e-24
343.72        1.31308e-24        1.22427e-24        1.40189e-24
345.03        1.31427e-24        1.22538e-24        1.40317e-24
346.34        1.31548e-24        1.22650e-24        1.40447e-24
347.66        1.31671e-24        1.22763e-24        1.40579e-24
348.98        1.31796e-24        1.22879e-24        1.40713e-24
350.31        1.31923e-24        1.22996e-24        1.40849e-24
351.65        1.32051e-24        1.23115e-24        1.40988e-24
352.99        1.32182e-24        1.23236e-24        1.41128e-24
354.33        1.32315e-24        1.23360e-24        1.41271e-24
355.68        1.32451e-24        1.23485e-24        1.41416e-24
357.04        1.32588e-24        1.23612e-24        1.41564e-24
358.40        1.32728e-24        1.23742e-24        1.41714e-24
359.76        1.32870e-24        1.23873e-24        1.41867e-24
361.13        1.33015e-24        1.24007e-24        1.42022e-24
362.51        1.33162e-24        1.24143e-24        1.42180e-24
363.89        1.33311e-24        1.24282e-24        1.42341e-24
365.28        1.33463e-24        1.24423e-24        1.42504e-24
366.67        1.33618e-24        1.24565e-24        1.42670e-24
368.06        1.33774e-24        1.24711e-24        1.42838e-24
369.47        1.33933e-24        1.24858e-24        1.43008e-24
370.87        1.34094e-24        1.25007e-24        1.43181e-24
372.29        1.34258e-24        1.25159e-24        1.43357e-24
373.71        1.34423e-24        1.25312e-24        1.43535e-24
375.13        1.34591e-24        1.25468e-24        1.43715e-24
376.56        1.34761e-24        1.25625e-24        1.43897e-24
377.99        1.34934e-24        1.25785e-24        1.44082e-24
379.43        1.35108e-24        1.25947e-24        1.44270e-24
380.88        1.35285e-24        1.26110e-24        1.44459e-24
382.33        1.35463e-24        1.26276e-24        1.44651e-24
383.79        1.35644e-24        1.26443e-24        1.44845e-24
385.25        1.35827e-24        1.26613e-24        1.45041e-24
386.72        1.36012e-24        1.26784e-24        1.45239e-24
388.19        1.36199e-24        1.26957e-24        1.45440e-24
389.67        1.36388e-24        1.27132e-24        1.45643e-24
391.15        1.36578e-24        1.27309e-24        1.45847e-24
392.64        1.36771e-24        1.27488e-24        1.46054e-24
394.14        1.36966e-24        1.27669e-24        1.46263e-24
395.64        1.37163e-24        1.27851e-24        1.46474e-24
397.15        1.37361e-24        1.28035e-24        1.46687e-24
398.66        1.37561e-24        1.28221e-24        1.46902e-24
400.18        1.37763e-24        1.28407e-24        1.47118e-24
401.70        1.37959e-24        1.28589e-24        1.47328e-24
403.23        1.38156e-24        1.28773e-24        1.47540e-24
404.77        1.38356e-24        1.28958e-24        1.47753e-24
406.31        1.38557e-24        1.29145e-24        1.47969e-24
407.86        1.38760e-24        1.29334e-24        1.48187e-24
409.41        1.38965e-24        1.29524e-24        1.48406e-24
410.97        1.39172e-24        1.29716e-24        1.48628e-24
412.54        1.39381e-24        1.29910e-24        1.48851e-24
414.11        1.39591e-24        1.30106e-24        1.49076e-24
415.69        1.39803e-24        1.30303e-24        1.49304e-24
417.27        1.40018e-24        1.30502e-24        1.49533e-24
418.86        1.40234e-24        1.30703e-24        1.49765e-24
420.46        1.40452e-24        1.30905e-24        1.49998e-24
422.06        1.40672e-24        1.31110e-24        1.50234e-24
423.67        1.40894e-24        1.31316e-24        1.50471e-24
425.28        1.41117e-24        1.31524e-24        1.50711e-24
426.90        1.41343e-24        1.31733e-24        1.50953e-24
428.53        1.41571e-24        1.31945e-24        1.51197e-24
430.16        1.41801e-24        1.32158e-24        1.51443e-24
431.80        1.42032e-24        1.32374e-24        1.51691e-24
433.44        1.42266e-24        1.32591e-24        1.51941e-24
435.09        1.42502e-24        1.32810e-24        1.52193e-24
436.75        1.42739e-24        1.33030e-24        1.52448e-24
438.42        1.42979e-24        1.33253e-24        1.52705e-24
440.09        1.43221e-24        1.33478e-24        1.52964e-24
441.76        1.43465e-24        1.33704e-24        1.53225e-24
443.44        1.43710e-24        1.33933e-24        1.53488e-24
445.13        1.43959e-24        1.34163e-24        1.53754e-24
446.83        1.44209e-24        1.34396e-24        1.54022e-24
448.53        1.44461e-24        1.34630e-24        1.54292e-24
450.24        1.44715e-24        1.34866e-24        1.54564e-24
451.96        1.44972e-24        1.35105e-24        1.54839e-24
453.68        1.45231e-24        1.35345e-24        1.55116e-24
455.41        1.45491e-24        1.35587e-24        1.55395e-24
457.14        1.45754e-24        1.35832e-24        1.55677e-24
458.88        1.46019e-24        1.36078e-24        1.55961e-24
460.63        1.46287e-24        1.36326e-24        1.56247e-24
462.39        1.46556e-24        1.36576e-24        1.56535e-24
464.15        1.46827e-24        1.36828e-24        1.56826e-24
465.92        1.47100e-24        1.37082e-24        1.57118e-24
467.69        1.47376e-24        1.37338e-24        1.57413e-24
469.47        1.47653e-24        1.37596e-24        1.57710e-24
471.26        1.47933e-24        1.37856e-24        1.58010e-24
473.06        1.48214e-24        1.38117e-24        1.58311e-24
474.86        1.48498e-24        1.38381e-24        1.58615e-24
476.67        1.48783e-24        1.38646e-24        1.58920e-24
478.48        1.49071e-24        1.38913e-24        1.59228e-24
480.31        1.49360e-24        1.39182e-24        1.59538e-24
482.14        1.49651e-24        1.39452e-24        1.59850e-24
483.97        1.49945e-24        1.39725e-24        1.60164e-24
485.82        1.50240e-24        1.39999e-24        1.60480e-24
487.67        1.50537e-24        1.40275e-24        1.60799e-24
489.52        1.50836e-24        1.40553e-24        1.61119e-24
491.39        1.51137e-24        1.40833e-24        1.61441e-24
493.26        1.51440e-24        1.41114e-24        1.61766e-24
495.14        1.51745e-24        1.41397e-24        1.62092e-24
497.03        1.52051e-24        1.41682e-24        1.62420e-24
498.92        1.52360e-24        1.41969e-24        1.62751e-24
500.82        1.52668e-24        1.42255e-24        1.63080e-24
502.73        1.52973e-24        1.42539e-24        1.63407e-24
504.64        1.53281e-24        1.42826e-24        1.63737e-24
506.57        1.53591e-24        1.43114e-24        1.64068e-24
508.50        1.53903e-24        1.43404e-24        1.64402e-24
510.43        1.54216e-24        1.43695e-24        1.64737e-24
512.38        1.54532e-24        1.43989e-24        1.65075e-24
514.33        1.54850e-24        1.44285e-24        1.65415e-24
516.29        1.55170e-24        1.44582e-24        1.65757e-24
518.26        1.55492e-24        1.44882e-24        1.66102e-24
520.23        1.55816e-24        1.45183e-24        1.66449e-24
522.21        1.56143e-24        1.45487e-24        1.66798e-24
524.20        1.56472e-24        1.45793e-24        1.67151e-24
526.20        1.56803e-24        1.46102e-24        1.67505e-24
528.20        1.57137e-24        1.46412e-24        1.67862e-24
530.22        1.57474e-24        1.46725e-24        1.68222e-24
532.24        1.57813e-24        1.47040e-24        1.68585e-24
534.26        1.58154e-24        1.47358e-24        1.68950e-24
536.30        1.58498e-24        1.47678e-24        1.69319e-24
538.34        1.58845e-24        1.48001e-24        1.69690e-24
540.39        1.59195e-24        1.48326e-24        1.70064e-24
542.45        1.59548e-24        1.48654e-24        1.70442e-24
544.52        1.59903e-24        1.48985e-24        1.70822e-24
546.59        1.60262e-24        1.49318e-24        1.71205e-24
548.67        1.60623e-24        1.49654e-24        1.71592e-24
550.76        1.60988e-24        1.49994e-24        1.71982e-24
552.86        1.61356e-24        1.50336e-24        1.72376e-24
554.97        1.61726e-24        1.50680e-24        1.72772e-24
557.08        1.62100e-24        1.51028e-24        1.73172e-24
559.21        1.62476e-24        1.51378e-24        1.73575e-24
561.34        1.62856e-24        1.51731e-24        1.73981e-24
563.47        1.63238e-24        1.52086e-24        1.74390e-24
565.62        1.63622e-24        1.52444e-24        1.74801e-24
567.78        1.64010e-24        1.52804e-24        1.75215e-24
569.94        1.64399e-24        1.53166e-24        1.75632e-24
572.11        1.64792e-24        1.53531e-24        1.76052e-24
574.29        1.65186e-24        1.53898e-24        1.76474e-24
576.48        1.65583e-24        1.54267e-24        1.76899e-24
578.67        1.65982e-24        1.54638e-24        1.77325e-24
580.88        1.66383e-24        1.55011e-24        1.77754e-24
583.09        1.66786e-24        1.55386e-24        1.78186e-24
585.31        1.67191e-24        1.55762e-24        1.78619e-24
587.54        1.67597e-24        1.56141e-24        1.79054e-24
589.78        1.68006e-24        1.56521e-24        1.79491e-24
592.03        1.68416e-24        1.56902e-24        1.79930e-24
594.28        1.68828e-24        1.57285e-24        1.80371e-24
596.55        1.69241e-24        1.57669e-24        1.80813e-24
598.82        1.69656e-24        1.58055e-24        1.81256e-24
601.10        1.70068e-24        1.58439e-24        1.81698e-24
603.39        1.70479e-24        1.58821e-24        1.82137e-24
605.69        1.70891e-24        1.59205e-24        1.82578e-24
608.00        1.71305e-24        1.59590e-24        1.83020e-24
610.31        1.71720e-24        1.59976e-24        1.83464e-24
612.64        1.72137e-24        1.60364e-24        1.83910e-24
614.97        1.72556e-24        1.60754e-24        1.84357e-24
617.31        1.72976e-24        1.61146e-24        1.84807e-24
619.67        1.73399e-24        1.61539e-24        1.85259e-24
622.03        1.73824e-24        1.61934e-24        1.85713e-24
624.40        1.74250e-24        1.62332e-24        1.86169e-24
626.77        1.74680e-24        1.62731e-24        1.86628e-24
629.16        1.75112e-24        1.63133e-24        1.87090e-24
631.56        1.75546e-24        1.63537e-24        1.87554e-24
633.97        1.75983e-24        1.63944e-24        1.88022e-24
636.38        1.76423e-24        1.64354e-24        1.88492e-24
638.80        1.76866e-24        1.64766e-24        1.88966e-24
641.24        1.77312e-24        1.65181e-24        1.89442e-24
643.68        1.77761e-24        1.65599e-24        1.89923e-24
646.13        1.78213e-24        1.66020e-24        1.90406e-24
648.60        1.78669e-24        1.66444e-24        1.90894e-24
651.07        1.79129e-24        1.66872e-24        1.91385e-24
653.55        1.79592e-24        1.67303e-24        1.91880e-24
656.04        1.80059e-24        1.67738e-24        1.92379e-24
658.54        1.80529e-24        1.68175e-24        1.92882e-24
661.04        1.81002e-24        1.68616e-24        1.93389e-24
663.56        1.81479e-24        1.69060e-24        1.93899e-24
666.09        1.81960e-24        1.69507e-24        1.94412e-24
668.63        1.82443e-24        1.69957e-24        1.94929e-24
671.17        1.82930e-24        1.70410e-24        1.95450e-24
673.73        1.83419e-24        1.70866e-24        1.95973e-24
676.30        1.83912e-24        1.71324e-24        1.96500e-24
678.87        1.84407e-24        1.71785e-24        1.97029e-24
681.46        1.84906e-24        1.72249e-24        1.97562e-24
684.06        1.85407e-24        1.72716e-24        1.98098e-24
686.66        1.85910e-24        1.73184e-24        1.98636e-24
689.28        1.86416e-24        1.73655e-24        1.99178e-24
691.90        1.86925e-24        1.74129e-24        1.99721e-24
694.54        1.87436e-24        1.74604e-24        2.00268e-24
697.19        1.87949e-24        1.75082e-24        2.00817e-24
699.84        1.88465e-24        1.75562e-24        2.01368e-24
702.51        1.88982e-24        1.76043e-24        2.01921e-24
705.19        1.89502e-24        1.76527e-24        2.02477e-24
707.87        1.90024e-24        1.77013e-24        2.03035e-24
710.57        1.90548e-24        1.77501e-24        2.03595e-24
713.28        1.91074e-24        1.77991e-24        2.04158e-24
715.99        1.91603e-24        1.78483e-24        2.04724e-24
718.72        1.92135e-24        1.78977e-24        2.05292e-24
721.46        1.92668e-24        1.79474e-24        2.05863e-24
724.21        1.93205e-24        1.79973e-24        2.06436e-24
726.97        1.93744e-24        1.80475e-24        2.07013e-24
729.73        1.94286e-24        1.80979e-24        2.07592e-24
732.51        1.94830e-24        1.81486e-24        2.08175e-24
735.31        1.95378e-24        1.81996e-24        2.08760e-24
738.11        1.95928e-24        1.82508e-24        2.09348e-24
740.92        1.96482e-24        1.83023e-24        2.09940e-24
743.74        1.97038e-24        1.83541e-24        2.10535e-24
746.57        1.97597e-24        1.84062e-24        2.11133e-24
749.42        1.98160e-24        1.84585e-24        2.11735e-24
752.27        1.98726e-24        1.85112e-24        2.12341e-24
755.14        1.99296e-24        1.85642e-24        2.12949e-24
758.02        1.99868e-24        1.86175e-24        2.13562e-24
760.90        2.00444e-24        1.86711e-24        2.14177e-24
763.80        2.01023e-24        1.87250e-24        2.14797e-24
766.71        2.01606e-24        1.87792e-24        2.15420e-24
769.63        2.02191e-24        1.88337e-24        2.16046e-24
772.57        2.02780e-24        1.88885e-24        2.16676e-24
775.51        2.03372e-24        1.89436e-24        2.17309e-24
778.46        2.03968e-24        1.89990e-24        2.17945e-24
781.43        2.04566e-24        1.90547e-24        2.18585e-24
784.41        2.05168e-24        1.91107e-24        2.19229e-24
787.39        2.05772e-24        1.91669e-24        2.19875e-24
790.39        2.06380e-24        1.92235e-24        2.20526e-24
793.40        2.06992e-24        1.92804e-24        2.21179e-24
796.43        2.07606e-24        1.93376e-24        2.21836e-24
799.46        2.08223e-24        1.93950e-24        2.22496e-24
802.51        2.08838e-24        1.94522e-24        2.23153e-24
805.56        2.09454e-24        1.95096e-24        2.23812e-24
808.63        2.10073e-24        1.95673e-24        2.24474e-24
811.71        2.10696e-24        1.96253e-24        2.25139e-24
814.81        2.11321e-24        1.96835e-24        2.25807e-24
817.91        2.11950e-24        1.97420e-24        2.26479e-24
821.03        2.12582e-24        1.98009e-24        2.27154e-24
824.15        2.13216e-24        1.98600e-24        2.27833e-24
827.29        2.13854e-24        1.99194e-24        2.28515e-24
830.44        2.14496e-24        1.99791e-24        2.29200e-24
833.61        2.15140e-24        2.00391e-24        2.29889e-24
836.78        2.15788e-24        2.00995e-24        2.30581e-24
839.97        2.16439e-24        2.01601e-24        2.31277e-24
843.17        2.17093e-24        2.02210e-24        2.31976e-24
846.38        2.17750e-24        2.02822e-24        2.32678e-24
849.61        2.18411e-24        2.03437e-24        2.33385e-24
852.85        2.19075e-24        2.04056e-24        2.34094e-24
856.09        2.19742e-24        2.04677e-24        2.34808e-24
859.36        2.20413e-24        2.05302e-24        2.35525e-24
862.63        2.21087e-24        2.05930e-24        2.36245e-24
865.92        2.21765e-24        2.06561e-24        2.36969e-24
869.21        2.22446e-24        2.07195e-24        2.37697e-24
872.53        2.23130e-24        2.07832e-24        2.38429e-24
875.85        2.23818e-24        2.08473e-24        2.39164e-24
879.19        2.24510e-24        2.09116e-24        2.39903e-24
882.54        2.25204e-24        2.09764e-24        2.40645e-24
885.90        2.25903e-24        2.10414e-24        2.41392e-24
889.27        2.26605e-24        2.11068e-24        2.42142e-24
892.66        2.27310e-24        2.11725e-24        2.42896e-24
896.06        2.28019e-24        2.12385e-24        2.43654e-24
899.47        2.28732e-24        2.13049e-24        2.44416e-24
902.90        2.29449e-24        2.13716e-24        2.45182e-24
906.34        2.30169e-24        2.14386e-24        2.45951e-24
909.79        2.30893e-24        2.15060e-24        2.46725e-24
913.26        2.31620e-24        2.15738e-24        2.47502e-24
916.74        2.32351e-24        2.16419e-24        2.48284e-24
920.23        2.33086e-24        2.17103e-24        2.49069e-24
923.74        2.33824e-24        2.17791e-24        2.49858e-24
927.26        2.34567e-24        2.18482e-24        2.50652e-24
930.79        2.35313e-24        2.19177e-24        2.51449e-24
934.33        2.36062e-24        2.19875e-24        2.52250e-24
937.89        2.36816e-24        2.20576e-24        2.53056e-24
941.47        2.37573e-24        2.21281e-24        2.53865e-24
945.05        2.38334e-24        2.21990e-24        2.54678e-24
948.65        2.39099e-24        2.22702e-24        2.55496e-24
952.27        2.39868e-24        2.23418e-24        2.56317e-24
955.90        2.40640e-24        2.24137e-24        2.57143e-24
959.54        2.41416e-24        2.24860e-24        2.57972e-24
963.19        2.42196e-24        2.25586e-24        2.58806e-24
966.86        2.42980e-24        2.26316e-24        2.59644e-24
970.55        2.43768e-24        2.27050e-24        2.60486e-24
974.24        2.44559e-24        2.27787e-24        2.61332e-24
977.95        2.45354e-24        2.28527e-24        2.62182e-24
981.68        2.46154e-24        2.29272e-24        2.63036e-24
985.42        2.46957e-24        2.30019e-24        2.63894e-24
989.17        2.47764e-24        2.30771e-24        2.64757e-24
992.94        2.48575e-24        2.31526e-24        2.65624e-24
996.72        2.49390e-24        2.32285e-24        2.66494e-24
1000.52        2.50207e-24        2.33046e-24        2.67368e-24
1004.33        2.51023e-24        2.33806e-24        2.68240e-24
1008.16        2.51842e-24        2.34569e-24        2.69115e-24
1012.00        2.52666e-24        2.35336e-24        2.69995e-24
1015.86        2.53493e-24        2.36107e-24        2.70879e-24
1019.73        2.54324e-24        2.36882e-24        2.71767e-24
1023.61        2.55160e-24        2.37660e-24        2.72659e-24
1027.51        2.55999e-24        2.38442e-24        2.73556e-24
1031.42        2.56842e-24        2.39227e-24        2.74457e-24
1035.35        2.57690e-24        2.40017e-24        2.75363e-24
1039.30        2.58542e-24        2.40810e-24        2.76273e-24
1043.26        2.59397e-24        2.41608e-24        2.77187e-24
1047.23        2.60257e-24        2.42409e-24        2.78106e-24
1051.22        2.61122e-24        2.43214e-24        2.79029e-24
1055.23        2.61990e-24        2.44023e-24        2.79957e-24
1059.25        2.62863e-24        2.44836e-24        2.80890e-24
1063.28        2.63740e-24        2.45654e-24        2.81827e-24
1067.33        2.64622e-24        2.46475e-24        2.82769e-24
1071.40        2.65508e-24        2.47300e-24        2.83715e-24
1075.48        2.66398e-24        2.48130e-24        2.84667e-24
1079.58        2.67293e-24        2.48964e-24        2.85623e-24
1083.69        2.68193e-24        2.49801e-24        2.86584e-24
1087.82        2.69097e-24        2.50644e-24        2.87550e-24
1091.96        2.70005e-24        2.51490e-24        2.88520e-24
1096.12        2.70918e-24        2.52341e-24        2.89496e-24
1100.30        2.71836e-24        2.53196e-24        2.90477e-24
1104.49        2.72759e-24        2.54056e-24        2.91462e-24
1108.70        2.73686e-24        2.54920e-24        2.92453e-24
1112.92        2.74618e-24        2.55788e-24        2.93449e-24
1117.16        2.75555e-24        2.56661e-24        2.94450e-24
1121.42        2.76496e-24        2.57537e-24        2.95455e-24
1125.69        2.77442e-24        2.58419e-24        2.96466e-24
1129.98        2.78393e-24        2.59304e-24        2.97481e-24
1134.28        2.79348e-24        2.60194e-24        2.98502e-24
1138.60        2.80308e-24        2.61088e-24        2.99527e-24
1142.94        2.81272e-24        2.61987e-24        3.00557e-24
1147.29        2.82241e-24        2.62889e-24        3.01592e-24
1151.66        2.83214e-24        2.63796e-24        3.02632e-24
1156.05        2.84192e-24        2.64707e-24        3.03677e-24
1160.46        2.85174e-24        2.65622e-24        3.04726e-24
1164.88        2.86160e-24        2.66541e-24        3.05780e-24
1169.31        2.87151e-24        2.67464e-24        3.06839e-24
1173.77        2.88147e-24        2.68391e-24        3.07902e-24
1178.24        2.89146e-24        2.69323e-24        3.08970e-24
1182.73        2.90150e-24        2.70258e-24        3.10043e-24
1187.24        2.91158e-24        2.71197e-24        3.11120e-24
1191.76        2.92171e-24        2.72140e-24        3.12201e-24
1196.30        2.93188e-24        2.73088e-24        3.13288e-24
1200.86        2.94208e-24        2.74039e-24        3.14378e-24
1205.43        2.95234e-24        2.74994e-24        3.15473e-24
1210.02        2.96263e-24        2.75953e-24        3.16573e-24
1214.63        2.97296e-24        2.76916e-24        3.17677e-24
1219.26        2.98334e-24        2.77883e-24        3.18786e-24
1223.90        2.99377e-24        2.78854e-24        3.19900e-24
1228.57        3.00424e-24        2.79829e-24        3.21018e-24
1233.25        3.01476e-24        2.80809e-24        3.22142e-24
1237.95        3.02532e-24        2.81793e-24        3.23271e-24
1242.66        3.03593e-24        2.82782e-24        3.24404e-24
1247.40        3.04660e-24        2.83776e-24        3.25543e-24
1252.15        3.05731e-24        2.84774e-24        3.26688e-24
1256.92        3.06807e-24        2.85776e-24        3.27838e-24
1261.71        3.07888e-24        2.86784e-24        3.28993e-24
1266.51        3.08975e-24        2.87796e-24        3.30154e-24
1271.34        3.10067e-24        2.88814e-24        3.31321e-24
1276.18        3.11165e-24        2.89836e-24        3.32493e-24
1281.04        3.12268e-24        2.90864e-24        3.33672e-24
1285.92        3.13377e-24        2.91897e-24        3.34857e-24
1290.82        3.14492e-24        2.92936e-24        3.36048e-24
1295.74        3.15612e-24        2.93980e-24        3.37245e-24
1300.68        3.16739e-24        2.95030e-24        3.38448e-24
1305.63        3.17872e-24        2.96085e-24        3.39658e-24
1310.60        3.19010e-24        2.97146e-24        3.40875e-24
1315.60        3.20155e-24        2.98212e-24        3.42098e-24
1320.61        3.21306e-24        2.99285e-24        3.43327e-24
1325.64        3.22463e-24        3.00363e-24        3.44564e-24
1330.69        3.23626e-24        3.01446e-24        3.45806e-24
1335.76        3.24796e-24        3.02536e-24        3.47055e-24
1340.85        3.25971e-24        3.03631e-24        3.48311e-24
1345.96        3.27153e-24        3.04732e-24        3.49573e-24
1351.08        3.28340e-24        3.05838e-24        3.50842e-24
1356.23        3.29534e-24        3.06951e-24        3.52117e-24
1361.40        3.30734e-24        3.08068e-24        3.53399e-24
1366.58        3.31940e-24        3.09192e-24        3.54688e-24
1371.79        3.33152e-24        3.10322e-24        3.55983e-24
1377.02        3.34370e-24        3.11457e-24        3.57284e-24
1382.26        3.35595e-24        3.12597e-24        3.58592e-24
1387.53        3.36825e-24        3.13744e-24        3.59907e-24
1392.81        3.38062e-24        3.14896e-24        3.61228e-24
1398.12        3.39305e-24        3.16054e-24        3.62556e-24
1403.45        3.40554e-24        3.17218e-24        3.63890e-24
1408.79        3.41809e-24        3.18387e-24        3.65231e-24
1414.16        3.43070e-24        3.19562e-24        3.66578e-24
1419.55        3.44337e-24        3.20743e-24        3.67932e-24
1424.95        3.45610e-24        3.21929e-24        3.69292e-24
1430.38        3.46890e-24        3.23121e-24        3.70659e-24
1435.83        3.48175e-24        3.24319e-24        3.72032e-24
1441.30        3.49467e-24        3.25522e-24        3.73412e-24
1446.79        3.50764e-24        3.26731e-24        3.74798e-24
1452.31        3.52068e-24        3.27946e-24        3.76191e-24
1457.84        3.53378e-24        3.29166e-24        3.77590e-24
1463.39        3.54694e-24        3.30392e-24        3.78996e-24
1468.97        3.56016e-24        3.31624e-24        3.80408e-24
1474.56        3.57344e-24        3.32861e-24        3.81826e-24
1480.18        3.58677e-24        3.34104e-24        3.83251e-24
1485.82        3.60017e-24        3.35352e-24        3.84682e-24
1491.48        3.61363e-24        3.36606e-24        3.86120e-24
1497.16        3.62715e-24        3.37866e-24        3.87564e-24
1502.86        3.64070e-24        3.39128e-24        3.89012e-24
1508.59        3.65429e-24        3.40394e-24        3.90463e-24
1514.34        3.66793e-24        3.41666e-24        3.91921e-24
1520.11        3.68164e-24        3.42943e-24        3.93385e-24
1525.90        3.69540e-24        3.44225e-24        3.94855e-24
1531.71        3.70923e-24        3.45514e-24        3.96332e-24
1537.55        3.72312e-24        3.46808e-24        3.97816e-24
1543.40        3.73707e-24        3.48108e-24        3.99306e-24
1549.28        3.75108e-24        3.49413e-24        4.00803e-24
1555.18        3.76516e-24        3.50725e-24        4.02307e-24
1561.11        3.77930e-24        3.52043e-24        4.03817e-24
1567.06        3.79350e-24        3.53366e-24        4.05334e-24
1573.03        3.80777e-24        3.54696e-24        4.06859e-24
1579.02        3.82211e-24        3.56032e-24        4.08390e-24
1585.03        3.83651e-24        3.57374e-24        4.09928e-24
1591.07        3.85098e-24        3.58722e-24        4.11474e-24
1597.13        3.86551e-24        3.60076e-24        4.13026e-24
1603.22        3.88012e-24        3.61437e-24        4.14586e-24
1609.33        3.89479e-24        3.62804e-24        4.16153e-24
1615.46        3.90953e-24        3.64178e-24        4.17728e-24
1621.61        3.92434e-24        3.65558e-24        4.19310e-24
1627.79        3.93922e-24        3.66944e-24        4.20900e-24
1633.99        3.95417e-24        3.68338e-24        4.22497e-24
1640.21        3.96919e-24        3.69737e-24        4.24101e-24
1646.46        3.98429e-24        3.71144e-24        4.25714e-24
1652.74        3.99946e-24        3.72558e-24        4.27334e-24
1659.03        4.01470e-24        3.73978e-24        4.28962e-24
1665.35        4.03002e-24        3.75405e-24        4.30598e-24
1671.70        4.04541e-24        3.76839e-24        4.32242e-24
1678.07        4.06087e-24        3.78281e-24        4.33894e-24
1684.46        4.07642e-24        3.79729e-24        4.35555e-24
1690.87        4.09204e-24        3.81185e-24        4.37223e-24
1697.32        4.10774e-24        3.82647e-24        4.38900e-24
1703.78        4.12351e-24        3.84118e-24        4.40585e-24
1710.27        4.13937e-24        3.85595e-24        4.42279e-24
1716.79        4.15530e-24        3.87080e-24        4.43981e-24
1723.33        4.17132e-24        3.88572e-24        4.45692e-24
1729.89        4.18741e-24        3.90072e-24        4.47411e-24
1736.48        4.20359e-24        3.91580e-24        4.49138e-24
1743.10        4.21985e-24        3.93094e-24        4.50875e-24
1749.74        4.23618e-24        3.94617e-24        4.52620e-24
1756.41        4.25260e-24        3.96147e-24        4.54373e-24
1763.10        4.26910e-24        3.97684e-24        4.56136e-24
1769.81        4.28568e-24        3.99229e-24        4.57907e-24
1776.56        4.30234e-24        4.00782e-24        4.59687e-24
1783.32        4.31909e-24        4.02342e-24        4.61475e-24
1790.12        4.33592e-24        4.03911e-24        4.63273e-24
1796.94        4.35283e-24        4.05486e-24        4.65079e-24
1803.78        4.36982e-24        4.07070e-24        4.66894e-24
1810.65        4.38690e-24        4.08662e-24        4.68718e-24
1817.55        4.40406e-24        4.10261e-24        4.70551e-24
1824.48        4.42130e-24        4.11868e-24        4.72393e-24
1831.43        4.43863e-24        4.13483e-24        4.74244e-24
1838.40        4.45605e-24        4.15105e-24        4.76104e-24
1845.41        4.47355e-24        4.16736e-24        4.77973e-24
1852.44        4.49113e-24        4.18375e-24        4.79851e-24
1859.49        4.50880e-24        4.20021e-24        4.81738e-24
1866.58        4.52655e-24        4.21676e-24        4.83635e-24
1873.69        4.54439e-24        4.23339e-24        4.85540e-24
1880.83        4.56232e-24        4.25009e-24        4.87455e-24
1887.99        4.58034e-24        4.26688e-24        4.89379e-24
1895.19        4.59844e-24        4.28375e-24        4.91312e-24
1902.41        4.61662e-24        4.30070e-24        4.93255e-24
1909.65        4.63490e-24        4.31773e-24        4.95207e-24
1916.93        4.65326e-24        4.33484e-24        4.97168e-24
1924.23        4.67171e-24        4.35203e-24        4.99139e-24
1931.56        4.69025e-24        4.36931e-24        5.01119e-24
1938.92        4.70888e-24        4.38667e-24        5.03108e-24
1946.31        4.72759e-24        4.40411e-24        5.05107e-24
1953.72        4.74640e-24        4.42163e-24        5.07116e-24
1961.16        4.76529e-24        4.43924e-24        5.09134e-24
1968.63        4.78427e-24        4.45693e-24        5.11161e-24
1976.13        4.80334e-24        4.47471e-24        5.13198e-24
1983.66        4.82251e-24        4.49257e-24        5.15245e-24
1991.22        4.84176e-24        4.51051e-24        5.17301e-24
1998.81        4.86110e-24        4.52854e-24        5.19367e-24
2006.42        4.88050e-24        4.54661e-24        5.21439e-24
2014.06        4.89998e-24        4.56477e-24        5.23520e-24
2021.74        4.91956e-24        4.58300e-24        5.25611e-24
2029.44        4.93922e-24        4.60133e-24        5.27712e-24
2037.17        4.95898e-24        4.61974e-24        5.29822e-24
2044.93        4.97883e-24        4.63824e-24        5.31942e-24
2052.72        4.99877e-24        4.65682e-24        5.34073e-24
2060.54        5.01881e-24        4.67549e-24        5.36213e-24
2068.39        5.03894e-24        4.69425e-24        5.38363e-24
2076.27        5.05916e-24        4.71309e-24        5.40523e-24
2084.18        5.07948e-24        4.73202e-24        5.42694e-24
2092.12        5.09989e-24        4.75105e-24        5.44874e-24
2100.09        5.12040e-24        4.77016e-24        5.47065e-24
2108.09        5.14101e-24        4.78936e-24        5.49266e-24
2116.12        5.16171e-24        4.80865e-24        5.51477e-24
2124.18        5.18251e-24        4.82803e-24        5.53699e-24
2132.28        5.20341e-24        4.84750e-24        5.55931e-24
2140.40        5.22440e-24        4.86707e-24        5.58174e-24
2148.55        5.24550e-24        4.88673e-24        5.60427e-24
2156.74        5.26669e-24        4.90647e-24        5.62691e-24
2164.95        5.28798e-24        4.92632e-24        5.64965e-24
2173.20        5.30938e-24        4.94625e-24        5.67250e-24
2181.48        5.33087e-24        4.96628e-24        5.69546e-24
2189.79        5.35247e-24        4.98640e-24        5.71853e-24
2198.13        5.37416e-24        5.00662e-24        5.74170e-24
2206.51        5.39596e-24        5.02693e-24        5.76499e-24
2214.91        5.41786e-24        5.04734e-24        5.78838e-24
2223.35        5.43987e-24        5.06785e-24        5.81189e-24
2231.82        5.46198e-24        5.08845e-24        5.83550e-24
2240.32        5.48419e-24        5.10915e-24        5.85923e-24
2248.86        5.50651e-24        5.12995e-24        5.88307e-24
2257.43        5.52893e-24        5.15084e-24        5.90702e-24
2266.02        5.55146e-24        5.17184e-24        5.93108e-24
2274.66        5.57409e-24        5.19293e-24        5.95526e-24
2283.32        5.59684e-24        5.21412e-24        5.97955e-24
2292.02        5.61969e-24        5.23542e-24        6.00396e-24
2300.75        5.64265e-24        5.25681e-24        6.02848e-24
2309.52        5.66571e-24        5.27831e-24        6.05312e-24
2318.32        5.68889e-24        5.29990e-24        6.07787e-24
2327.15        5.71217e-24        5.32160e-24        6.10275e-24
2336.01        5.73557e-24        5.34340e-24        6.12774e-24
2344.91        5.75908e-24        5.36531e-24        6.15284e-24
2353.85        5.78269e-24        5.38732e-24        6.17807e-24
2362.81        5.80643e-24        5.40943e-24        6.20342e-24
2371.81        5.83027e-24        5.43165e-24        6.22888e-24
2380.85        5.85422e-24        5.45398e-24        6.25447e-24
2389.92        5.87829e-24        5.47641e-24        6.28018e-24
2399.03        5.90248e-24        5.49894e-24        6.30601e-24
2408.16        5.92678e-24        5.52159e-24        6.33197e-24
2417.34        5.95119e-24        5.54434e-24        6.35804e-24
2426.55        5.97572e-24        5.56720e-24        6.38424e-24
2435.79        6.00037e-24        5.59017e-24        6.41057e-24
2445.07        6.02513e-24        5.61325e-24        6.43702e-24
2454.39        6.05002e-24        5.63643e-24        6.46360e-24
2463.74        6.07502e-24        5.65973e-24        6.49030e-24
2473.12        6.10014e-24        5.68314e-24        6.51713e-24
2482.54        6.12538e-24        5.70666e-24        6.54409e-24
2492.00        6.15073e-24        5.73030e-24        6.57117e-24
2501.49        6.17622e-24        5.75404e-24        6.59839e-24
2511.02        6.20182e-24        5.77790e-24        6.62574e-24
2520.59        6.22754e-24        5.80187e-24        6.65321e-24
2530.19        6.25339e-24        5.82596e-24        6.68082e-24
2539.83        6.27936e-24        5.85016e-24        6.70856e-24
2549.51        6.30545e-24        5.87448e-24        6.73643e-24
2559.22        6.33167e-24        5.89892e-24        6.76443e-24
2568.97        6.35802e-24        5.92347e-24        6.79257e-24
2578.76        6.38449e-24        5.94814e-24        6.82084e-24
2588.58        6.41109e-24        5.97293e-24        6.84925e-24
2598.44        6.43782e-24        5.99783e-24        6.87780e-24
2608.34        6.46467e-24        6.02286e-24        6.90648e-24
2618.28        6.49165e-24        6.04801e-24        6.93530e-24
2628.25        6.51877e-24        6.07327e-24        6.96426e-24
2638.26        6.54601e-24        6.09866e-24        6.99336e-24
2648.32        6.57339e-24        6.12418e-24        7.02259e-24
2658.40        6.60089e-24        6.14981e-24        7.05197e-24
2668.53        6.62853e-24        6.17557e-24        7.08149e-24
2678.70        6.65630e-24        6.20145e-24        7.11116e-24
2688.90        6.68421e-24        6.22746e-24        7.14096e-24
2699.15        6.71225e-24        6.25359e-24        7.17091e-24
2709.43        6.74043e-24        6.27985e-24        7.20101e-24
2719.75        6.76874e-24        6.30624e-24        7.23125e-24
2730.11        6.79720e-24        6.33276e-24        7.26163e-24
2740.51        6.82578e-24        6.35940e-24        7.29217e-24
2750.95        6.85451e-24        6.38617e-24        7.32285e-24
2761.43        6.88338e-24        6.41308e-24        7.35368e-24
2771.95        6.91239e-24        6.44011e-24        7.38466e-24
2782.51        6.94154e-24        6.46728e-24        7.41579e-24
2793.11        6.97083e-24        6.49457e-24        7.44708e-24
2803.75        7.00026e-24        6.52200e-24        7.47851e-24
2814.43        7.02983e-24        6.54957e-24        7.51010e-24
2825.16        7.05955e-24        6.57727e-24        7.54184e-24
2835.92        7.08942e-24        6.60510e-24        7.57374e-24
2846.72        7.11943e-24        6.63307e-24        7.60579e-24
2857.57        7.14959e-24        6.66118e-24        7.63800e-24
2868.45        7.17989e-24        6.68942e-24        7.67037e-24
2879.38        7.21035e-24        6.71781e-24        7.70289e-24
2890.35        7.24095e-24        6.74633e-24        7.73557e-24
2901.36        7.27170e-24        6.77499e-24        7.76842e-24
2912.41        7.30261e-24        6.80379e-24        7.80142e-24
2923.51        7.33366e-24        6.83273e-24        7.83459e-24
2934.65        7.36487e-24        6.86182e-24        7.86792e-24
2945.83        7.39623e-24        6.89105e-24        7.90141e-24
2957.05        7.42775e-24        6.92042e-24        7.93507e-24
2968.31        7.45942e-24        6.94994e-24        7.96890e-24
2979.62        7.49124e-24        6.97960e-24        8.00289e-24
2990.97        7.52323e-24        7.00941e-24        8.03704e-24
3002.37        7.55535e-24        7.03935e-24        8.07135e-24
3013.81        7.58754e-24        7.06936e-24        8.10573e-24
3025.29        7.61990e-24        7.09951e-24        8.14029e-24
3036.81        7.65241e-24        7.12981e-24        8.17501e-24
3048.38        7.68508e-24        7.16027e-24        8.20990e-24
3059.99        7.71792e-24        7.19087e-24        8.24497e-24
3071.65        7.75091e-24        7.22162e-24        8.28020e-24
3083.35        7.78407e-24        7.25253e-24        8.31561e-24
3095.10        7.81739e-24        7.28358e-24        8.35120e-24
3106.89        7.85087e-24        7.31479e-24        8.38695e-24
3118.73        7.88452e-24        7.34615e-24        8.42289e-24
3130.61        7.91833e-24        7.37767e-24        8.45900e-24
3142.53        7.95231e-24        7.40934e-24        8.49529e-24
3154.51        7.98646e-24        7.44117e-24        8.53175e-24
3166.52        8.02077e-24        7.47315e-24        8.56840e-24
3178.59        8.05526e-24        7.50529e-24        8.60522e-24
3190.70        8.08991e-24        7.53759e-24        8.64223e-24
3202.85        8.12473e-24        7.57004e-24        8.67942e-24
3215.05        8.15972e-24        7.60266e-24        8.71679e-24
3227.30        8.19489e-24        7.63544e-24        8.75434e-24
3239.59        8.23022e-24        7.66837e-24        8.79208e-24
3251.94        8.26574e-24        7.70147e-24        8.83000e-24
3264.33        8.30142e-24        7.73473e-24        8.86811e-24
3276.76        8.33728e-24        7.76816e-24        8.90640e-24
3289.24        8.37332e-24        7.80175e-24        8.94489e-24
3301.77        8.40953e-24        7.83550e-24        8.98356e-24
3314.35        8.44592e-24        7.86942e-24        9.02242e-24
3326.98        8.48249e-24        7.90351e-24        9.06147e-24
3339.65        8.51924e-24        7.93776e-24        9.10071e-24
3352.38        8.55616e-24        7.97218e-24        9.14015e-24
3365.15        8.59327e-24        8.00677e-24        9.17977e-24
3377.97        8.63056e-24        8.04153e-24        9.21960e-24
3390.84        8.66804e-24        8.07646e-24        9.25961e-24
3403.75        8.70569e-24        8.11156e-24        9.29983e-24
3416.72        8.74353e-24        8.14683e-24        9.34024e-24
3429.74        8.78156e-24        8.18228e-24        9.38084e-24
3442.80        8.81977e-24        8.21789e-24        9.42165e-24
3455.92        8.85817e-24        8.25369e-24        9.46265e-24
3469.08        8.89676e-24        8.28965e-24        9.50386e-24
3482.30        8.93553e-24        8.32580e-24        9.54526e-24
3495.57        8.97450e-24        8.36212e-24        9.58687e-24
3508.88        9.01365e-24        8.39862e-24        9.62868e-24
3522.25        9.05300e-24        8.43529e-24        9.67070e-24
3535.67        9.09253e-24        8.47215e-24        9.71292e-24
3549.14        9.13226e-24        8.50918e-24        9.75535e-24
3562.66        9.17219e-24        8.54640e-24        9.79798e-24
3576.23        9.21231e-24        8.58379e-24        9.84082e-24
3589.86        9.25262e-24        8.62137e-24        9.88387e-24
3603.53        9.29313e-24        8.65913e-24        9.92713e-24
3617.26        9.33384e-24        8.69708e-24        9.97060e-24
3631.04        9.37474e-24        8.73521e-24        1.00143e-23
3644.87        9.41585e-24        8.77353e-24        1.00582e-23
3658.76        9.45715e-24        8.81203e-24        1.01023e-23
3672.70        9.49866e-24        8.85072e-24        1.01466e-23
3686.69        9.54036e-24        8.88960e-24        1.01911e-23
3700.73        9.58227e-24        8.92866e-24        1.02359e-23
3714.83        9.62438e-24        8.96792e-24        1.02808e-23
3728.98        9.66670e-24        9.00737e-24        1.03260e-23
3743.19        9.70922e-24        9.04700e-24        1.03714e-23
3757.45        9.75195e-24        9.08683e-24        1.04171e-23
3771.76        9.79488e-24        9.12686e-24        1.04629e-23
3786.13        9.83802e-24        9.16707e-24        1.05090e-23
3800.56        9.88137e-24        9.20748e-24        1.05553e-23
3815.03        9.92493e-24        9.24809e-24        1.06018e-23
3829.57        9.96870e-24        9.28889e-24        1.06485e-23
3844.16        1.00127e-23        9.32989e-24        1.06955e-23
3858.80        1.00569e-23        9.37108e-24        1.07427e-23
3873.50        1.01013e-23        9.41248e-24        1.07901e-23
3888.26        1.01459e-23        9.45407e-24        1.08377e-23
3903.07        1.01907e-23        9.49587e-24        1.08856e-23
3917.94        1.02358e-23        9.53786e-24        1.09337e-23
3932.87        1.02810e-23        9.58006e-24        1.09820e-23
3947.85        1.03265e-23        9.62246e-24        1.10306e-23
3962.89        1.03722e-23        9.66506e-24        1.10794e-23
3977.98        1.04181e-23        9.70787e-24        1.11284e-23
3993.14        1.04643e-23        9.75088e-24        1.11777e-23
4008.35        1.05106e-23        9.79407e-24        1.12271e-23
4023.62        1.05571e-23        9.83744e-24        1.12768e-23
4038.95        1.06039e-23        9.88101e-24        1.13267e-23
4054.34        1.06508e-23        9.92480e-24        1.13769e-23
4069.78        1.06980e-23        9.96879e-24        1.14272e-23
4085.29        1.07454e-23        1.00130e-23        1.14779e-23
4100.85        1.07931e-23        1.00574e-23        1.15287e-23
4116.47        1.08410e-23        1.01021e-23        1.15799e-23
4132.15        1.08891e-23        1.01469e-23        1.16312e-23
4147.90        1.09374e-23        1.01920e-23        1.16828e-23
4163.70        1.09860e-23        1.02372e-23        1.17347e-23
4179.56        1.10348e-23        1.02827e-23        1.17868e-23
4195.48        1.10838e-23        1.03284e-23        1.18391e-23
4211.47        1.11331e-23        1.03744e-23        1.18918e-23
4227.51        1.11826e-23        1.04205e-23        1.19446e-23
4243.61        1.12323e-23        1.04669e-23        1.19977e-23
4259.78        1.12823e-23        1.05135e-23        1.20511e-23
4276.01        1.13325e-23        1.05604e-23        1.21047e-23
4292.30        1.13830e-23        1.06074e-23        1.21586e-23
4308.65        1.14337e-23        1.06547e-23        1.22128e-23
4325.06        1.14847e-23        1.07022e-23        1.22672e-23
4341.54        1.15359e-23        1.07500e-23        1.23219e-23
4358.08        1.15874e-23        1.07979e-23        1.23768e-23
4374.68        1.16391e-23        1.08461e-23        1.24320e-23
4391.35        1.16910e-23        1.08946e-23        1.24875e-23
4408.08        1.17433e-23        1.09433e-23        1.25432e-23
4424.87        1.17957e-23        1.09922e-23        1.25993e-23
4441.73        1.18484e-23        1.10413e-23        1.26555e-23
4458.65        1.19014e-23        1.10907e-23        1.27121e-23
4475.64        1.19547e-23        1.11404e-23        1.27690e-23
4492.69        1.20082e-23        1.11903e-23        1.28261e-23
4509.80        1.20619e-23        1.12404e-23        1.28835e-23
4526.98        1.21160e-23        1.12908e-23        1.29412e-23
4544.23        1.21703e-23        1.13414e-23        1.29991e-23
4561.54        1.22248e-23        1.13923e-23        1.30574e-23
4578.92        1.22796e-23        1.14434e-23        1.31159e-23
4596.36        1.23347e-23        1.14948e-23        1.31747e-23
4613.87        1.23901e-23        1.15464e-23        1.32339e-23
4631.45        1.24458e-23        1.15983e-23        1.32933e-23
4649.09        1.25017e-23        1.16504e-23        1.33530e-23
4666.80        1.25579e-23        1.17028e-23        1.34130e-23
4684.58        1.26143e-23        1.17555e-23        1.34732e-23
4702.43        1.26711e-23        1.18084e-23        1.35338e-23
4720.34        1.27281e-23        1.18615e-23        1.35947e-23
4738.32        1.27855e-23        1.19150e-23        1.36559e-23
4756.38        1.28431e-23        1.19687e-23        1.37174e-23
4774.50        1.29009e-23        1.20227e-23        1.37792e-23
4792.68        1.29591e-23        1.20769e-23        1.38413e-23
4810.94        1.30176e-23        1.21314e-23        1.39037e-23
4829.27        1.30763e-23        1.21862e-23        1.39665e-23
4847.67        1.31354e-23        1.22413e-23        1.40295e-23
4866.14        1.31947e-23        1.22966e-23        1.40929e-23
4884.67        1.32544e-23        1.23522e-23        1.41565e-23
4903.28        1.33143e-23        1.24081e-23        1.42205e-23
4921.96        1.33746e-23        1.24643e-23        1.42848e-23
4940.71        1.34351e-23        1.25208e-23        1.43495e-23
4959.53        1.34960e-23        1.25775e-23        1.44144e-23
4978.43        1.35571e-23        1.26345e-23        1.44797e-23
4997.39        1.36186e-23        1.26918e-23        1.45453e-23
5016.43        1.36805e-23        1.27496e-23        1.46115e-23
5035.54        1.37428e-23        1.28076e-23        1.46780e-23
5054.73        1.38054e-23        1.28660e-23        1.47448e-23
5073.98        1.38683e-23        1.29246e-23        1.48120e-23
5093.31        1.39315e-23        1.29835e-23        1.48795e-23
5112.72        1.39950e-23        1.30428e-23        1.49473e-23
5132.19        1.40589e-23        1.31023e-23        1.50155e-23
5151.74        1.41231e-23        1.31621e-23        1.50840e-23
5171.37        1.41876e-23        1.32223e-23        1.51529e-23
5191.07        1.42524e-23        1.32827e-23        1.52221e-23
5210.85        1.43176e-23        1.33435e-23        1.52917e-23
5230.70        1.43831e-23        1.34045e-23        1.53617e-23
5250.62        1.44489e-23        1.34659e-23        1.54319e-23
5270.63        1.45151e-23        1.35275e-23        1.55026e-23
5290.71        1.45815e-23        1.35895e-23        1.55736e-23
5310.86        1.46484e-23        1.36518e-23        1.56449e-23
5331.09        1.47155e-23        1.37144e-23        1.57166e-23
5351.40        1.47830e-23        1.37773e-23        1.57887e-23
5371.79        1.48508e-23        1.38406e-23        1.58611e-23
5392.25        1.49190e-23        1.39041e-23        1.59339e-23
5412.80        1.49875e-23        1.39680e-23        1.60071e-23
5433.42        1.50564e-23        1.40322e-23        1.60806e-23
5454.12        1.51256e-23        1.40967e-23        1.61545e-23
5474.89        1.51951e-23        1.41615e-23        1.62288e-23
5495.75        1.52650e-23        1.42267e-23        1.63034e-23
5516.69        1.53353e-23        1.42922e-23        1.63784e-23
5537.70        1.54059e-23        1.43580e-23        1.64538e-23
5558.80        1.54768e-23        1.44241e-23        1.65295e-23
5579.98        1.55481e-23        1.44906e-23        1.66057e-23
5601.23        1.56198e-23        1.45574e-23        1.66822e-23
5622.57        1.56918e-23        1.46246e-23        1.67591e-23
5643.99        1.57642e-23        1.46920e-23        1.68364e-23
5665.49        1.58369e-23        1.47598e-23        1.69140e-23
5687.08        1.59100e-23        1.48280e-23        1.69921e-23
5708.74        1.59835e-23        1.48965e-23        1.70705e-23
5730.49        1.60573e-23        1.49653e-23        1.71494e-23
5752.32        1.61315e-23        1.50345e-23        1.72286e-23
5774.24        1.62061e-23        1.51040e-23        1.73082e-23
5796.23        1.62810e-23        1.51738e-23        1.73882e-23
5818.31        1.63563e-23        1.52440e-23        1.74686e-23
5840.48        1.64320e-23        1.53146e-23        1.75494e-23
5862.73        1.65080e-23        1.53855e-23        1.76306e-23
5885.06        1.65844e-23        1.54567e-23        1.77122e-23
5907.48        1.66612e-23        1.55283e-23        1.77941e-23
5929.99        1.67384e-23        1.56002e-23        1.78765e-23
5952.58        1.68159e-23        1.56725e-23        1.79593e-23
5975.26        1.68939e-23        1.57452e-23        1.80425e-23
5998.02        1.69722e-23        1.58182e-23        1.81261e-23
6020.87        1.70508e-23        1.58915e-23        1.82101e-23
6043.81        1.71297e-23        1.59651e-23        1.82944e-23
6066.83        1.72091e-23        1.60391e-23        1.83791e-23
6089.94        1.72888e-23        1.61134e-23        1.84642e-23
6113.14        1.73690e-23        1.61882e-23        1.85498e-23
6136.43        1.74495e-23        1.62632e-23        1.86358e-23
6159.81        1.75304e-23        1.63387e-23        1.87222e-23
6183.28        1.76118e-23        1.64145e-23        1.88090e-23
6206.83        1.76935e-23        1.64907e-23        1.88963e-23
6230.48        1.77756e-23        1.65673e-23        1.89839e-23
6254.21        1.78581e-23        1.66442e-23        1.90720e-23
6278.04        1.79411e-23        1.67216e-23        1.91606e-23
6301.96        1.80244e-23        1.67993e-23        1.92496e-23
6325.96        1.81082e-23        1.68774e-23        1.93390e-23
6350.06        1.81924e-23        1.69559e-23        1.94289e-23
6374.25        1.82770e-23        1.70347e-23        1.95192e-23
6398.54        1.83620e-23        1.71140e-23        1.96099e-23
6422.91        1.84474e-23        1.71937e-23        1.97011e-23
6447.38        1.85333e-23        1.72737e-23        1.97928e-23
6471.94        1.86195e-23        1.73542e-23        1.98849e-23
6496.60        1.87063e-23        1.74350e-23        1.99775e-23
6521.35        1.87934e-23        1.75163e-23        2.00705e-23
6546.19        1.88810e-23        1.75980e-23        2.01640e-23
6571.13        1.89690e-23        1.76800e-23        2.02580e-23
6596.16        1.90575e-23        1.77625e-23        2.03524e-23
6621.29        1.91464e-23        1.78454e-23        2.04473e-23
6646.52        1.92357e-23        1.79287e-23        2.05427e-23
6671.84        1.93255e-23        1.80125e-23        2.06386e-23
6697.25        1.94158e-23        1.80966e-23        2.07349e-23
6722.77        1.95065e-23        1.81812e-23        2.08318e-23
6748.38        1.95976e-23        1.82662e-23        2.09291e-23
6774.09        1.96893e-23        1.83516e-23        2.10269e-23
6799.89        1.97814e-23        1.84375e-23        2.11252e-23
6825.80        1.98739e-23        1.85238e-23        2.12240e-23
6851.80        1.99669e-23        1.86105e-23        2.13233e-23
6877.90        2.00604e-23        1.86977e-23        2.14231e-23
6904.11        2.01544e-23        1.87853e-23        2.15234e-23
6930.41        2.02488e-23        1.88734e-23        2.16243e-23
6956.81        2.03438e-23        1.89619e-23        2.17256e-23
6983.31        2.04392e-23        1.90509e-23        2.18275e-23
7009.92        2.05351e-23        1.91403e-23        2.19298e-23
7036.62        2.06315e-23        1.92302e-23        2.20327e-23
7063.43        2.07283e-23        1.93205e-23        2.21361e-23
7090.34        2.08257e-23        1.94114e-23        2.22401e-23
7117.35        2.09236e-23        1.95026e-23        2.23446e-23
7144.46        2.10220e-23        1.95944e-23        2.24496e-23
7171.68        2.11209e-23        1.96866e-23        2.25551e-23
7199.00        2.12202e-23        1.97792e-23        2.26612e-23
7226.43        2.13201e-23        1.98724e-23        2.27679e-23
7253.96        2.14205e-23        1.99660e-23        2.28751e-23
7281.59        2.15214e-23        2.00601e-23        2.29828e-23
7309.33        2.16229e-23        2.01547e-23        2.30911e-23
7337.18        2.17248e-23        2.02498e-23        2.31999e-23
7365.13        2.18273e-23        2.03453e-23        2.33093e-23
7393.19        2.19303e-23        2.04414e-23        2.34192e-23
7421.35        2.20338e-23        2.05379e-23        2.35297e-23
7449.62        2.21379e-23        2.06350e-23        2.36408e-23
7478.00        2.22425e-23        2.07325e-23        2.37524e-23
7506.49        2.23476e-23        2.08305e-23        2.38646e-23
7535.09        2.24532e-23        2.09290e-23        2.39774e-23
7563.79        2.25594e-23        2.10281e-23        2.40908e-23
7592.61        2.26662e-23        2.11276e-23        2.42047e-23
7621.53        2.27735e-23        2.12277e-23        2.43192e-23
7650.57        2.28813e-23        2.13282e-23        2.44344e-23
7679.71        2.29897e-23        2.14293e-23        2.45500e-23
7708.97        2.30986e-23        2.15309e-23        2.46663e-23
7738.34        2.32081e-23        2.16330e-23        2.47832e-23
7767.82        2.33182e-23        2.17356e-23        2.49007e-23
7797.41        2.34288e-23        2.18388e-23        2.50188e-23
7827.12        2.35400e-23        2.19425e-23        2.51374e-23
7856.93        2.36517e-23        2.20467e-23        2.52567e-23
7886.87        2.37640e-23        2.21515e-23        2.53766e-23
7916.91        2.38769e-23        2.22567e-23        2.54971e-23
7947.07        2.39904e-23        2.23626e-23        2.56182e-23
7977.35        2.41044e-23        2.24689e-23        2.57399e-23
8007.74        2.42191e-23        2.25759e-23        2.58623e-23
8038.24        2.43345e-23        2.26834e-23        2.59855e-23
8068.87        2.44504e-23        2.27916e-23        2.61093e-23
8099.60        2.45670e-23        2.29003e-23        2.62337e-23
8130.46        2.46841e-23        2.30095e-23        2.63588e-23
8161.43        2.48019e-23        2.31193e-23        2.64845e-23
8192.53        2.49202e-23        2.32297e-23        2.66108e-23
8223.74        2.50392e-23        2.33406e-23        2.67378e-23
8255.07        2.51587e-23        2.34521e-23        2.68654e-23
8286.51        2.52789e-23        2.35641e-23        2.69937e-23
8318.08        2.53997e-23        2.36767e-23        2.71226e-23
8349.77        2.55211e-23        2.37899e-23        2.72522e-23
8381.58        2.56431e-23        2.39037e-23        2.73824e-23
8413.51        2.57657e-23        2.40181e-23        2.75133e-23
8445.56        2.58889e-23        2.41330e-23        2.76449e-23
8477.74        2.60128e-23        2.42485e-23        2.77771e-23
8510.03        2.61373e-23        2.43646e-23        2.79100e-23
8542.45        2.62624e-23        2.44813e-23        2.80435e-23
8575.00        2.63882e-23        2.45986e-23        2.81778e-23
8607.66        2.65146e-23        2.47164e-23        2.83127e-23
8640.45        2.66416e-23        2.48349e-23        2.84483e-23
8673.37        2.67693e-23        2.49540e-23        2.85846e-23
8706.41        2.68976e-23        2.50736e-23        2.87216e-23
8739.58        2.70266e-23        2.51939e-23        2.88592e-23
8772.88        2.71562e-23        2.53148e-23        2.89976e-23
8806.30        2.72864e-23        2.54363e-23        2.91366e-23
8839.85        2.74174e-23        2.55583e-23        2.92764e-23
8873.52        2.75489e-23        2.56811e-23        2.94168e-23
8907.33        2.76812e-23        2.58044e-23        2.95580e-23
8941.26        2.78141e-23        2.59283e-23        2.96998e-23
8975.32        2.79476e-23        2.60529e-23        2.98424e-23
9009.51        2.80819e-23        2.61780e-23        2.99857e-23
9043.84        2.82168e-23        2.63039e-23        3.01297e-23
9078.29        2.83523e-23        2.64303e-23        3.02744e-23
9112.87        2.84886e-23        2.65574e-23        3.04198e-23
9147.59        2.86255e-23        2.66851e-23        3.05660e-23
9182.44        2.87632e-23        2.68134e-23        3.07129e-23
9217.42        2.89015e-23        2.69424e-23        3.08605e-23
9252.54        2.90405e-23        2.70721e-23        3.10089e-23
9287.78        2.91802e-23        2.72024e-23        3.11581e-23
9323.17        2.93206e-23        2.73333e-23        3.13079e-23
9358.68        2.94618e-23        2.74650e-23        3.14586e-23
9394.34        2.96036e-23        2.75973e-23        3.16100e-23
9430.12        2.97462e-23        2.77302e-23        3.17622e-23
9466.05        2.98895e-23        2.78639e-23        3.19151e-23
9502.11        3.00335e-23        2.79982e-23        3.20688e-23
9538.31        3.01783e-23        2.81332e-23        3.22233e-23
9574.65        3.03238e-23        2.82689e-23        3.23786e-23
9611.12        3.04700e-23        2.84053e-23        3.25347e-23
9647.74        3.06170e-23        2.85424e-23        3.26916e-23
9684.49        3.07647e-23        2.86801e-23        3.28493e-23
9721.39        3.09132e-23        2.88187e-23        3.30078e-23
9758.42        3.10625e-23        2.89579e-23        3.31671e-23
9795.60        3.12125e-23        2.90978e-23        3.33273e-23
9832.91        3.13633e-23        2.92385e-23        3.34882e-23
9870.37        3.15149e-23        2.93798e-23        3.36500e-23
9907.97        3.16673e-23        2.95220e-23        3.38127e-23
9945.72        3.18205e-23        2.96648e-23        3.39761e-23
9983.61        3.19744e-23        2.98084e-23        3.41405e-23


==> anc/cc_3fgl_constraints.txt <==
#DM constraints, cc, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  5.00        1.96728e-26        1.45083e-26        2.99000e-26
  5.02        1.97600e-26        1.45728e-26        3.00323e-26
  5.05        1.98474e-26        1.46374e-26        3.01648e-26
  5.07        1.99349e-26        1.47022e-26        3.02976e-26
  5.10        2.00226e-26        1.47671e-26        3.04307e-26
  5.13        2.01105e-26        1.48322e-26        3.05640e-26
  5.15        2.01986e-26        1.48974e-26        3.06976e-26
  5.18        2.02869e-26        1.49627e-26        3.08314e-26
  5.20        2.03753e-26        1.50282e-26        3.09656e-26
  5.23        2.04639e-26        1.50937e-26        3.10999e-26
  5.25        2.05527e-26        1.51595e-26        3.12345e-26
  5.28        2.06416e-26        1.52253e-26        3.13694e-26
  5.31        2.07307e-26        1.52913e-26        3.15045e-26
  5.33        2.08200e-26        1.53574e-26        3.16399e-26
  5.36        2.09095e-26        1.54237e-26        3.17755e-26
  5.39        2.09991e-26        1.54901e-26        3.19114e-26
  5.41        2.10888e-26        1.55566e-26        3.20475e-26
  5.44        2.11788e-26        1.56232e-26        3.21838e-26
  5.47        2.12689e-26        1.56900e-26        3.23204e-26
  5.49        2.13592e-26        1.57568e-26        3.24572e-26
  5.52        2.14496e-26        1.58239e-26        3.25943e-26
  5.55        2.15402e-26        1.58910e-26        3.27316e-26
  5.58        2.16310e-26        1.59583e-26        3.28691e-26
  5.60        2.17219e-26        1.60257e-26        3.30068e-26
  5.63        2.18129e-26        1.60932e-26        3.31448e-26
  5.66        2.19042e-26        1.61608e-26        3.32830e-26
  5.69        2.19955e-26        1.62286e-26        3.34215e-26
  5.72        2.20871e-26        1.62965e-26        3.35601e-26
  5.74        2.21788e-26        1.63645e-26        3.36990e-26
  5.77        2.22706e-26        1.64326e-26        3.38381e-26
  5.80        2.23626e-26        1.65008e-26        3.39775e-26
  5.83        2.24547e-26        1.65692e-26        3.41170e-26
  5.86        2.25470e-26        1.66377e-26        3.42568e-26
  5.89        2.26395e-26        1.67063e-26        3.43968e-26
  5.92        2.27321e-26        1.67750e-26        3.45369e-26
  5.95        2.28248e-26        1.68439e-26        3.46773e-26
  5.98        2.29177e-26        1.69128e-26        3.48180e-26
  6.01        2.30107e-26        1.69819e-26        3.49588e-26
  6.04        2.31039e-26        1.70511e-26        3.50998e-26
  6.07        2.31972e-26        1.71204e-26        3.52411e-26
  6.10        2.32907e-26        1.71899e-26        3.53825e-26
  6.13        2.33843e-26        1.72594e-26        3.55242e-26
  6.16        2.34781e-26        1.73291e-26        3.56660e-26
  6.19        2.35720e-26        1.73989e-26        3.58081e-26
  6.22        2.36660e-26        1.74688e-26        3.59504e-26
  6.25        2.37602e-26        1.75388e-26        3.60928e-26
  6.28        2.38545e-26        1.76090e-26        3.62355e-26
  6.31        2.39490e-26        1.76792e-26        3.63784e-26
  6.34        2.40436e-26        1.77496e-26        3.65215e-26
  6.37        2.41383e-26        1.78201e-26        3.66647e-26
  6.41        2.42332e-26        1.78907e-26        3.68082e-26
  6.44        2.43283e-26        1.79614e-26        3.69519e-26
  6.47        2.44234e-26        1.80322e-26        3.70957e-26
  6.50        2.45188e-26        1.81032e-26        3.72398e-26
  6.53        2.46142e-26        1.81743e-26        3.73841e-26
  6.57        2.47098e-26        1.82455e-26        3.75285e-26
  6.60        2.48056e-26        1.83168e-26        3.76732e-26
  6.63        2.49014e-26        1.83882e-26        3.78180e-26
  6.66        2.49975e-26        1.84598e-26        3.79631e-26
  6.70        2.50936e-26        1.85315e-26        3.81084e-26
  6.73        2.51900e-26        1.86033e-26        3.82538e-26
  6.76        2.52864e-26        1.86752e-26        3.83995e-26
  6.80        2.53830e-26        1.87473e-26        3.85453e-26
  6.83        2.54798e-26        1.88195e-26        3.86914e-26
  6.87        2.55767e-26        1.88918e-26        3.88377e-26
  6.90        2.56737e-26        1.89642e-26        3.89841e-26
  6.93        2.57709e-26        1.90368e-26        3.91308e-26
  6.97        2.58683e-26        1.91094e-26        3.92777e-26
  7.00        2.59658e-26        1.91823e-26        3.94248e-26
  7.04        2.60635e-26        1.92552e-26        3.95721e-26
  7.07        2.61613e-26        1.93283e-26        3.97196e-26
  7.11        2.62593e-26        1.94015e-26        3.98674e-26
  7.14        2.63574e-26        1.94749e-26        4.00154e-26
  7.18        2.64557e-26        1.95484e-26        4.01635e-26
  7.21        2.65542e-26        1.96220e-26        4.03119e-26
  7.25        2.66528e-26        1.96958e-26        4.04606e-26
  7.29        2.67516e-26        1.97698e-26        4.06094e-26
  7.32        2.68505e-26        1.98438e-26        4.07585e-26
  7.36        2.69497e-26        1.99181e-26        4.09079e-26
  7.40        2.70490e-26        1.99925e-26        4.10575e-26
  7.43        2.71485e-26        2.00670e-26        4.12073e-26
  7.47        2.72482e-26        2.01417e-26        4.13574e-26
  7.51        2.73481e-26        2.02166e-26        4.15077e-26
  7.54        2.74481e-26        2.02916e-26        4.16583e-26
  7.58        2.75484e-26        2.03668e-26        4.18092e-26
  7.62        2.76489e-26        2.04422e-26        4.19603e-26
  7.66        2.77495e-26        2.05177e-26        4.21117e-26
  7.69        2.78504e-26        2.05935e-26        4.22634e-26
  7.73        2.79515e-26        2.06694e-26        4.24154e-26
  7.77        2.80528e-26        2.07455e-26        4.25677e-26
  7.81        2.81543e-26        2.08218e-26        4.27203e-26
  7.85        2.82560e-26        2.08983e-26        4.28732e-26
  7.89        2.83580e-26        2.09750e-26        4.30264e-26
  7.93        2.84602e-26        2.10519e-26        4.31799e-26
  7.97        2.85627e-26        2.11290e-26        4.33338e-26
  8.01        2.86654e-26        2.12063e-26        4.34880e-26
  8.04        2.87684e-26        2.12838e-26        4.36426e-26
  8.08        2.88717e-26        2.13616e-26        4.37976e-26
  8.13        2.89752e-26        2.14396e-26        4.39529e-26
  8.17        2.90790e-26        2.15179e-26        4.41086e-26
  8.21        2.91831e-26        2.15964e-26        4.42647e-26
  8.25        2.92874e-26        2.16751e-26        4.44212e-26
  8.29        2.93921e-26        2.17541e-26        4.45782e-26
  8.33        2.94971e-26        2.18334e-26        4.47356e-26
  8.37        2.96025e-26        2.19130e-26        4.48934e-26
  8.41        2.97082e-26        2.19928e-26        4.50517e-26
  8.45        2.98142e-26        2.20729e-26        4.52105e-26
  8.50        2.99205e-26        2.21534e-26        4.53698e-26
  8.54        3.00273e-26        2.22341e-26        4.55296e-26
  8.58        3.01344e-26        2.23152e-26        4.56899e-26
  8.62        3.02419e-26        2.23966e-26        4.58508e-26
  8.67        3.03498e-26        2.24783e-26        4.60122e-26
  8.71        3.04582e-26        2.25604e-26        4.61742e-26
  8.75        3.05669e-26        2.26429e-26        4.63369e-26
  8.80        3.06762e-26        2.27257e-26        4.65001e-26
  8.84        3.07858e-26        2.28089e-26        4.66640e-26
  8.88        3.08960e-26        2.28925e-26        4.68285e-26
  8.93        3.10066e-26        2.29765e-26        4.69938e-26
  8.97        3.11177e-26        2.30609e-26        4.71597e-26
  9.02        3.12294e-26        2.31457e-26        4.73264e-26
  9.06        3.13416e-26        2.32310e-26        4.74938e-26
  9.11        3.14543e-26        2.33168e-26        4.76620e-26
  9.15        3.15676e-26        2.34030e-26        4.78311e-26
  9.20        3.16815e-26        2.34897e-26        4.80009e-26
  9.24        3.17960e-26        2.35769e-26        4.81716e-26
  9.29        3.19112e-26        2.36647e-26        4.83433e-26
  9.33        3.20270e-26        2.37529e-26        4.85158e-26
  9.38        3.21435e-26        2.38418e-26        4.86893e-26
  9.43        3.22606e-26        2.39311e-26        4.88637e-26
  9.47        3.23785e-26        2.40211e-26        4.90392e-26
  9.52        3.24971e-26        2.41117e-26        4.92158e-26
  9.57        3.26165e-26        2.42029e-26        4.93934e-26
  9.62        3.27366e-26        2.42947e-26        4.95721e-26
  9.66        3.28576e-26        2.43872e-26        4.97520e-26
  9.71        3.29794e-26        2.44804e-26        4.99331e-26
  9.76        3.31020e-26        2.45742e-26        5.01155e-26
  9.81        3.32256e-26        2.46688e-26        5.02991e-26
  9.86        3.33501e-26        2.47642e-26        5.04840e-26
  9.91        3.34755e-26        2.48603e-26        5.06703e-26
  9.95        3.36019e-26        2.49572e-26        5.08580e-26
 10.00        3.37293e-26        2.50549e-26        5.10471e-26
 10.05        3.38578e-26        2.51535e-26        5.12378e-26
 10.10        3.39873e-26        2.52529e-26        5.14299e-26
 10.15        3.41180e-26        2.53532e-26        5.16237e-26
 10.20        3.42498e-26        2.54544e-26        5.18192e-26
 10.26        3.43827e-26        2.55566e-26        5.20163e-26
 10.31        3.45169e-26        2.56598e-26        5.22153e-26
 10.36        3.46524e-26        2.57640e-26        5.24160e-26
 10.41        3.47892e-26        2.58692e-26        5.26187e-26
 10.46        3.49274e-26        2.59756e-26        5.28233e-26
 10.51        3.50669e-26        2.60830e-26        5.30299e-26
 10.56        3.52079e-26        2.61916e-26        5.32387e-26
 10.62        3.53504e-26        2.63014e-26        5.34495e-26
 10.67        3.54944e-26        2.64124e-26        5.36627e-26
 10.72        3.56400e-26        2.65246e-26        5.38781e-26
 10.78        3.57872e-26        2.66382e-26        5.40959e-26
 10.83        3.59362e-26        2.67531e-26        5.43161e-26
 10.88        3.60868e-26        2.68694e-26        5.45389e-26
 10.94        3.62393e-26        2.69871e-26        5.47643e-26
 10.99        3.63937e-26        2.71062e-26        5.49925e-26
 11.05        3.65499e-26        2.72269e-26        5.52234e-26
 11.10        3.67081e-26        2.73492e-26        5.54571e-26
 11.16        3.68684e-26        2.74730e-26        5.56939e-26
 11.21        3.70307e-26        2.75985e-26        5.59337e-26
 11.27        3.71952e-26        2.77258e-26        5.61766e-26
 11.32        3.73620e-26        2.78547e-26        5.64228e-26
 11.38        3.75310e-26        2.79855e-26        5.66724e-26
 11.44        3.77024e-26        2.81181e-26        5.69254e-26
 11.49        3.78763e-26        2.82527e-26        5.71820e-26
 11.55        3.80519e-26        2.83886e-26        5.74411e-26
 11.61        3.82280e-26        2.85250e-26        5.77009e-26
 11.67        3.84046e-26        2.86618e-26        5.79614e-26
 11.72        3.85817e-26        2.87991e-26        5.82225e-26
 11.78        3.87593e-26        2.89369e-26        5.84844e-26
 11.84        3.89374e-26        2.90751e-26        5.87469e-26
 11.90        3.91161e-26        2.92138e-26        5.90101e-26
 11.96        3.92953e-26        2.93529e-26        5.92740e-26
 12.02        3.94750e-26        2.94925e-26        5.95386e-26
 12.08        3.96552e-26        2.96325e-26        5.98038e-26
 12.14        3.98359e-26        2.97731e-26        6.00698e-26
 12.20        4.00171e-26        2.99141e-26        6.03365e-26
 12.26        4.01989e-26        3.00555e-26        6.06038e-26
 12.32        4.03812e-26        3.01974e-26        6.08719e-26
 12.38        4.05640e-26        3.03399e-26        6.11406e-26
 12.44        4.07474e-26        3.04827e-26        6.14101e-26
 12.50        4.09313e-26        3.06261e-26        6.16802e-26
 12.57        4.11157e-26        3.07699e-26        6.19511e-26
 12.63        4.13007e-26        3.09143e-26        6.22227e-26
 12.69        4.14862e-26        3.10591e-26        6.24950e-26
 12.75        4.16722e-26        3.12044e-26        6.27680e-26
 12.82        4.18588e-26        3.13501e-26        6.30418e-26
 12.88        4.20459e-26        3.14964e-26        6.33163e-26
 12.94        4.22336e-26        3.16432e-26        6.35915e-26
 13.01        4.24219e-26        3.17905e-26        6.38674e-26
 13.07        4.26107e-26        3.19383e-26        6.41441e-26
 13.14        4.28001e-26        3.20865e-26        6.44215e-26
 13.20        4.29900e-26        3.22353e-26        6.46997e-26
 13.27        4.31805e-26        3.23846e-26        6.49787e-26
 13.33        4.33716e-26        3.25345e-26        6.52584e-26
 13.40        4.35633e-26        3.26848e-26        6.55388e-26
 13.47        4.37555e-26        3.28357e-26        6.58201e-26
 13.53        4.39483e-26        3.29871e-26        6.61021e-26
 13.60        4.41418e-26        3.31390e-26        6.63850e-26
 13.67        4.43358e-26        3.32914e-26        6.66686e-26
 13.74        4.45304e-26        3.34444e-26        6.69530e-26
 13.81        4.47257e-26        3.35980e-26        6.72382e-26
 13.87        4.49215e-26        3.37521e-26        6.75243e-26
 13.94        4.51180e-26        3.39067e-26        6.78112e-26
 14.01        4.53151e-26        3.40619e-26        6.80989e-26
 14.08        4.55129e-26        3.42177e-26        6.83875e-26
 14.15        4.57113e-26        3.43740e-26        6.86769e-26
 14.22        4.59103e-26        3.45310e-26        6.89673e-26
 14.29        4.61100e-26        3.46885e-26        6.92584e-26
 14.36        4.63103e-26        3.48465e-26        6.95505e-26
 14.43        4.65114e-26        3.50052e-26        6.98435e-26
 14.51        4.67131e-26        3.51645e-26        7.01374e-26
 14.58        4.69154e-26        3.53244e-26        7.04322e-26
 14.65        4.71185e-26        3.54848e-26        7.07280e-26
 14.72        4.73223e-26        3.56459e-26        7.10247e-26
 14.80        4.75268e-26        3.58077e-26        7.13224e-26
 14.87        4.77321e-26        3.59700e-26        7.16210e-26
 14.94        4.79380e-26        3.61330e-26        7.19207e-26
 15.02        4.81447e-26        3.62967e-26        7.22214e-26
 15.09        4.83522e-26        3.64610e-26        7.25231e-26
 15.17        4.85604e-26        3.66260e-26        7.28259e-26
 15.24        4.87694e-26        3.67916e-26        7.31297e-26
 15.32        4.89793e-26        3.69579e-26        7.34346e-26
 15.40        4.91899e-26        3.71250e-26        7.37407e-26
 15.47        4.94014e-26        3.72927e-26        7.40479e-26
 15.55        4.96137e-26        3.74612e-26        7.43562e-26
 15.63        4.98268e-26        3.76304e-26        7.46658e-26
 15.70        5.00409e-26        3.78003e-26        7.49765e-26
 15.78        5.02558e-26        3.79710e-26        7.52886e-26
 15.86        5.04717e-26        3.81425e-26        7.56018e-26
 15.94        5.06884e-26        3.83148e-26        7.59164e-26
 16.02        5.09062e-26        3.84878e-26        7.62323e-26
 16.10        5.11249e-26        3.86617e-26        7.65496e-26
 16.18        5.13446e-26        3.88364e-26        7.68683e-26
 16.26        5.15653e-26        3.90119e-26        7.71884e-26
 16.34        5.17871e-26        3.91883e-26        7.75099e-26
 16.42        5.20099e-26        3.93656e-26        7.78330e-26
 16.50        5.22338e-26        3.95438e-26        7.81576e-26
 16.58        5.24588e-26        3.97229e-26        7.84838e-26
 16.67        5.26850e-26        3.99029e-26        7.88115e-26
 16.75        5.29123e-26        4.00838e-26        7.91410e-26
 16.83        5.31408e-26        4.02658e-26        7.94721e-26
 16.91        5.33705e-26        4.04487e-26        7.98049e-26
 17.00        5.36014e-26        4.06326e-26        8.01395e-26
 17.08        5.38336e-26        4.08175e-26        8.04760e-26
 17.17        5.40671e-26        4.10035e-26        8.08143e-26
 17.25        5.43020e-26        4.11906e-26        8.11546e-26
 17.34        5.45382e-26        4.13787e-26        8.14968e-26
 17.42        5.47758e-26        4.15680e-26        8.18410e-26
 17.51        5.50148e-26        4.17584e-26        8.21873e-26
 17.60        5.52549e-26        4.19497e-26        8.25350e-26
 17.69        5.54957e-26        4.21417e-26        8.28837e-26
 17.77        5.57374e-26        4.23345e-26        8.32335e-26
 17.86        5.59799e-26        4.25280e-26        8.35843e-26
 17.95        5.62231e-26        4.27222e-26        8.39363e-26
 18.04        5.64673e-26        4.29173e-26        8.42893e-26
 18.13        5.67122e-26        4.31131e-26        8.46434e-26
 18.22        5.69581e-26        4.33097e-26        8.49986e-26
 18.31        5.72048e-26        4.35070e-26        8.53549e-26
 18.40        5.74524e-26        4.37052e-26        8.57125e-26
 18.49        5.77009e-26        4.39043e-26        8.60712e-26
 18.58        5.79503e-26        4.41041e-26        8.64311e-26
 18.68        5.82006e-26        4.43048e-26        8.67922e-26
 18.77        5.84519e-26        4.45063e-26        8.71546e-26
 18.86        5.87042e-26        4.47088e-26        8.75183e-26
 18.96        5.89574e-26        4.49121e-26        8.78832e-26
 19.05        5.92116e-26        4.51163e-26        8.82495e-26
 19.14        5.94669e-26        4.53214e-26        8.86171e-26
 19.24        5.97231e-26        4.55274e-26        8.89861e-26
 19.34        5.99805e-26        4.57344e-26        8.93565e-26
 19.43        6.02389e-26        4.59423e-26        8.97283e-26
 19.53        6.04984e-26        4.61512e-26        9.01016e-26
 19.62        6.07590e-26        4.63611e-26        9.04764e-26
 19.72        6.10207e-26        4.65720e-26        9.08527e-26
 19.82        6.12836e-26        4.67840e-26        9.12305e-26
 19.92        6.15477e-26        4.69969e-26        9.16099e-26
 20.02        6.18129e-26        4.72109e-26        9.19910e-26
 20.12        6.20795e-26        4.74261e-26        9.23737e-26
 20.22        6.23472e-26        4.76423e-26        9.27581e-26
 20.32        6.26163e-26        4.78596e-26        9.31443e-26
 20.42        6.28867e-26        4.80781e-26        9.35323e-26
 20.52        6.31584e-26        4.82977e-26        9.39221e-26
 20.62        6.34315e-26        4.85186e-26        9.43138e-26
 20.72        6.37060e-26        4.87406e-26        9.47074e-26
 20.83        6.39820e-26        4.89640e-26        9.51030e-26
 20.93        6.42595e-26        4.91886e-26        9.55007e-26
 21.03        6.45384e-26        4.94145e-26        9.59004e-26
 21.14        6.48190e-26        4.96417e-26        9.63023e-26
 21.24        6.51011e-26        4.98703e-26        9.67064e-26
 21.35        6.53849e-26        5.01003e-26        9.71128e-26
 21.46        6.56703e-26        5.03317e-26        9.75215e-26
 21.56        6.59575e-26        5.05645e-26        9.79326e-26
 21.67        6.62464e-26        5.07988e-26        9.83461e-26
 21.78        6.65372e-26        5.10347e-26        9.87622e-26
 21.88        6.68298e-26        5.12721e-26        9.91808e-26
 21.99        6.71243e-26        5.15111e-26        9.96022e-26
 22.10        6.74207e-26        5.17518e-26        1.00026e-25
 22.21        6.77192e-26        5.19941e-26        1.00453e-25
 22.32        6.80197e-26        5.22381e-26        1.00883e-25
 22.43        6.83223e-26        5.24838e-26        1.01316e-25
 22.55        6.86271e-26        5.27314e-26        1.01751e-25
 22.66        6.89341e-26        5.29807e-26        1.02190e-25
 22.77        6.92433e-26        5.32320e-26        1.02633e-25
 22.88        6.95550e-26        5.34851e-26        1.03078e-25
 23.00        6.98690e-26        5.37402e-26        1.03527e-25
 23.11        7.01854e-26        5.39974e-26        1.03979e-25
 23.23        7.05045e-26        5.42565e-26        1.04436e-25
 23.34        7.08260e-26        5.45178e-26        1.04895e-25
 23.46        7.11503e-26        5.47813e-26        1.05359e-25
 23.57        7.14773e-26        5.50469e-26        1.05826e-25
 23.69        7.18071e-26        5.53149e-26        1.06298e-25
 23.81        7.21398e-26        5.55851e-26        1.06774e-25
 23.93        7.24754e-26        5.58577e-26        1.07253e-25
 24.04        7.28141e-26        5.61328e-26        1.07738e-25
 24.16        7.31559e-26        5.64103e-26        1.08227e-25
 24.28        7.35009e-26        5.66905e-26        1.08720e-25
 24.41        7.38492e-26        5.69732e-26        1.09218e-25
 24.53        7.42009e-26        5.72586e-26        1.09721e-25
 24.65        7.45560e-26        5.75468e-26        1.10230e-25
 24.77        7.49147e-26        5.78377e-26        1.10743e-25
 24.89        7.52771e-26        5.81316e-26        1.11261e-25
 25.02        7.56432e-26        5.84284e-26        1.11786e-25
 25.14        7.60115e-26        5.87272e-26        1.12313e-25
 25.27        7.63812e-26        5.90271e-26        1.12842e-25
 25.39        7.67524e-26        5.93284e-26        1.13373e-25
 25.52        7.71249e-26        5.96309e-26        1.13905e-25
 25.64        7.74988e-26        5.99347e-26        1.14440e-25
 25.77        7.78742e-26        6.02399e-26        1.14976e-25
 25.90        7.82510e-26        6.05463e-26        1.15515e-25
 26.03        7.86292e-26        6.08541e-26        1.16055e-25
 26.16        7.90089e-26        6.11632e-26        1.16597e-25
 26.29        7.93901e-26        6.14736e-26        1.17141e-25
 26.42        7.97728e-26        6.17854e-26        1.17687e-25
 26.55        8.01570e-26        6.20986e-26        1.18235e-25
 26.68        8.05428e-26        6.24132e-26        1.18785e-25
 26.81        8.09301e-26        6.27292e-26        1.19337e-25
 26.95        8.13189e-26        6.30466e-26        1.19891e-25
 27.08        8.17094e-26        6.33654e-26        1.20448e-25
 27.22        8.21014e-26        6.36857e-26        1.21006e-25
 27.35        8.24950e-26        6.40074e-26        1.21566e-25
 27.49        8.28903e-26        6.43306e-26        1.22129e-25
 27.62        8.32873e-26        6.46553e-26        1.22694e-25
 27.76        8.36859e-26        6.49816e-26        1.23261e-25
 27.90        8.40863e-26        6.53093e-26        1.23830e-25
 28.04        8.44883e-26        6.56386e-26        1.24402e-25
 28.18        8.48921e-26        6.59694e-26        1.24976e-25
 28.32        8.52977e-26        6.63019e-26        1.25552e-25
 28.46        8.57051e-26        6.66359e-26        1.26131e-25
 28.60        8.61143e-26        6.69716e-26        1.26712e-25
 28.74        8.65253e-26        6.73089e-26        1.27296e-25
 28.88        8.69382e-26        6.76478e-26        1.27882e-25
 29.03        8.73530e-26        6.79885e-26        1.28470e-25
 29.17        8.77698e-26        6.83308e-26        1.29062e-25
 29.31        8.81885e-26        6.86749e-26        1.29656e-25
 29.46        8.86092e-26        6.90207e-26        1.30252e-25
 29.61        8.90319e-26        6.93683e-26        1.30851e-25
 29.75        8.94566e-26        6.97177e-26        1.31453e-25
 29.90        8.98835e-26        7.00689e-26        1.32058e-25
 30.05        9.03124e-26        7.04219e-26        1.32666e-25
 30.20        9.07435e-26        7.07768e-26        1.33277e-25
 30.35        9.11768e-26        7.11337e-26        1.33890e-25
 30.50        9.16123e-26        7.14924e-26        1.34507e-25
 30.65        9.20501e-26        7.18531e-26        1.35127e-25
 30.80        9.24902e-26        7.22159e-26        1.35750e-25
 30.96        9.29326e-26        7.25806e-26        1.36376e-25
 31.11        9.33774e-26        7.29474e-26        1.37005e-25
 31.27        9.38247e-26        7.33162e-26        1.37638e-25
 31.42        9.42744e-26        7.36872e-26        1.38274e-25
 31.58        9.47267e-26        7.40603e-26        1.38914e-25
 31.73        9.51815e-26        7.44357e-26        1.39557e-25
 31.89        9.56390e-26        7.48132e-26        1.40204e-25
 32.05        9.60991e-26        7.51930e-26        1.40855e-25
 32.21        9.65620e-26        7.55751e-26        1.41509e-25
 32.37        9.70276e-26        7.59596e-26        1.42168e-25
 32.53        9.74960e-26        7.63464e-26        1.42830e-25
 32.69        9.79674e-26        7.67356e-26        1.43496e-25
 32.85        9.84417e-26        7.71274e-26        1.44167e-25
 33.02        9.89190e-26        7.75216e-26        1.44841e-25
 33.18        9.93994e-26        7.79183e-26        1.45520e-25
 33.34        9.98829e-26        7.83177e-26        1.46203e-25
 33.51        1.00370e-25        7.87197e-26        1.46891e-25
 33.68        1.00860e-25        7.91244e-26        1.47584e-25
 33.84        1.01353e-25        7.95319e-26        1.48281e-25
 34.01        1.01850e-25        7.99421e-26        1.48983e-25
 34.18        1.02350e-25        8.03552e-26        1.49690e-25
 34.35        1.02853e-25        8.07712e-26        1.50402e-25
 34.52        1.03361e-25        8.11901e-26        1.51119e-25
 34.69        1.03872e-25        8.16121e-26        1.51842e-25
 34.87        1.04387e-25        8.20371e-26        1.52569e-25
 35.04        1.04905e-25        8.24652e-26        1.53303e-25
 35.21        1.05427e-25        8.28957e-26        1.54040e-25
 35.39        1.05950e-25        8.33283e-26        1.54780e-25
 35.56        1.06477e-25        8.37631e-26        1.55524e-25
 35.74        1.07005e-25        8.42000e-26        1.56270e-25
 35.92        1.07536e-25        8.46391e-26        1.57020e-25
 36.10        1.08069e-25        8.50804e-26        1.57773e-25
 36.27        1.08605e-25        8.55238e-26        1.58529e-25
 36.46        1.09144e-25        8.59696e-26        1.59289e-25
 36.64        1.09685e-25        8.64176e-26        1.60052e-25
 36.82        1.10228e-25        8.68678e-26        1.60818e-25
 37.00        1.10774e-25        8.73204e-26        1.61588e-25
 37.18        1.11323e-25        8.77754e-26        1.62361e-25
 37.37        1.11874e-25        8.82326e-26        1.63138e-25
 37.55        1.12428e-25        8.86923e-26        1.63918e-25
 37.74        1.12985e-25        8.91544e-26        1.64702e-25
 37.93        1.13544e-25        8.96190e-26        1.65490e-25
 38.12        1.14106e-25        9.00860e-26        1.66282e-25
 38.31        1.14671e-25        9.05556e-26        1.67077e-25
 38.50        1.15239e-25        9.10277e-26        1.67876e-25
 38.69        1.15810e-25        9.15023e-26        1.68679e-25
 38.88        1.16384e-25        9.19796e-26        1.69486e-25
 39.07        1.16961e-25        9.24594e-26        1.70297e-25
 39.27        1.17541e-25        9.29420e-26        1.71113e-25
 39.46        1.18124e-25        9.34273e-26        1.71932e-25
 39.66        1.18710e-25        9.39153e-26        1.72756e-25
 39.86        1.19299e-25        9.44060e-26        1.73584e-25
 40.05        1.19892e-25        9.48996e-26        1.74416e-25
 40.25        1.20487e-25        9.53961e-26        1.75253e-25
 40.45        1.21087e-25        9.58954e-26        1.76094e-25
 40.65        1.21689e-25        9.63977e-26        1.76940e-25
 40.85        1.22295e-25        9.69030e-26        1.77791e-25
 41.06        1.22905e-25        9.74113e-26        1.78647e-25
 41.26        1.23518e-25        9.79228e-26        1.79508e-25
 41.47        1.24135e-25        9.84374e-26        1.80373e-25
 41.67        1.24755e-25        9.89552e-26        1.81244e-25
 41.88        1.25380e-25        9.94763e-26        1.82120e-25
 42.09        1.26008e-25        1.00001e-25        1.83002e-25
 42.30        1.26641e-25        1.00529e-25        1.83889e-25
 42.51        1.27277e-25        1.01060e-25        1.84782e-25
 42.72        1.27918e-25        1.01595e-25        1.85680e-25
 42.93        1.28563e-25        1.02133e-25        1.86585e-25
 43.14        1.29212e-25        1.02675e-25        1.87495e-25
 43.36        1.29865e-25        1.03221e-25        1.88412e-25
 43.57        1.30524e-25        1.03770e-25        1.89335e-25
 43.79        1.31186e-25        1.04324e-25        1.90265e-25
 44.01        1.31854e-25        1.04881e-25        1.91201e-25
 44.23        1.32526e-25        1.05443e-25        1.92144e-25
 44.44        1.33203e-25        1.06008e-25        1.93094e-25
 44.67        1.33886e-25        1.06578e-25        1.94051e-25
 44.89        1.34573e-25        1.07152e-25        1.95015e-25
 45.11        1.35266e-25        1.07730e-25        1.95986e-25
 45.33        1.35962e-25        1.08311e-25        1.96962e-25
 45.56        1.36661e-25        1.08895e-25        1.97943e-25
 45.79        1.37364e-25        1.09483e-25        1.98928e-25
 46.01        1.38070e-25        1.10073e-25        1.99917e-25
 46.24        1.38780e-25        1.10666e-25        2.00911e-25
 46.47        1.39493e-25        1.11263e-25        2.01910e-25
 46.70        1.40209e-25        1.11863e-25        2.02914e-25
 46.93        1.40930e-25        1.12466e-25        2.03922e-25
 47.17        1.41654e-25        1.13072e-25        2.04935e-25
 47.40        1.42381e-25        1.13681e-25        2.05953e-25
 47.64        1.43113e-25        1.14294e-25        2.06977e-25
 47.87        1.43848e-25        1.14911e-25        2.08005e-25
 48.11        1.44587e-25        1.15530e-25        2.09038e-25
 48.35        1.45330e-25        1.16154e-25        2.10077e-25
 48.59        1.46077e-25        1.16780e-25        2.11121e-25
 48.83        1.46828e-25        1.17411e-25        2.12171e-25
 49.07        1.47583e-25        1.18045e-25        2.13226e-25
 49.32        1.48343e-25        1.18682e-25        2.14287e-25
 49.56        1.49106e-25        1.19324e-25        2.15353e-25
 49.81        1.49874e-25        1.19969e-25        2.16426e-25
 50.06        1.50647e-25        1.20618e-25        2.17504e-25
 50.31        1.51424e-25        1.21270e-25        2.18588e-25
 50.55        1.52205e-25        1.21927e-25        2.19679e-25
 50.81        1.52991e-25        1.22588e-25        2.20776e-25
 51.06        1.53781e-25        1.23253e-25        2.21879e-25
 51.31        1.54577e-25        1.23922e-25        2.22988e-25
 51.57        1.55377e-25        1.24595e-25        2.24105e-25
 51.82        1.56182e-25        1.25273e-25        2.25227e-25
 52.08        1.56992e-25        1.25954e-25        2.26357e-25
 52.34        1.57808e-25        1.26641e-25        2.27494e-25
 52.60        1.58628e-25        1.27331e-25        2.28638e-25
 52.86        1.59454e-25        1.28026e-25        2.29789e-25
 53.12        1.60285e-25        1.28726e-25        2.30948e-25
 53.39        1.61121e-25        1.29431e-25        2.32114e-25
 53.65        1.61963e-25        1.30140e-25        2.33288e-25
 53.92        1.62811e-25        1.30854e-25        2.34470e-25
 54.19        1.63665e-25        1.31573e-25        2.35659e-25
 54.45        1.64524e-25        1.32297e-25        2.36857e-25
 54.73        1.65390e-25        1.33026e-25        2.38063e-25
 55.00        1.66261e-25        1.33760e-25        2.39278e-25
 55.27        1.67138e-25        1.34499e-25        2.40500e-25
 55.54        1.68020e-25        1.35241e-25        2.41728e-25
 55.82        1.68906e-25        1.35988e-25        2.42962e-25
 56.10        1.69797e-25        1.36740e-25        2.44202e-25
 56.38        1.70692e-25        1.37495e-25        2.45449e-25
 56.66        1.71592e-25        1.38254e-25        2.46702e-25
 56.94        1.72497e-25        1.39018e-25        2.47961e-25
 57.22        1.73407e-25        1.39787e-25        2.49226e-25
 57.50        1.74321e-25        1.40559e-25        2.50499e-25
 57.79        1.75241e-25        1.41336e-25        2.51777e-25
 58.08        1.76166e-25        1.42118e-25        2.53063e-25
 58.37        1.77096e-25        1.42904e-25        2.54355e-25
 58.66        1.78031e-25        1.43695e-25        2.55655e-25
 58.95        1.78971e-25        1.44490e-25        2.56961e-25
 59.24        1.79917e-25        1.45290e-25        2.58275e-25
 59.53        1.80868e-25        1.46095e-25        2.59596e-25
 59.83        1.81824e-25        1.46905e-25        2.60924e-25
 60.13        1.82787e-25        1.47720e-25        2.62260e-25
 60.43        1.83754e-25        1.48539e-25        2.63603e-25
 60.73        1.84728e-25        1.49364e-25        2.64954e-25
 61.03        1.85707e-25        1.50194e-25        2.66313e-25
 61.33        1.86692e-25        1.51029e-25        2.67680e-25
 61.63        1.87684e-25        1.51869e-25        2.69055e-25
 61.94        1.88681e-25        1.52715e-25        2.70438e-25
 62.25        1.89684e-25        1.53566e-25        2.71829e-25
 62.56        1.90694e-25        1.54422e-25        2.73229e-25
 62.87        1.91710e-25        1.55284e-25        2.74638e-25
 63.18        1.92732e-25        1.56151e-25        2.76055e-25
 63.49        1.93761e-25        1.57024e-25        2.77481e-25
 63.81        1.94797e-25        1.57903e-25        2.78917e-25
 64.13        1.95839e-25        1.58788e-25        2.80361e-25
 64.45        1.96888e-25        1.59679e-25        2.81815e-25
 64.77        1.97944e-25        1.60575e-25        2.83279e-25
 65.09        1.99008e-25        1.61478e-25        2.84752e-25
 65.41        2.00078e-25        1.62387e-25        2.86235e-25
 65.74        2.01156e-25        1.63302e-25        2.87728e-25
 66.06        2.02241e-25        1.64224e-25        2.89231e-25
 66.39        2.03334e-25        1.65152e-25        2.90745e-25
 66.72        2.04434e-25        1.66086e-25        2.92269e-25
 67.05        2.05542e-25        1.67028e-25        2.93804e-25
 67.38        2.06658e-25        1.67976e-25        2.95350e-25
 67.72        2.07783e-25        1.68931e-25        2.96907e-25
 68.05        2.08915e-25        1.69892e-25        2.98476e-25
 68.39        2.10056e-25        1.70861e-25        3.00056e-25
 68.73        2.11205e-25        1.71837e-25        3.01649e-25
 69.07        2.12363e-25        1.72821e-25        3.03253e-25
 69.42        2.13530e-25        1.73811e-25        3.04869e-25
 69.76        2.14706e-25        1.74810e-25        3.06498e-25
 70.11        2.15890e-25        1.75815e-25        3.08140e-25
 70.46        2.17082e-25        1.76827e-25        3.09791e-25
 70.81        2.18280e-25        1.77845e-25        3.11450e-25
 71.16        2.19484e-25        1.78868e-25        3.13117e-25
 71.51        2.20694e-25        1.79896e-25        3.14793e-25
 71.87        2.21911e-25        1.80931e-25        3.16477e-25
 72.22        2.23134e-25        1.81971e-25        3.18169e-25
 72.58        2.24363e-25        1.83017e-25        3.19870e-25
 72.94        2.25599e-25        1.84069e-25        3.21580e-25
 73.30        2.26842e-25        1.85127e-25        3.23299e-25
 73.67        2.28092e-25        1.86191e-25        3.25027e-25
 74.03        2.29348e-25        1.87261e-25        3.26763e-25
 74.40        2.30612e-25        1.88337e-25        3.28509e-25
 74.77        2.31882e-25        1.89420e-25        3.30265e-25
 75.14        2.33159e-25        1.90509e-25        3.32029e-25
 75.52        2.34443e-25        1.91604e-25        3.33803e-25
 75.89        2.35735e-25        1.92705e-25        3.35587e-25
 76.27        2.37034e-25        1.93813e-25        3.37381e-25
 76.65        2.38341e-25        1.94928e-25        3.39184e-25
 77.03        2.39654e-25        1.96049e-25        3.40998e-25
 77.41        2.40976e-25        1.97177e-25        3.42822e-25
 77.79        2.42305e-25        1.98312e-25        3.44656e-25
 78.18        2.43642e-25        1.99454e-25        3.46501e-25
 78.57        2.44987e-25        2.00602e-25        3.48356e-25
 78.96        2.46340e-25        2.01758e-25        3.50222e-25
 79.35        2.47701e-25        2.02921e-25        3.52099e-25
 79.75        2.49070e-25        2.04091e-25        3.53987e-25
 80.14        2.50448e-25        2.05269e-25        3.55887e-25
 80.54        2.51834e-25        2.06454e-25        3.57798e-25
 80.94        2.53229e-25        2.07646e-25        3.59720e-25
 81.34        2.54633e-25        2.08846e-25        3.61655e-25
 81.75        2.56045e-25        2.10054e-25        3.63602e-25
 82.15        2.57467e-25        2.11270e-25        3.65560e-25
 82.56        2.58897e-25        2.12494e-25        3.67532e-25
 82.97        2.60337e-25        2.13726e-25        3.69516e-25
 83.38        2.61787e-25        2.14966e-25        3.71513e-25
 83.80        2.63246e-25        2.16214e-25        3.73524e-25
 84.21        2.64716e-25        2.17471e-25        3.75548e-25
 84.63        2.66195e-25        2.18737e-25        3.77586e-25
 85.05        2.67684e-25        2.20012e-25        3.79638e-25
 85.47        2.69184e-25        2.21295e-25        3.81704e-25
 85.90        2.70695e-25        2.22588e-25        3.83785e-25
 86.32        2.72216e-25        2.23890e-25        3.85880e-25
 86.75        2.73748e-25        2.25201e-25        3.87991e-25
 87.18        2.75292e-25        2.26522e-25        3.90117e-25
 87.62        2.76847e-25        2.27852e-25        3.92259e-25
 88.05        2.78413e-25        2.29193e-25        3.94418e-25
 88.49        2.79992e-25        2.30543e-25        3.96592e-25
 88.93        2.81583e-25        2.31904e-25        3.98784e-25
 89.37        2.83185e-25        2.33275e-25        4.00992e-25
 89.81        2.84801e-25        2.34657e-25        4.03218e-25
 90.26        2.86428e-25        2.36049e-25        4.05461e-25
 90.71        2.88066e-25        2.37450e-25        4.07717e-25
 91.16        2.89712e-25        2.38858e-25        4.09984e-25
 91.61        2.91367e-25        2.40276e-25        4.12264e-25
 92.07        2.93032e-25        2.41701e-25        4.14557e-25
 92.52        2.94707e-25        2.43135e-25        4.16861e-25
 92.98        2.96390e-25        2.44578e-25        4.19179e-25
 93.45        2.98084e-25        2.46029e-25        4.21508e-25
 93.91        2.99787e-25        2.47489e-25        4.23851e-25
 94.38        3.01499e-25        2.48958e-25        4.26207e-25
 94.85        3.03221e-25        2.50435e-25        4.28575e-25
 95.32        3.04954e-25        2.51921e-25        4.30956e-25
 95.79        3.06696e-25        2.53416e-25        4.33351e-25
 96.27        3.08448e-25        2.54920e-25        4.35758e-25
 96.74        3.10210e-25        2.56433e-25        4.38179e-25
 97.22        3.11982e-25        2.57955e-25        4.40614e-25
 97.71        3.13764e-25        2.59486e-25        4.43061e-25
 98.19        3.15556e-25        2.61026e-25        4.45523e-25
 98.68        3.17359e-25        2.62576e-25        4.47998e-25
 99.17        3.19172e-25        2.64135e-25        4.50487e-25
 99.66        3.20996e-25        2.65703e-25        4.52990e-25
100.16        3.22830e-25        2.67281e-25        4.55507e-25
100.65        3.24675e-25        2.68868e-25        4.58038e-25
101.15        3.26531e-25        2.70465e-25        4.60583e-25
101.66        3.28397e-25        2.72071e-25        4.63143e-25
102.16        3.30275e-25        2.73687e-25        4.65718e-25
102.67        3.32163e-25        2.75314e-25        4.68307e-25
103.18        3.34063e-25        2.76950e-25        4.70912e-25
103.69        3.35974e-25        2.78596e-25        4.73531e-25
104.21        3.37897e-25        2.80253e-25        4.76167e-25
104.72        3.39832e-25        2.81920e-25        4.78818e-25
105.24        3.41778e-25        2.83598e-25        4.81484e-25
105.77        3.43737e-25        2.85286e-25        4.84167e-25
106.29        3.45707e-25        2.86985e-25        4.86866e-25
106.82        3.47690e-25        2.88694e-25        4.89582e-25
107.35        3.49685e-25        2.90415e-25        4.92315e-25
107.88        3.51693e-25        2.92147e-25        4.95064e-25
108.42        3.53714e-25        2.93890e-25        4.97831e-25
108.96        3.55748e-25        2.95645e-25        5.00615e-25
109.50        3.57794e-25        2.97411e-25        5.03417e-25
110.04        3.59855e-25        2.99189e-25        5.06238e-25
110.59        3.61928e-25        3.00978e-25        5.09076e-25
111.14        3.64016e-25        3.02780e-25        5.11933e-25
111.69        3.66117e-25        3.04593e-25        5.14809e-25
112.25        3.68233e-25        3.06420e-25        5.17704e-25
112.80        3.70363e-25        3.08258e-25        5.20619e-25
113.36        3.72507e-25        3.10110e-25        5.23554e-25
113.93        3.74667e-25        3.11974e-25        5.26509e-25
114.49        3.76842e-25        3.13852e-25        5.29485e-25
115.06        3.79032e-25        3.15743e-25        5.32483e-25
115.63        3.81239e-25        3.17648e-25        5.35502e-25
116.21        3.83461e-25        3.19566e-25        5.38543e-25
116.78        3.85700e-25        3.21499e-25        5.41606e-25
117.36        3.87955e-25        3.23446e-25        5.44692e-25
117.95        3.90227e-25        3.25407e-25        5.47802e-25
118.53        3.92517e-25        3.27384e-25        5.50935e-25
119.12        3.94824e-25        3.29375e-25        5.54093e-25
119.71        3.97149e-25        3.31382e-25        5.57275e-25
120.31        3.99493e-25        3.33405e-25        5.60483e-25
120.90        4.01855e-25        3.35443e-25        5.63717e-25
121.51        4.04236e-25        3.37497e-25        5.66976e-25
122.11        4.06636e-25        3.39568e-25        5.70262e-25
122.72        4.09055e-25        3.41654e-25        5.73575e-25
123.32        4.11494e-25        3.43758e-25        5.76915e-25
123.94        4.13953e-25        3.45878e-25        5.80283e-25
124.55        4.16432e-25        3.48015e-25        5.83678e-25
125.17        4.18931e-25        3.50169e-25        5.87102e-25
125.79        4.21446e-25        3.52337e-25        5.90546e-25
126.42        4.23975e-25        3.54518e-25        5.94009e-25
127.05        4.26517e-25        3.56712e-25        5.97491e-25
127.68        4.29074e-25        3.58918e-25        6.00991e-25
128.31        4.31645e-25        3.61137e-25        6.04510e-25
128.95        4.34230e-25        3.63368e-25        6.08048e-25
129.59        4.36829e-25        3.65612e-25        6.11604e-25
130.23        4.39442e-25        3.67869e-25        6.15178e-25
130.88        4.42070e-25        3.70139e-25        6.18771e-25
131.53        4.44711e-25        3.72422e-25        6.22383e-25
132.18        4.47368e-25        3.74718e-25        6.26015e-25
132.84        4.50039e-25        3.77028e-25        6.29667e-25
133.50        4.52726e-25        3.79352e-25        6.33339e-25
134.16        4.55429e-25        3.81690e-25        6.37031e-25
134.83        4.58147e-25        3.84042e-25        6.40745e-25
135.50        4.60882e-25        3.86408e-25        6.44481e-25
136.17        4.63634e-25        3.88790e-25        6.48238e-25
136.85        4.66402e-25        3.91187e-25        6.52018e-25
137.53        4.69188e-25        3.93599e-25        6.55822e-25
138.21        4.71992e-25        3.96028e-25        6.59649e-25
138.90        4.74814e-25        3.98472e-25        6.63500e-25
139.59        4.77654e-25        4.00933e-25        6.67377e-25
140.28        4.80514e-25        4.03412e-25        6.71278e-25
140.98        4.83393e-25        4.05907e-25        6.75206e-25
141.68        4.86291e-25        4.08419e-25        6.79159e-25
142.38        4.89209e-25        4.10949e-25        6.83138e-25
143.09        4.92146e-25        4.13496e-25        6.87143e-25
143.80        4.95102e-25        4.16060e-25        6.91174e-25
144.51        4.98078e-25        4.18642e-25        6.95231e-25
145.23        5.01073e-25        4.21240e-25        6.99314e-25
145.95        5.04087e-25        4.23856e-25        7.03423e-25
146.67        5.07121e-25        4.26489e-25        7.07557e-25
147.40        5.10174e-25        4.29140e-25        7.11718e-25
148.14        5.13247e-25        4.31807e-25        7.15904e-25
148.87        5.16339e-25        4.34492e-25        7.20117e-25
149.61        5.19450e-25        4.37194e-25        7.24355e-25
150.35        5.22580e-25        4.39913e-25        7.28619e-25
151.10        5.25730e-25        4.42649e-25        7.32908e-25
151.85        5.28900e-25        4.45403e-25        7.37224e-25
152.60        5.32089e-25        4.48174e-25        7.41567e-25
153.36        5.35299e-25        4.50964e-25        7.45938e-25
154.12        5.38530e-25        4.53771e-25        7.50336e-25
154.89        5.41782e-25        4.56598e-25        7.54763e-25
155.66        5.45055e-25        4.59443e-25        7.59219e-25
156.43        5.48350e-25        4.62308e-25        7.63704e-25
157.21        5.51668e-25        4.65193e-25        7.68220e-25
157.99        5.55009e-25        4.68097e-25        7.72766e-25
158.77        5.58372e-25        4.71022e-25        7.77343e-25
159.56        5.61760e-25        4.73968e-25        7.81953e-25
160.36        5.65171e-25        4.76934e-25        7.86595e-25
161.15        5.68607e-25        4.79922e-25        7.91271e-25
161.95        5.72068e-25        4.82932e-25        7.95980e-25
162.76        5.75554e-25        4.85964e-25        8.00723e-25
163.56        5.79065e-25        4.89018e-25        8.05501e-25
164.38        5.82602e-25        4.92094e-25        8.10314e-25
165.19        5.86165e-25        4.95193e-25        8.15162e-25
166.01        5.89755e-25        4.98315e-25        8.20047e-25
166.84        5.93372e-25        5.01460e-25        8.24968e-25
167.67        5.97016e-25        5.04629e-25        8.29927e-25
168.50        6.00687e-25        5.07822e-25        8.34923e-25
169.34        6.04387e-25        5.11039e-25        8.39957e-25
170.18        6.08115e-25        5.14281e-25        8.45031e-25
171.02        6.11871e-25        5.17547e-25        8.50143e-25
171.87        6.15657e-25        5.20838e-25        8.55296e-25
172.73        6.19472e-25        5.24155e-25        8.60489e-25
173.58        6.23318e-25        5.27498e-25        8.65723e-25
174.45        6.27193e-25        5.30866e-25        8.70999e-25
175.31        6.31099e-25        5.34261e-25        8.76317e-25
176.18        6.35030e-25        5.37678e-25        8.81667e-25
177.06        6.38983e-25        5.41115e-25        8.87047e-25
177.94        6.42959e-25        5.44572e-25        8.92458e-25
178.82        6.46958e-25        5.48051e-25        8.97899e-25
179.71        6.50981e-25        5.51550e-25        9.03371e-25
180.60        6.55026e-25        5.55071e-25        9.08873e-25
181.50        6.59096e-25        5.58613e-25        9.14407e-25
182.40        6.63189e-25        5.62176e-25        9.19972e-25
183.31        6.67306e-25        5.65761e-25        9.25569e-25
184.22        6.71448e-25        5.69368e-25        9.31198e-25
185.13        6.75614e-25        5.72998e-25        9.36861e-25
186.05        6.79806e-25        5.76650e-25        9.42556e-25
186.97        6.84023e-25        5.80325e-25        9.48285e-25
187.90        6.88265e-25        5.84023e-25        9.54048e-25
188.84        6.92534e-25        5.87745e-25        9.59846e-25
189.77        6.96830e-25        5.91491e-25        9.65680e-25
190.72        7.01152e-25        5.95260e-25        9.71548e-25
191.66        7.05502e-25        5.99055e-25        9.77454e-25
192.62        7.09880e-25        6.02874e-25        9.83395e-25
193.57        7.14285e-25        6.06718e-25        9.89375e-25
194.53        7.18719e-25        6.10588e-25        9.95392e-25
195.50        7.23182e-25        6.14484e-25        1.00145e-24
196.47        7.27675e-25        6.18406e-25        1.00754e-24
197.45        7.32197e-25        6.22354e-25        1.01368e-24
198.43        7.36750e-25        6.26330e-25        1.01985e-24
199.41        7.41334e-25        6.30334e-25        1.02607e-24
200.40        7.45949e-25        6.34365e-25        1.03233e-24
201.40        7.50595e-25        6.38425e-25        1.03863e-24
202.40        7.55274e-25        6.42513e-25        1.04497e-24
203.40        7.59985e-25        6.46630e-25        1.05136e-24
204.41        7.64728e-25        6.50776e-25        1.05779e-24
205.43        7.69504e-25        6.54950e-25        1.06426e-24
206.45        7.74313e-25        6.59154e-25        1.07078e-24
207.48        7.79155e-25        6.63388e-25        1.07734e-24
208.51        7.84030e-25        6.67651e-25        1.08394e-24
209.54        7.88939e-25        6.71945e-25        1.09059e-24
210.58        7.93882e-25        6.76268e-25        1.09729e-24
211.63        7.98859e-25        6.80622e-25        1.10403e-24
212.68        8.03871e-25        6.85006e-25        1.11082e-24
213.74        8.08917e-25        6.89421e-25        1.11766e-24
214.80        8.13998e-25        6.93866e-25        1.12454e-24
215.86        8.19114e-25        6.98343e-25        1.13147e-24
216.94        8.24265e-25        7.02851e-25        1.13844e-24
218.01        8.29452e-25        7.07391e-25        1.14547e-24
219.10        8.34675e-25        7.11962e-25        1.15254e-24
220.18        8.39934e-25        7.16565e-25        1.15966e-24
221.28        8.45229e-25        7.21201e-25        1.16683e-24
222.38        8.50561e-25        7.25869e-25        1.17404e-24
223.48        8.55931e-25        7.30570e-25        1.18131e-24
224.59        8.61339e-25        7.35305e-25        1.18863e-24
225.71        8.66785e-25        7.40073e-25        1.19601e-24
226.83        8.72271e-25        7.44877e-25        1.20343e-24
227.95        8.77797e-25        7.49715e-25        1.21091e-24
229.09        8.83364e-25        7.54590e-25        1.21845e-24
230.22        8.88972e-25        7.59500e-25        1.22604e-24
231.37        8.94622e-25        7.64447e-25        1.23369e-24
232.52        9.00315e-25        7.69432e-25        1.24139e-24
233.67        9.06052e-25        7.74455e-25        1.24916e-24
234.83        9.11832e-25        7.79517e-25        1.25698e-24
236.00        9.17658e-25        7.84618e-25        1.26487e-24
237.17        9.23530e-25        7.89758e-25        1.27282e-24
238.35        9.29448e-25        7.94940e-25        1.28083e-24
239.53        9.35414e-25        8.00163e-25        1.28890e-24
240.72        9.41428e-25        8.05427e-25        1.29705e-24
241.92        9.47491e-25        8.10735e-25        1.30526e-24
243.12        9.53604e-25        8.16085e-25        1.31353e-24
244.33        9.59768e-25        8.21479e-25        1.32188e-24
245.54        9.65982e-25        8.26917e-25        1.33029e-24
246.76        9.72247e-25        8.32400e-25        1.33878e-24
247.98        9.78565e-25        8.37927e-25        1.34733e-24
249.22        9.84935e-25        8.43501e-25        1.35596e-24
250.45        9.91358e-25        8.49119e-25        1.36466e-24
251.70        9.97825e-25        8.54776e-25        1.37342e-24
252.95        1.00433e-24        8.60470e-25        1.38223e-24
254.20        1.01088e-24        8.66200e-25        1.39110e-24
255.47        1.01747e-24        8.71967e-25        1.40002e-24
256.73        1.02410e-24        8.77771e-25        1.40900e-24
258.01        1.03077e-24        8.83613e-25        1.41802e-24
259.29        1.03748e-24        8.89491e-25        1.42711e-24
260.58        1.04423e-24        8.95407e-25        1.43625e-24
261.87        1.05103e-24        9.01360e-25        1.44544e-24
263.17        1.05786e-24        9.07351e-25        1.45469e-24
264.48        1.06474e-24        9.13380e-25        1.46399e-24
265.79        1.07167e-24        9.19448e-25        1.47335e-24
267.11        1.07863e-24        9.25555e-25        1.48277e-24
268.44        1.08564e-24        9.31702e-25        1.49225e-24
269.77        1.09270e-24        9.37889e-25        1.50179e-24
271.11        1.09980e-24        9.44116e-25        1.51138e-24
272.46        1.10694e-24        9.50384e-25        1.52104e-24
273.81        1.11413e-24        9.56693e-25        1.53076e-24
275.17        1.12137e-24        9.63044e-25        1.54054e-24
276.54        1.12865e-24        9.69438e-25        1.55038e-24
277.91        1.13598e-24        9.75874e-25        1.56028e-24
279.29        1.14336e-24        9.82353e-25        1.57025e-24
280.68        1.15079e-24        9.88877e-25        1.58028e-24
282.08        1.15827e-24        9.95444e-25        1.59038e-24
283.48        1.16580e-24        1.00206e-24        1.60054e-24
284.88        1.17337e-24        1.00871e-24        1.61077e-24
286.30        1.18100e-24        1.01542e-24        1.62107e-24
287.72        1.18868e-24        1.02216e-24        1.63144e-24
289.15        1.19641e-24        1.02896e-24        1.64187e-24
290.59        1.20420e-24        1.03580e-24        1.65238e-24
292.03        1.21203e-24        1.04269e-24        1.66295e-24
293.48        1.21992e-24        1.04963e-24        1.67360e-24
294.94        1.22787e-24        1.05661e-24        1.68431e-24
296.40        1.23587e-24        1.06364e-24        1.69510e-24
297.87        1.24392e-24        1.07073e-24        1.70597e-24
299.35        1.25203e-24        1.07786e-24        1.71690e-24
300.84        1.26019e-24        1.08504e-24        1.72791e-24
302.33        1.26841e-24        1.09227e-24        1.73900e-24
303.84        1.27669e-24        1.09956e-24        1.75016e-24
305.34        1.28502e-24        1.10689e-24        1.76140e-24
306.86        1.29342e-24        1.11428e-24        1.77271e-24
308.39        1.30187e-24        1.12172e-24        1.78411e-24
309.92        1.31038e-24        1.12921e-24        1.79558e-24
311.46        1.31895e-24        1.13676e-24        1.80714e-24
313.00        1.32759e-24        1.14436e-24        1.81877e-24
314.56        1.33628e-24        1.15201e-24        1.83049e-24
316.12        1.34504e-24        1.15972e-24        1.84229e-24
317.69        1.35386e-24        1.16749e-24        1.85418e-24
319.27        1.36274e-24        1.17531e-24        1.86615e-24
320.85        1.37169e-24        1.18319e-24        1.87820e-24
322.45        1.38070e-24        1.19113e-24        1.89034e-24
324.05        1.38978e-24        1.19912e-24        1.90257e-24
325.66        1.39892e-24        1.20718e-24        1.91489e-24
327.27        1.40813e-24        1.21529e-24        1.92730e-24
328.90        1.41741e-24        1.22347e-24        1.93980e-24
330.53        1.42676e-24        1.23170e-24        1.95239e-24
332.18        1.43617e-24        1.24000e-24        1.96508e-24
333.83        1.44566e-24        1.24835e-24        1.97786e-24
335.48        1.45522e-24        1.25677e-24        1.99073e-24
337.15        1.46485e-24        1.26526e-24        2.00370e-24
338.82        1.47455e-24        1.27381e-24        2.01677e-24
340.51        1.48432e-24        1.28242e-24        2.02994e-24
342.20        1.49417e-24        1.29110e-24        2.04321e-24
343.90        1.50410e-24        1.29984e-24        2.05658e-24
345.61        1.51410e-24        1.30866e-24        2.07005e-24
347.32        1.52418e-24        1.31754e-24        2.08362e-24
349.05        1.53433e-24        1.32648e-24        2.09730e-24
350.78        1.54457e-24        1.33550e-24        2.11109e-24
352.52        1.55487e-24        1.34458e-24        2.12497e-24
354.27        1.56525e-24        1.35372e-24        2.13894e-24
356.03        1.57569e-24        1.36293e-24        2.15301e-24
357.80        1.58621e-24        1.37220e-24        2.16717e-24
359.58        1.59680e-24        1.38154e-24        2.18142e-24
361.36        1.60746e-24        1.39094e-24        2.19577e-24
363.16        1.61819e-24        1.40040e-24        2.21022e-24
364.96        1.62900e-24        1.40993e-24        2.22476e-24
366.77        1.63988e-24        1.41953e-24        2.23941e-24
368.60        1.65084e-24        1.42920e-24        2.25415e-24
370.43        1.66187e-24        1.43893e-24        2.26899e-24
372.27        1.67297e-24        1.44873e-24        2.28394e-24
374.12        1.68416e-24        1.45860e-24        2.29898e-24
375.97        1.69542e-24        1.46854e-24        2.31413e-24
377.84        1.70676e-24        1.47855e-24        2.32938e-24
379.72        1.71818e-24        1.48863e-24        2.34474e-24
381.60        1.72968e-24        1.49879e-24        2.36020e-24
383.50        1.74126e-24        1.50901e-24        2.37577e-24
385.40        1.75292e-24        1.51931e-24        2.39145e-24
387.32        1.76466e-24        1.52968e-24        2.40724e-24
389.24        1.77648e-24        1.54012e-24        2.42313e-24
391.17        1.78839e-24        1.55064e-24        2.43914e-24
393.12        1.80038e-24        1.56124e-24        2.45526e-24
395.07        1.81246e-24        1.57191e-24        2.47149e-24
397.03        1.82462e-24        1.58265e-24        2.48784e-24
399.00        1.83687e-24        1.59348e-24        2.50430e-24
400.98        1.84921e-24        1.60438e-24        2.52087e-24
402.98        1.86163e-24        1.61536e-24        2.53757e-24
404.98        1.87415e-24        1.62642e-24        2.55438e-24
406.99        1.88675e-24        1.63756e-24        2.57131e-24
409.01        1.89945e-24        1.64879e-24        2.58837e-24
411.04        1.91223e-24        1.66009e-24        2.60555e-24
413.08        1.92512e-24        1.67148e-24        2.62285e-24
415.13        1.93809e-24        1.68296e-24        2.64028e-24
417.20        1.95117e-24        1.69452e-24        2.65784e-24
419.27        1.96434e-24        1.70616e-24        2.67553e-24
421.35        1.97761e-24        1.71790e-24        2.69335e-24
423.44        1.99097e-24        1.72972e-24        2.71131e-24
425.55        2.00445e-24        1.74164e-24        2.72940e-24
427.66        2.01802e-24        1.75364e-24        2.74763e-24
429.78        2.03170e-24        1.76574e-24        2.76599e-24
431.92        2.04548e-24        1.77793e-24        2.78450e-24
434.06        2.05937e-24        1.79022e-24        2.80315e-24
436.22        2.07337e-24        1.80260e-24        2.82195e-24
438.39        2.08747e-24        1.81508e-24        2.84089e-24
440.56        2.10169e-24        1.82766e-24        2.85999e-24
442.75        2.11602e-24        1.84033e-24        2.87923e-24
444.95        2.13047e-24        1.85311e-24        2.89863e-24
447.16        2.14503e-24        1.86600e-24        2.91818e-24
449.38        2.15971e-24        1.87898e-24        2.93790e-24
451.61        2.17451e-24        1.89207e-24        2.95776e-24
453.86        2.18941e-24        1.90525e-24        2.97777e-24
456.11        2.20441e-24        1.91852e-24        2.99790e-24
458.37        2.21951e-24        1.93189e-24        3.01818e-24
460.65        2.23472e-24        1.94535e-24        3.03859e-24
462.94        2.25004e-24        1.95890e-24        3.05915e-24
465.24        2.26546e-24        1.97255e-24        3.07984e-24
467.55        2.28098e-24        1.98630e-24        3.10068e-24
469.87        2.29662e-24        2.00014e-24        3.12166e-24
472.20        2.31236e-24        2.01408e-24        3.14278e-24
474.55        2.32821e-24        2.02812e-24        3.16405e-24
476.91        2.34418e-24        2.04226e-24        3.18546e-24
479.28        2.36025e-24        2.05650e-24        3.20702e-24
481.66        2.37644e-24        2.07084e-24        3.22873e-24
484.05        2.39274e-24        2.08528e-24        3.25059e-24
486.45        2.40915e-24        2.09982e-24        3.27260e-24
488.87        2.42567e-24        2.11446e-24        3.29476e-24
491.30        2.44232e-24        2.12921e-24        3.31707e-24
493.74        2.45907e-24        2.14406e-24        3.33954e-24
496.19        2.47595e-24        2.15902e-24        3.36216e-24
498.65        2.49294e-24        2.17408e-24        3.38494e-24
501.13        2.51005e-24        2.18925e-24        3.40788e-24
503.62        2.52729e-24        2.20453e-24        3.43098e-24
506.12        2.54464e-24        2.21992e-24        3.45424e-24
508.63        2.56211e-24        2.23541e-24        3.47766e-24
511.16        2.57971e-24        2.25102e-24        3.50124e-24
513.70        2.59743e-24        2.26673e-24        3.52498e-24
516.25        2.61528e-24        2.28256e-24        3.54889e-24
518.81        2.63324e-24        2.29850e-24        3.57297e-24
521.39        2.65134e-24        2.31455e-24        3.59722e-24
523.98        2.66956e-24        2.33072e-24        3.62163e-24
526.58        2.68791e-24        2.34700e-24        3.64621e-24
529.20        2.70639e-24        2.36339e-24        3.67097e-24
531.82        2.72500e-24        2.37990e-24        3.69589e-24
534.47        2.74374e-24        2.39653e-24        3.72099e-24
537.12        2.76261e-24        2.41327e-24        3.74627e-24
539.79        2.78161e-24        2.43013e-24        3.77172e-24
542.47        2.80074e-24        2.44711e-24        3.79734e-24
545.16        2.82001e-24        2.46421e-24        3.82315e-24
547.87        2.83941e-24        2.48143e-24        3.84914e-24
550.59        2.85895e-24        2.49878e-24        3.87530e-24
553.33        2.87863e-24        2.51624e-24        3.90165e-24
556.07        2.89843e-24        2.53382e-24        3.92817e-24
558.84        2.91837e-24        2.55153e-24        3.95487e-24
561.61        2.93846e-24        2.56936e-24        3.98175e-24
564.40        2.95868e-24        2.58731e-24        4.00882e-24
567.20        2.97904e-24        2.60540e-24        4.03608e-24
570.02        2.99955e-24        2.62362e-24        4.06353e-24
572.85        3.02021e-24        2.64197e-24        4.09117e-24
575.70        3.04101e-24        2.66045e-24        4.11902e-24
578.56        3.06197e-24        2.67907e-24        4.14706e-24
581.43        3.08309e-24        2.69783e-24        4.17531e-24
584.32        3.10436e-24        2.71673e-24        4.20377e-24
587.22        3.12579e-24        2.73578e-24        4.23245e-24
590.14        3.14739e-24        2.75498e-24        4.26134e-24
593.07        3.16915e-24        2.77432e-24        4.29045e-24
596.01        3.19108e-24        2.79382e-24        4.31978e-24
598.97        3.21319e-24        2.81347e-24        4.34935e-24
601.95        3.23547e-24        2.83328e-24        4.37915e-24
604.94        3.25793e-24        2.85324e-24        4.40918e-24
607.94        3.28056e-24        2.87337e-24        4.43945e-24
610.96        3.30337e-24        2.89365e-24        4.46995e-24
613.99        3.32636e-24        2.91410e-24        4.50069e-24
617.04        3.34953e-24        2.93470e-24        4.53167e-24
620.11        3.37287e-24        2.95546e-24        4.56288e-24
623.19        3.39640e-24        2.97639e-24        4.59432e-24
626.28        3.42009e-24        2.99747e-24        4.62600e-24
629.39        3.44397e-24        3.01870e-24        4.65792e-24
632.52        3.46802e-24        3.04010e-24        4.69006e-24
635.66        3.49224e-24        3.06165e-24        4.72244e-24
638.82        3.51664e-24        3.08336e-24        4.75506e-24
641.99        3.54122e-24        3.10523e-24        4.78790e-24
645.18        3.56597e-24        3.12725e-24        4.82097e-24
648.38        3.59089e-24        3.14943e-24        4.85428e-24
651.60        3.61598e-24        3.17176e-24        4.88781e-24
654.84        3.64124e-24        3.19424e-24        4.92157e-24
658.09        3.66668e-24        3.21689e-24        4.95556e-24
661.36        3.69231e-24        3.23970e-24        4.98980e-24
664.65        3.71812e-24        3.26267e-24        5.02428e-24
667.95        3.74412e-24        3.28581e-24        5.05902e-24
671.26        3.77031e-24        3.30913e-24        5.09402e-24
674.60        3.79670e-24        3.33263e-24        5.12928e-24
677.95        3.82330e-24        3.35630e-24        5.16482e-24
681.32        3.85011e-24        3.38017e-24        5.20063e-24
684.70        3.87714e-24        3.40423e-24        5.23674e-24
688.10        3.90438e-24        3.42849e-24        5.27314e-24
691.52        3.93186e-24        3.45294e-24        5.30984e-24
694.95        3.95956e-24        3.47761e-24        5.34686e-24
698.40        3.98751e-24        3.50249e-24        5.38419e-24
701.87        4.01570e-24        3.52758e-24        5.42185e-24
705.36        4.04411e-24        3.55288e-24        5.45981e-24
708.86        4.07275e-24        3.57838e-24        5.49806e-24
712.38        4.10161e-24        3.60407e-24        5.53661e-24
715.92        4.13069e-24        3.62997e-24        5.57545e-24
719.47        4.15999e-24        3.65607e-24        5.61458e-24
723.05        4.18951e-24        3.68236e-24        5.65401e-24
726.64        4.21926e-24        3.70886e-24        5.69373e-24
730.25        4.24922e-24        3.73555e-24        5.73374e-24
733.87        4.27941e-24        3.76244e-24        5.77404e-24
737.52        4.30981e-24        3.78953e-24        5.81463e-24
741.18        4.34043e-24        3.81681e-24        5.85552e-24
744.86        4.37127e-24        3.84429e-24        5.89668e-24
748.56        4.40233e-24        3.87197e-24        5.93814e-24
752.28        4.43360e-24        3.89984e-24        5.97988e-24
756.02        4.46508e-24        3.92790e-24        6.02190e-24
759.77        4.49679e-24        3.95616e-24        6.06422e-24
763.55        4.52872e-24        3.98462e-24        6.10682e-24
767.34        4.56087e-24        4.01329e-24        6.14973e-24
771.15        4.59325e-24        4.04216e-24        6.19294e-24
774.98        4.62586e-24        4.07123e-24        6.23645e-24
778.83        4.65870e-24        4.10052e-24        6.28027e-24
782.70        4.69179e-24        4.13002e-24        6.32441e-24
786.58        4.72511e-24        4.15974e-24        6.36887e-24
790.49        4.75868e-24        4.18968e-24        6.41365e-24
794.41        4.79250e-24        4.21984e-24        6.45877e-24
798.36        4.82657e-24        4.25023e-24        6.50421e-24
802.33        4.86090e-24        4.28085e-24        6.55000e-24
806.31        4.89548e-24        4.31170e-24        6.59613e-24
810.31        4.93033e-24        4.34278e-24        6.64261e-24
814.34        4.96544e-24        4.37411e-24        6.68945e-24
818.38        5.00082e-24        4.40567e-24        6.73663e-24
822.45        5.03647e-24        4.43747e-24        6.78417e-24
826.53        5.07239e-24        4.46952e-24        6.83208e-24
830.64        5.10859e-24        4.50182e-24        6.88035e-24
834.76        5.14506e-24        4.53436e-24        6.92899e-24
838.91        5.18181e-24        4.56715e-24        6.97800e-24
843.08        5.21885e-24        4.60020e-24        7.02739e-24
847.26        5.25617e-24        4.63350e-24        7.07715e-24
851.47        5.29378e-24        4.66706e-24        7.12730e-24
855.70        5.33168e-24        4.70088e-24        7.17784e-24
859.95        5.36987e-24        4.73496e-24        7.22877e-24
864.22        5.40837e-24        4.76931e-24        7.28010e-24
868.51        5.44716e-24        4.80393e-24        7.33182e-24
872.83        5.48625e-24        4.83881e-24        7.38395e-24
877.16        5.52565e-24        4.87397e-24        7.43648e-24
881.52        5.56536e-24        4.90941e-24        7.48943e-24
885.90        5.60538e-24        4.94513e-24        7.54280e-24
890.30        5.64572e-24        4.98112e-24        7.59658e-24
894.72        5.68637e-24        5.01740e-24        7.65079e-24
899.16        5.72735e-24        5.05397e-24        7.70543e-24
903.63        5.76865e-24        5.09082e-24        7.76050e-24
908.11        5.81025e-24        5.12795e-24        7.81597e-24
912.62        5.85217e-24        5.16536e-24        7.87185e-24
917.16        5.89440e-24        5.20305e-24        7.92815e-24
921.71        5.93694e-24        5.24103e-24        7.98486e-24
926.29        5.97981e-24        5.27930e-24        8.04200e-24
930.89        6.02300e-24        5.31787e-24        8.09957e-24
935.51        6.06652e-24        5.35673e-24        8.15758e-24
940.16        6.11038e-24        5.39588e-24        8.21602e-24
944.83        6.15456e-24        5.43534e-24        8.27490e-24
949.52        6.19909e-24        5.47511e-24        8.33423e-24
954.24        6.24395e-24        5.51518e-24        8.39401e-24
958.98        6.28916e-24        5.55556e-24        8.45424e-24
963.74        6.33472e-24        5.59626e-24        8.51494e-24
968.53        6.38063e-24        5.63728e-24        8.57610e-24
973.34        6.42690e-24        5.67862e-24        8.63774e-24
978.17        6.47353e-24        5.72028e-24        8.69985e-24
983.03        6.52052e-24        5.76227e-24        8.76244e-24
987.91        6.56788e-24        5.80459e-24        8.82552e-24
992.82        6.61562e-24        5.84725e-24        8.88909e-24
997.75        6.66373e-24        5.89025e-24        8.95316e-24
1002.70        6.71222e-24        5.93359e-24        9.01774e-24
1007.68        6.76109e-24        5.97728e-24        9.08282e-24
1012.69        6.81036e-24        6.02132e-24        9.14842e-24
1017.72        6.86001e-24        6.06571e-24        9.21453e-24
1022.77        6.91007e-24        6.11046e-24        9.28117e-24
1027.85        6.96052e-24        6.15557e-24        9.34834e-24
1032.96        7.01137e-24        6.20104e-24        9.41604e-24
1038.09        7.06264e-24        6.24688e-24        9.48429e-24
1043.24        7.11431e-24        6.29309e-24        9.55307e-24
1048.42        7.16640e-24        6.33967e-24        9.62241e-24
1053.63        7.21891e-24        6.38663e-24        9.69231e-24
1058.86        7.27184e-24        6.43397e-24        9.76276e-24
1064.12        7.32521e-24        6.48170e-24        9.83378e-24
1069.41        7.37900e-24        6.52981e-24        9.90538e-24
1074.72        7.43323e-24        6.57832e-24        9.97755e-24
1080.06        7.48790e-24        6.62723e-24        1.00503e-23
1085.42        7.54301e-24        6.67653e-24        1.01236e-23
1090.81        7.59858e-24        6.72624e-24        1.01976e-23
1096.23        7.65459e-24        6.77635e-24        1.02721e-23
1101.67        7.71107e-24        6.82688e-24        1.03473e-23
1107.14        7.76801e-24        6.87782e-24        1.04230e-23
1112.64        7.82541e-24        6.92918e-24        1.04994e-23
1118.17        7.88329e-24        6.98097e-24        1.05764e-23
1123.72        7.94165e-24        7.03319e-24        1.06541e-23
1129.30        8.00049e-24        7.08584e-24        1.07324e-23
1134.91        8.05983e-24        7.13894e-24        1.08113e-23
1140.55        8.11966e-24        7.19248e-24        1.08909e-23
1146.21        8.18000e-24        7.24647e-24        1.09712e-23
1151.91        8.24084e-24        7.30092e-24        1.10521e-23
1157.63        8.30221e-24        7.35583e-24        1.11338e-23
1163.38        8.36409e-24        7.41122e-24        1.12161e-23
1169.15        8.42650e-24        7.46707e-24        1.12991e-23
1174.96        8.48945e-24        7.52340e-24        1.13829e-23
1180.80        8.55294e-24        7.58022e-24        1.14673e-23
1186.66        8.61698e-24        7.63753e-24        1.15525e-23
1192.55        8.68158e-24        7.69534e-24        1.16384e-23
1198.48        8.74674e-24        7.75366e-24        1.17251e-23
1204.43        8.81247e-24        7.81248e-24        1.18126e-23
1210.41        8.87877e-24        7.87182e-24        1.19008e-23
1216.42        8.94567e-24        7.93169e-24        1.19898e-23
1222.46        9.01316e-24        7.99209e-24        1.20796e-23
1228.53        9.08125e-24        8.05302e-24        1.21701e-23
1234.64        9.14994e-24        8.11450e-24        1.22615e-23
1240.77        9.21926e-24        8.17653e-24        1.23538e-23
1246.93        9.28920e-24        8.23911e-24        1.24468e-23
1253.12        9.35975e-24        8.30224e-24        1.25407e-23
1259.35        9.43071e-24        8.36575e-24        1.26351e-23
1265.60        9.50207e-24        8.42961e-24        1.27300e-23
1271.89        9.57382e-24        8.49383e-24        1.28254e-23
1278.20        9.64595e-24        8.55841e-24        1.29214e-23
1284.55        9.71847e-24        8.62333e-24        1.30178e-23
1290.93        9.79138e-24        8.68861e-24        1.31148e-23
1297.34        9.86466e-24        8.75423e-24        1.32122e-23
1303.79        9.93833e-24        8.82020e-24        1.33102e-23
1310.26        1.00124e-23        8.88652e-24        1.34086e-23
1316.77        1.00868e-23        8.95319e-24        1.35075e-23
1323.31        1.01616e-23        9.02019e-24        1.36070e-23
1329.88        1.02368e-23        9.08753e-24        1.37069e-23
1336.49        1.03123e-23        9.15521e-24        1.38073e-23
1343.12        1.03882e-23        9.22322e-24        1.39081e-23
1349.79        1.04645e-23        9.29156e-24        1.40095e-23
1356.50        1.05411e-23        9.36023e-24        1.41113e-23
1363.24        1.06181e-23        9.42922e-24        1.42135e-23
1370.01        1.06954e-23        9.49853e-24        1.43162e-23
1376.81        1.07730e-23        9.56816e-24        1.44194e-23
1383.65        1.08510e-23        9.63809e-24        1.45230e-23
1390.52        1.09294e-23        9.70834e-24        1.46271e-23
1397.43        1.10080e-23        9.77889e-24        1.47315e-23
1404.37        1.10870e-23        9.84973e-24        1.48364e-23
1411.34        1.11663e-23        9.92087e-24        1.49417e-23
1418.35        1.12459e-23        9.99230e-24        1.50474e-23
1425.39        1.13259e-23        1.00640e-23        1.51535e-23
1432.47        1.14061e-23        1.01360e-23        1.52600e-23
1439.59        1.14866e-23        1.02083e-23        1.53669e-23
1446.74        1.15674e-23        1.02808e-23        1.54741e-23
1453.92        1.16485e-23        1.03536e-23        1.55817e-23
1461.14        1.17298e-23        1.04266e-23        1.56897e-23
1468.40        1.18115e-23        1.04999e-23        1.57980e-23
1475.69        1.18934e-23        1.05734e-23        1.59066e-23
1483.02        1.19755e-23        1.06472e-23        1.60156e-23
1490.39        1.20579e-23        1.07212e-23        1.61248e-23
1497.79        1.21405e-23        1.07954e-23        1.62344e-23
1505.23        1.22233e-23        1.08698e-23        1.63442e-23
1512.70        1.23063e-23        1.09444e-23        1.64543e-23
1520.22        1.23896e-23        1.10192e-23        1.65647e-23
1527.77        1.24730e-23        1.10942e-23        1.66753e-23
1535.36        1.25567e-23        1.11694e-23        1.67862e-23
1542.98        1.26405e-23        1.12448e-23        1.68972e-23
1550.64        1.27244e-23        1.13203e-23        1.70085e-23
1558.35        1.28086e-23        1.13959e-23        1.71200e-23
1566.08        1.28929e-23        1.14717e-23        1.72317e-23
1573.86        1.29773e-23        1.15477e-23        1.73435e-23
1581.68        1.30619e-23        1.16238e-23        1.74555e-23
1589.54        1.31465e-23        1.16999e-23        1.75677e-23
1597.43        1.32313e-23        1.17762e-23        1.76800e-23
1605.36        1.33162e-23        1.18526e-23        1.77923e-23
1613.34        1.34011e-23        1.19291e-23        1.79048e-23
1621.35        1.34861e-23        1.20056e-23        1.80174e-23
1629.40        1.35712e-23        1.20823e-23        1.81300e-23
1637.49        1.36563e-23        1.21589e-23        1.82426e-23
1645.63        1.37415e-23        1.22356e-23        1.83553e-23
1653.80        1.38266e-23        1.23123e-23        1.84680e-23
1662.01        1.39118e-23        1.23891e-23        1.85807e-23
1670.27        1.39970e-23        1.24658e-23        1.86933e-23
1678.56        1.40821e-23        1.25425e-23        1.88058e-23
1686.90        1.41671e-23        1.26192e-23        1.89183e-23
1695.28        1.42522e-23        1.26959e-23        1.90307e-23
1703.70        1.43371e-23        1.27725e-23        1.91430e-23
1712.16        1.44219e-23        1.28490e-23        1.92551e-23
1720.66        1.45066e-23        1.29254e-23        1.93671e-23
1729.21        1.45912e-23        1.30018e-23        1.94788e-23
1737.80        1.46756e-23        1.30780e-23        1.95904e-23
1746.43        1.47599e-23        1.31540e-23        1.97017e-23
1755.10        1.48440e-23        1.32300e-23        1.98128e-23
1763.82        1.49284e-23        1.33062e-23        1.99242e-23
1772.58        1.50130e-23        1.33826e-23        2.00359e-23
1781.38        1.50979e-23        1.34593e-23        2.01480e-23
1790.23        1.51830e-23        1.35362e-23        2.02603e-23
1799.12        1.52684e-23        1.36133e-23        2.03730e-23
1808.05        1.53540e-23        1.36907e-23        2.04860e-23
1817.03        1.54398e-23        1.37683e-23        2.05992e-23
1826.06        1.55259e-23        1.38461e-23        2.07128e-23
1835.13        1.56122e-23        1.39242e-23        2.08266e-23
1844.24        1.56988e-23        1.40024e-23        2.09408e-23
1853.40        1.57855e-23        1.40809e-23        2.10552e-23
1862.61        1.58725e-23        1.41596e-23        2.11699e-23
1871.86        1.59597e-23        1.42385e-23        2.12849e-23
1881.15        1.60471e-23        1.43176e-23        2.14001e-23
1890.50        1.61348e-23        1.43969e-23        2.15156e-23
1899.89        1.62226e-23        1.44765e-23        2.16314e-23
1909.32        1.63106e-23        1.45562e-23        2.17474e-23
1918.80        1.63988e-23        1.46361e-23        2.18636e-23
1928.33        1.64873e-23        1.47161e-23        2.19801e-23
1937.91        1.65759e-23        1.47964e-23        2.20968e-23
1947.54        1.66647e-23        1.48769e-23        2.22137e-23
1957.21        1.67536e-23        1.49575e-23        2.23309e-23
1966.93        1.68428e-23        1.50383e-23        2.24482e-23
1976.70        1.69321e-23        1.51192e-23        2.25658e-23
1986.51        1.70215e-23        1.52003e-23        2.26835e-23
1996.38        1.71111e-23        1.52816e-23        2.28015e-23
2006.30        1.72009e-23        1.53630e-23        2.29196e-23
2016.26        1.72908e-23        1.54446e-23        2.30379e-23
2026.27        1.73809e-23        1.55263e-23        2.31564e-23
2036.34        1.74711e-23        1.56081e-23        2.32750e-23
2046.45        1.75614e-23        1.56901e-23        2.33937e-23
2056.61        1.76518e-23        1.57722e-23        2.35127e-23
2066.83        1.77424e-23        1.58544e-23        2.36317e-23
2077.09        1.78330e-23        1.59367e-23        2.37509e-23
2087.41        1.79238e-23        1.60192e-23        2.38702e-23
2097.78        1.80147e-23        1.61017e-23        2.39896e-23
2108.19        1.81057e-23        1.61844e-23        2.41091e-23
2118.67        1.81967e-23        1.62671e-23        2.42287e-23
2129.19        1.82878e-23        1.63500e-23        2.43484e-23
2139.76        1.83791e-23        1.64329e-23        2.44682e-23
2150.39        1.84703e-23        1.65159e-23        2.45881e-23
2161.07        1.85617e-23        1.65989e-23        2.47080e-23
2171.80        1.86531e-23        1.66821e-23        2.48280e-23
2182.59        1.87445e-23        1.67653e-23        2.49480e-23
2193.43        1.88360e-23        1.68485e-23        2.50680e-23
2204.32        1.89275e-23        1.69318e-23        2.51881e-23
2215.27        1.90190e-23        1.70151e-23        2.53082e-23
2226.27        1.91106e-23        1.70985e-23        2.54283e-23
2237.33        1.92022e-23        1.71818e-23        2.55484e-23
2248.44        1.92937e-23        1.72652e-23        2.56684e-23
2259.61        1.93853e-23        1.73486e-23        2.57885e-23
2270.83        1.94768e-23        1.74320e-23        2.59085e-23
2282.11        1.95683e-23        1.75154e-23        2.60284e-23
2293.44        1.96598e-23        1.75988e-23        2.61483e-23
2304.83        1.97513e-23        1.76822e-23        2.62681e-23
2316.28        1.98427e-23        1.77655e-23        2.63879e-23
2327.78        1.99340e-23        1.78488e-23        2.65075e-23
2339.34        2.00253e-23        1.79321e-23        2.66270e-23
2350.96        2.01165e-23        1.80153e-23        2.67464e-23
2362.64        2.02076e-23        1.80984e-23        2.68657e-23
2374.37        2.02986e-23        1.81815e-23        2.69848e-23
2386.17        2.03895e-23        1.82645e-23        2.71038e-23
2398.02        2.04803e-23        1.83473e-23        2.72226e-23
2409.93        2.05710e-23        1.84301e-23        2.73412e-23
2421.90        2.06615e-23        1.85128e-23        2.74597e-23
2433.92        2.07519e-23        1.85954e-23        2.75779e-23
2446.01        2.08421e-23        1.86778e-23        2.76959e-23
2458.16        2.09321e-23        1.87601e-23        2.78136e-23
2470.37        2.10220e-23        1.88422e-23        2.79311e-23
2482.64        2.11117e-23        1.89242e-23        2.80483e-23
2494.97        2.12011e-23        1.90060e-23        2.81652e-23
2507.36        2.12905e-23        1.90877e-23        2.82820e-23
2519.81        2.13802e-23        1.91698e-23        2.83992e-23
2532.33        2.14704e-23        1.92523e-23        2.85170e-23
2544.90        2.15610e-23        1.93352e-23        2.86354e-23
2557.54        2.16521e-23        1.94185e-23        2.87544e-23
2570.24        2.17436e-23        1.95023e-23        2.88739e-23
2583.01        2.18357e-23        1.95866e-23        2.89941e-23
2595.84        2.19283e-23        1.96713e-23        2.91150e-23
2608.73        2.20214e-23        1.97566e-23        2.92365e-23
2621.69        2.21150e-23        1.98423e-23        2.93587e-23
2634.71        2.22092e-23        1.99286e-23        2.94817e-23
2647.79        2.23040e-23        2.00154e-23        2.96054e-23
2660.94        2.23994e-23        2.01028e-23        2.97299e-23
2674.16        2.24954e-23        2.01907e-23        2.98552e-23
2687.44        2.25920e-23        2.02793e-23        2.99813e-23
2700.79        2.26893e-23        2.03684e-23        3.01082e-23
2714.20        2.27873e-23        2.04582e-23        3.02361e-23
2727.68        2.28861e-23        2.05487e-23        3.03649e-23
2741.23        2.29855e-23        2.06398e-23        3.04946e-23
2754.84        2.30857e-23        2.07316e-23        3.06253e-23
2768.52        2.31867e-23        2.08242e-23        3.07570e-23
2782.27        2.32885e-23        2.09175e-23        3.08897e-23
2796.09        2.33911e-23        2.10115e-23        3.10236e-23
2809.98        2.34946e-23        2.11064e-23        3.11586e-23
2823.93        2.35989e-23        2.12020e-23        3.12947e-23
2837.96        2.37042e-23        2.12986e-23        3.14320e-23
2852.05        2.38105e-23        2.13959e-23        3.15706e-23
2866.22        2.39177e-23        2.14942e-23        3.17104e-23
2880.45        2.40259e-23        2.15934e-23        3.18516e-23
2894.76        2.41352e-23        2.16936e-23        3.19941e-23
2909.14        2.42456e-23        2.17947e-23        3.21381e-23
2923.59        2.43570e-23        2.18969e-23        3.22835e-23
2938.11        2.44697e-23        2.20001e-23        3.24304e-23
2952.70        2.45835e-23        2.21044e-23        3.25789e-23
2967.36        2.46985e-23        2.22098e-23        3.27289e-23
2982.10        2.48148e-23        2.23163e-23        3.28807e-23
2996.91        2.49324e-23        2.24241e-23        3.30341e-23
3011.79        2.50514e-23        2.25330e-23        3.31894e-23
3026.75        2.51717e-23        2.26433e-23        3.33464e-23
3041.78        2.52935e-23        2.27548e-23        3.35054e-23
3056.89        2.54168e-23        2.28677e-23        3.36663e-23
3072.07        2.55416e-23        2.29819e-23        3.38292e-23
3087.33        2.56679e-23        2.30976e-23        3.39942e-23
3102.66        2.57960e-23        2.32148e-23        3.41614e-23
3118.07        2.59257e-23        2.33335e-23        3.43307e-23
3133.56        2.60571e-23        2.34538e-23        3.45024e-23
3149.12        2.61903e-23        2.35756e-23        3.46765e-23
3164.76        2.63254e-23        2.36992e-23        3.48530e-23
3180.48        2.64624e-23        2.38245e-23        3.50320e-23
3196.28        2.66013e-23        2.39515e-23        3.52136e-23
3212.15        2.67423e-23        2.40804e-23        3.53979e-23
3228.10        2.68854e-23        2.42111e-23        3.55850e-23
3244.14        2.70306e-23        2.43438e-23        3.57749e-23
3260.25        2.71781e-23        2.44786e-23        3.59678e-23
3276.44        2.73279e-23        2.46153e-23        3.61637e-23
3292.71        2.74800e-23        2.47542e-23        3.63628e-23
3309.07        2.76346e-23        2.48953e-23        3.65651e-23
3325.50        2.77917e-23        2.50386e-23        3.67707e-23
3342.02        2.79513e-23        2.51843e-23        3.69798e-23
3358.62        2.81137e-23        2.53324e-23        3.71924e-23
3375.30        2.82788e-23        2.54829e-23        3.74087e-23
3392.06        2.84467e-23        2.56360e-23        3.76287e-23
3408.91        2.86175e-23        2.57917e-23        3.78527e-23
3425.84        2.87914e-23        2.59500e-23        3.80806e-23
3442.85        2.89683e-23        2.61112e-23        3.83126e-23
3459.95        2.91485e-23        2.62752e-23        3.85489e-23
3477.13        2.93319e-23        2.64421e-23        3.87895e-23
3494.40        2.95187e-23        2.66121e-23        3.90347e-23
3511.76        2.97088e-23        2.67850e-23        3.92842e-23
3529.20        2.99015e-23        2.69603e-23        3.95372e-23
3546.73        3.00969e-23        2.71381e-23        3.97937e-23
3564.34        3.02951e-23        2.73183e-23        4.00539e-23
3582.04        3.04961e-23        2.75011e-23        4.03178e-23
3599.83        3.07001e-23        2.76865e-23        4.05856e-23
3617.71        3.09069e-23        2.78747e-23        4.08572e-23
3635.68        3.11169e-23        2.80655e-23        4.11329e-23
3653.74        3.13300e-23        2.82592e-23        4.14127e-23
3671.88        3.15462e-23        2.84559e-23        4.16968e-23
3690.12        3.17658e-23        2.86554e-23        4.19851e-23
3708.45        3.19887e-23        2.88581e-23        4.22780e-23
3726.87        3.22151e-23        2.90638e-23        4.25754e-23
3745.37        3.24451e-23        2.92728e-23        4.28775e-23
3763.98        3.26787e-23        2.94850e-23        4.31844e-23
3782.67        3.29160e-23        2.97007e-23        4.34962e-23
3801.46        3.31572e-23        2.99197e-23        4.38131e-23
3820.34        3.34022e-23        3.01424e-23        4.41352e-23
3839.31        3.36513e-23        3.03686e-23        4.44625e-23
3858.38        3.39046e-23        3.05986e-23        4.47954e-23
3877.54        3.41620e-23        3.08324e-23        4.51338e-23
3896.80        3.44238e-23        3.10701e-23        4.54780e-23
3916.15        3.46901e-23        3.13118e-23        4.58281e-23
3935.60        3.49609e-23        3.15576e-23        4.61842e-23
3955.15        3.52364e-23        3.18077e-23        4.65465e-23
3974.79        3.55167e-23        3.20621e-23        4.69151e-23
3994.53        3.58019e-23        3.23209e-23        4.72902e-23
4014.37        3.60922e-23        3.25842e-23        4.76721e-23
4034.31        3.63876e-23        3.28522e-23        4.80607e-23
4054.35        3.66883e-23        3.31250e-23        4.84564e-23
4074.48        3.69945e-23        3.34027e-23        4.88593e-23
4094.72        3.73063e-23        3.36854e-23        4.92695e-23
4115.05        3.76237e-23        3.39732e-23        4.96873e-23
4135.49        3.79470e-23        3.42663e-23        5.01129e-23
4156.03        3.82763e-23        3.45648e-23        5.05465e-23
4176.67        3.86118e-23        3.48689e-23        5.09882e-23
4197.41        3.89536e-23        3.51786e-23        5.14382e-23
4218.26        3.93019e-23        3.54942e-23        5.18969e-23
4239.21        3.96568e-23        3.58157e-23        5.23643e-23
4260.27        4.00185e-23        3.61434e-23        5.28408e-23
4281.42        4.03872e-23        3.64773e-23        5.33265e-23
4302.69        4.07631e-23        3.68177e-23        5.38216e-23
4324.06        4.11462e-23        3.71646e-23        5.43265e-23
4345.53        4.15369e-23        3.75183e-23        5.48414e-23
4367.11        4.19353e-23        3.78789e-23        5.53665e-23
4388.80        4.23416e-23        3.82466e-23        5.59020e-23
4410.60        4.27559e-23        3.86215e-23        5.64483e-23
4432.51        4.31786e-23        3.90039e-23        5.70055e-23
4454.52        4.36097e-23        3.93940e-23        5.75740e-23
4476.64        4.40496e-23        3.97918e-23        5.81541e-23
4498.88        4.44984e-23        4.01977e-23        5.87460e-23
4521.22        4.49512e-23        4.06072e-23        5.93433e-23
4543.68        4.54019e-23        4.10148e-23        5.99376e-23
4566.24        4.58501e-23        4.14203e-23        6.05286e-23
4588.92        4.62957e-23        4.18235e-23        6.11161e-23
4611.71        4.67384e-23        4.22242e-23        6.16996e-23
4634.62        4.71779e-23        4.26221e-23        6.22788e-23
4657.63        4.76141e-23        4.30171e-23        6.28535e-23
4680.77        4.80466e-23        4.34088e-23        6.34232e-23
4704.01        4.84751e-23        4.37971e-23        6.39877e-23
4727.38        4.88995e-23        4.41816e-23        6.45464e-23
4750.85        4.93193e-23        4.45622e-23        6.50991e-23
4774.45        4.97344e-23        4.49386e-23        6.56454e-23
4798.16        5.01444e-23        4.53105e-23        6.61848e-23
4821.99        5.05490e-23        4.56776e-23        6.67169e-23
4845.94        5.09478e-23        4.60397e-23        6.72414e-23
4870.01        5.13406e-23        4.63963e-23        6.77577e-23
4894.19        5.17270e-23        4.67474e-23        6.82654e-23
4918.50        5.21066e-23        4.70924e-23        6.87640e-23
4942.93        5.24791e-23        4.74312e-23        6.92530e-23
4967.48        5.28441e-23        4.77633e-23        6.97321e-23
4992.15        5.32013e-23        4.80884e-23        7.02005e-23
5016.94        5.35501e-23        4.84062e-23        7.06579e-23
5041.86        5.38904e-23        4.87164e-23        7.11037e-23
5066.90        5.42215e-23        4.90185e-23        7.15373e-23
5092.06        5.45431e-23        4.93121e-23        7.19582e-23
5117.35        5.48548e-23        4.95970e-23        7.23658e-23
5142.77        5.51562e-23        4.98726e-23        7.27594e-23
5168.31        5.54466e-23        5.01386e-23        7.31386e-23
5193.98        5.57258e-23        5.03946e-23        7.35026e-23
5219.78        5.59932e-23        5.06401e-23        7.38507e-23
5245.70        5.62482e-23        5.08746e-23        7.41825e-23
5271.75        5.64905e-23        5.10978e-23        7.44971e-23
5297.94        5.67194e-23        5.13091e-23        7.47938e-23
5324.25        5.69344e-23        5.15081e-23        7.50720e-23
5350.69        5.71350e-23        5.16943e-23        7.53308e-23
5377.26        5.73206e-23        5.18671e-23        7.55696e-23
5403.97        5.74906e-23        5.20260e-23        7.57876e-23
5430.81        5.76444e-23        5.21706e-23        7.59839e-23
5457.78        5.77815e-23        5.23003e-23        7.61578e-23
5484.89        5.79011e-23        5.24144e-23        7.63084e-23
5512.13        5.80048e-23        5.25144e-23        7.64377e-23
5539.51        5.81089e-23        5.26148e-23        7.65674e-23
5567.02        5.82169e-23        5.27188e-23        7.67023e-23
5594.67        5.83290e-23        5.28265e-23        7.68426e-23
5622.45        5.84456e-23        5.29383e-23        7.69887e-23
5650.38        5.85667e-23        5.30542e-23        7.71408e-23
5678.44        5.86927e-23        5.31746e-23        7.72993e-23
5706.64        5.88238e-23        5.32995e-23        7.74645e-23
5734.98        5.89603e-23        5.34294e-23        7.76368e-23
5763.47        5.91024e-23        5.35643e-23        7.78165e-23
5792.09        5.92504e-23        5.37046e-23        7.80039e-23
5820.86        5.94046e-23        5.38505e-23        7.81995e-23
5849.77        5.95652e-23        5.40022e-23        7.84036e-23
5878.82        5.97326e-23        5.41601e-23        7.86167e-23
5908.02        5.99071e-23        5.43243e-23        7.88390e-23
5937.36        6.00890e-23        5.44953e-23        7.90712e-23
5966.85        6.02786e-23        5.46732e-23        7.93135e-23
5996.48        6.04762e-23        5.48583e-23        7.95664e-23
6026.26        6.06823e-23        5.50511e-23        7.98305e-23
6056.19        6.08971e-23        5.52517e-23        8.01061e-23
6086.27        6.11210e-23        5.54606e-23        8.03937e-23
6116.50        6.13544e-23        5.56780e-23        8.06939e-23
6146.88        6.15976e-23        5.59043e-23        8.10071e-23
6177.40        6.18511e-23        5.61399e-23        8.13340e-23
6208.08        6.21153e-23        5.63851e-23        8.16749e-23
6238.92        6.23906e-23        5.66403e-23        8.20306e-23
6269.90        6.26775e-23        5.69058e-23        8.24015e-23
6301.04        6.29763e-23        5.71822e-23        8.27882e-23
6332.34        6.32875e-23        5.74697e-23        8.31914e-23
6363.79        6.36116e-23        5.77688e-23        8.36117e-23
6395.39        6.39491e-23        5.80799e-23        8.40497e-23
6427.15        6.43004e-23        5.84035e-23        8.45060e-23
6459.07        6.46662e-23        5.87401e-23        8.49815e-23
6491.15        6.50468e-23        5.90900e-23        8.54766e-23
6523.39        6.54429e-23        5.94538e-23        8.59923e-23
6555.79        6.58549e-23        5.98320e-23        8.65291e-23
6588.35        6.62835e-23        6.02250e-23        8.70879e-23
6621.07        6.67292e-23        6.06334e-23        8.76694e-23
6653.95        6.71927e-23        6.10578e-23        8.82744e-23
6687.00        6.76745e-23        6.14986e-23        8.89037e-23
6720.21        6.81753e-23        6.19564e-23        8.95582e-23
6753.59        6.86956e-23        6.24319e-23        9.02388e-23
6787.13        6.92363e-23        6.29255e-23        9.09462e-23
6820.84        6.97979e-23        6.34380e-23        9.16815e-23
6854.71        7.03812e-23        6.39699e-23        9.24455e-23
6888.76        7.09868e-23        6.45218e-23        9.32392e-23
6922.97        7.16156e-23        6.50945e-23        9.40636e-23
6957.35        7.22682e-23        6.56886e-23        9.49197e-23
6991.91        7.29454e-23        6.63048e-23        9.58084e-23
7026.63        7.36416e-23        6.69380e-23        9.67224e-23
7061.53        7.43422e-23        6.75752e-23        9.76420e-23
7096.60        7.50465e-23        6.82159e-23        9.85665e-23
7131.85        7.57545e-23        6.88599e-23        9.94958e-23
7167.27        7.64661e-23        6.95073e-23        1.00430e-22
7202.87        7.71813e-23        7.01581e-23        1.01368e-22
7238.64        7.79000e-23        7.08120e-23        1.02312e-22
7274.59        7.86222e-23        7.14692e-23        1.03259e-22
7310.72        7.93478e-23        7.21295e-23        1.04211e-22
7347.03        8.00766e-23        7.27928e-23        1.05168e-22
7383.52        8.08087e-23        7.34592e-23        1.06128e-22
7420.19        8.15440e-23        7.41285e-23        1.07093e-22
7457.04        8.22824e-23        7.48007e-23        1.08061e-22
7494.07        8.30238e-23        7.54757e-23        1.09034e-22
7531.29        8.37681e-23        7.61534e-23        1.10010e-22
7568.70        8.45152e-23        7.68338e-23        1.10990e-22
7606.29        8.52651e-23        7.75167e-23        1.11973e-22
7644.07        8.60177e-23        7.82021e-23        1.12960e-22
7682.03        8.67728e-23        7.88900e-23        1.13950e-22
7720.18        8.75303e-23        7.95801e-23        1.14943e-22
7758.52        8.82902e-23        8.02724e-23        1.15939e-22
7797.06        8.90524e-23        8.09669e-23        1.16938e-22
7835.78        8.98166e-23        8.16634e-23        1.17940e-22
7874.70        9.05829e-23        8.23618e-23        1.18944e-22
7913.81        9.13510e-23        8.30620e-23        1.19950e-22
7953.11        9.21209e-23        8.37639e-23        1.20959e-22
7992.61        9.28925e-23        8.44674e-23        1.21970e-22
8032.31        9.36655e-23        8.51723e-23        1.22982e-22
8072.20        9.44398e-23        8.58785e-23        1.23996e-22
8112.29        9.52153e-23        8.65859e-23        1.25012e-22
8152.58        9.59918e-23        8.72944e-23        1.26029e-22
8193.07        9.67692e-23        8.80037e-23        1.27046e-22
8233.76        9.75472e-23        8.87137e-23        1.28065e-22
8274.65        9.83257e-23        8.94243e-23        1.29084e-22
8315.75        9.91044e-23        9.01353e-23        1.30103e-22
8357.05        9.98833e-23        9.08465e-23        1.31122e-22
8398.56        1.00662e-22        9.15576e-23        1.32141e-22
8440.27        1.01440e-22        9.22687e-23        1.33159e-22
8482.19        1.02218e-22        9.29793e-23        1.34176e-22
8524.31        1.02995e-22        9.36894e-23        1.35192e-22
8566.65        1.03771e-22        9.43988e-23        1.36206e-22
8609.20        1.04546e-22        9.51071e-23        1.37219e-22
8651.95        1.05319e-22        9.58143e-23        1.38230e-22
8694.92        1.06091e-22        9.65200e-23        1.39238e-22
8738.11        1.06860e-22        9.72240e-23        1.40243e-22
8781.50        1.07628e-22        9.79261e-23        1.41245e-22
8825.12        1.08392e-22        9.86261e-23        1.42243e-22
8868.95        1.09154e-22        9.93236e-23        1.43238e-22
8913.00        1.09913e-22        1.00018e-22        1.44228e-22
8957.26        1.10668e-22        1.00710e-22        1.45213e-22
9001.75        1.11419e-22        1.01399e-22        1.46193e-22
9046.46        1.12171e-22        1.02088e-22        1.47174e-22
9091.39        1.12928e-22        1.02782e-22        1.48160e-22
9136.54        1.13689e-22        1.03479e-22        1.49152e-22
9181.91        1.14454e-22        1.04181e-22        1.50151e-22
9227.52        1.15224e-22        1.04887e-22        1.51155e-22
9273.35        1.15999e-22        1.05598e-22        1.52165e-22
9319.40        1.16778e-22        1.06313e-22        1.53181e-22
9365.69        1.17562e-22        1.07032e-22        1.54203e-22
9412.20        1.18351e-22        1.07755e-22        1.55232e-22
9458.95        1.19145e-22        1.08483e-22        1.56266e-22
9505.92        1.19944e-22        1.09216e-22        1.57307e-22
9553.14        1.20748e-22        1.09953e-22        1.58355e-22
9600.58        1.21556e-22        1.10695e-22        1.59409e-22
9648.26        1.22370e-22        1.11441e-22        1.60469e-22
9696.18        1.23189e-22        1.12193e-22        1.61536e-22
9744.34        1.24012e-22        1.12948e-22        1.62610e-22
9792.73        1.24842e-22        1.13709e-22        1.63690e-22
9841.37        1.25676e-22        1.14475e-22        1.64777e-22
9890.25        1.26516e-22        1.15245e-22        1.65871e-22
9939.37        1.27361e-22        1.16021e-22        1.66972e-22
9988.73        1.28211e-22        1.16802e-22        1.68080e-22


==> anc/cc_3fgl_constraints_one.txt <==
#DM constraints, cc, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  5.00        5.39565e-27        3.97918e-27        6.81212e-27
  5.02        5.41956e-27        3.99688e-27        6.84225e-27
  5.05        5.44353e-27        4.01460e-27        6.87245e-27
  5.07        5.46754e-27        4.03237e-27        6.90270e-27
  5.10        5.49160e-27        4.05018e-27        6.93302e-27
  5.13        5.51571e-27        4.06802e-27        6.96339e-27
  5.15        5.53986e-27        4.08590e-27        6.99383e-27
  5.18        5.56407e-27        4.10381e-27        7.02432e-27
  5.20        5.58832e-27        4.12177e-27        7.05488e-27
  5.23        5.61262e-27        4.13975e-27        7.08549e-27
  5.25        5.63697e-27        4.15778e-27        7.11616e-27
  5.28        5.66136e-27        4.17584e-27        7.14689e-27
  5.31        5.68581e-27        4.19394e-27        7.17767e-27
  5.33        5.71029e-27        4.21208e-27        7.20851e-27
  5.36        5.73483e-27        4.23025e-27        7.23941e-27
  5.39        5.75941e-27        4.24845e-27        7.27036e-27
  5.41        5.78403e-27        4.26669e-27        7.30137e-27
  5.44        5.80870e-27        4.28497e-27        7.33243e-27
  5.47        5.83341e-27        4.30328e-27        7.36355e-27
  5.49        5.85817e-27        4.32162e-27        7.39472e-27
  5.52        5.88298e-27        4.34000e-27        7.42595e-27
  5.55        5.90782e-27        4.35842e-27        7.45723e-27
  5.58        5.93271e-27        4.37687e-27        7.48856e-27
  5.60        5.95765e-27        4.39535e-27        7.51994e-27
  5.63        5.98262e-27        4.41387e-27        7.55138e-27
  5.66        6.00764e-27        4.43242e-27        7.58287e-27
  5.69        6.03271e-27        4.45100e-27        7.61441e-27
  5.72        6.05781e-27        4.46962e-27        7.64600e-27
  5.74        6.08296e-27        4.48827e-27        7.67764e-27
  5.77        6.10815e-27        4.50696e-27        7.70934e-27
  5.80        6.13338e-27        4.52568e-27        7.74108e-27
  5.83        6.15865e-27        4.54443e-27        7.77287e-27
  5.86        6.18396e-27        4.56321e-27        7.80472e-27
  5.89        6.20932e-27        4.58203e-27        7.83661e-27
  5.92        6.23471e-27        4.60088e-27        7.86855e-27
  5.95        6.26015e-27        4.61976e-27        7.90054e-27
  5.98        6.28562e-27        4.63868e-27        7.93257e-27
  6.01        6.31114e-27        4.65762e-27        7.96466e-27
  6.04        6.33670e-27        4.67660e-27        7.99679e-27
  6.07        6.36229e-27        4.69562e-27        8.02897e-27
  6.10        6.38793e-27        4.71466e-27        8.06120e-27
  6.13        6.41360e-27        4.73374e-27        8.09347e-27
  6.16        6.43932e-27        4.75284e-27        8.12579e-27
  6.19        6.46507e-27        4.77199e-27        8.15816e-27
  6.22        6.49086e-27        4.79116e-27        8.19057e-27
  6.25        6.51670e-27        4.81036e-27        8.22303e-27
  6.28        6.54257e-27        4.82960e-27        8.25553e-27
  6.31        6.56848e-27        4.84887e-27        8.28808e-27
  6.34        6.59442e-27        4.86817e-27        8.32068e-27
  6.37        6.62041e-27        4.88750e-27        8.35332e-27
  6.41        6.64644e-27        4.90687e-27        8.38601e-27
  6.44        6.67250e-27        4.92627e-27        8.41874e-27
  6.47        6.69861e-27        4.94570e-27        8.45152e-27
  6.50        6.72475e-27        4.96516e-27        8.48434e-27
  6.53        6.75093e-27        4.98466e-27        8.51721e-27
  6.57        6.77715e-27        5.00418e-27        8.55012e-27
  6.60        6.80341e-27        5.02374e-27        8.58308e-27
  6.63        6.82971e-27        5.04334e-27        8.61608e-27
  6.66        6.85605e-27        5.06296e-27        8.64913e-27
  6.70        6.88242e-27        5.08262e-27        8.68222e-27
  6.73        6.90884e-27        5.10232e-27        8.71536e-27
  6.76        6.93530e-27        5.12205e-27        8.74855e-27
  6.80        6.96179e-27        5.14181e-27        8.78178e-27
  6.83        6.98833e-27        5.16160e-27        8.81506e-27
  6.87        7.01491e-27        5.18144e-27        8.84838e-27
  6.90        7.04153e-27        5.20130e-27        8.88175e-27
  6.93        7.06819e-27        5.22120e-27        8.91517e-27
  6.97        7.09489e-27        5.24114e-27        8.94864e-27
  7.00        7.12163e-27        5.26111e-27        8.98215e-27
  7.04        7.14842e-27        5.28112e-27        9.01571e-27
  7.07        7.17524e-27        5.30117e-27        9.04932e-27
  7.11        7.20212e-27        5.32125e-27        9.08298e-27
  7.14        7.22903e-27        5.34137e-27        9.11669e-27
  7.18        7.25599e-27        5.36153e-27        9.15045e-27
  7.21        7.28300e-27        5.38173e-27        9.18426e-27
  7.25        7.31005e-27        5.40197e-27        9.21813e-27
  7.29        7.33714e-27        5.42224e-27        9.25204e-27
  7.32        7.36429e-27        5.44256e-27        9.28601e-27
  7.36        7.39148e-27        5.46292e-27        9.32004e-27
  7.40        7.41872e-27        5.48333e-27        9.35412e-27
  7.43        7.44601e-27        5.50377e-27        9.38825e-27
  7.47        7.47335e-27        5.52426e-27        9.42244e-27
  7.51        7.50074e-27        5.54479e-27        9.45669e-27
  7.54        7.52819e-27        5.56537e-27        9.49101e-27
  7.58        7.55569e-27        5.58600e-27        9.52538e-27
  7.62        7.58324e-27        5.60667e-27        9.55981e-27
  7.66        7.61085e-27        5.62739e-27        9.59430e-27
  7.69        7.63851e-27        5.64816e-27        9.62887e-27
  7.73        7.66624e-27        5.66898e-27        9.66349e-27
  7.77        7.69402e-27        5.68986e-27        9.69819e-27
  7.81        7.72187e-27        5.71078e-27        9.73295e-27
  7.85        7.74977e-27        5.73176e-27        9.76779e-27
  7.89        7.77774e-27        5.75279e-27        9.80269e-27
  7.93        7.80578e-27        5.77388e-27        9.83768e-27
  7.97        7.83388e-27        5.79503e-27        9.87274e-27
  8.01        7.86206e-27        5.81624e-27        9.90787e-27
  8.04        7.89030e-27        5.83751e-27        9.94309e-27
  8.08        7.91862e-27        5.85884e-27        9.97839e-27
  8.13        7.94701e-27        5.88023e-27        1.00138e-26
  8.17        7.97548e-27        5.90170e-27        1.00493e-26
  8.21        8.00403e-27        5.92322e-27        1.00848e-26
  8.25        8.03266e-27        5.94482e-27        1.01205e-26
  8.29        8.06137e-27        5.96649e-27        1.01562e-26
  8.33        8.09017e-27        5.98824e-27        1.01921e-26
  8.37        8.11906e-27        6.01006e-27        1.02281e-26
  8.41        8.14804e-27        6.03196e-27        1.02641e-26
  8.45        8.17712e-27        6.05394e-27        1.03003e-26
  8.50        8.20630e-27        6.07600e-27        1.03366e-26
  8.54        8.23557e-27        6.09814e-27        1.03730e-26
  8.58        8.26495e-27        6.12038e-27        1.04095e-26
  8.62        8.29444e-27        6.14270e-27        1.04462e-26
  8.67        8.32404e-27        6.16512e-27        1.04830e-26
  8.71        8.35375e-27        6.18764e-27        1.05199e-26
  8.75        8.38358e-27        6.21025e-27        1.05569e-26
  8.80        8.41354e-27        6.23296e-27        1.05941e-26
  8.84        8.44362e-27        6.25578e-27        1.06314e-26
  8.88        8.47382e-27        6.27871e-27        1.06689e-26
  8.93        8.50417e-27        6.30175e-27        1.07066e-26
  8.97        8.53465e-27        6.32490e-27        1.07444e-26
  9.02        8.56527e-27        6.34817e-27        1.07824e-26
  9.06        8.59604e-27        6.37157e-27        1.08205e-26
  9.11        8.62696e-27        6.39509e-27        1.08588e-26
  9.15        8.65804e-27        6.41874e-27        1.08973e-26
  9.20        8.68928e-27        6.44252e-27        1.09360e-26
  9.24        8.72069e-27        6.46644e-27        1.09749e-26
  9.29        8.75227e-27        6.49050e-27        1.10140e-26
  9.33        8.78403e-27        6.51471e-27        1.10533e-26
  9.38        8.81597e-27        6.53907e-27        1.10929e-26
  9.43        8.84810e-27        6.56359e-27        1.11326e-26
  9.47        8.88043e-27        6.58826e-27        1.11726e-26
  9.52        8.91296e-27        6.61310e-27        1.12128e-26
  9.57        8.94570e-27        6.63811e-27        1.12533e-26
  9.62        8.97866e-27        6.66330e-27        1.12940e-26
  9.66        9.01183e-27        6.68867e-27        1.13350e-26
  9.71        9.04524e-27        6.71422e-27        1.13763e-26
  9.76        9.07888e-27        6.73997e-27        1.14178e-26
  9.81        9.11277e-27        6.76591e-27        1.14596e-26
  9.86        9.14691e-27        6.79206e-27        1.15018e-26
  9.91        9.18131e-27        6.81842e-27        1.15442e-26
  9.95        9.21598e-27        6.84500e-27        1.15870e-26
 10.00        9.25093e-27        6.87180e-27        1.16301e-26
 10.05        9.28616e-27        6.89883e-27        1.16735e-26
 10.10        9.32169e-27        6.92610e-27        1.17173e-26
 10.15        9.35752e-27        6.95361e-27        1.17614e-26
 10.20        9.39366e-27        6.98138e-27        1.18060e-26
 10.26        9.43014e-27        7.00940e-27        1.18509e-26
 10.31        9.46695e-27        7.03770e-27        1.18962e-26
 10.36        9.50411e-27        7.06628e-27        1.19419e-26
 10.41        9.54162e-27        7.09514e-27        1.19881e-26
 10.46        9.57951e-27        7.12430e-27        1.20347e-26
 10.51        9.61779e-27        7.15377e-27        1.20818e-26
 10.56        9.65645e-27        7.18355e-27        1.21294e-26
 10.62        9.69553e-27        7.21366e-27        1.21774e-26
 10.67        9.73503e-27        7.24411e-27        1.22260e-26
 10.72        9.77497e-27        7.27489e-27        1.22750e-26
 10.78        9.81535e-27        7.30604e-27        1.23247e-26
 10.83        9.85620e-27        7.33755e-27        1.23748e-26
 10.88        9.89752e-27        7.36945e-27        1.24256e-26
 10.94        9.93934e-27        7.40173e-27        1.24770e-26
 10.99        9.98167e-27        7.43442e-27        1.25289e-26
 11.05        1.00245e-26        7.46752e-27        1.25815e-26
 11.10        1.00679e-26        7.50105e-27        1.26348e-26
 11.16        1.01119e-26        7.53502e-27        1.26887e-26
 11.21        1.01564e-26        7.56944e-27        1.27434e-26
 11.27        1.02015e-26        7.60433e-27        1.27987e-26
 11.32        1.02473e-26        7.63970e-27        1.28548e-26
 11.38        1.02936e-26        7.67557e-27        1.29117e-26
 11.44        1.03406e-26        7.71195e-27        1.29693e-26
 11.49        1.03883e-26        7.74885e-27        1.30278e-26
 11.55        1.04365e-26        7.78613e-27        1.30868e-26
 11.61        1.04848e-26        7.82354e-27        1.31460e-26
 11.67        1.05332e-26        7.86107e-27        1.32053e-26
 11.72        1.05818e-26        7.89873e-27        1.32648e-26
 11.78        1.06305e-26        7.93651e-27        1.33245e-26
 11.84        1.06794e-26        7.97442e-27        1.33843e-26
 11.90        1.07284e-26        8.01245e-27        1.34443e-26
 11.96        1.07775e-26        8.05061e-27        1.35044e-26
 12.02        1.08268e-26        8.08889e-27        1.35647e-26
 12.08        1.08762e-26        8.12731e-27        1.36251e-26
 12.14        1.09258e-26        8.16585e-27        1.36857e-26
 12.20        1.09755e-26        8.20452e-27        1.37464e-26
 12.26        1.10253e-26        8.24331e-27        1.38074e-26
 12.32        1.10753e-26        8.28224e-27        1.38684e-26
 12.38        1.11255e-26        8.32130e-27        1.39297e-26
 12.44        1.11758e-26        8.36049e-27        1.39911e-26
 12.50        1.12262e-26        8.39980e-27        1.40526e-26
 12.57        1.12768e-26        8.43926e-27        1.41143e-26
 12.63        1.13275e-26        8.47884e-27        1.41762e-26
 12.69        1.13784e-26        8.51856e-27        1.42382e-26
 12.75        1.14294e-26        8.55841e-27        1.43004e-26
 12.82        1.14806e-26        8.59839e-27        1.43628e-26
 12.88        1.15319e-26        8.63851e-27        1.44253e-26
 12.94        1.15834e-26        8.67877e-27        1.44880e-26
 13.01        1.16350e-26        8.71916e-27        1.45509e-26
 13.07        1.16868e-26        8.75969e-27        1.46139e-26
 13.14        1.17388e-26        8.80036e-27        1.46771e-26
 13.20        1.17908e-26        8.84117e-27        1.47405e-26
 13.27        1.18431e-26        8.88212e-27        1.48041e-26
 13.33        1.18955e-26        8.92321e-27        1.48678e-26
 13.40        1.19481e-26        8.96445e-27        1.49317e-26
 13.47        1.20008e-26        9.00582e-27        1.49958e-26
 13.53        1.20537e-26        9.04735e-27        1.50600e-26
 13.60        1.21067e-26        9.08902e-27        1.51245e-26
 13.67        1.21600e-26        9.13083e-27        1.51891e-26
 13.74        1.22133e-26        9.17279e-27        1.52539e-26
 13.81        1.22669e-26        9.21491e-27        1.53189e-26
 13.87        1.23206e-26        9.25717e-27        1.53841e-26
 13.94        1.23745e-26        9.29958e-27        1.54494e-26
 14.01        1.24286e-26        9.34215e-27        1.55150e-26
 14.08        1.24828e-26        9.38488e-27        1.55807e-26
 14.15        1.25372e-26        9.42776e-27        1.56467e-26
 14.22        1.25918e-26        9.47079e-27        1.57128e-26
 14.29        1.26466e-26        9.51399e-27        1.57791e-26
 14.36        1.27015e-26        9.55734e-27        1.58457e-26
 14.43        1.27566e-26        9.60086e-27        1.59124e-26
 14.51        1.28120e-26        9.64455e-27        1.59794e-26
 14.58        1.28675e-26        9.68840e-27        1.60466e-26
 14.65        1.29232e-26        9.73241e-27        1.61139e-26
 14.72        1.29791e-26        9.77660e-27        1.61815e-26
 14.80        1.30352e-26        9.82096e-27        1.62494e-26
 14.87        1.30914e-26        9.86549e-27        1.63174e-26
 14.94        1.31479e-26        9.91019e-27        1.63857e-26
 15.02        1.32046e-26        9.95508e-27        1.64542e-26
 15.09        1.32615e-26        1.00001e-26        1.65229e-26
 15.17        1.33186e-26        1.00454e-26        1.65919e-26
 15.24        1.33760e-26        1.00908e-26        1.66611e-26
 15.32        1.34335e-26        1.01364e-26        1.67306e-26
 15.40        1.34913e-26        1.01823e-26        1.68003e-26
 15.47        1.35493e-26        1.02283e-26        1.68703e-26
 15.55        1.36075e-26        1.02745e-26        1.69406e-26
 15.63        1.36660e-26        1.03209e-26        1.70111e-26
 15.70        1.37247e-26        1.03675e-26        1.70819e-26
 15.78        1.37836e-26        1.04143e-26        1.71530e-26
 15.86        1.38428e-26        1.04613e-26        1.72244e-26
 15.94        1.39023e-26        1.05086e-26        1.72960e-26
 16.02        1.39620e-26        1.05560e-26        1.73680e-26
 16.10        1.40220e-26        1.06037e-26        1.74403e-26
 16.18        1.40823e-26        1.06516e-26        1.75129e-26
 16.26        1.41428e-26        1.06998e-26        1.75858e-26
 16.34        1.42036e-26        1.07482e-26        1.76591e-26
 16.42        1.42647e-26        1.07968e-26        1.77327e-26
 16.50        1.43261e-26        1.08457e-26        1.78066e-26
 16.58        1.43879e-26        1.08948e-26        1.78809e-26
 16.67        1.44499e-26        1.09441e-26        1.79556e-26
 16.75        1.45122e-26        1.09938e-26        1.80307e-26
 16.83        1.45749e-26        1.10437e-26        1.81061e-26
 16.91        1.46379e-26        1.10938e-26        1.81819e-26
 17.00        1.47012e-26        1.11443e-26        1.82582e-26
 17.08        1.47649e-26        1.11950e-26        1.83348e-26
 17.17        1.48290e-26        1.12460e-26        1.84119e-26
 17.25        1.48934e-26        1.12973e-26        1.84894e-26
 17.34        1.49582e-26        1.13489e-26        1.85674e-26
 17.42        1.50233e-26        1.14008e-26        1.86458e-26
 17.51        1.50889e-26        1.14531e-26        1.87247e-26
 17.60        1.51547e-26        1.15055e-26        1.88039e-26
 17.69        1.52208e-26        1.15582e-26        1.88834e-26
 17.77        1.52871e-26        1.16111e-26        1.89631e-26
 17.86        1.53536e-26        1.16641e-26        1.90430e-26
 17.95        1.54203e-26        1.17174e-26        1.91232e-26
 18.04        1.54873e-26        1.17709e-26        1.92036e-26
 18.13        1.55544e-26        1.18246e-26        1.92843e-26
 18.22        1.56219e-26        1.18785e-26        1.93652e-26
 18.31        1.56895e-26        1.19327e-26        1.94464e-26
 18.40        1.57574e-26        1.19870e-26        1.95279e-26
 18.49        1.58256e-26        1.20416e-26        1.96096e-26
 18.58        1.58940e-26        1.20964e-26        1.96916e-26
 18.68        1.59627e-26        1.21515e-26        1.97739e-26
 18.77        1.60316e-26        1.22067e-26        1.98564e-26
 18.86        1.61008e-26        1.22623e-26        1.99393e-26
 18.96        1.61702e-26        1.23180e-26        2.00224e-26
 19.05        1.62399e-26        1.23740e-26        2.01059e-26
 19.14        1.63100e-26        1.24303e-26        2.01896e-26
 19.24        1.63802e-26        1.24868e-26        2.02737e-26
 19.34        1.64508e-26        1.25436e-26        2.03581e-26
 19.43        1.65217e-26        1.26006e-26        2.04428e-26
 19.53        1.65929e-26        1.26579e-26        2.05278e-26
 19.62        1.66643e-26        1.27154e-26        2.06132e-26
 19.72        1.67361e-26        1.27733e-26        2.06989e-26
 19.82        1.68082e-26        1.28314e-26        2.07850e-26
 19.92        1.68807e-26        1.28898e-26        2.08715e-26
 20.02        1.69534e-26        1.29485e-26        2.09583e-26
 20.12        1.70265e-26        1.30075e-26        2.10455e-26
 20.22        1.70999e-26        1.30668e-26        2.11331e-26
 20.32        1.71737e-26        1.31264e-26        2.12211e-26
 20.42        1.72479e-26        1.31864e-26        2.13094e-26
 20.52        1.73224e-26        1.32466e-26        2.13983e-26
 20.62        1.73973e-26        1.33072e-26        2.14875e-26
 20.72        1.74726e-26        1.33681e-26        2.15772e-26
 20.83        1.75483e-26        1.34293e-26        2.16673e-26
 20.93        1.76244e-26        1.34909e-26        2.17579e-26
 21.03        1.77009e-26        1.35529e-26        2.18490e-26
 21.14        1.77779e-26        1.36152e-26        2.19405e-26
 21.24        1.78553e-26        1.36779e-26        2.20326e-26
 21.35        1.79331e-26        1.37410e-26        2.21252e-26
 21.46        1.80114e-26        1.38044e-26        2.22183e-26
 21.56        1.80901e-26        1.38683e-26        2.23120e-26
 21.67        1.81694e-26        1.39326e-26        2.24062e-26
 21.78        1.82491e-26        1.39973e-26        2.25010e-26
 21.88        1.83294e-26        1.40624e-26        2.25964e-26
 21.99        1.84101e-26        1.41279e-26        2.26923e-26
 22.10        1.84915e-26        1.41939e-26        2.27890e-26
 22.21        1.85733e-26        1.42604e-26        2.28862e-26
 22.32        1.86557e-26        1.43273e-26        2.29841e-26
 22.43        1.87387e-26        1.43947e-26        2.30827e-26
 22.55        1.88223e-26        1.44626e-26        2.31820e-26
 22.66        1.89065e-26        1.45310e-26        2.32820e-26
 22.77        1.89913e-26        1.45999e-26        2.33828e-26
 22.88        1.90768e-26        1.46693e-26        2.34843e-26
 23.00        1.91629e-26        1.47393e-26        2.35866e-26
 23.11        1.92497e-26        1.48098e-26        2.36896e-26
 23.23        1.93372e-26        1.48809e-26        2.37935e-26
 23.34        1.94254e-26        1.49526e-26        2.38983e-26
 23.46        1.95144e-26        1.50248e-26        2.40039e-26
 23.57        1.96041e-26        1.50977e-26        2.41104e-26
 23.69        1.96945e-26        1.51712e-26        2.42178e-26
 23.81        1.97858e-26        1.52453e-26        2.43262e-26
 23.93        1.98778e-26        1.53201e-26        2.44355e-26
 24.04        1.99707e-26        1.53955e-26        2.45459e-26
 24.16        2.00644e-26        1.54716e-26        2.46573e-26
 24.28        2.01591e-26        1.55485e-26        2.47697e-26
 24.41        2.02546e-26        1.56260e-26        2.48832e-26
 24.53        2.03510e-26        1.57043e-26        2.49978e-26
 24.65        2.04485e-26        1.57833e-26        2.51136e-26
 24.77        2.05468e-26        1.58631e-26        2.52305e-26
 24.89        2.06462e-26        1.59437e-26        2.53487e-26
 25.02        2.07466e-26        1.60251e-26        2.54681e-26
 25.14        2.08476e-26        1.61071e-26        2.55882e-26
 25.27        2.09490e-26        1.61893e-26        2.57088e-26
 25.39        2.10508e-26        1.62720e-26        2.58297e-26
 25.52        2.11530e-26        1.63549e-26        2.59511e-26
 25.64        2.12556e-26        1.64383e-26        2.60729e-26
 25.77        2.13585e-26        1.65220e-26        2.61951e-26
 25.90        2.14619e-26        1.66060e-26        2.63177e-26
 26.03        2.15656e-26        1.66904e-26        2.64408e-26
 26.16        2.16697e-26        1.67752e-26        2.65643e-26
 26.29        2.17743e-26        1.68603e-26        2.66883e-26
 26.42        2.18793e-26        1.69459e-26        2.68127e-26
 26.55        2.19846e-26        1.70318e-26        2.69375e-26
 26.68        2.20904e-26        1.71180e-26        2.70628e-26
 26.81        2.21967e-26        1.72047e-26        2.71886e-26
 26.95        2.23033e-26        1.72918e-26        2.73149e-26
 27.08        2.24104e-26        1.73792e-26        2.74416e-26
 27.22        2.25179e-26        1.74670e-26        2.75688e-26
 27.35        2.26259e-26        1.75553e-26        2.76965e-26
 27.49        2.27343e-26        1.76439e-26        2.78247e-26
 27.62        2.28432e-26        1.77330e-26        2.79534e-26
 27.76        2.29525e-26        1.78225e-26        2.80825e-26
 27.90        2.30623e-26        1.79124e-26        2.82123e-26
 28.04        2.31726e-26        1.80027e-26        2.83425e-26
 28.18        2.32833e-26        1.80934e-26        2.84732e-26
 28.32        2.33946e-26        1.81846e-26        2.86045e-26
 28.46        2.35063e-26        1.82762e-26        2.87364e-26
 28.60        2.36185e-26        1.83683e-26        2.88688e-26
 28.74        2.37313e-26        1.84608e-26        2.90018e-26
 28.88        2.38445e-26        1.85537e-26        2.91353e-26
 29.03        2.39583e-26        1.86472e-26        2.92694e-26
 29.17        2.40726e-26        1.87411e-26        2.94041e-26
 29.31        2.41874e-26        1.88354e-26        2.95394e-26
 29.46        2.43028e-26        1.89303e-26        2.96753e-26
 29.61        2.44187e-26        1.90256e-26        2.98119e-26
 29.75        2.45352e-26        1.91214e-26        2.99490e-26
 29.90        2.46523e-26        1.92178e-26        3.00868e-26
 30.05        2.47699e-26        1.93146e-26        3.02253e-26
 30.20        2.48882e-26        1.94119e-26        3.03644e-26
 30.35        2.50070e-26        1.95098e-26        3.05042e-26
 30.50        2.51265e-26        1.96082e-26        3.06447e-26
 30.65        2.52465e-26        1.97071e-26        3.07859e-26
 30.80        2.53672e-26        1.98066e-26        3.09279e-26
 30.96        2.54886e-26        1.99066e-26        3.10705e-26
 31.11        2.56106e-26        2.00072e-26        3.12139e-26
 31.27        2.57333e-26        2.01084e-26        3.13581e-26
 31.42        2.58566e-26        2.02102e-26        3.15031e-26
 31.58        2.59806e-26        2.03125e-26        3.16488e-26
 31.73        2.61054e-26        2.04154e-26        3.17954e-26
 31.89        2.62309e-26        2.05190e-26        3.19427e-26
 32.05        2.63571e-26        2.06232e-26        3.20910e-26
 32.21        2.64840e-26        2.07280e-26        3.22401e-26
 32.37        2.66117e-26        2.08334e-26        3.23900e-26
 32.53        2.67402e-26        2.09395e-26        3.25409e-26
 32.69        2.68695e-26        2.10463e-26        3.26927e-26
 32.85        2.69996e-26        2.11537e-26        3.28454e-26
 33.02        2.71305e-26        2.12618e-26        3.29991e-26
 33.18        2.72622e-26        2.13706e-26        3.31538e-26
 33.34        2.73948e-26        2.14802e-26        3.33095e-26
 33.51        2.75283e-26        2.15904e-26        3.34662e-26
 33.68        2.76627e-26        2.17014e-26        3.36240e-26
 33.84        2.77980e-26        2.18132e-26        3.37828e-26
 34.01        2.79342e-26        2.19257e-26        3.39428e-26
 34.18        2.80714e-26        2.20390e-26        3.41038e-26
 34.35        2.82096e-26        2.21531e-26        3.42660e-26
 34.52        2.83487e-26        2.22680e-26        3.44294e-26
 34.69        2.84889e-26        2.23837e-26        3.45940e-26
 34.87        2.86301e-26        2.25003e-26        3.47599e-26
 35.04        2.87723e-26        2.26177e-26        3.49269e-26
 35.21        2.89153e-26        2.27358e-26        3.50949e-26
 35.39        2.90590e-26        2.28544e-26        3.52636e-26
 35.56        2.92033e-26        2.29737e-26        3.54329e-26
 35.74        2.93483e-26        2.30935e-26        3.56030e-26
 35.92        2.94939e-26        2.32139e-26        3.57738e-26
 36.10        2.96402e-26        2.33350e-26        3.59454e-26
 36.27        2.97871e-26        2.34566e-26        3.61177e-26
 36.46        2.99348e-26        2.35788e-26        3.62907e-26
 36.64        3.00831e-26        2.37017e-26        3.64645e-26
 36.82        3.02322e-26        2.38252e-26        3.66391e-26
 37.00        3.03819e-26        2.39493e-26        3.68145e-26
 37.18        3.05324e-26        2.40741e-26        3.69907e-26
 37.37        3.06836e-26        2.41995e-26        3.71677e-26
 37.55        3.08355e-26        2.43256e-26        3.73455e-26
 37.74        3.09882e-26        2.44524e-26        3.75241e-26
 37.93        3.11417e-26        2.45798e-26        3.77036e-26
 38.12        3.12959e-26        2.47079e-26        3.78839e-26
 38.31        3.14509e-26        2.48366e-26        3.80651e-26
 38.50        3.16066e-26        2.49661e-26        3.82472e-26
 38.69        3.17632e-26        2.50963e-26        3.84301e-26
 38.88        3.19206e-26        2.52272e-26        3.86140e-26
 39.07        3.20788e-26        2.53588e-26        3.87988e-26
 39.27        3.22379e-26        2.54912e-26        3.89846e-26
 39.46        3.23978e-26        2.56243e-26        3.91713e-26
 39.66        3.25585e-26        2.57581e-26        3.93589e-26
 39.86        3.27201e-26        2.58927e-26        3.95476e-26
 40.05        3.28826e-26        2.60281e-26        3.97372e-26
 40.25        3.30461e-26        2.61642e-26        3.99279e-26
 40.45        3.32104e-26        2.63012e-26        4.01196e-26
 40.65        3.33756e-26        2.64390e-26        4.03123e-26
 40.85        3.35419e-26        2.65775e-26        4.05062e-26
 41.06        3.37090e-26        2.67170e-26        4.07011e-26
 41.26        3.38772e-26        2.68572e-26        4.08972e-26
 41.47        3.40464e-26        2.69984e-26        4.10944e-26
 41.67        3.42166e-26        2.71404e-26        4.12928e-26
 41.88        3.43879e-26        2.72833e-26        4.14925e-26
 42.09        3.45602e-26        2.74272e-26        4.16933e-26
 42.30        3.47337e-26        2.75719e-26        4.18954e-26
 42.51        3.49082e-26        2.77176e-26        4.20988e-26
 42.72        3.50839e-26        2.78643e-26        4.23036e-26
 42.93        3.52608e-26        2.80120e-26        4.25096e-26
 43.14        3.54389e-26        2.81606e-26        4.27171e-26
 43.36        3.56181e-26        2.83103e-26        4.29259e-26
 43.57        3.57986e-26        2.84611e-26        4.31362e-26
 43.79        3.59804e-26        2.86128e-26        4.33480e-26
 44.01        3.61635e-26        2.87657e-26        4.35613e-26
 44.23        3.63479e-26        2.89197e-26        4.37761e-26
 44.44        3.65336e-26        2.90748e-26        4.39925e-26
 44.67        3.67208e-26        2.92310e-26        4.42105e-26
 44.89        3.69093e-26        2.93884e-26        4.44302e-26
 45.11        3.70993e-26        2.95470e-26        4.46515e-26
 45.33        3.72902e-26        2.97064e-26        4.48739e-26
 45.56        3.74820e-26        2.98667e-26        4.50973e-26
 45.79        3.76747e-26        3.00277e-26        4.53217e-26
 46.01        3.78684e-26        3.01896e-26        4.55471e-26
 46.24        3.80630e-26        3.03524e-26        4.57736e-26
 46.47        3.82586e-26        3.05160e-26        4.60012e-26
 46.70        3.84552e-26        3.06805e-26        4.62298e-26
 46.93        3.86527e-26        3.08459e-26        4.64595e-26
 47.17        3.88513e-26        3.10122e-26        4.66904e-26
 47.40        3.90509e-26        3.11794e-26        4.69223e-26
 47.64        3.92515e-26        3.13475e-26        4.71555e-26
 47.87        3.94531e-26        3.15165e-26        4.73897e-26
 48.11        3.96558e-26        3.16865e-26        4.76252e-26
 48.35        3.98596e-26        3.18574e-26        4.78619e-26
 48.59        4.00645e-26        3.20293e-26        4.80997e-26
 48.83        4.02705e-26        3.22022e-26        4.83389e-26
 49.07        4.04777e-26        3.23760e-26        4.85793e-26
 49.32        4.06859e-26        3.25509e-26        4.88209e-26
 49.56        4.08954e-26        3.27268e-26        4.90639e-26
 49.81        4.11060e-26        3.29038e-26        4.93082e-26
 50.06        4.13178e-26        3.30817e-26        4.95539e-26
 50.31        4.15309e-26        3.32608e-26        4.98009e-26
 50.55        4.17452e-26        3.34409e-26        5.00494e-26
 50.81        4.19607e-26        3.36222e-26        5.02993e-26
 51.06        4.21776e-26        3.38045e-26        5.05506e-26
 51.31        4.23957e-26        3.39880e-26        5.08034e-26
 51.57        4.26152e-26        3.41727e-26        5.10577e-26
 51.82        4.28360e-26        3.43585e-26        5.13135e-26
 52.08        4.30582e-26        3.45455e-26        5.15710e-26
 52.34        4.32818e-26        3.47337e-26        5.18300e-26
 52.60        4.35068e-26        3.49231e-26        5.20906e-26
 52.86        4.37333e-26        3.51137e-26        5.23529e-26
 53.12        4.39612e-26        3.53057e-26        5.26168e-26
 53.39        4.41907e-26        3.54989e-26        5.28825e-26
 53.65        4.44217e-26        3.56934e-26        5.31499e-26
 53.92        4.46542e-26        3.58892e-26        5.34192e-26
 54.19        4.48883e-26        3.60864e-26        5.36902e-26
 54.45        4.51240e-26        3.62849e-26        5.39631e-26
 54.73        4.53614e-26        3.64849e-26        5.42379e-26
 55.00        4.56005e-26        3.66862e-26        5.45147e-26
 55.27        4.58410e-26        3.68889e-26        5.47931e-26
 55.54        4.60827e-26        3.70926e-26        5.50729e-26
 55.82        4.63258e-26        3.72975e-26        5.53540e-26
 56.10        4.65700e-26        3.75035e-26        5.56366e-26
 56.38        4.68156e-26        3.77107e-26        5.59206e-26
 56.66        4.70625e-26        3.79190e-26        5.62060e-26
 56.94        4.73107e-26        3.81285e-26        5.64929e-26
 57.22        4.75602e-26        3.83392e-26        5.67812e-26
 57.50        4.78111e-26        3.85511e-26        5.70710e-26
 57.79        4.80633e-26        3.87642e-26        5.73624e-26
 58.08        4.83169e-26        3.89786e-26        5.76553e-26
 58.37        4.85720e-26        3.91942e-26        5.79498e-26
 58.66        4.88284e-26        3.94111e-26        5.82458e-26
 58.95        4.90863e-26        3.96293e-26        5.85434e-26
 59.24        4.93457e-26        3.98487e-26        5.88427e-26
 59.53        4.96066e-26        4.00695e-26        5.91437e-26
 59.83        4.98689e-26        4.02916e-26        5.94463e-26
 60.13        5.01328e-26        4.05150e-26        5.97506e-26
 60.43        5.03982e-26        4.07398e-26        6.00566e-26
 60.73        5.06652e-26        4.09660e-26        6.03644e-26
 61.03        5.09338e-26        4.11936e-26        6.06740e-26
 61.33        5.12040e-26        4.14226e-26        6.09854e-26
 61.63        5.14759e-26        4.16531e-26        6.12987e-26
 61.94        5.17494e-26        4.18850e-26        6.16138e-26
 62.25        5.20246e-26        4.21184e-26        6.19308e-26
 62.56        5.23015e-26        4.23532e-26        6.22498e-26
 62.87        5.25802e-26        4.25896e-26        6.25707e-26
 63.18        5.28606e-26        4.28276e-26        6.28936e-26
 63.49        5.31428e-26        4.30670e-26        6.32186e-26
 63.81        5.34268e-26        4.33081e-26        6.35456e-26
 64.13        5.37127e-26        4.35507e-26        6.38747e-26
 64.45        5.40005e-26        4.37950e-26        6.42059e-26
 64.77        5.42901e-26        4.40410e-26        6.45393e-26
 65.09        5.45817e-26        4.42886e-26        6.48749e-26
 65.41        5.48753e-26        4.45378e-26        6.52128e-26
 65.74        5.51709e-26        4.47889e-26        6.55530e-26
 66.06        5.54685e-26        4.50416e-26        6.58955e-26
 66.39        5.57682e-26        4.52961e-26        6.62403e-26
 66.72        5.60700e-26        4.55525e-26        6.65876e-26
 67.05        5.63740e-26        4.58106e-26        6.69374e-26
 67.38        5.66801e-26        4.60706e-26        6.72896e-26
 67.72        5.69884e-26        4.63325e-26        6.76444e-26
 68.05        5.72990e-26        4.65963e-26        6.80018e-26
 68.39        5.76119e-26        4.68620e-26        6.83618e-26
 68.73        5.79271e-26        4.71297e-26        6.87246e-26
 69.07        5.82447e-26        4.73994e-26        6.90901e-26
 69.42        5.85648e-26        4.76712e-26        6.94583e-26
 69.76        5.88872e-26        4.79450e-26        6.98295e-26
 70.11        5.92122e-26        4.82208e-26        7.02035e-26
 70.46        5.95390e-26        4.84983e-26        7.05796e-26
 70.81        5.98675e-26        4.87774e-26        7.09576e-26
 71.16        6.01977e-26        4.90580e-26        7.13374e-26
 71.51        6.05296e-26        4.93401e-26        7.17192e-26
 71.87        6.08633e-26        4.96238e-26        7.21028e-26
 72.22        6.11988e-26        4.99091e-26        7.24884e-26
 72.58        6.15360e-26        5.01960e-26        7.28760e-26
 72.94        6.18751e-26        5.04846e-26        7.32656e-26
 73.30        6.22159e-26        5.07747e-26        7.36572e-26
 73.67        6.25587e-26        5.10665e-26        7.40508e-26
 74.03        6.29032e-26        5.13600e-26        7.44465e-26
 74.40        6.32497e-26        5.16552e-26        7.48442e-26
 74.77        6.35981e-26        5.19521e-26        7.52441e-26
 75.14        6.39484e-26        5.22507e-26        7.56462e-26
 75.52        6.43007e-26        5.25511e-26        7.60504e-26
 75.89        6.46550e-26        5.28532e-26        7.64568e-26
 76.27        6.50113e-26        5.31571e-26        7.68654e-26
 76.65        6.53696e-26        5.34628e-26        7.72763e-26
 77.03        6.57299e-26        5.37703e-26        7.76895e-26
 77.41        6.60924e-26        5.40797e-26        7.81051e-26
 77.79        6.64569e-26        5.43909e-26        7.85229e-26
 78.18        6.68236e-26        5.47041e-26        7.89432e-26
 78.57        6.71925e-26        5.50191e-26        7.93659e-26
 78.96        6.75636e-26        5.53361e-26        7.97910e-26
 79.35        6.79369e-26        5.56551e-26        8.02187e-26
 79.75        6.83125e-26        5.59760e-26        8.06489e-26
 80.14        6.86903e-26        5.62990e-26        8.10816e-26
 80.54        6.90705e-26        5.66240e-26        8.15170e-26
 80.94        6.94530e-26        5.69510e-26        8.19550e-26
 81.34        6.98380e-26        5.72802e-26        8.23958e-26
 81.75        7.02254e-26        5.76115e-26        8.28393e-26
 82.15        7.06153e-26        5.79449e-26        8.32856e-26
 82.56        7.10077e-26        5.82806e-26        8.37348e-26
 82.97        7.14026e-26        5.86184e-26        8.41868e-26
 83.38        7.18002e-26        5.89586e-26        8.46419e-26
 83.80        7.22005e-26        5.93010e-26        8.50999e-26
 84.21        7.26034e-26        5.96458e-26        8.55611e-26
 84.63        7.30092e-26        5.99930e-26        8.60253e-26
 85.05        7.34177e-26        6.03425e-26        8.64928e-26
 85.47        7.38291e-26        6.06946e-26        8.69635e-26
 85.90        7.42433e-26        6.10491e-26        8.74376e-26
 86.32        7.46606e-26        6.14061e-26        8.79150e-26
 86.75        7.50809e-26        6.17658e-26        8.83960e-26
 87.18        7.55042e-26        6.21280e-26        8.88804e-26
 87.62        7.59307e-26        6.24929e-26        8.93684e-26
 88.05        7.63604e-26        6.28606e-26        8.98601e-26
 88.49        7.67933e-26        6.32310e-26        9.03556e-26
 88.93        7.72295e-26        6.36042e-26        9.08548e-26
 89.37        7.76691e-26        6.39803e-26        9.13580e-26
 89.81        7.81122e-26        6.43592e-26        9.18652e-26
 90.26        7.85586e-26        6.47411e-26        9.23762e-26
 90.71        7.90076e-26        6.51252e-26        9.28900e-26
 91.16        7.94591e-26        6.55116e-26        9.34067e-26
 91.61        7.99132e-26        6.59003e-26        9.39261e-26
 92.07        8.03698e-26        6.62913e-26        9.44484e-26
 92.52        8.08290e-26        6.66846e-26        9.49734e-26
 92.98        8.12909e-26        6.70803e-26        9.55014e-26
 93.45        8.17553e-26        6.74783e-26        9.60322e-26
 93.91        8.22223e-26        6.78787e-26        9.65659e-26
 94.38        8.26920e-26        6.82815e-26        9.71026e-26
 94.85        8.31644e-26        6.86867e-26        9.76421e-26
 95.32        8.36395e-26        6.90943e-26        9.81847e-26
 95.79        8.41173e-26        6.95043e-26        9.87302e-26
 96.27        8.45978e-26        6.99168e-26        9.92787e-26
 96.74        8.50810e-26        7.03318e-26        9.98303e-26
 97.22        8.55671e-26        7.07492e-26        1.00385e-25
 97.71        8.60559e-26        7.11691e-26        1.00943e-25
 98.19        8.65475e-26        7.15916e-26        1.01503e-25
 98.68        8.70420e-26        7.20166e-26        1.02067e-25
 99.17        8.75393e-26        7.24441e-26        1.02634e-25
 99.66        8.80394e-26        7.28743e-26        1.03205e-25
100.16        8.85425e-26        7.33070e-26        1.03778e-25
100.65        8.90485e-26        7.37423e-26        1.04355e-25
101.15        8.95574e-26        7.41802e-26        1.04935e-25
101.66        9.00693e-26        7.46208e-26        1.05518e-25
102.16        9.05843e-26        7.50641e-26        1.06104e-25
102.67        9.11023e-26        7.55102e-26        1.06694e-25
103.18        9.16233e-26        7.59590e-26        1.07288e-25
103.69        9.21476e-26        7.64105e-26        1.07885e-25
104.21        9.26749e-26        7.68649e-26        1.08485e-25
104.72        9.32055e-26        7.73221e-26        1.09089e-25
105.24        9.37394e-26        7.77822e-26        1.09697e-25
105.77        9.42765e-26        7.82452e-26        1.10308e-25
106.29        9.48170e-26        7.87112e-26        1.10923e-25
106.82        9.53608e-26        7.91801e-26        1.11541e-25
107.35        9.59080e-26        7.96521e-26        1.12164e-25
107.88        9.64587e-26        8.01271e-26        1.12790e-25
108.42        9.70130e-26        8.06051e-26        1.13421e-25
108.96        9.75707e-26        8.10864e-26        1.14055e-25
109.50        9.81321e-26        8.15707e-26        1.14694e-25
110.04        9.86972e-26        8.20583e-26        1.15336e-25
110.59        9.92659e-26        8.25491e-26        1.15983e-25
111.14        9.98384e-26        8.30432e-26        1.16634e-25
111.69        1.00415e-25        8.35407e-26        1.17289e-25
112.25        1.00995e-25        8.40416e-26        1.17948e-25
112.80        1.01579e-25        8.45459e-26        1.18613e-25
113.36        1.02167e-25        8.50537e-26        1.19281e-25
113.93        1.02760e-25        8.55650e-26        1.19955e-25
114.49        1.03356e-25        8.60800e-26        1.20633e-25
115.06        1.03957e-25        8.65987e-26        1.21315e-25
115.63        1.04562e-25        8.71211e-26        1.22003e-25
116.21        1.05172e-25        8.76473e-26        1.22696e-25
116.78        1.05786e-25        8.81774e-26        1.23394e-25
117.36        1.06404e-25        8.87114e-26        1.24097e-25
117.95        1.07027e-25        8.92494e-26        1.24806e-25
118.53        1.07655e-25        8.97914e-26        1.25519e-25
119.12        1.08288e-25        9.03376e-26        1.26239e-25
119.71        1.08926e-25        9.08880e-26        1.26964e-25
120.31        1.09569e-25        9.14427e-26        1.27695e-25
120.90        1.10217e-25        9.20018e-26        1.28431e-25
121.51        1.10870e-25        9.25652e-26        1.29174e-25
122.11        1.11528e-25        9.31331e-26        1.29923e-25
122.72        1.12191e-25        9.37054e-26        1.30678e-25
123.32        1.12860e-25        9.42823e-26        1.31438e-25
123.94        1.13535e-25        9.48638e-26        1.32206e-25
124.55        1.14215e-25        9.54500e-26        1.32979e-25
125.17        1.14900e-25        9.60408e-26        1.33759e-25
125.79        1.15590e-25        9.66355e-26        1.34544e-25
126.42        1.16283e-25        9.72336e-26        1.35333e-25
127.05        1.16981e-25        9.78351e-26        1.36126e-25
127.68        1.17682e-25        9.84402e-26        1.36924e-25
128.31        1.18387e-25        9.90488e-26        1.37725e-25
128.95        1.19096e-25        9.96608e-26        1.38531e-25
129.59        1.19809e-25        1.00276e-25        1.39342e-25
130.23        1.20526e-25        1.00895e-25        1.40156e-25
130.88        1.21246e-25        1.01518e-25        1.40975e-25
131.53        1.21971e-25        1.02144e-25        1.41798e-25
132.18        1.22699e-25        1.02774e-25        1.42625e-25
132.84        1.23432e-25        1.03407e-25        1.43457e-25
133.50        1.24169e-25        1.04045e-25        1.44293e-25
134.16        1.24910e-25        1.04686e-25        1.45135e-25
134.83        1.25656e-25        1.05331e-25        1.45981e-25
135.50        1.26406e-25        1.05980e-25        1.46832e-25
136.17        1.27161e-25        1.06633e-25        1.47688e-25
136.85        1.27920e-25        1.07291e-25        1.48549e-25
137.53        1.28684e-25        1.07952e-25        1.49416e-25
138.21        1.29453e-25        1.08618e-25        1.50288e-25
138.90        1.30227e-25        1.09289e-25        1.51165e-25
139.59        1.31006e-25        1.09964e-25        1.52048e-25
140.28        1.31790e-25        1.10644e-25        1.52937e-25
140.98        1.32580e-25        1.11328e-25        1.53832e-25
141.68        1.33375e-25        1.12017e-25        1.54733e-25
142.38        1.34175e-25        1.12711e-25        1.55639e-25
143.09        1.34981e-25        1.13409e-25        1.56552e-25
143.80        1.35791e-25        1.14113e-25        1.57470e-25
144.51        1.36608e-25        1.14821e-25        1.58394e-25
145.23        1.37429e-25        1.15533e-25        1.59325e-25
145.95        1.38256e-25        1.16251e-25        1.60261e-25
146.67        1.39088e-25        1.16973e-25        1.61203e-25
147.40        1.39925e-25        1.17700e-25        1.62151e-25
148.14        1.40768e-25        1.18432e-25        1.63104e-25
148.87        1.41616e-25        1.19168e-25        1.64064e-25
149.61        1.42469e-25        1.19909e-25        1.65030e-25
150.35        1.43328e-25        1.20655e-25        1.66001e-25
151.10        1.44192e-25        1.21405e-25        1.66978e-25
151.85        1.45061e-25        1.22160e-25        1.67962e-25
152.60        1.45936e-25        1.22921e-25        1.68951e-25
153.36        1.46816e-25        1.23686e-25        1.69947e-25
154.12        1.47702e-25        1.24456e-25        1.70949e-25
154.89        1.48594e-25        1.25231e-25        1.71958e-25
155.66        1.49492e-25        1.26011e-25        1.72973e-25
156.43        1.50396e-25        1.26797e-25        1.73995e-25
157.21        1.51306e-25        1.27588e-25        1.75023e-25
157.99        1.52222e-25        1.28385e-25        1.76059e-25
158.77        1.53145e-25        1.29187e-25        1.77102e-25
159.56        1.54074e-25        1.29995e-25        1.78152e-25
160.36        1.55009e-25        1.30809e-25        1.79210e-25
161.15        1.55952e-25        1.31628e-25        1.80275e-25
161.95        1.56901e-25        1.32454e-25        1.81348e-25
162.76        1.57857e-25        1.33285e-25        1.82429e-25
163.56        1.58820e-25        1.34123e-25        1.83517e-25
164.38        1.59790e-25        1.34966e-25        1.84614e-25
165.19        1.60767e-25        1.35816e-25        1.85718e-25
166.01        1.61752e-25        1.36673e-25        1.86831e-25
166.84        1.62744e-25        1.37535e-25        1.87952e-25
167.67        1.63743e-25        1.38404e-25        1.89082e-25
168.50        1.64750e-25        1.39280e-25        1.90220e-25
169.34        1.65765e-25        1.40163e-25        1.91367e-25
170.18        1.66787e-25        1.41052e-25        1.92523e-25
171.02        1.67818e-25        1.41947e-25        1.93688e-25
171.87        1.68856e-25        1.42850e-25        1.94862e-25
172.73        1.69902e-25        1.43760e-25        1.96045e-25
173.58        1.70957e-25        1.44677e-25        1.97238e-25
174.45        1.72020e-25        1.45601e-25        1.98440e-25
175.31        1.73091e-25        1.46532e-25        1.99651e-25
176.18        1.74169e-25        1.47469e-25        2.00870e-25
177.06        1.75254e-25        1.48411e-25        2.02096e-25
177.94        1.76344e-25        1.49360e-25        2.03329e-25
178.82        1.77441e-25        1.50314e-25        2.04568e-25
179.71        1.78544e-25        1.51274e-25        2.05815e-25
180.60        1.79654e-25        1.52239e-25        2.07068e-25
181.50        1.80770e-25        1.53211e-25        2.08329e-25
182.40        1.81892e-25        1.54188e-25        2.09597e-25
183.31        1.83022e-25        1.55171e-25        2.10872e-25
184.22        1.84158e-25        1.56160e-25        2.12155e-25
185.13        1.85300e-25        1.57156e-25        2.13445e-25
186.05        1.86450e-25        1.58158e-25        2.14742e-25
186.97        1.87607e-25        1.59166e-25        2.16048e-25
187.90        1.88770e-25        1.60180e-25        2.17361e-25
188.84        1.89941e-25        1.61201e-25        2.18682e-25
189.77        1.91119e-25        1.62228e-25        2.20011e-25
190.72        1.92305e-25        1.63262e-25        2.21348e-25
191.66        1.93498e-25        1.64302e-25        2.22693e-25
192.62        1.94698e-25        1.65350e-25        2.24047e-25
193.57        1.95907e-25        1.66404e-25        2.25409e-25
194.53        1.97123e-25        1.67466e-25        2.26780e-25
195.50        1.98347e-25        1.68534e-25        2.28160e-25
196.47        1.99579e-25        1.69610e-25        2.29548e-25
197.45        2.00819e-25        1.70693e-25        2.30946e-25
198.43        2.02068e-25        1.71783e-25        2.32353e-25
199.41        2.03325e-25        1.72881e-25        2.33769e-25
200.40        2.04591e-25        1.73987e-25        2.35195e-25
201.40        2.05865e-25        1.75101e-25        2.36630e-25
202.40        2.07149e-25        1.76222e-25        2.38075e-25
203.40        2.08441e-25        1.77351e-25        2.39530e-25
204.41        2.09742e-25        1.78488e-25        2.40995e-25
205.43        2.11051e-25        1.79633e-25        2.42470e-25
206.45        2.12370e-25        1.80786e-25        2.43955e-25
207.48        2.13698e-25        1.81947e-25        2.45450e-25
208.51        2.15036e-25        1.83116e-25        2.46955e-25
209.54        2.16382e-25        1.84294e-25        2.48470e-25
210.58        2.17738e-25        1.85480e-25        2.49996e-25
211.63        2.19103e-25        1.86674e-25        2.51532e-25
212.68        2.20477e-25        1.87876e-25        2.53078e-25
213.74        2.21861e-25        1.89087e-25        2.54635e-25
214.80        2.23255e-25        1.90306e-25        2.56203e-25
215.86        2.24658e-25        1.91534e-25        2.57782e-25
216.94        2.26071e-25        1.92771e-25        2.59371e-25
218.01        2.27493e-25        1.94016e-25        2.60971e-25
219.10        2.28926e-25        1.95270e-25        2.62582e-25
220.18        2.30368e-25        1.96532e-25        2.64204e-25
221.28        2.31821e-25        1.97803e-25        2.65838e-25
222.38        2.33283e-25        1.99084e-25        2.67482e-25
223.48        2.34756e-25        2.00373e-25        2.69139e-25
224.59        2.36239e-25        2.01672e-25        2.70806e-25
225.71        2.37733e-25        2.02980e-25        2.72486e-25
226.83        2.39238e-25        2.04297e-25        2.74178e-25
227.95        2.40753e-25        2.05624e-25        2.75882e-25
229.09        2.42280e-25        2.06961e-25        2.77599e-25
230.22        2.43818e-25        2.08308e-25        2.79328e-25
231.37        2.45368e-25        2.09665e-25        2.81071e-25
232.52        2.46929e-25        2.11032e-25        2.82826e-25
233.67        2.48502e-25        2.12409e-25        2.84595e-25
234.83        2.50088e-25        2.13798e-25        2.86378e-25
236.00        2.51686e-25        2.15197e-25        2.88175e-25
237.17        2.53296e-25        2.16607e-25        2.89986e-25
238.35        2.54919e-25        2.18028e-25        2.91811e-25
239.53        2.56556e-25        2.19460e-25        2.93651e-25
240.72        2.58205e-25        2.20904e-25        2.95506e-25
241.92        2.59868e-25        2.22360e-25        2.97376e-25
243.12        2.61545e-25        2.23827e-25        2.99262e-25
244.33        2.63235e-25        2.25307e-25        3.01163e-25
245.54        2.64939e-25        2.26798e-25        3.03080e-25
246.76        2.66658e-25        2.28302e-25        3.05014e-25
247.98        2.68391e-25        2.29818e-25        3.06963e-25
249.22        2.70138e-25        2.31347e-25        3.08929e-25
250.45        2.71899e-25        2.32888e-25        3.10911e-25
251.70        2.73673e-25        2.34439e-25        3.12907e-25
252.95        2.75458e-25        2.36001e-25        3.14914e-25
254.20        2.77253e-25        2.37572e-25        3.16934e-25
255.47        2.79060e-25        2.39154e-25        3.18967e-25
256.73        2.80879e-25        2.40746e-25        3.21011e-25
258.01        2.82708e-25        2.42348e-25        3.23068e-25
259.29        2.84549e-25        2.43960e-25        3.25138e-25
260.58        2.86401e-25        2.45583e-25        3.27220e-25
261.87        2.88265e-25        2.47216e-25        3.29314e-25
263.17        2.90140e-25        2.48859e-25        3.31421e-25
264.48        2.92027e-25        2.50512e-25        3.33541e-25
265.79        2.93925e-25        2.52177e-25        3.35674e-25
267.11        2.95836e-25        2.53852e-25        3.37820e-25
268.44        2.97759e-25        2.55538e-25        3.39979e-25
269.77        2.99693e-25        2.57234e-25        3.42152e-25
271.11        3.01640e-25        2.58942e-25        3.44338e-25
272.46        3.03600e-25        2.60661e-25        3.46538e-25
273.81        3.05572e-25        2.62392e-25        3.48752e-25
275.17        3.07557e-25        2.64134e-25        3.50980e-25
276.54        3.09555e-25        2.65887e-25        3.53222e-25
277.91        3.11565e-25        2.67653e-25        3.55478e-25
279.29        3.13590e-25        2.69430e-25        3.57749e-25
280.68        3.15627e-25        2.71219e-25        3.60035e-25
282.08        3.17678e-25        2.73020e-25        3.62336e-25
283.48        3.19743e-25        2.74834e-25        3.64652e-25
284.88        3.21821e-25        2.76659e-25        3.66982e-25
286.30        3.23913e-25        2.78498e-25        3.69329e-25
287.72        3.26020e-25        2.80349e-25        3.71690e-25
289.15        3.28140e-25        2.82212e-25        3.74068e-25
290.59        3.30275e-25        2.84089e-25        3.76461e-25
292.03        3.32424e-25        2.85978e-25        3.78870e-25
293.48        3.34588e-25        2.87881e-25        3.81296e-25
294.94        3.36767e-25        2.89796e-25        3.83737e-25
296.40        3.38960e-25        2.91725e-25        3.86195e-25
297.87        3.41169e-25        2.93668e-25        3.88670e-25
299.35        3.43393e-25        2.95624e-25        3.91161e-25
300.84        3.45632e-25        2.97594e-25        3.93670e-25
302.33        3.47886e-25        2.99577e-25        3.96196e-25
303.84        3.50157e-25        3.01575e-25        3.98738e-25
305.34        3.52443e-25        3.03587e-25        4.01299e-25
306.86        3.54745e-25        3.05613e-25        4.03877e-25
308.39        3.57063e-25        3.07653e-25        4.06473e-25
309.92        3.59398e-25        3.09708e-25        4.09087e-25
311.46        3.61749e-25        3.11778e-25        4.11720e-25
313.00        3.64117e-25        3.13862e-25        4.14371e-25
314.56        3.66501e-25        3.15962e-25        4.17041e-25
316.12        3.68903e-25        3.18077e-25        4.19729e-25
317.69        3.71322e-25        3.20207e-25        4.22437e-25
319.27        3.73758e-25        3.22352e-25        4.25164e-25
320.85        3.76212e-25        3.24513e-25        4.27910e-25
322.45        3.78683e-25        3.26690e-25        4.30677e-25
324.05        3.81173e-25        3.28883e-25        4.33463e-25
325.66        3.83681e-25        3.31092e-25        4.36270e-25
327.27        3.86207e-25        3.33317e-25        4.39097e-25
328.90        3.88752e-25        3.35559e-25        4.41945e-25
330.53        3.91316e-25        3.37818e-25        4.44814e-25
332.18        3.93898e-25        3.40093e-25        4.47704e-25
333.83        3.96500e-25        3.42385e-25        4.50615e-25
335.48        3.99122e-25        3.44695e-25        4.53548e-25
337.15        4.01763e-25        3.47022e-25        4.56503e-25
338.82        4.04424e-25        3.49366e-25        4.59481e-25
340.51        4.07105e-25        3.51729e-25        4.62481e-25
342.20        4.09806e-25        3.54109e-25        4.65504e-25
343.90        4.12529e-25        3.56508e-25        4.68549e-25
345.61        4.15272e-25        3.58924e-25        4.71619e-25
347.32        4.18036e-25        3.61360e-25        4.74711e-25
349.05        4.20821e-25        3.63814e-25        4.77828e-25
350.78        4.23628e-25        3.66287e-25        4.80969e-25
352.52        4.26454e-25        3.68778e-25        4.84131e-25
354.27        4.29300e-25        3.71285e-25        4.87315e-25
356.03        4.32165e-25        3.73810e-25        4.90519e-25
357.80        4.35049e-25        3.76353e-25        4.93745e-25
359.58        4.37953e-25        3.78913e-25        4.96993e-25
361.36        4.40877e-25        3.81491e-25        5.00263e-25
363.16        4.43821e-25        3.84088e-25        5.03554e-25
364.96        4.46785e-25        3.86702e-25        5.06868e-25
366.77        4.49769e-25        3.89334e-25        5.10204e-25
368.60        4.52774e-25        3.91985e-25        5.13563e-25
370.43        4.55800e-25        3.94655e-25        5.16945e-25
372.27        4.58846e-25        3.97343e-25        5.20349e-25
374.12        4.61914e-25        4.00050e-25        5.23777e-25
375.97        4.65002e-25        4.02776e-25        5.27228e-25
377.84        4.68113e-25        4.05522e-25        5.30703e-25
379.72        4.71245e-25        4.08287e-25        5.34202e-25
381.60        4.74398e-25        4.11071e-25        5.37725e-25
383.50        4.77574e-25        4.13876e-25        5.41272e-25
385.40        4.80772e-25        4.16700e-25        5.44844e-25
387.32        4.83992e-25        4.19544e-25        5.48441e-25
389.24        4.87236e-25        4.22409e-25        5.52062e-25
391.17        4.90502e-25        4.25294e-25        5.55709e-25
393.12        4.93791e-25        4.28200e-25        5.59381e-25
395.07        4.97103e-25        4.31126e-25        5.63079e-25
397.03        5.00439e-25        4.34074e-25        5.66803e-25
399.00        5.03798e-25        4.37043e-25        5.70554e-25
400.98        5.07182e-25        4.40033e-25        5.74330e-25
402.98        5.10589e-25        4.43045e-25        5.78134e-25
404.98        5.14021e-25        4.46078e-25        5.81964e-25
406.99        5.17478e-25        4.49134e-25        5.85822e-25
409.01        5.20960e-25        4.52212e-25        5.89708e-25
411.04        5.24468e-25        4.55313e-25        5.93622e-25
413.08        5.28001e-25        4.58437e-25        5.97564e-25
415.13        5.31560e-25        4.61584e-25        6.01535e-25
417.20        5.35145e-25        4.64755e-25        6.05536e-25
419.27        5.38758e-25        4.67949e-25        6.09566e-25
421.35        5.42397e-25        4.71168e-25        6.13626e-25
423.44        5.46064e-25        4.74410e-25        6.17717e-25
425.55        5.49758e-25        4.77678e-25        6.21839e-25
427.66        5.53481e-25        4.80971e-25        6.25991e-25
429.78        5.57232e-25        4.84289e-25        6.30176e-25
431.92        5.61012e-25        4.87632e-25        6.34393e-25
434.06        5.64822e-25        4.91002e-25        6.38642e-25
436.22        5.68661e-25        4.94398e-25        6.42924e-25
438.39        5.72530e-25        4.97821e-25        6.47240e-25
440.56        5.76430e-25        5.01270e-25        6.51590e-25
442.75        5.80361e-25        5.04748e-25        6.55975e-25
444.95        5.84323e-25        5.08253e-25        6.60394e-25
447.16        5.88318e-25        5.11786e-25        6.64849e-25
449.38        5.92344e-25        5.15347e-25        6.69340e-25
451.61        5.96402e-25        5.18937e-25        6.73867e-25
453.86        6.00488e-25        5.22552e-25        6.78424e-25
456.11        6.04602e-25        5.26192e-25        6.83012e-25
458.37        6.08745e-25        5.29858e-25        6.87632e-25
460.65        6.12916e-25        5.33550e-25        6.92283e-25
462.94        6.17117e-25        5.37268e-25        6.96965e-25
465.24        6.21346e-25        5.41012e-25        7.01680e-25
467.55        6.25604e-25        5.44782e-25        7.06427e-25
469.87        6.29893e-25        5.48579e-25        7.11207e-25
472.20        6.34211e-25        5.52402e-25        7.16019e-25
474.55        6.38558e-25        5.56253e-25        7.20864e-25
476.91        6.42937e-25        5.60130e-25        7.25743e-25
479.28        6.47345e-25        5.64035e-25        7.30655e-25
481.66        6.51784e-25        5.67968e-25        7.35601e-25
484.05        6.56254e-25        5.71928e-25        7.40581e-25
486.45        6.60756e-25        5.75916e-25        7.45595e-25
488.87        6.65288e-25        5.79933e-25        7.50644e-25
491.30        6.69853e-25        5.83978e-25        7.55728e-25
493.74        6.74449e-25        5.88051e-25        7.60847e-25
496.19        6.79077e-25        5.92154e-25        7.66001e-25
498.65        6.83738e-25        5.96285e-25        7.71191e-25
501.13        6.88432e-25        6.00446e-25        7.76417e-25
503.62        6.93158e-25        6.04636e-25        7.81679e-25
506.12        6.97917e-25        6.08856e-25        7.86978e-25
508.63        7.02710e-25        6.13106e-25        7.92314e-25
511.16        7.07536e-25        6.17386e-25        7.97686e-25
513.70        7.12396e-25        6.21696e-25        8.03096e-25
516.25        7.17291e-25        6.26037e-25        8.08544e-25
518.81        7.22219e-25        6.30408e-25        8.14029e-25
521.39        7.27182e-25        6.34811e-25        8.19553e-25
523.98        7.32180e-25        6.39244e-25        8.25115e-25
526.58        7.37213e-25        6.43709e-25        8.30716e-25
529.20        7.42281e-25        6.48206e-25        8.36355e-25
531.82        7.47384e-25        6.52734e-25        8.42034e-25
534.47        7.52524e-25        6.57294e-25        8.47753e-25
537.12        7.57699e-25        6.61887e-25        8.53511e-25
539.79        7.62910e-25        6.66511e-25        8.59310e-25
542.47        7.68158e-25        6.71169e-25        8.65148e-25
545.16        7.73443e-25        6.75859e-25        8.71028e-25
547.87        7.78765e-25        6.80582e-25        8.76948e-25
550.59        7.84124e-25        6.85338e-25        8.82910e-25
553.33        7.89519e-25        6.90127e-25        8.88911e-25
556.07        7.94952e-25        6.94950e-25        8.94954e-25
558.84        8.00421e-25        6.99806e-25        9.01037e-25
561.61        8.05929e-25        7.04696e-25        9.07162e-25
564.40        8.11475e-25        7.09621e-25        9.13329e-25
567.20        8.17060e-25        7.14582e-25        9.19539e-25
570.02        8.22685e-25        7.19578e-25        9.25793e-25
572.85        8.28351e-25        7.24611e-25        9.32091e-25
575.70        8.34058e-25        7.29680e-25        9.38435e-25
578.56        8.39806e-25        7.34788e-25        9.44825e-25
581.43        8.45597e-25        7.39933e-25        9.51261e-25
584.32        8.51431e-25        7.45118e-25        9.57745e-25
587.22        8.57310e-25        7.50342e-25        9.64278e-25
590.14        8.63233e-25        7.55606e-25        9.70860e-25
593.07        8.69202e-25        7.60912e-25        9.77492e-25
596.01        8.75217e-25        7.66259e-25        9.84176e-25
598.97        8.81280e-25        7.71648e-25        9.90912e-25
601.95        8.87391e-25        7.77081e-25        9.97700e-25
604.94        8.93550e-25        7.82558e-25        1.00454e-24
607.94        8.99758e-25        7.88078e-25        1.01144e-24
610.96        9.06015e-25        7.93641e-25        1.01839e-24
613.99        9.12320e-25        7.99249e-25        1.02539e-24
617.04        9.18674e-25        8.04900e-25        1.03245e-24
620.11        9.25077e-25        8.10594e-25        1.03956e-24
623.19        9.31528e-25        8.16332e-25        1.04672e-24
626.28        9.38027e-25        8.22114e-25        1.05394e-24
629.39        9.44575e-25        8.27939e-25        1.06121e-24
632.52        9.51172e-25        8.33807e-25        1.06854e-24
635.66        9.57816e-25        8.39718e-25        1.07591e-24
638.82        9.64508e-25        8.45673e-25        1.08334e-24
641.99        9.71248e-25        8.51670e-25        1.09083e-24
645.18        9.78036e-25        8.57710e-25        1.09836e-24
648.38        9.84871e-25        8.63792e-25        1.10595e-24
651.60        9.91753e-25        8.69917e-25        1.11359e-24
654.84        9.98682e-25        8.76084e-25        1.12128e-24
658.09        1.00566e-24        8.82295e-25        1.12902e-24
661.36        1.01269e-24        8.88550e-25        1.13683e-24
664.65        1.01977e-24        8.94851e-25        1.14468e-24
667.95        1.02690e-24        9.01198e-25        1.15260e-24
671.26        1.03408e-24        9.07594e-25        1.16057e-24
674.60        1.04132e-24        9.14038e-25        1.16860e-24
677.95        1.04862e-24        9.20532e-25        1.17670e-24
681.32        1.05597e-24        9.27078e-25        1.18486e-24
684.70        1.06338e-24        9.33677e-25        1.19309e-24
688.10        1.07085e-24        9.40329e-25        1.20138e-24
691.52        1.07839e-24        9.47038e-25        1.20974e-24
694.95        1.08599e-24        9.53803e-25        1.21817e-24
698.40        1.09365e-24        9.60626e-25        1.22668e-24
701.87        1.10138e-24        9.67509e-25        1.23526e-24
705.36        1.10918e-24        9.74447e-25        1.24391e-24
708.86        1.11703e-24        9.81440e-25        1.25262e-24
712.38        1.12495e-24        9.88487e-25        1.26140e-24
715.92        1.13292e-24        9.95590e-25        1.27025e-24
719.47        1.14096e-24        1.00275e-24        1.27917e-24
723.05        1.14906e-24        1.00996e-24        1.28815e-24
726.64        1.15721e-24        1.01723e-24        1.29720e-24
730.25        1.16543e-24        1.02455e-24        1.30632e-24
733.87        1.17371e-24        1.03192e-24        1.31550e-24
737.52        1.18205e-24        1.03935e-24        1.32475e-24
741.18        1.19045e-24        1.04684e-24        1.33406e-24
744.86        1.19891e-24        1.05437e-24        1.34344e-24
748.56        1.20742e-24        1.06196e-24        1.35289e-24
752.28        1.21600e-24        1.06961e-24        1.36239e-24
756.02        1.22464e-24        1.07730e-24        1.37197e-24
759.77        1.23333e-24        1.08506e-24        1.38161e-24
763.55        1.24209e-24        1.09286e-24        1.39132e-24
767.34        1.25091e-24        1.10072e-24        1.40109e-24
771.15        1.25979e-24        1.10864e-24        1.41094e-24
774.98        1.26873e-24        1.11662e-24        1.42085e-24
778.83        1.27774e-24        1.12465e-24        1.43083e-24
782.70        1.28681e-24        1.13274e-24        1.44089e-24
786.58        1.29595e-24        1.14089e-24        1.45102e-24
790.49        1.30516e-24        1.14910e-24        1.46122e-24
794.41        1.31444e-24        1.15737e-24        1.47150e-24
798.36        1.32378e-24        1.16571e-24        1.48185e-24
802.33        1.33320e-24        1.17411e-24        1.49229e-24
806.31        1.34268e-24        1.18257e-24        1.50280e-24
810.31        1.35224e-24        1.19109e-24        1.51339e-24
814.34        1.36187e-24        1.19968e-24        1.52406e-24
818.38        1.37157e-24        1.20834e-24        1.53481e-24
822.45        1.38135e-24        1.21706e-24        1.54564e-24
826.53        1.39120e-24        1.22585e-24        1.55655e-24
830.64        1.40113e-24        1.23471e-24        1.56755e-24
834.76        1.41113e-24        1.24364e-24        1.57863e-24
838.91        1.42121e-24        1.25263e-24        1.58980e-24
843.08        1.43137e-24        1.26169e-24        1.60105e-24
847.26        1.44161e-24        1.27083e-24        1.61239e-24
851.47        1.45192e-24        1.28003e-24        1.62381e-24
855.70        1.46232e-24        1.28931e-24        1.63533e-24
859.95        1.47279e-24        1.29866e-24        1.64693e-24
864.22        1.48335e-24        1.30808e-24        1.65862e-24
868.51        1.49399e-24        1.31757e-24        1.67041e-24
872.83        1.50471e-24        1.32714e-24        1.68228e-24
877.16        1.51552e-24        1.33678e-24        1.69425e-24
881.52        1.52641e-24        1.34650e-24        1.70632e-24
885.90        1.53739e-24        1.35630e-24        1.71847e-24
890.30        1.54845e-24        1.36617e-24        1.73073e-24
894.72        1.55960e-24        1.37612e-24        1.74308e-24
899.16        1.57084e-24        1.38615e-24        1.75553e-24
903.63        1.58216e-24        1.39626e-24        1.76807e-24
908.11        1.59358e-24        1.40644e-24        1.78071e-24
912.62        1.60507e-24        1.41670e-24        1.79344e-24
917.16        1.61665e-24        1.42704e-24        1.80627e-24
921.71        1.62832e-24        1.43746e-24        1.81919e-24
926.29        1.64008e-24        1.44795e-24        1.83221e-24
930.89        1.65193e-24        1.45853e-24        1.84532e-24
935.51        1.66386e-24        1.46919e-24        1.85854e-24
940.16        1.67589e-24        1.47993e-24        1.87185e-24
944.83        1.68801e-24        1.49075e-24        1.88527e-24
949.52        1.70022e-24        1.50166e-24        1.89879e-24
954.24        1.71253e-24        1.51265e-24        1.91241e-24
958.98        1.72493e-24        1.52372e-24        1.92613e-24
963.74        1.73742e-24        1.53488e-24        1.93996e-24
968.53        1.75001e-24        1.54613e-24        1.95389e-24
973.34        1.76270e-24        1.55747e-24        1.96793e-24
978.17        1.77549e-24        1.56890e-24        1.98208e-24
983.03        1.78838e-24        1.58042e-24        1.99635e-24
987.91        1.80137e-24        1.59202e-24        2.01072e-24
992.82        1.81446e-24        1.60372e-24        2.02520e-24
997.75        1.82766e-24        1.61552e-24        2.03980e-24
1002.70        1.84096e-24        1.62740e-24        2.05451e-24
1007.68        1.85436e-24        1.63939e-24        2.06934e-24
1012.69        1.86787e-24        1.65146e-24        2.08428e-24
1017.72        1.88149e-24        1.66364e-24        2.09935e-24
1022.77        1.89522e-24        1.67591e-24        2.11453e-24
1027.85        1.90906e-24        1.68828e-24        2.12983e-24
1032.96        1.92301e-24        1.70076e-24        2.14526e-24
1038.09        1.93707e-24        1.71333e-24        2.16080e-24
1043.24        1.95124e-24        1.72600e-24        2.17648e-24
1048.42        1.96553e-24        1.73878e-24        2.19227e-24
1053.63        1.97993e-24        1.75166e-24        2.20820e-24
1058.86        1.99445e-24        1.76464e-24        2.22425e-24
1064.12        2.00908e-24        1.77773e-24        2.24043e-24
1069.41        2.02383e-24        1.79093e-24        2.25674e-24
1074.72        2.03871e-24        1.80423e-24        2.27318e-24
1080.06        2.05370e-24        1.81765e-24        2.28976e-24
1085.42        2.06882e-24        1.83117e-24        2.30647e-24
1090.81        2.08406e-24        1.84480e-24        2.32331e-24
1096.23        2.09942e-24        1.85855e-24        2.34030e-24
1101.67        2.11491e-24        1.87240e-24        2.35742e-24
1107.14        2.13053e-24        1.88638e-24        2.37468e-24
1112.64        2.14627e-24        1.90046e-24        2.39208e-24
1118.17        2.16215e-24        1.91467e-24        2.40963e-24
1123.72        2.17815e-24        1.92899e-24        2.42732e-24
1129.30        2.19429e-24        1.94343e-24        2.44515e-24
1134.91        2.21057e-24        1.95799e-24        2.46314e-24
1140.55        2.22698e-24        1.97268e-24        2.48127e-24
1146.21        2.24352e-24        1.98749e-24        2.49956e-24
1151.91        2.26021e-24        2.00242e-24        2.51801e-24
1157.63        2.27704e-24        2.01748e-24        2.53660e-24
1163.38        2.29402e-24        2.03267e-24        2.55536e-24
1169.15        2.31113e-24        2.04799e-24        2.57428e-24
1174.96        2.32840e-24        2.06344e-24        2.59336e-24
1180.80        2.34581e-24        2.07902e-24        2.61260e-24
1186.66        2.36338e-24        2.09474e-24        2.63201e-24
1192.55        2.38109e-24        2.11060e-24        2.65159e-24
1198.48        2.39896e-24        2.12659e-24        2.67133e-24
1204.43        2.41699e-24        2.14273e-24        2.69126e-24
1210.41        2.43518e-24        2.15900e-24        2.71135e-24
1216.42        2.45352e-24        2.17542e-24        2.73163e-24
1222.46        2.47203e-24        2.19199e-24        2.75208e-24
1228.53        2.49071e-24        2.20870e-24        2.77272e-24
1234.64        2.50955e-24        2.22556e-24        2.79354e-24
1240.77        2.52856e-24        2.24257e-24        2.81455e-24
1246.93        2.54775e-24        2.25974e-24        2.83575e-24
1253.12        2.56709e-24        2.27705e-24        2.85714e-24
1259.35        2.58656e-24        2.29447e-24        2.87865e-24
1265.60        2.60613e-24        2.31199e-24        2.90027e-24
1271.89        2.62581e-24        2.32960e-24        2.92201e-24
1278.20        2.64559e-24        2.34731e-24        2.94387e-24
1284.55        2.66548e-24        2.36512e-24        2.96584e-24
1290.93        2.68548e-24        2.38302e-24        2.98793e-24
1297.34        2.70558e-24        2.40102e-24        3.01013e-24
1303.79        2.72578e-24        2.41911e-24        3.03245e-24
1310.26        2.74609e-24        2.43730e-24        3.05488e-24
1316.77        2.76650e-24        2.45559e-24        3.07742e-24
1323.31        2.78702e-24        2.47396e-24        3.10007e-24
1329.88        2.80764e-24        2.49243e-24        3.12284e-24
1336.49        2.82835e-24        2.51100e-24        3.14571e-24
1343.12        2.84917e-24        2.52965e-24        3.16869e-24
1349.79        2.87008e-24        2.54839e-24        3.19178e-24
1356.50        2.89110e-24        2.56723e-24        3.21497e-24
1363.24        2.91221e-24        2.58615e-24        3.23827e-24
1370.01        2.93341e-24        2.60516e-24        3.26167e-24
1376.81        2.95471e-24        2.62425e-24        3.28517e-24
1383.65        2.97611e-24        2.64344e-24        3.30878e-24
1390.52        2.99759e-24        2.66270e-24        3.33248e-24
1397.43        3.01917e-24        2.68205e-24        3.35628e-24
1404.37        3.04083e-24        2.70148e-24        3.38018e-24
1411.34        3.06258e-24        2.72099e-24        3.40417e-24
1418.35        3.08442e-24        2.74058e-24        3.42825e-24
1425.39        3.10634e-24        2.76025e-24        3.45242e-24
1432.47        3.12834e-24        2.78000e-24        3.47668e-24
1439.59        3.15042e-24        2.79982e-24        3.50103e-24
1446.74        3.17259e-24        2.81971e-24        3.52547e-24
1453.92        3.19483e-24        2.83967e-24        3.54998e-24
1461.14        3.21714e-24        2.85970e-24        3.57458e-24
1468.40        3.23953e-24        2.87981e-24        3.59925e-24
1475.69        3.26199e-24        2.89997e-24        3.62400e-24
1483.02        3.28451e-24        2.92020e-24        3.64882e-24
1490.39        3.30710e-24        2.94049e-24        3.67371e-24
1497.79        3.32976e-24        2.96085e-24        3.69867e-24
1505.23        3.35248e-24        2.98126e-24        3.72370e-24
1512.70        3.37525e-24        3.00172e-24        3.74878e-24
1520.22        3.39808e-24        3.02224e-24        3.77393e-24
1527.77        3.42097e-24        3.04281e-24        3.79913e-24
1535.36        3.44391e-24        3.06343e-24        3.82439e-24
1542.98        3.46689e-24        3.08409e-24        3.84969e-24
1550.64        3.48993e-24        3.10480e-24        3.87505e-24
1558.35        3.51300e-24        3.12556e-24        3.90045e-24
1566.08        3.53612e-24        3.14635e-24        3.92590e-24
1573.86        3.55928e-24        3.16718e-24        3.95138e-24
1581.68        3.58247e-24        3.18804e-24        3.97690e-24
1589.54        3.60569e-24        3.20894e-24        4.00245e-24
1597.43        3.62894e-24        3.22986e-24        4.02802e-24
1605.36        3.65222e-24        3.25081e-24        4.05363e-24
1613.34        3.67552e-24        3.27179e-24        4.07925e-24
1621.35        3.69884e-24        3.29278e-24        4.10490e-24
1629.40        3.72217e-24        3.31379e-24        4.13055e-24
1637.49        3.74552e-24        3.33482e-24        4.15622e-24
1645.63        3.76887e-24        3.35586e-24        4.18189e-24
1653.80        3.79223e-24        3.37690e-24        4.20756e-24
1662.01        3.81559e-24        3.39795e-24        4.23323e-24
1670.27        3.83894e-24        3.41899e-24        4.25889e-24
1678.56        3.86228e-24        3.44004e-24        4.28453e-24
1686.90        3.88562e-24        3.46107e-24        4.31016e-24
1695.28        3.90893e-24        3.48209e-24        4.33577e-24
1703.70        3.93222e-24        3.50310e-24        4.36135e-24
1712.16        3.95549e-24        3.52409e-24        4.38689e-24
1720.66        3.97873e-24        3.54505e-24        4.41240e-24
1729.21        4.00192e-24        3.56599e-24        4.43786e-24
1737.80        4.02508e-24        3.58689e-24        4.46327e-24
1746.43        4.04819e-24        3.60775e-24        4.48863e-24
1755.10        4.07127e-24        3.62859e-24        4.51395e-24
1763.82        4.09441e-24        3.64948e-24        4.53933e-24
1772.58        4.11761e-24        3.67044e-24        4.56478e-24
1781.38        4.14089e-24        3.69147e-24        4.59031e-24
1790.23        4.16424e-24        3.71257e-24        4.61591e-24
1799.12        4.18765e-24        3.73372e-24        4.64157e-24
1808.05        4.21113e-24        3.75494e-24        4.66731e-24
1817.03        4.23467e-24        3.77623e-24        4.69312e-24
1826.06        4.25828e-24        3.79757e-24        4.71899e-24
1835.13        4.28195e-24        3.81898e-24        4.74493e-24
1844.24        4.30569e-24        3.84044e-24        4.77094e-24
1853.40        4.32949e-24        3.86197e-24        4.79701e-24
1862.61        4.35335e-24        3.88355e-24        4.82314e-24
1871.86        4.37726e-24        3.90519e-24        4.84933e-24
1881.15        4.40124e-24        3.92689e-24        4.87559e-24
1890.50        4.42527e-24        3.94864e-24        4.90190e-24
1899.89        4.44936e-24        3.97045e-24        4.92827e-24
1909.32        4.47351e-24        3.99231e-24        4.95470e-24
1918.80        4.49771e-24        4.01423e-24        4.98118e-24
1928.33        4.52196e-24        4.03619e-24        5.00772e-24
1937.91        4.54626e-24        4.05820e-24        5.03431e-24
1947.54        4.57061e-24        4.08027e-24        5.06095e-24
1957.21        4.59501e-24        4.10238e-24        5.08764e-24
1966.93        4.61946e-24        4.12454e-24        5.11438e-24
1976.70        4.64395e-24        4.14674e-24        5.14116e-24
1986.51        4.66849e-24        4.16899e-24        5.16799e-24
1996.38        4.69307e-24        4.19128e-24        5.19486e-24
2006.30        4.71769e-24        4.21361e-24        5.22177e-24
2016.26        4.74235e-24        4.23598e-24        5.24872e-24
2026.27        4.76705e-24        4.25838e-24        5.27571e-24
2036.34        4.79178e-24        4.28083e-24        5.30273e-24
2046.45        4.81655e-24        4.30331e-24        5.32979e-24
2056.61        4.84136e-24        4.32583e-24        5.35688e-24
2066.83        4.86619e-24        4.34838e-24        5.38401e-24
2077.09        4.89106e-24        4.37096e-24        5.41116e-24
2087.41        4.91596e-24        4.39357e-24        5.43834e-24
2097.78        4.94088e-24        4.41622e-24        5.46555e-24
2108.19        4.96583e-24        4.43889e-24        5.49278e-24
2118.67        4.99081e-24        4.46158e-24        5.52003e-24
2129.19        5.01580e-24        4.48430e-24        5.54730e-24
2139.76        5.04082e-24        4.50704e-24        5.57459e-24
2150.39        5.06585e-24        4.52980e-24        5.60190e-24
2161.07        5.09090e-24        4.55259e-24        5.62922e-24
2171.80        5.11597e-24        4.57539e-24        5.65655e-24
2182.59        5.14105e-24        4.59820e-24        5.68390e-24
2193.43        5.16614e-24        4.62103e-24        5.71125e-24
2204.32        5.19124e-24        4.64387e-24        5.73860e-24
2215.27        5.21634e-24        4.66673e-24        5.76596e-24
2226.27        5.24145e-24        4.68959e-24        5.79332e-24
2237.33        5.26657e-24        4.71246e-24        5.82068e-24
2248.44        5.29168e-24        4.73533e-24        5.84803e-24
2259.61        5.31679e-24        4.75820e-24        5.87538e-24
2270.83        5.34190e-24        4.78108e-24        5.90272e-24
2282.11        5.36700e-24        4.80395e-24        5.93005e-24
2293.44        5.39209e-24        4.82682e-24        5.95736e-24
2304.83        5.41718e-24        4.84969e-24        5.98466e-24
2316.28        5.44224e-24        4.87254e-24        6.01194e-24
2327.78        5.46729e-24        4.89539e-24        6.03920e-24
2339.34        5.49233e-24        4.91822e-24        6.06643e-24
2350.96        5.51734e-24        4.94104e-24        6.09364e-24
2362.64        5.54233e-24        4.96384e-24        6.12081e-24
2374.37        5.56729e-24        4.98662e-24        6.14795e-24
2386.17        5.59222e-24        5.00938e-24        6.17506e-24
2398.02        5.61712e-24        5.03212e-24        6.20213e-24
2409.93        5.64199e-24        5.05482e-24        6.22915e-24
2421.90        5.66682e-24        5.07750e-24        6.25613e-24
2433.92        5.69160e-24        5.10014e-24        6.28306e-24
2446.01        5.71635e-24        5.12275e-24        6.30994e-24
2458.16        5.74104e-24        5.14532e-24        6.33677e-24
2470.37        5.76569e-24        5.16785e-24        6.36353e-24
2482.64        5.79029e-24        5.19033e-24        6.39024e-24
2494.97        5.81482e-24        5.21277e-24        6.41688e-24
2507.36        5.83933e-24        5.23518e-24        6.44348e-24
2519.81        5.86395e-24        5.25769e-24        6.47020e-24
2532.33        5.88868e-24        5.28032e-24        6.49703e-24
2544.90        5.91353e-24        5.30306e-24        6.52400e-24
2557.54        5.93851e-24        5.32592e-24        6.55110e-24
2570.24        5.96362e-24        5.34890e-24        6.57834e-24
2583.01        5.98887e-24        5.37201e-24        6.60573e-24
2595.84        6.01426e-24        5.39525e-24        6.63326e-24
2608.73        6.03979e-24        5.41863e-24        6.66095e-24
2621.69        6.06547e-24        5.44214e-24        6.68880e-24
2634.71        6.09131e-24        5.46581e-24        6.71681e-24
2647.79        6.11731e-24        5.48962e-24        6.74500e-24
2660.94        6.14347e-24        5.51358e-24        6.77336e-24
2674.16        6.16980e-24        5.53770e-24        6.80190e-24
2687.44        6.19631e-24        5.56199e-24        6.83063e-24
2700.79        6.22300e-24        5.58644e-24        6.85956e-24
2714.20        6.24988e-24        5.61107e-24        6.88868e-24
2727.68        6.27695e-24        5.63588e-24        6.91802e-24
2741.23        6.30422e-24        5.66087e-24        6.94757e-24
2754.84        6.33170e-24        5.68606e-24        6.97735e-24
2768.52        6.35940e-24        5.71144e-24        7.00736e-24
2782.27        6.38732e-24        5.73703e-24        7.03761e-24
2796.09        6.41546e-24        5.76282e-24        7.06810e-24
2809.98        6.44384e-24        5.78884e-24        7.09885e-24
2823.93        6.47247e-24        5.81508e-24        7.12986e-24
2837.96        6.50135e-24        5.84154e-24        7.16115e-24
2852.05        6.53049e-24        5.86825e-24        7.19272e-24
2866.22        6.55989e-24        5.89521e-24        7.22458e-24
2880.45        6.58958e-24        5.92242e-24        7.25674e-24
2894.76        6.61955e-24        5.94989e-24        7.28922e-24
2909.14        6.64982e-24        5.97763e-24        7.32201e-24
2923.59        6.68039e-24        6.00565e-24        7.35514e-24
2938.11        6.71128e-24        6.03395e-24        7.38861e-24
2952.70        6.74250e-24        6.06256e-24        7.42244e-24
2967.36        6.77405e-24        6.09147e-24        7.45663e-24
2982.10        6.80594e-24        6.12069e-24        7.49120e-24
2996.91        6.83820e-24        6.15024e-24        7.52616e-24
3011.79        6.87083e-24        6.18013e-24        7.56153e-24
3026.75        6.90384e-24        6.21036e-24        7.59731e-24
3041.78        6.93724e-24        6.24095e-24        7.63352e-24
3056.89        6.97105e-24        6.27191e-24        7.67018e-24
3072.07        7.00527e-24        6.30325e-24        7.70730e-24
3087.33        7.03994e-24        6.33498e-24        7.74489e-24
3102.66        7.07505e-24        6.36712e-24        7.78298e-24
3118.07        7.11062e-24        6.39967e-24        7.82157e-24
3133.56        7.14667e-24        6.43265e-24        7.86068e-24
3149.12        7.18321e-24        6.46608e-24        7.90033e-24
3164.76        7.22026e-24        6.49997e-24        7.94054e-24
3180.48        7.25783e-24        6.53433e-24        7.98133e-24
3196.28        7.29594e-24        6.56917e-24        8.02271e-24
3212.15        7.33461e-24        6.60452e-24        8.06470e-24
3228.10        7.37385e-24        6.64038e-24        8.10732e-24
3244.14        7.41368e-24        6.67678e-24        8.15059e-24
3260.25        7.45413e-24        6.71372e-24        8.19454e-24
3276.44        7.49521e-24        6.75123e-24        8.23918e-24
3292.71        7.53693e-24        6.78933e-24        8.28453e-24
3309.07        7.57932e-24        6.82802e-24        8.33062e-24
3325.50        7.62240e-24        6.86734e-24        8.37747e-24
3342.02        7.66620e-24        6.90729e-24        8.42510e-24
3358.62        7.71072e-24        6.94790e-24        8.47354e-24
3375.30        7.75600e-24        6.98919e-24        8.52282e-24
3392.06        7.80206e-24        7.03117e-24        8.57295e-24
3408.91        7.84892e-24        7.07387e-24        8.62396e-24
3425.84        7.89660e-24        7.11731e-24        8.67589e-24
3442.85        7.94513e-24        7.16151e-24        8.72876e-24
3459.95        7.99454e-24        7.20649e-24        8.78259e-24
3477.13        8.04485e-24        7.25228e-24        8.83742e-24
3494.40        8.09608e-24        7.29889e-24        8.89327e-24
3511.76        8.14821e-24        7.34631e-24        8.95011e-24
3529.20        8.20108e-24        7.39440e-24        9.00775e-24
3546.73        8.25468e-24        7.44315e-24        9.06620e-24
3564.34        8.30903e-24        7.49258e-24        9.12548e-24
3582.04        8.36416e-24        7.54272e-24        9.18561e-24
3599.83        8.42009e-24        7.59358e-24        9.24661e-24
3617.71        8.47683e-24        7.64517e-24        9.30850e-24
3635.68        8.53441e-24        7.69752e-24        9.37131e-24
3653.74        8.59285e-24        7.75065e-24        9.43505e-24
3671.88        8.65217e-24        7.80457e-24        9.49977e-24
3690.12        8.71239e-24        7.85931e-24        9.56547e-24
3708.45        8.77354e-24        7.91489e-24        9.63218e-24
3726.87        8.83563e-24        7.97132e-24        9.69994e-24
3745.37        8.89870e-24        8.02863e-24        9.76877e-24
3763.98        8.96277e-24        8.08685e-24        9.83869e-24
3782.67        9.02786e-24        8.14599e-24        9.90973e-24
3801.46        9.09400e-24        8.20607e-24        9.98193e-24
3820.34        9.16122e-24        8.26713e-24        1.00553e-23
3839.31        9.22954e-24        8.32918e-24        1.01299e-23
3858.38        9.29899e-24        8.39226e-24        1.02057e-23
3877.54        9.36961e-24        8.45638e-24        1.02828e-23
3896.80        9.44141e-24        8.52158e-24        1.03613e-23
3916.15        9.51444e-24        8.58788e-24        1.04410e-23
3935.60        9.58872e-24        8.65530e-24        1.05221e-23
3955.15        9.66428e-24        8.72388e-24        1.06047e-23
3974.79        9.74116e-24        8.79365e-24        1.06887e-23
3994.53        9.81938e-24        8.86463e-24        1.07741e-23
4014.37        9.89899e-24        8.93686e-24        1.08611e-23
4034.31        9.98002e-24        9.01037e-24        1.09497e-23
4054.35        1.00625e-23        9.08518e-24        1.10398e-23
4074.48        1.01465e-23        9.16134e-24        1.11316e-23
4094.72        1.02320e-23        9.23887e-24        1.12251e-23
4115.05        1.03190e-23        9.31782e-24        1.13203e-23
4135.49        1.04077e-23        9.39821e-24        1.14172e-23
4156.03        1.04980e-23        9.48008e-24        1.15160e-23
4176.67        1.05901e-23        9.56348e-24        1.16166e-23
4197.41        1.06838e-23        9.64843e-24        1.17192e-23
4218.26        1.07793e-23        9.73498e-24        1.18237e-23
4239.21        1.08767e-23        9.82317e-24        1.19302e-23
4260.27        1.09759e-23        9.91303e-24        1.20387e-23
4281.42        1.10770e-23        1.00046e-23        1.21494e-23
4302.69        1.11801e-23        1.00980e-23        1.22622e-23
4324.06        1.12852e-23        1.01931e-23        1.23772e-23
4345.53        1.13923e-23        1.02901e-23        1.24945e-23
4367.11        1.15016e-23        1.03890e-23        1.26141e-23
4388.80        1.16130e-23        1.04899e-23        1.27361e-23
4410.60        1.17267e-23        1.05927e-23        1.28606e-23
4432.51        1.18426e-23        1.06976e-23        1.29876e-23
4454.52        1.19608e-23        1.08046e-23        1.31171e-23
4476.64        1.20815e-23        1.09137e-23        1.32492e-23
4498.88        1.22045e-23        1.10250e-23        1.33841e-23
4521.22        1.23287e-23        1.11373e-23        1.35202e-23
4543.68        1.24523e-23        1.12491e-23        1.36556e-23
4566.24        1.25753e-23        1.13603e-23        1.37902e-23
4588.92        1.26975e-23        1.14709e-23        1.39241e-23
4611.71        1.28189e-23        1.15808e-23        1.40570e-23
4634.62        1.29395e-23        1.16900e-23        1.41890e-23
4657.63        1.30591e-23        1.17983e-23        1.43199e-23
4680.77        1.31777e-23        1.19057e-23        1.44497e-23
4704.01        1.32953e-23        1.20122e-23        1.45783e-23
4727.38        1.34116e-23        1.21177e-23        1.47056e-23
4750.85        1.35268e-23        1.22221e-23        1.48315e-23
4774.45        1.36406e-23        1.23253e-23        1.49560e-23
4798.16        1.37531e-23        1.24273e-23        1.50789e-23
4821.99        1.38640e-23        1.25280e-23        1.52001e-23
4845.94        1.39734e-23        1.26273e-23        1.53196e-23
4870.01        1.40812e-23        1.27251e-23        1.54372e-23
4894.19        1.41871e-23        1.28214e-23        1.55529e-23
4918.50        1.42913e-23        1.29160e-23        1.56665e-23
4942.93        1.43934e-23        1.30089e-23        1.57779e-23
4967.48        1.44935e-23        1.31000e-23        1.58870e-23
4992.15        1.45915e-23        1.31892e-23        1.59938e-23
5016.94        1.46872e-23        1.32764e-23        1.60980e-23
5041.86        1.47805e-23        1.33614e-23        1.61995e-23
5066.90        1.48713e-23        1.34443e-23        1.62983e-23
5092.06        1.49595e-23        1.35248e-23        1.63942e-23
5117.35        1.50450e-23        1.36029e-23        1.64871e-23
5142.77        1.51277e-23        1.36785e-23        1.65768e-23
5168.31        1.52073e-23        1.37515e-23        1.66632e-23
5193.98        1.52839e-23        1.38217e-23        1.67461e-23
5219.78        1.53572e-23        1.38890e-23        1.68254e-23
5245.70        1.54272e-23        1.39534e-23        1.69010e-23
5271.75        1.54936e-23        1.40146e-23        1.69727e-23
5297.94        1.55564e-23        1.40725e-23        1.70403e-23
5324.25        1.56154e-23        1.41271e-23        1.71036e-23
5350.69        1.56704e-23        1.41782e-23        1.71626e-23
5377.26        1.57213e-23        1.42256e-23        1.72170e-23
5403.97        1.57679e-23        1.42692e-23        1.72667e-23
5430.81        1.58101e-23        1.43088e-23        1.73114e-23
5457.78        1.58477e-23        1.43444e-23        1.73510e-23
5484.89        1.58805e-23        1.43757e-23        1.73853e-23
5512.13        1.59089e-23        1.44031e-23        1.74148e-23
5539.51        1.59375e-23        1.44306e-23        1.74443e-23
5567.02        1.59671e-23        1.44592e-23        1.74751e-23
5594.67        1.59979e-23        1.44887e-23        1.75070e-23
5622.45        1.60298e-23        1.45194e-23        1.75403e-23
5650.38        1.60631e-23        1.45512e-23        1.75750e-23
5678.44        1.60976e-23        1.45842e-23        1.76111e-23
5706.64        1.61336e-23        1.46184e-23        1.76487e-23
5734.98        1.61710e-23        1.46541e-23        1.76880e-23
5763.47        1.62100e-23        1.46911e-23        1.77289e-23
5792.09        1.62506e-23        1.47295e-23        1.77716e-23
5820.86        1.62929e-23        1.47696e-23        1.78162e-23
5849.77        1.63369e-23        1.48112e-23        1.78627e-23
5878.82        1.63828e-23        1.48545e-23        1.79112e-23
5908.02        1.64307e-23        1.48995e-23        1.79619e-23
5937.36        1.64806e-23        1.49464e-23        1.80148e-23
5966.85        1.65326e-23        1.49952e-23        1.80700e-23
5996.48        1.65868e-23        1.50460e-23        1.81276e-23
6026.26        1.66433e-23        1.50988e-23        1.81878e-23
6056.19        1.67022e-23        1.51539e-23        1.82506e-23
6086.27        1.67636e-23        1.52112e-23        1.83161e-23
6116.50        1.68276e-23        1.52708e-23        1.83845e-23
6146.88        1.68944e-23        1.53329e-23        1.84558e-23
6177.40        1.69639e-23        1.53975e-23        1.85303e-23
6208.08        1.70364e-23        1.54647e-23        1.86080e-23
6238.92        1.71119e-23        1.55347e-23        1.86890e-23
6269.90        1.71905e-23        1.56075e-23        1.87735e-23
6301.04        1.72725e-23        1.56833e-23        1.88616e-23
6332.34        1.73578e-23        1.57622e-23        1.89535e-23
6363.79        1.74467e-23        1.58442e-23        1.90492e-23
6395.39        1.75393e-23        1.59296e-23        1.91490e-23
6427.15        1.76357e-23        1.60183e-23        1.92530e-23
6459.07        1.77360e-23        1.61106e-23        1.93613e-23
6491.15        1.78404e-23        1.62066e-23        1.94741e-23
6523.39        1.79490e-23        1.63064e-23        1.95916e-23
6555.79        1.80620e-23        1.64101e-23        1.97139e-23
6588.35        1.81796e-23        1.65179e-23        1.98412e-23
6621.07        1.83018e-23        1.66299e-23        1.99737e-23
6653.95        1.84289e-23        1.67463e-23        2.01115e-23
6687.00        1.85611e-23        1.68672e-23        2.02549e-23
6720.21        1.86984e-23        1.69928e-23        2.04040e-23
6753.59        1.88411e-23        1.71232e-23        2.05591e-23
6787.13        1.89894e-23        1.72586e-23        2.07203e-23
6820.84        1.91434e-23        1.73991e-23        2.08878e-23
6854.71        1.93034e-23        1.75450e-23        2.10618e-23
6888.76        1.94695e-23        1.76964e-23        2.12427e-23
6922.97        1.96420e-23        1.78534e-23        2.14305e-23
6957.35        1.98210e-23        1.80164e-23        2.16255e-23
6991.91        2.00067e-23        1.81854e-23        2.18280e-23
7026.63        2.01976e-23        1.83591e-23        2.20362e-23
7061.53        2.03898e-23        1.85338e-23        2.22458e-23
7096.60        2.05830e-23        1.87095e-23        2.24564e-23
7131.85        2.07771e-23        1.88862e-23        2.26681e-23
7167.27        2.09723e-23        1.90637e-23        2.28809e-23
7202.87        2.11685e-23        1.92422e-23        2.30948e-23
7238.64        2.13656e-23        1.94216e-23        2.33096e-23
7274.59        2.15637e-23        1.96018e-23        2.35255e-23
7310.72        2.17627e-23        1.97829e-23        2.37424e-23
7347.03        2.19626e-23        1.99649e-23        2.39603e-23
7383.52        2.21634e-23        2.01476e-23        2.41791e-23
7420.19        2.23650e-23        2.03312e-23        2.43989e-23
7457.04        2.25676e-23        2.05155e-23        2.46196e-23
7494.07        2.27709e-23        2.07007e-23        2.48411e-23
7531.29        2.29750e-23        2.08866e-23        2.50635e-23
7568.70        2.31800e-23        2.10732e-23        2.52868e-23
7606.29        2.33856e-23        2.12605e-23        2.55108e-23
7644.07        2.35920e-23        2.14485e-23        2.57356e-23
7682.03        2.37991e-23        2.16371e-23        2.59612e-23
7720.18        2.40069e-23        2.18264e-23        2.61874e-23
7758.52        2.42153e-23        2.20163e-23        2.64144e-23
7797.06        2.44244e-23        2.22068e-23        2.66420e-23
7835.78        2.46340e-23        2.23978e-23        2.68702e-23
7874.70        2.48441e-23        2.25893e-23        2.70989e-23
7913.81        2.50548e-23        2.27814e-23        2.73282e-23
7953.11        2.52660e-23        2.29739e-23        2.75581e-23
7992.61        2.54776e-23        2.31668e-23        2.77883e-23
8032.31        2.56896e-23        2.33602e-23        2.80190e-23
8072.20        2.59020e-23        2.35539e-23        2.82501e-23
8112.29        2.61147e-23        2.37479e-23        2.84814e-23
8152.58        2.63276e-23        2.39422e-23        2.87131e-23
8193.07        2.65408e-23        2.41367e-23        2.89449e-23
8233.76        2.67542e-23        2.43315e-23        2.91770e-23
8274.65        2.69677e-23        2.45264e-23        2.94091e-23
8315.75        2.71813e-23        2.47214e-23        2.96413e-23
8357.05        2.73949e-23        2.49164e-23        2.98735e-23
8398.56        2.76085e-23        2.51115e-23        3.01056e-23
8440.27        2.78220e-23        2.53065e-23        3.03375e-23
8482.19        2.80353e-23        2.55014e-23        3.05693e-23
8524.31        2.82485e-23        2.56962e-23        3.08008e-23
8566.65        2.84613e-23        2.58907e-23        3.10319e-23
8609.20        2.86738e-23        2.60850e-23        3.12626e-23
8651.95        2.88859e-23        2.62789e-23        3.14929e-23
8694.92        2.90975e-23        2.64725e-23        3.17225e-23
8738.11        2.93086e-23        2.66656e-23        3.19515e-23
8781.50        2.95190e-23        2.68582e-23        3.21798e-23
8825.12        2.97287e-23        2.70501e-23        3.24073e-23
8868.95        2.99377e-23        2.72415e-23        3.26339e-23
8913.00        3.01457e-23        2.74320e-23        3.28594e-23
8957.26        3.03528e-23        2.76218e-23        3.30839e-23
9001.75        3.05589e-23        2.78107e-23        3.33072e-23
9046.46        3.07651e-23        2.79997e-23        3.35306e-23
9091.39        3.09726e-23        2.81899e-23        3.37553e-23
9136.54        3.11813e-23        2.83812e-23        3.39814e-23
9181.91        3.13913e-23        2.85737e-23        3.42088e-23
9227.52        3.16025e-23        2.87674e-23        3.44375e-23
9273.35        3.18150e-23        2.89622e-23        3.46677e-23
9319.40        3.20287e-23        2.91583e-23        3.48992e-23
9365.69        3.22438e-23        2.93555e-23        3.51321e-23
9412.20        3.24602e-23        2.95540e-23        3.53664e-23
9458.95        3.26779e-23        2.97537e-23        3.56021e-23
9505.92        3.28970e-23        2.99546e-23        3.58393e-23
9553.14        3.31174e-23        3.01568e-23        3.60780e-23
9600.58        3.33392e-23        3.03602e-23        3.63181e-23
9648.26        3.35623e-23        3.05650e-23        3.65597e-23
9696.18        3.37869e-23        3.07710e-23        3.68027e-23
9744.34        3.40128e-23        3.09783e-23        3.70473e-23
9792.73        3.42402e-23        3.11870e-23        3.72935e-23
9841.37        3.44691e-23        3.13970e-23        3.75412e-23
9890.25        3.46994e-23        3.16083e-23        3.77904e-23
9939.37        3.49312e-23        3.18210e-23        3.80413e-23
9988.73        3.51644e-23        3.20351e-23        3.82938e-23


==> anc/cc_3fhl_constraints.txt <==
#DM constraints, cc, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05                nan                nan                nan
 10.09                nan                nan                nan
 10.14                nan                nan                nan
 10.19                nan                nan                nan
 10.23                nan                nan                nan
 10.28                nan                nan                nan
 10.33                nan                nan                nan
 10.38        2.49072e-21        2.22701e-21        2.75444e-21
 10.42        7.86172e-22        7.02931e-22        8.69412e-22
 10.47        4.31660e-22        3.85954e-22        4.77365e-22
 10.52        2.83039e-22        2.53070e-22        3.13008e-22
 10.57        2.03295e-22        1.81768e-22        2.24821e-22
 10.62        1.54512e-22        1.38151e-22        1.70873e-22
 10.67        1.22102e-22        1.09173e-22        1.35032e-22
 10.72        9.93023e-23        8.87870e-23        1.09818e-22
 10.77        8.25695e-23        7.38260e-23        9.13131e-23
 10.81        6.98819e-23        6.24818e-23        7.72821e-23
 10.86        6.00074e-23        5.36528e-23        6.63620e-23
 10.91        5.21564e-23        4.66331e-23        5.76797e-23
 10.97        4.58018e-23        4.09514e-23        5.06522e-23
 11.02        4.05799e-23        3.62824e-23        4.48774e-23
 11.07        3.62323e-23        3.23952e-23        4.00695e-23
 11.12        3.25713e-23        2.91218e-23        3.60208e-23
 11.17        2.94574e-23        2.63377e-23        3.25772e-23
 11.22        2.67853e-23        2.39485e-23        2.96221e-23
 11.27        2.44740e-23        2.18819e-23        2.70661e-23
 11.32        2.24604e-23        2.00816e-23        2.48393e-23
 11.38        2.06950e-23        1.85031e-23        2.28869e-23
 11.43        1.91379e-23        1.71108e-23        2.11649e-23
 11.48        1.77572e-23        1.58763e-23        1.96380e-23
 11.54        1.65268e-23        1.47763e-23        1.82774e-23
 11.59        1.54255e-23        1.37916e-23        1.70595e-23
 11.64        1.44356e-23        1.29065e-23        1.59647e-23
 11.70        1.35423e-23        1.21078e-23        1.49768e-23
 11.75        1.27333e-23        1.13845e-23        1.40821e-23
 11.80        1.19982e-23        1.07272e-23        1.32692e-23
 11.86        1.13281e-23        1.01281e-23        1.25281e-23
 11.91        1.07155e-23        9.58035e-24        1.18506e-23
 11.97        1.01539e-23        9.07820e-24        1.12295e-23
 12.02        9.63764e-24        8.61665e-24        1.06586e-23
 12.08        9.16201e-24        8.19139e-24        1.01326e-23
 12.14        8.72274e-24        7.79864e-24        9.64684e-24
 12.19        8.31618e-24        7.43514e-24        9.19723e-24
 12.25        7.93911e-24        7.09800e-24        8.78023e-24
 12.30        7.58871e-24        6.78470e-24        8.39272e-24
 12.36        7.26248e-24        6.49302e-24        8.03193e-24
 12.42        6.95821e-24        6.22098e-24        7.69545e-24
 12.48        6.67395e-24        5.96682e-24        7.38108e-24
 12.53        6.40796e-24        5.72900e-24        7.08692e-24
 12.59        6.15867e-24        5.50611e-24        6.81123e-24
 12.65        5.92470e-24        5.29692e-24        6.55248e-24
 12.71        5.70479e-24        5.10030e-24        6.30928e-24
 12.77        5.49783e-24        4.91526e-24        6.08040e-24
 12.82        5.30280e-24        4.74088e-24        5.86471e-24
 12.88        5.11878e-24        4.57636e-24        5.66121e-24
 12.94        4.94495e-24        4.42094e-24        5.46897e-24
 13.00        4.78056e-24        4.27395e-24        5.28716e-24
 13.06        4.62492e-24        4.13480e-24        5.11504e-24
 13.12        4.47741e-24        4.00291e-24        4.95191e-24
 13.18        4.33746e-24        3.87779e-24        4.79714e-24
 13.25        4.20457e-24        3.75897e-24        4.65017e-24
 13.31        4.07825e-24        3.64602e-24        4.51047e-24
 13.37        3.95806e-24        3.53857e-24        4.37756e-24
 13.43        3.84362e-24        3.43625e-24        4.25099e-24
 13.49        3.73455e-24        3.33873e-24        4.13037e-24
 13.55        3.63051e-24        3.24571e-24        4.01531e-24
 13.62        3.53120e-24        3.15692e-24        3.90549e-24
 13.68        3.43633e-24        3.07209e-24        3.80056e-24
 13.74        3.34563e-24        2.99100e-24        3.70026e-24
 13.81        3.25885e-24        2.91341e-24        3.60429e-24
 13.87        3.17577e-24        2.83913e-24        3.51241e-24
 13.93        3.09618e-24        2.76797e-24        3.42439e-24
 14.00        3.01988e-24        2.69975e-24        3.34000e-24
 14.06        2.94668e-24        2.63431e-24        3.25905e-24
 14.13        2.87642e-24        2.57149e-24        3.18135e-24
 14.19        2.80894e-24        2.51116e-24        3.10673e-24
 14.26        2.74409e-24        2.45318e-24        3.03501e-24
 14.32        2.68174e-24        2.39743e-24        2.96605e-24
 14.39        2.62175e-24        2.34379e-24        2.89970e-24
 14.46        2.56400e-24        2.29216e-24        2.83584e-24
 14.52        2.50838e-24        2.24243e-24        2.77433e-24
 14.59        2.45479e-24        2.19451e-24        2.71506e-24
 14.66        2.40312e-24        2.14832e-24        2.65792e-24
 14.73        2.35328e-24        2.10376e-24        2.60280e-24
 14.79        2.30519e-24        2.06076e-24        2.54961e-24
 14.86        2.25876e-24        2.01925e-24        2.49826e-24
 14.93        2.21391e-24        1.97915e-24        2.44867e-24
 15.00        2.17057e-24        1.94041e-24        2.40074e-24
 15.07        2.12868e-24        1.90295e-24        2.35441e-24
 15.14        2.08817e-24        1.86673e-24        2.30961e-24
 15.21        2.04897e-24        1.83168e-24        2.26626e-24
 15.28        2.01103e-24        1.79776e-24        2.22430e-24
 15.35        1.97429e-24        1.76492e-24        2.18367e-24
 15.42        1.93871e-24        1.73310e-24        2.14432e-24
 15.49        1.90423e-24        1.70227e-24        2.10618e-24
 15.56        1.87081e-24        1.67239e-24        2.06922e-24
 15.63        1.83839e-24        1.64341e-24        2.03338e-24
 15.71        1.80696e-24        1.61530e-24        1.99861e-24
 15.78        1.77645e-24        1.58803e-24        1.96487e-24
 15.85        1.74684e-24        1.56155e-24        1.93212e-24
 15.93        1.71808e-24        1.53584e-24        1.90032e-24
 16.00        1.69016e-24        1.51087e-24        1.86944e-24
 16.07        1.66302e-24        1.48661e-24        1.83943e-24
 16.15        1.63665e-24        1.46304e-24        1.81026e-24
 16.22        1.61101e-24        1.44011e-24        1.78191e-24
 16.30        1.58608e-24        1.41782e-24        1.75433e-24
 16.37        1.56182e-24        1.39613e-24        1.72751e-24
 16.45        1.53822e-24        1.37503e-24        1.70141e-24
 16.52        1.51525e-24        1.35450e-24        1.67601e-24
 16.60        1.49289e-24        1.33451e-24        1.65128e-24
 16.68        1.47111e-24        1.31504e-24        1.62719e-24
 16.75        1.44990e-24        1.29607e-24        1.60374e-24
 16.83        1.42924e-24        1.27759e-24        1.58088e-24
 16.91        1.40909e-24        1.25958e-24        1.55860e-24
 16.99        1.38946e-24        1.24203e-24        1.53689e-24
 17.07        1.37032e-24        1.22491e-24        1.51572e-24
 17.14        1.35165e-24        1.20822e-24        1.49507e-24
 17.22        1.33343e-24        1.19194e-24        1.47493e-24
 17.30        1.31566e-24        1.17605e-24        1.45527e-24
 17.38        1.29832e-24        1.16054e-24        1.43609e-24
 17.46        1.28139e-24        1.14540e-24        1.41737e-24
 17.54        1.26486e-24        1.13063e-24        1.39909e-24
 17.62        1.24872e-24        1.11619e-24        1.38124e-24
 17.71        1.23295e-24        1.10210e-24        1.36380e-24
 17.79        1.21754e-24        1.08832e-24        1.34676e-24
 17.87        1.20249e-24        1.07486e-24        1.33012e-24
 17.95        1.18778e-24        1.06171e-24        1.31385e-24
 18.04        1.17340e-24        1.04885e-24        1.29794e-24
 18.12        1.15933e-24        1.03628e-24        1.28239e-24
 18.20        1.14558e-24        1.02398e-24        1.26718e-24
 18.29        1.13213e-24        1.01196e-24        1.25230e-24
 18.37        1.11897e-24        1.00019e-24        1.23775e-24
 18.46        1.10609e-24        9.88678e-25        1.22351e-24
 18.54        1.09349e-24        9.77411e-25        1.20957e-24
 18.63        1.08116e-24        9.66383e-25        1.19593e-24
 18.71        1.06908e-24        9.55587e-25        1.18258e-24
 18.80        1.05726e-24        9.45015e-25        1.16950e-24
 18.89        1.04568e-24        9.34663e-25        1.15670e-24
 18.97        1.03434e-24        9.24523e-25        1.14416e-24
 19.06        1.02323e-24        9.14589e-25        1.13187e-24
 19.15        1.01234e-24        9.04856e-25        1.11983e-24
 19.24        1.00167e-24        8.95318e-25        1.10803e-24
 19.33        9.91219e-25        8.85970e-25        1.09647e-24
 19.42        9.80970e-25        8.76806e-25        1.08513e-24
 19.50        9.70922e-25        8.67823e-25        1.07402e-24
 19.60        9.61070e-25        8.59014e-25        1.06313e-24
 19.69        9.51407e-25        8.50375e-25        1.05244e-24
 19.78        9.41931e-25        8.41901e-25        1.04196e-24
 19.87        9.32634e-25        8.33589e-25        1.03168e-24
 19.96        9.23513e-25        8.25434e-25        1.02159e-24
 20.05        9.14388e-25        8.17278e-25        1.01150e-24
 20.14        9.05296e-25        8.09153e-25        1.00144e-24
 20.24        8.96372e-25        8.01180e-25        9.91565e-25
 20.33        8.87615e-25        7.93354e-25        9.81875e-25
 20.42        8.79019e-25        7.85673e-25        9.72365e-25
 20.52        8.70582e-25        7.78134e-25        9.63031e-25
 20.61        8.62302e-25        7.70735e-25        9.53868e-25
 20.71        8.54173e-25        7.63471e-25        9.44875e-25
 20.80        8.46194e-25        7.56341e-25        9.36047e-25
 20.90        8.38362e-25        7.49343e-25        9.27381e-25
 21.00        8.30673e-25        7.42472e-25        9.18874e-25
 21.09        8.23125e-25        7.35727e-25        9.10523e-25
 21.19        8.15714e-25        7.29105e-25        9.02324e-25
 21.29        8.08439e-25        7.22604e-25        8.94274e-25
 21.39        8.01295e-25        7.16220e-25        8.86370e-25
 21.49        7.94281e-25        7.09953e-25        8.78610e-25
 21.59        7.87394e-25        7.03799e-25        8.70990e-25
 21.69        7.80631e-25        6.97756e-25        8.63507e-25
 21.79        7.73991e-25        6.91822e-25        8.56159e-25
 21.89        7.67469e-25        6.85994e-25        8.48944e-25
 21.99        7.61064e-25        6.80271e-25        8.41857e-25
 22.09        7.54774e-25        6.74650e-25        8.34898e-25
 22.19        7.48596e-25        6.69130e-25        8.28062e-25
 22.29        7.42528e-25        6.63708e-25        8.21349e-25
 22.40        7.36568e-25        6.58382e-25        8.14754e-25
 22.50        7.30714e-25        6.53151e-25        8.08277e-25
 22.60        7.24963e-25        6.48012e-25        8.01914e-25
 22.71        7.19314e-25        6.42964e-25        7.95663e-25
 22.81        7.13764e-25        6.38005e-25        7.89523e-25
 22.92        7.08312e-25        6.33133e-25        7.83490e-25
 23.02        7.02955e-25        6.28347e-25        7.77563e-25
 23.13        6.97692e-25        6.23644e-25        7.71740e-25
 23.24        6.92521e-25        6.19023e-25        7.66018e-25
 23.34        6.87440e-25        6.14483e-25        7.60396e-25
 23.45        6.82447e-25        6.10022e-25        7.54872e-25
 23.56        6.77541e-25        6.05638e-25        7.49443e-25
 23.67        6.72719e-25        6.01330e-25        7.44109e-25
 23.78        6.67982e-25        5.97096e-25        7.38867e-25
 23.89        6.63325e-25        5.92936e-25        7.33715e-25
 24.00        6.58749e-25        5.88847e-25        7.28651e-25
 24.11        6.54252e-25        5.84828e-25        7.23675e-25
 24.22        6.49831e-25        5.80879e-25        7.18784e-25
 24.33        6.45487e-25        5.76997e-25        7.13977e-25
 24.45        6.41216e-25        5.73181e-25        7.09252e-25
 24.56        6.37019e-25        5.69431e-25        7.04607e-25
 24.67        6.32893e-25        5.65744e-25        7.00042e-25
 24.79        6.28837e-25        5.62120e-25        6.95554e-25
 24.90        6.24850e-25        5.58558e-25        6.91143e-25
 25.01        6.20931e-25        5.55056e-25        6.86806e-25
 25.13        6.17078e-25        5.51613e-25        6.82543e-25
 25.25        6.13291e-25        5.48229e-25        6.78352e-25
 25.36        6.09567e-25        5.44902e-25        6.74232e-25
 25.48        6.05906e-25        5.41631e-25        6.70182e-25
 25.60        6.02308e-25        5.38416e-25        6.66199e-25
 25.72        5.98770e-25        5.35255e-25        6.62285e-25
 25.83        5.95292e-25        5.32147e-25        6.58436e-25
 25.95        5.91872e-25        5.29092e-25        6.54652e-25
 26.07        5.88510e-25        5.26088e-25        6.50932e-25
 26.19        5.85205e-25        5.23135e-25        6.47275e-25
 26.32        5.81956e-25        5.20232e-25        6.43679e-25
 26.44        5.78761e-25        5.17378e-25        6.40144e-25
 26.56        5.75620e-25        5.14571e-25        6.36669e-25
 26.68        5.72533e-25        5.11813e-25        6.33252e-25
 26.80        5.69497e-25        5.09101e-25        6.29893e-25
 26.93        5.66513e-25        5.06434e-25        6.26591e-25
 27.05        5.63579e-25        5.03813e-25        6.23344e-25
 27.18        5.60694e-25        5.01236e-25        6.20152e-25
 27.30        5.57859e-25        4.98703e-25        6.17015e-25
 27.43        5.55071e-25        4.96212e-25        6.13930e-25
 27.56        5.52331e-25        4.93764e-25        6.10898e-25
 27.68        5.49637e-25        4.91358e-25        6.07917e-25
 27.81        5.46989e-25        4.88992e-25        6.04987e-25
 27.94        5.44386e-25        4.86666e-25        6.02106e-25
 28.07        5.41828e-25        4.84381e-25        5.99275e-25
 28.20        5.39313e-25        4.82134e-25        5.96492e-25
 28.33        5.36841e-25        4.79926e-25        5.93756e-25
 28.46        5.34412e-25        4.77755e-25        5.91068e-25
 28.59        5.32024e-25        4.75622e-25        5.88425e-25
 28.72        5.29677e-25        4.73526e-25        5.85828e-25
 28.86        5.27371e-25        4.71466e-25        5.83276e-25
 28.99        5.25105e-25        4.69441e-25        5.80768e-25
 29.12        5.22878e-25        4.67452e-25        5.78304e-25
 29.26        5.20689e-25        4.65497e-25        5.75882e-25
 29.39        5.18539e-25        4.63576e-25        5.73503e-25
 29.53        5.16427e-25        4.61689e-25        5.71165e-25
 29.66        5.14352e-25        4.59835e-25        5.68868e-25
 29.80        5.12313e-25        4.58014e-25        5.66612e-25
 29.94        5.10311e-25        4.56226e-25        5.64396e-25
 30.08        5.08282e-25        4.54414e-25        5.62149e-25
 30.22        5.06239e-25        4.52591e-25        5.59887e-25
 30.36        5.04231e-25        4.50799e-25        5.57663e-25
 30.50        5.02257e-25        4.49037e-25        5.55477e-25
 30.64        5.00317e-25        4.47306e-25        5.53328e-25
 30.78        4.98410e-25        4.45604e-25        5.51216e-25
 30.92        4.96536e-25        4.43931e-25        5.49140e-25
 31.06        4.94693e-25        4.42287e-25        5.47099e-25
 31.21        4.92882e-25        4.40672e-25        5.45093e-25
 31.35        4.91103e-25        4.39083e-25        5.43122e-25
 31.50        4.89353e-25        4.37522e-25        5.41184e-25
 31.64        4.87634e-25        4.35988e-25        5.39279e-25
 31.79        4.85944e-25        4.34481e-25        5.37407e-25
 31.93        4.84283e-25        4.32999e-25        5.35568e-25
 32.08        4.82651e-25        4.31543e-25        5.33760e-25
 32.23        4.81048e-25        4.30112e-25        5.31983e-25
 32.38        4.79471e-25        4.28706e-25        5.30237e-25
 32.53        4.77923e-25        4.27324e-25        5.28521e-25
 32.68        4.76401e-25        4.25967e-25        5.26835e-25
 32.83        4.74906e-25        4.24633e-25        5.25178e-25
 32.98        4.73437e-25        4.23323e-25        5.23550e-25
 33.13        4.71993e-25        4.22036e-25        5.21951e-25
 33.29        4.70576e-25        4.20771e-25        5.20380e-25
 33.44        4.69183e-25        4.19529e-25        5.18837e-25
 33.59        4.67815e-25        4.18309e-25        5.17321e-25
 33.75        4.66471e-25        4.17111e-25        5.15832e-25
 33.91        4.65152e-25        4.15934e-25        5.14370e-25
 34.06        4.63856e-25        4.14778e-25        5.12934e-25
 34.22        4.62584e-25        4.13644e-25        5.11524e-25
 34.38        4.61334e-25        4.12530e-25        5.10139e-25
 34.54        4.60108e-25        4.11437e-25        5.08780e-25
 34.70        4.58904e-25        4.10363e-25        5.07445e-25
 34.86        4.57723e-25        4.09310e-25        5.06135e-25
 35.02        4.56563e-25        4.08276e-25        5.04850e-25
 35.18        4.55425e-25        4.07262e-25        5.03588e-25
 35.34        4.54309e-25        4.06267e-25        5.02351e-25
 35.50        4.53213e-25        4.05291e-25        5.01136e-25
 35.67        4.52139e-25        4.04333e-25        4.99945e-25
 35.83        4.51086e-25        4.03394e-25        4.98777e-25
 36.00        4.50052e-25        4.02473e-25        4.97631e-25
 36.16        4.49039e-25        4.01571e-25        4.96508e-25
 36.33        4.48047e-25        4.00686e-25        4.95407e-25
 36.50        4.47073e-25        3.99819e-25        4.94328e-25
 36.67        4.46120e-25        3.98970e-25        4.93270e-25
 36.84        4.45186e-25        3.98138e-25        4.92234e-25
 37.01        4.44271e-25        3.97323e-25        4.91219e-25
 37.18        4.43375e-25        3.96525e-25        4.90225e-25
 37.35        4.42498e-25        3.95743e-25        4.89252e-25
 37.52        4.41639e-25        3.94979e-25        4.88299e-25
 37.70        4.40799e-25        3.94231e-25        4.87367e-25
 37.87        4.39977e-25        3.93499e-25        4.86455e-25
 38.04        4.39173e-25        3.92783e-25        4.85562e-25
 38.22        4.38387e-25        3.92084e-25        4.84690e-25
 38.40        4.37618e-25        3.91400e-25        4.83837e-25
 38.57        4.36868e-25        3.90732e-25        4.83004e-25
 38.75        4.36134e-25        3.90079e-25        4.82190e-25
 38.93        4.35418e-25        3.89442e-25        4.81395e-25
 39.11        4.34720e-25        3.88820e-25        4.80619e-25
 39.29        4.34038e-25        3.88214e-25        4.79861e-25
 39.47        4.33373e-25        3.87623e-25        4.79123e-25
 39.66        4.32724e-25        3.87046e-25        4.78402e-25
 39.84        4.32092e-25        3.86484e-25        4.77701e-25
 40.02        4.31470e-25        3.85931e-25        4.77009e-25
 40.21        4.30814e-25        3.85348e-25        4.76280e-25
 40.39        4.30174e-25        3.84780e-25        4.75568e-25
 40.58        4.29549e-25        3.84225e-25        4.74873e-25
 40.77        4.28941e-25        3.83685e-25        4.74197e-25
 40.95        4.28348e-25        3.83159e-25        4.73537e-25
 41.14        4.27771e-25        3.82647e-25        4.72895e-25
 41.33        4.27208e-25        3.82148e-25        4.72269e-25
 41.52        4.26662e-25        3.81663e-25        4.71660e-25
 41.72        4.26130e-25        3.81191e-25        4.71068e-25
 41.91        4.25613e-25        3.80733e-25        4.70493e-25
 42.10        4.25111e-25        3.80288e-25        4.69933e-25
 42.30        4.24623e-25        3.79856e-25        4.69390e-25
 42.49        4.24150e-25        3.79437e-25        4.68863e-25
 42.69        4.23692e-25        3.79031e-25        4.68352e-25
 42.89        4.23247e-25        3.78638e-25        4.67857e-25
 43.08        4.22817e-25        3.78257e-25        4.67377e-25
 43.28        4.22401e-25        3.77890e-25        4.66913e-25
 43.48        4.21999e-25        3.77534e-25        4.66464e-25
 43.68        4.21611e-25        3.77191e-25        4.66031e-25
 43.89        4.21237e-25        3.76861e-25        4.65613e-25
 44.09        4.20876e-25        3.76543e-25        4.65210e-25
 44.29        4.20529e-25        3.76236e-25        4.64822e-25
 44.50        4.20196e-25        3.75942e-25        4.64449e-25
 44.70        4.19876e-25        3.75661e-25        4.64091e-25
 44.91        4.19569e-25        3.75391e-25        4.63748e-25
 45.12        4.19276e-25        3.75132e-25        4.63419e-25
 45.32        4.18996e-25        3.74886e-25        4.63105e-25
 45.53        4.18729e-25        3.74652e-25        4.62806e-25
 45.74        4.18475e-25        3.74429e-25        4.62520e-25
 45.95        4.18234e-25        3.74218e-25        4.62250e-25
 46.17        4.18006e-25        3.74018e-25        4.61993e-25
 46.38        4.17790e-25        3.73830e-25        4.61751e-25
 46.59        4.17588e-25        3.73653e-25        4.61523e-25
 46.81        4.17398e-25        3.73488e-25        4.61309e-25
 47.03        4.17222e-25        3.73335e-25        4.61108e-25
 47.24        4.17057e-25        3.73192e-25        4.60922e-25
 47.46        4.16906e-25        3.73061e-25        4.60750e-25
 47.68        4.16767e-25        3.72941e-25        4.60592e-25
 47.90        4.16640e-25        3.72833e-25        4.60448e-25
 48.12        4.16526e-25        3.72735e-25        4.60317e-25
 48.34        4.16425e-25        3.72649e-25        4.60200e-25
 48.57        4.16335e-25        3.72574e-25        4.60097e-25
 48.79        4.16259e-25        3.72510e-25        4.60007e-25
 49.02        4.16194e-25        3.72457e-25        4.59932e-25
 49.24        4.16142e-25        3.72415e-25        4.59869e-25
 49.47        4.16103e-25        3.72385e-25        4.59821e-25
 49.70        4.16075e-25        3.72365e-25        4.59786e-25
 49.93        4.16060e-25        3.72356e-25        4.59764e-25
 50.16        4.16031e-25        3.72335e-25        4.59727e-25
 50.39        4.16001e-25        3.72313e-25        4.59689e-25
 50.62        4.15984e-25        3.72303e-25        4.59665e-25
 50.86        4.15978e-25        3.72303e-25        4.59654e-25
 51.09        4.15985e-25        3.72313e-25        4.59656e-25
 51.33        4.16002e-25        3.72334e-25        4.59670e-25
 51.57        4.16031e-25        3.72365e-25        4.59697e-25
 51.80        4.16072e-25        3.72406e-25        4.59737e-25
 52.04        4.16123e-25        3.72458e-25        4.59789e-25
 52.28        4.16186e-25        3.72519e-25        4.59853e-25
 52.52        4.16260e-25        3.72590e-25        4.59929e-25
 52.77        4.16344e-25        3.72671e-25        4.60017e-25
 53.01        4.16440e-25        3.72762e-25        4.60118e-25
 53.26        4.16546e-25        3.72862e-25        4.60230e-25
 53.50        4.16663e-25        3.72972e-25        4.60354e-25
 53.75        4.16791e-25        3.73092e-25        4.60489e-25
 54.00        4.16929e-25        3.73220e-25        4.60637e-25
 54.25        4.17077e-25        3.73359e-25        4.60795e-25
 54.50        4.17236e-25        3.73506e-25        4.60965e-25
 54.75        4.17405e-25        3.73663e-25        4.61147e-25
 55.00        4.17584e-25        3.73829e-25        4.61339e-25
 55.25        4.17774e-25        3.74004e-25        4.61543e-25
 55.51        4.17973e-25        3.74188e-25        4.61758e-25
 55.77        4.18182e-25        3.74381e-25        4.61984e-25
 56.02        4.18402e-25        3.74583e-25        4.62221e-25
 56.28        4.18631e-25        3.74794e-25        4.62469e-25
 56.54        4.18870e-25        3.75013e-25        4.62727e-25
 56.80        4.19119e-25        3.75242e-25        4.62997e-25
 57.07        4.19378e-25        3.75479e-25        4.63277e-25
 57.33        4.19646e-25        3.75725e-25        4.63567e-25
 57.59        4.19924e-25        3.75979e-25        4.63869e-25
 57.86        4.20211e-25        3.76242e-25        4.64180e-25
 58.13        4.20508e-25        3.76514e-25        4.64503e-25
 58.40        4.20815e-25        3.76794e-25        4.64835e-25
 58.67        4.21131e-25        3.77083e-25        4.65178e-25
 58.94        4.21456e-25        3.77380e-25        4.65532e-25
 59.21        4.21790e-25        3.77685e-25        4.65896e-25
 59.48        4.22134e-25        3.77999e-25        4.66270e-25
 59.76        4.22488e-25        3.78321e-25        4.66654e-25
 60.03        4.22846e-25        3.78648e-25        4.67044e-25
 60.31        4.23182e-25        3.78955e-25        4.67409e-25
 60.59        4.23528e-25        3.79270e-25        4.67785e-25
 60.87        4.23882e-25        3.79593e-25        4.68170e-25
 61.15        4.24245e-25        3.79925e-25        4.68566e-25
 61.43        4.24618e-25        3.80264e-25        4.68972e-25
 61.72        4.25000e-25        3.80612e-25        4.69387e-25
 62.00        4.25390e-25        3.80968e-25        4.69813e-25
 62.29        4.25790e-25        3.81332e-25        4.70248e-25
 62.57        4.26199e-25        3.81705e-25        4.70694e-25
 62.86        4.26618e-25        3.82085e-25        4.71150e-25
 63.15        4.27045e-25        3.82474e-25        4.71616e-25
 63.45        4.27482e-25        3.82872e-25        4.72092e-25
 63.74        4.27928e-25        3.83277e-25        4.72579e-25
 64.03        4.28383e-25        3.83692e-25        4.73075e-25
 64.33        4.28848e-25        3.84114e-25        4.73582e-25
 64.63        4.29322e-25        3.84545e-25        4.74100e-25
 64.92        4.29806e-25        3.84985e-25        4.74627e-25
 65.22        4.30299e-25        3.85433e-25        4.75165e-25
 65.53        4.30802e-25        3.85889e-25        4.75714e-25
 65.83        4.31314e-25        3.86354e-25        4.76273e-25
 66.13        4.31836e-25        3.86828e-25        4.76843e-25
 66.44        4.32367e-25        3.87311e-25        4.77423e-25
 66.74        4.32908e-25        3.87802e-25        4.78014e-25
 67.05        4.33459e-25        3.88302e-25        4.78616e-25
 67.36        4.34020e-25        3.88811e-25        4.79228e-25
 67.67        4.34590e-25        3.89329e-25        4.79852e-25
 67.99        4.35171e-25        3.89856e-25        4.80486e-25
 68.30        4.35761e-25        3.90391e-25        4.81131e-25
 68.61        4.36362e-25        3.90936e-25        4.81787e-25
 68.93        4.36972e-25        3.91490e-25        4.82455e-25
 69.25        4.37593e-25        3.92053e-25        4.83133e-25
 69.57        4.38224e-25        3.92625e-25        4.83823e-25
 69.89        4.38865e-25        3.93207e-25        4.84524e-25
 70.21        4.39517e-25        3.93798e-25        4.85236e-25
 70.54        4.40179e-25        3.94398e-25        4.85960e-25
 70.86        4.40851e-25        3.95007e-25        4.86695e-25
 71.19        4.41534e-25        3.95626e-25        4.87442e-25
 71.52        4.42226e-25        3.96254e-25        4.88199e-25
 71.85        4.42929e-25        3.96890e-25        4.88968e-25
 72.18        4.43642e-25        3.97536e-25        4.89747e-25
 72.52        4.44364e-25        3.98191e-25        4.90538e-25
 72.85        4.45097e-25        3.98855e-25        4.91339e-25
 73.19        4.45839e-25        3.99528e-25        4.92151e-25
 73.52        4.46592e-25        4.00209e-25        4.92974e-25
 73.86        4.47353e-25        4.00899e-25        4.93808e-25
 74.21        4.48125e-25        4.01598e-25        4.94652e-25
 74.55        4.48906e-25        4.02306e-25        4.95506e-25
 74.89        4.49697e-25        4.03022e-25        4.96372e-25
 75.24        4.50497e-25        4.03747e-25        4.97247e-25
 75.59        4.51307e-25        4.04481e-25        4.98133e-25
 75.93        4.52126e-25        4.05223e-25        4.99030e-25
 76.29        4.52955e-25        4.05973e-25        4.99936e-25
 76.64        4.53793e-25        4.06732e-25        5.00853e-25
 76.99        4.54640e-25        4.07499e-25        5.01780e-25
 77.35        4.55496e-25        4.08274e-25        5.02718e-25
 77.70        4.56362e-25        4.09058e-25        5.03665e-25
 78.06        4.57236e-25        4.09850e-25        5.04622e-25
 78.42        4.58120e-25        4.10651e-25        5.05589e-25
 78.79        4.59013e-25        4.11459e-25        5.06566e-25
 79.15        4.59915e-25        4.12276e-25        5.07554e-25
 79.52        4.60826e-25        4.13101e-25        5.08550e-25
 79.88        4.61745e-25        4.13934e-25        5.09557e-25
 80.25        4.62652e-25        4.14754e-25        5.10550e-25
 80.62        4.63557e-25        4.15573e-25        5.11540e-25
 80.99        4.64470e-25        4.16399e-25        5.12541e-25
 81.37        4.65392e-25        4.17234e-25        5.13551e-25
 81.74        4.66323e-25        4.18076e-25        5.14570e-25
 82.12        4.67264e-25        4.18927e-25        5.15600e-25
 82.50        4.68213e-25        4.19786e-25        5.16639e-25
 82.88        4.69171e-25        4.20653e-25        5.17689e-25
 83.26        4.70138e-25        4.21528e-25        5.18748e-25
 83.65        4.71115e-25        4.22412e-25        5.19818e-25
 84.04        4.72101e-25        4.23305e-25        5.20898e-25
 84.42        4.73097e-25        4.24205e-25        5.21989e-25
 84.81        4.74102e-25        4.25115e-25        5.23090e-25
 85.21        4.75117e-25        4.26033e-25        5.24201e-25
 85.60        4.76142e-25        4.26960e-25        5.25323e-25
 85.99        4.77176e-25        4.27896e-25        5.26456e-25
 86.39        4.78220e-25        4.28841e-25        5.27600e-25
 86.79        4.79275e-25        4.29795e-25        5.28755e-25
 87.19        4.80339e-25        4.30758e-25        5.29920e-25
 87.59        4.81414e-25        4.31731e-25        5.31098e-25
 88.00        4.82499e-25        4.32713e-25        5.32286e-25
 88.40        4.83595e-25        4.33704e-25        5.33486e-25
 88.81        4.84701e-25        4.34705e-25        5.34697e-25
 89.22        4.85818e-25        4.35715e-25        5.35920e-25
 89.63        4.86945e-25        4.36735e-25        5.37155e-25
 90.05        4.88084e-25        4.37765e-25        5.38402e-25
 90.46        4.89233e-25        4.38805e-25        5.39661e-25
 90.88        4.90393e-25        4.39855e-25        5.40932e-25
 91.30        4.91564e-25        4.40914e-25        5.42214e-25
 91.72        4.92746e-25        4.41983e-25        5.43508e-25
 92.15        4.93938e-25        4.43062e-25        5.44814e-25
 92.57        4.95140e-25        4.44149e-25        5.46130e-25
 93.00        4.96352e-25        4.45246e-25        5.47458e-25
 93.43        4.97574e-25        4.46352e-25        5.48797e-25
 93.86        4.98807e-25        4.47467e-25        5.50146e-25
 94.29        5.00049e-25        4.48591e-25        5.51506e-25
 94.73        5.01300e-25        4.49723e-25        5.52877e-25
 95.17        5.02561e-25        4.50864e-25        5.54257e-25
 95.61        5.03831e-25        4.52014e-25        5.55648e-25
 96.05        5.05110e-25        4.53171e-25        5.57049e-25
 96.49        5.06398e-25        4.54337e-25        5.58460e-25
 96.94        5.07695e-25        4.55511e-25        5.59880e-25
 97.39        5.09001e-25        4.56692e-25        5.61310e-25
 97.84        5.10315e-25        4.57882e-25        5.62749e-25
 98.29        5.11638e-25        4.59079e-25        5.64197e-25
 98.74        5.12969e-25        4.60283e-25        5.65654e-25
 99.20        5.14307e-25        4.61495e-25        5.67120e-25
 99.66        5.15654e-25        4.62714e-25        5.68595e-25
100.12        5.17002e-25        4.63934e-25        5.70071e-25
100.58        5.18340e-25        4.65143e-25        5.71538e-25
101.04        5.19686e-25        4.66359e-25        5.73012e-25
101.51        5.21039e-25        4.67582e-25        5.74496e-25
101.98        5.22401e-25        4.68813e-25        5.75989e-25
102.45        5.23772e-25        4.70052e-25        5.77491e-25
102.92        5.25152e-25        4.71299e-25        5.79004e-25
103.40        5.26541e-25        4.72555e-25        5.80527e-25
103.87        5.27940e-25        4.73820e-25        5.82060e-25
104.35        5.29349e-25        4.75094e-25        5.83605e-25
104.84        5.30769e-25        4.76377e-25        5.85161e-25
105.32        5.32200e-25        4.77671e-25        5.86729e-25
105.81        5.33642e-25        4.78975e-25        5.88310e-25
106.30        5.35096e-25        4.80289e-25        5.89903e-25
106.79        5.36562e-25        4.81614e-25        5.91510e-25
107.28        5.38040e-25        4.82951e-25        5.93130e-25
107.77        5.39532e-25        4.84299e-25        5.94764e-25
108.27        5.41036e-25        4.85659e-25        5.96413e-25
108.77        5.42554e-25        4.87032e-25        5.98077e-25
109.27        5.44086e-25        4.88417e-25        5.99756e-25
109.78        5.45633e-25        4.89815e-25        6.01451e-25
110.29        5.47195e-25        4.91227e-25        6.03162e-25
110.80        5.48771e-25        4.92653e-25        6.04890e-25
111.31        5.50363e-25        4.94092e-25        6.06634e-25
111.82        5.51969e-25        4.95544e-25        6.08394e-25
112.34        5.53589e-25        4.97008e-25        6.10169e-25
112.86        5.55223e-25        4.98486e-25        6.11960e-25
113.38        5.56871e-25        4.99976e-25        6.13766e-25
113.90        5.58532e-25        5.01478e-25        6.15586e-25
114.43        5.60206e-25        5.02992e-25        6.17421e-25
114.96        5.61893e-25        5.04517e-25        6.19269e-25
115.49        5.63593e-25        5.06054e-25        6.21132e-25
116.02        5.65305e-25        5.07603e-25        6.23008e-25
116.56        5.67029e-25        5.09162e-25        6.24897e-25
117.09        5.68765e-25        5.10731e-25        6.26799e-25
117.63        5.70512e-25        5.12312e-25        6.28713e-25
118.18        5.72271e-25        5.13902e-25        6.30640e-25
118.72        5.74040e-25        5.15502e-25        6.32578e-25
119.27        5.75820e-25        5.17112e-25        6.34528e-25
119.82        5.77610e-25        5.18731e-25        6.36489e-25
120.38        5.79409e-25        5.20358e-25        6.38460e-25
120.93        5.81219e-25        5.21995e-25        6.40442e-25
121.49        5.83038e-25        5.23641e-25        6.42436e-25
122.05        5.84868e-25        5.25296e-25        6.44440e-25
122.62        5.86708e-25        5.26961e-25        6.46455e-25
123.18        5.88558e-25        5.28634e-25        6.48481e-25
123.75        5.90418e-25        5.30318e-25        6.50519e-25
124.32        5.92289e-25        5.32010e-25        6.52568e-25
124.90        5.94171e-25        5.33713e-25        6.54628e-25
125.47        5.96063e-25        5.35425e-25        6.56701e-25
126.05        5.97966e-25        5.37147e-25        6.58785e-25
126.63        5.99880e-25        5.38879e-25        6.60881e-25
127.22        6.01805e-25        5.40622e-25        6.62989e-25
127.81        6.03742e-25        5.42374e-25        6.65110e-25
128.40        6.05690e-25        5.44137e-25        6.67242e-25
128.99        6.07649e-25        5.45910e-25        6.69388e-25
129.59        6.09620e-25        5.47694e-25        6.71546e-25
130.18        6.11603e-25        5.49489e-25        6.73717e-25
130.79        6.13598e-25        5.51295e-25        6.75901e-25
131.39        6.15604e-25        5.53111e-25        6.78098e-25
132.00        6.17624e-25        5.54939e-25        6.80308e-25
132.61        6.19655e-25        5.56778e-25        6.82532e-25
133.22        6.21700e-25        5.58629e-25        6.84770e-25
133.83        6.23757e-25        5.60492e-25        6.87022e-25
134.45        6.25827e-25        5.62366e-25        6.89288e-25
135.07        6.27911e-25        5.64253e-25        6.91569e-25
135.70        6.30008e-25        5.66151e-25        6.93864e-25
136.32        6.32118e-25        5.68063e-25        6.96174e-25
136.95        6.34243e-25        5.69987e-25        6.98500e-25
137.58        6.36382e-25        5.71923e-25        7.00840e-25
138.22        6.38535e-25        5.73873e-25        7.03197e-25
138.86        6.40703e-25        5.75837e-25        7.05569e-25
139.50        6.42885e-25        5.77813e-25        7.07958e-25
140.14        6.45083e-25        5.79804e-25        7.10362e-25
140.79        6.47296e-25        5.81808e-25        7.12784e-25
141.44        6.49524e-25        5.83826e-25        7.15222e-25
142.09        6.51767e-25        5.85857e-25        7.17676e-25
142.75        6.54024e-25        5.87902e-25        7.20146e-25
143.41        6.56296e-25        5.89961e-25        7.22632e-25
144.07        6.58583e-25        5.92032e-25        7.25134e-25
144.74        6.60884e-25        5.94117e-25        7.27651e-25
145.41        6.63199e-25        5.96215e-25        7.30184e-25
146.08        6.65529e-25        5.98325e-25        7.32732e-25
146.75        6.67872e-25        6.00448e-25        7.35296e-25
147.43        6.70229e-25        6.02584e-25        7.37874e-25
148.11        6.72599e-25        6.04732e-25        7.40467e-25
148.79        6.74983e-25        6.06892e-25        7.43074e-25
149.48        6.77380e-25        6.09064e-25        7.45696e-25
150.17        6.79788e-25        6.11245e-25        7.48330e-25
150.87        6.82203e-25        6.13430e-25        7.50976e-25
151.56        6.84631e-25        6.15626e-25        7.53636e-25
152.26        6.87073e-25        6.17834e-25        7.56311e-25
152.97        6.89528e-25        6.20055e-25        7.59000e-25
153.67        6.91996e-25        6.22288e-25        7.61704e-25
154.38        6.94479e-25        6.24535e-25        7.64424e-25
155.09        6.96976e-25        6.26794e-25        7.67159e-25
155.81        6.99488e-25        6.29066e-25        7.69910e-25
156.53        7.02015e-25        6.31352e-25        7.72677e-25
157.25        7.04557e-25        6.33652e-25        7.75461e-25
157.98        7.07114e-25        6.35966e-25        7.78262e-25
158.71        7.09687e-25        6.38294e-25        7.81079e-25
159.44        7.12275e-25        6.40636e-25        7.83915e-25
160.18        7.14880e-25        6.42994e-25        7.86767e-25
160.92        7.17502e-25        6.45366e-25        7.89638e-25
161.66        7.20140e-25        6.47753e-25        7.92527e-25
162.41        7.22795e-25        6.50156e-25        7.95434e-25
163.16        7.25466e-25        6.52573e-25        7.98359e-25
163.91        7.28154e-25        6.55006e-25        8.01302e-25
164.67        7.30858e-25        6.57454e-25        8.04263e-25
165.43        7.33580e-25        6.59917e-25        8.07242e-25
166.19        7.36318e-25        6.62396e-25        8.10240e-25
166.96        7.39072e-25        6.64889e-25        8.13256e-25
167.73        7.41844e-25        6.67398e-25        8.16290e-25
168.51        7.44632e-25        6.69923e-25        8.19342e-25
169.28        7.47438e-25        6.72462e-25        8.22413e-25
170.07        7.50260e-25        6.75017e-25        8.25502e-25
170.85        7.53099e-25        6.77588e-25        8.28610e-25
171.64        7.55955e-25        6.80174e-25        8.31736e-25
172.43        7.58828e-25        6.82775e-25        8.34881e-25
173.23        7.61718e-25        6.85392e-25        8.38044e-25
174.03        7.64625e-25        6.88025e-25        8.41225e-25
174.83        7.67549e-25        6.90673e-25        8.44425e-25
175.64        7.70490e-25        6.93337e-25        8.47644e-25
176.45        7.73449e-25        6.96016e-25        8.50882e-25
177.27        7.76424e-25        6.98711e-25        8.54138e-25
178.08        7.79417e-25        7.01422e-25        8.57413e-25
178.91        7.82427e-25        7.04148e-25        8.60706e-25
179.73        7.85454e-25        7.06890e-25        8.64019e-25
180.56        7.88499e-25        7.09648e-25        8.67350e-25
181.40        7.91561e-25        7.12422e-25        8.70699e-25
182.23        7.94640e-25        7.15211e-25        8.74068e-25
183.08        7.97736e-25        7.18017e-25        8.77456e-25
183.92        8.00850e-25        7.20838e-25        8.80862e-25
184.77        8.03981e-25        7.23675e-25        8.84287e-25
185.62        8.07130e-25        7.26528e-25        8.87732e-25
186.48        8.10296e-25        7.29397e-25        8.91195e-25
187.34        8.13480e-25        7.32282e-25        8.94677e-25
188.21        8.16681e-25        7.35183e-25        8.98178e-25
189.08        8.19899e-25        7.38100e-25        9.01698e-25
189.95        8.23135e-25        7.41033e-25        9.05237e-25
190.83        8.26389e-25        7.43982e-25        9.08795e-25
191.71        8.29660e-25        7.46948e-25        9.12372e-25
192.59        8.32949e-25        7.49929e-25        9.15969e-25
193.48        8.36255e-25        7.52926e-25        9.19584e-25
194.38        8.39579e-25        7.55940e-25        9.23218e-25
195.27        8.42920e-25        7.58969e-25        9.26872e-25
196.18        8.46280e-25        7.62015e-25        9.30544e-25
197.08        8.49656e-25        7.65077e-25        9.34236e-25
197.99        8.53051e-25        7.68155e-25        9.37947e-25
198.91        8.56463e-25        7.71249e-25        9.41677e-25
199.83        8.59893e-25        7.74359e-25        9.45426e-25
200.75        8.63361e-25        7.77500e-25        9.49223e-25
201.68        8.66853e-25        7.80660e-25        9.53047e-25
202.61        8.70363e-25        7.83836e-25        9.56890e-25
203.54        8.73892e-25        7.87030e-25        9.60754e-25
204.48        8.77439e-25        7.90240e-25        9.64638e-25
205.43        8.81005e-25        7.93468e-25        9.68542e-25
206.38        8.84590e-25        7.96713e-25        9.72468e-25
207.33        8.88195e-25        7.99976e-25        9.76414e-25
208.29        8.91819e-25        8.03256e-25        9.80381e-25
209.25        8.95462e-25        8.06555e-25        9.84370e-25
210.21        8.99126e-25        8.09871e-25        9.88380e-25
211.18        9.02809e-25        8.13206e-25        9.92412e-25
212.16        9.06512e-25        8.16559e-25        9.96466e-25
213.14        9.10236e-25        8.19930e-25        1.00054e-24
214.12        9.13981e-25        8.23321e-25        1.00464e-24
215.11        9.17746e-25        8.26730e-25        1.00876e-24
216.11        9.21533e-25        8.30159e-25        1.01291e-24
217.10        9.25341e-25        8.33607e-25        1.01707e-24
218.11        9.29170e-25        8.37075e-25        1.02127e-24
219.11        9.33021e-25        8.40562e-25        1.02548e-24
220.13        9.36894e-25        8.44070e-25        1.02972e-24
221.14        9.40789e-25        8.47598e-25        1.03398e-24
222.16        9.44707e-25        8.51146e-25        1.03827e-24
223.19        9.48647e-25        8.54715e-25        1.04258e-24
224.22        9.52609e-25        8.58304e-25        1.04691e-24
225.26        9.56595e-25        8.61914e-25        1.05128e-24
226.30        9.60603e-25        8.65545e-25        1.05566e-24
227.34        9.64634e-25        8.69197e-25        1.06007e-24
228.39        9.68688e-25        8.72870e-25        1.06451e-24
229.45        9.72766e-25        8.76564e-25        1.06897e-24
230.51        9.76867e-25        8.80280e-25        1.07345e-24
231.57        9.80992e-25        8.84017e-25        1.07797e-24
232.64        9.85140e-25        8.87776e-25        1.08250e-24
233.71        9.89312e-25        8.91556e-25        1.08707e-24
234.79        9.93509e-25        8.95359e-25        1.09166e-24
235.88        9.97729e-25        8.99183e-25        1.09627e-24
236.97        1.00197e-24        9.03030e-25        1.10092e-24
238.06        1.00624e-24        9.06899e-25        1.10559e-24
239.16        1.01054e-24        9.10791e-25        1.11028e-24
240.26        1.01486e-24        9.14705e-25        1.11501e-24
241.37        1.01920e-24        9.18642e-25        1.11976e-24
242.49        1.02357e-24        9.22602e-25        1.12453e-24
243.61        1.02796e-24        9.26586e-25        1.12934e-24
244.73        1.03238e-24        9.30592e-25        1.13417e-24
245.86        1.03683e-24        9.34622e-25        1.13903e-24
247.00        1.04130e-24        9.38676e-25        1.14392e-24
248.14        1.04580e-24        9.42754e-25        1.14884e-24
249.29        1.05032e-24        9.46856e-25        1.15378e-24
250.44        1.05487e-24        9.50982e-25        1.15876e-24
251.59        1.05945e-24        9.55133e-25        1.16376e-24
252.76        1.06405e-24        9.59308e-25        1.16880e-24
253.92        1.06868e-24        9.63509e-25        1.17386e-24
255.10        1.07334e-24        9.67735e-25        1.17895e-24
256.27        1.07803e-24        9.71986e-25        1.18408e-24
257.46        1.08275e-24        9.76263e-25        1.18923e-24
258.65        1.08749e-24        9.80566e-25        1.19442e-24
259.84        1.09226e-24        9.84895e-25        1.19963e-24
261.04        1.09706e-24        9.89250e-25        1.20488e-24
262.25        1.10189e-24        9.93631e-25        1.21016e-24
263.46        1.10675e-24        9.98037e-25        1.21547e-24
264.67        1.11164e-24        1.00247e-24        1.22080e-24
265.90        1.11655e-24        1.00693e-24        1.22617e-24
267.12        1.12149e-24        1.01141e-24        1.23157e-24
268.36        1.12645e-24        1.01591e-24        1.23699e-24
269.60        1.13144e-24        1.02044e-24        1.24245e-24
270.84        1.13646e-24        1.02499e-24        1.24792e-24
272.09        1.14150e-24        1.02957e-24        1.25343e-24
273.35        1.14656e-24        1.03416e-24        1.25896e-24
274.61        1.15165e-24        1.03878e-24        1.26452e-24
275.88        1.15676e-24        1.04342e-24        1.27010e-24
277.15        1.16189e-24        1.04808e-24        1.27571e-24
278.43        1.16704e-24        1.05275e-24        1.28134e-24
279.72        1.17222e-24        1.05745e-24        1.28699e-24
281.01        1.17741e-24        1.06217e-24        1.29266e-24
282.31        1.18263e-24        1.06690e-24        1.29835e-24
283.61        1.18786e-24        1.07166e-24        1.30407e-24
284.92        1.19312e-24        1.07643e-24        1.30981e-24
286.24        1.19841e-24        1.08123e-24        1.31558e-24
287.56        1.20371e-24        1.08605e-24        1.32138e-24
288.89        1.20905e-24        1.09089e-24        1.32720e-24
290.22        1.21441e-24        1.09576e-24        1.33305e-24
291.56        1.21979e-24        1.10066e-24        1.33893e-24
292.91        1.22521e-24        1.10558e-24        1.34484e-24
294.26        1.23066e-24        1.11052e-24        1.35079e-24
295.62        1.23613e-24        1.11550e-24        1.35677e-24
296.99        1.24164e-24        1.12051e-24        1.36278e-24
298.36        1.24719e-24        1.12554e-24        1.36883e-24
299.74        1.25277e-24        1.13061e-24        1.37492e-24
301.12        1.25844e-24        1.13576e-24        1.38112e-24
302.51        1.26418e-24        1.14096e-24        1.38739e-24
303.91        1.26994e-24        1.14619e-24        1.39370e-24
305.31        1.27575e-24        1.15146e-24        1.40004e-24
306.72        1.28159e-24        1.15675e-24        1.40643e-24
308.14        1.28747e-24        1.16209e-24        1.41286e-24
309.56        1.29339e-24        1.16745e-24        1.41932e-24
310.99        1.29934e-24        1.17285e-24        1.42583e-24
312.43        1.30533e-24        1.17828e-24        1.43237e-24
313.87        1.31135e-24        1.18374e-24        1.43896e-24
315.32        1.31741e-24        1.18924e-24        1.44558e-24
316.77        1.32350e-24        1.19476e-24        1.45224e-24
318.24        1.32963e-24        1.20032e-24        1.45893e-24
319.71        1.33579e-24        1.20591e-24        1.46567e-24
321.18        1.34198e-24        1.21153e-24        1.47244e-24
322.67        1.34821e-24        1.21718e-24        1.47924e-24
324.16        1.35447e-24        1.22286e-24        1.48609e-24
325.65        1.36077e-24        1.22857e-24        1.49296e-24
327.16        1.36709e-24        1.23431e-24        1.49988e-24
328.67        1.37345e-24        1.24008e-24        1.50682e-24
330.19        1.37984e-24        1.24588e-24        1.51381e-24
331.71        1.38626e-24        1.25171e-24        1.52082e-24
333.24        1.39271e-24        1.25756e-24        1.52787e-24
334.78        1.39920e-24        1.26345e-24        1.53495e-24
336.33        1.40571e-24        1.26936e-24        1.54207e-24
337.88        1.41226e-24        1.27530e-24        1.54922e-24
339.44        1.41885e-24        1.28128e-24        1.55641e-24
341.01        1.42546e-24        1.28728e-24        1.56364e-24
342.58        1.43211e-24        1.29332e-24        1.57090e-24
344.17        1.43880e-24        1.29939e-24        1.57820e-24
345.76        1.44552e-24        1.30549e-24        1.58554e-24
347.35        1.45227e-24        1.31162e-24        1.59292e-24
348.96        1.45906e-24        1.31779e-24        1.60034e-24
350.57        1.46589e-24        1.32399e-24        1.60780e-24
352.19        1.47276e-24        1.33023e-24        1.61529e-24
353.81        1.47967e-24        1.33650e-24        1.62283e-24
355.45        1.48661e-24        1.34280e-24        1.63042e-24
357.09        1.49359e-24        1.34914e-24        1.63804e-24
358.74        1.50062e-24        1.35552e-24        1.64571e-24
360.39        1.50768e-24        1.36194e-24        1.65342e-24
362.06        1.51478e-24        1.36839e-24        1.66118e-24
363.73        1.52193e-24        1.37488e-24        1.66898e-24
365.41        1.52912e-24        1.38141e-24        1.67682e-24
367.10        1.53635e-24        1.38798e-24        1.68472e-24
368.79        1.54362e-24        1.39458e-24        1.69265e-24
370.50        1.55093e-24        1.40122e-24        1.70063e-24
372.21        1.55828e-24        1.40791e-24        1.70866e-24
373.93        1.56568e-24        1.41462e-24        1.71673e-24
375.65        1.57311e-24        1.42138e-24        1.72484e-24
377.39        1.58059e-24        1.42817e-24        1.73300e-24
379.13        1.58811e-24        1.43501e-24        1.74121e-24
380.88        1.59567e-24        1.44188e-24        1.74946e-24
382.64        1.60327e-24        1.44879e-24        1.75775e-24
384.41        1.61091e-24        1.45573e-24        1.76609e-24
386.18        1.61860e-24        1.46272e-24        1.77447e-24
387.97        1.62632e-24        1.46974e-24        1.78290e-24
389.76        1.63409e-24        1.47680e-24        1.79138e-24
391.56        1.64190e-24        1.48390e-24        1.79990e-24
393.37        1.64975e-24        1.49104e-24        1.80846e-24
395.18        1.65764e-24        1.49821e-24        1.81707e-24
397.01        1.66557e-24        1.50542e-24        1.82572e-24
398.84        1.67355e-24        1.51267e-24        1.83442e-24
400.68        1.68160e-24        1.51999e-24        1.84321e-24
402.53        1.68976e-24        1.52741e-24        1.85212e-24
404.39        1.69797e-24        1.53486e-24        1.86108e-24
406.26        1.70622e-24        1.54235e-24        1.87009e-24
408.14        1.71451e-24        1.54988e-24        1.87915e-24
410.02        1.72285e-24        1.55745e-24        1.88825e-24
411.91        1.73123e-24        1.56506e-24        1.89740e-24
413.82        1.73966e-24        1.57272e-24        1.90661e-24
415.73        1.74813e-24        1.58041e-24        1.91586e-24
417.65        1.75665e-24        1.58815e-24        1.92515e-24
419.58        1.76522e-24        1.59593e-24        1.93450e-24
421.51        1.77382e-24        1.60375e-24        1.94390e-24
423.46        1.78248e-24        1.61161e-24        1.95335e-24
425.42        1.79118e-24        1.61952e-24        1.96285e-24
427.38        1.79994e-24        1.62747e-24        1.97241e-24
429.35        1.80873e-24        1.63546e-24        1.98201e-24
431.34        1.81758e-24        1.64350e-24        1.99167e-24
433.33        1.82648e-24        1.65158e-24        2.00137e-24
435.33        1.83542e-24        1.65971e-24        2.01114e-24
437.34        1.84441e-24        1.66788e-24        2.02095e-24
439.36        1.85346e-24        1.67610e-24        2.03082e-24
441.39        1.86255e-24        1.68436e-24        2.04074e-24
443.43        1.87170e-24        1.69267e-24        2.05072e-24
445.48        1.88089e-24        1.70103e-24        2.06076e-24
447.53        1.89014e-24        1.70943e-24        2.07085e-24
449.60        1.89944e-24        1.71788e-24        2.08099e-24
451.68        1.90879e-24        1.72638e-24        2.09120e-24
453.76        1.91819e-24        1.73493e-24        2.10145e-24
455.86        1.92765e-24        1.74353e-24        2.11177e-24
457.96        1.93716e-24        1.75217e-24        2.12215e-24
460.08        1.94672e-24        1.76087e-24        2.13258e-24
462.20        1.95634e-24        1.76961e-24        2.14307e-24
464.34        1.96601e-24        1.77840e-24        2.15362e-24
466.48        1.97573e-24        1.78725e-24        2.16422e-24
468.64        1.98551e-24        1.79614e-24        2.17489e-24
470.80        1.99535e-24        1.80508e-24        2.18561e-24
472.97        2.00523e-24        1.81407e-24        2.19640e-24
475.16        2.01517e-24        1.82311e-24        2.20724e-24
477.35        2.02517e-24        1.83220e-24        2.21814e-24
479.56        2.03522e-24        1.84134e-24        2.22910e-24
481.77        2.04533e-24        1.85053e-24        2.24012e-24
484.00        2.05549e-24        1.85978e-24        2.25120e-24
486.23        2.06570e-24        1.86907e-24        2.26234e-24
488.48        2.07598e-24        1.87842e-24        2.27354e-24
490.73        2.08630e-24        1.88781e-24        2.28480e-24
493.00        2.09669e-24        1.89726e-24        2.29612e-24
495.28        2.10713e-24        1.90676e-24        2.30750e-24
497.56        2.11762e-24        1.91631e-24        2.31894e-24
499.86        2.12818e-24        1.92591e-24        2.33044e-24
502.17        2.13890e-24        1.93565e-24        2.34214e-24
504.49        2.14969e-24        1.94546e-24        2.35391e-24
506.82        2.16053e-24        1.95532e-24        2.36575e-24
509.16        2.17144e-24        1.96523e-24        2.37764e-24
511.51        2.18240e-24        1.97520e-24        2.38961e-24
513.87        2.19343e-24        1.98522e-24        2.40164e-24
516.25        2.20451e-24        1.99530e-24        2.41373e-24
518.63        2.21566e-24        2.00543e-24        2.42589e-24
521.02        2.22687e-24        2.01562e-24        2.43812e-24
523.43        2.23814e-24        2.02586e-24        2.45041e-24
525.85        2.24947e-24        2.03617e-24        2.46277e-24
528.28        2.26086e-24        2.04652e-24        2.47519e-24
530.72        2.27232e-24        2.05694e-24        2.48769e-24
533.17        2.28383e-24        2.06742e-24        2.50025e-24
535.63        2.29542e-24        2.07795e-24        2.51288e-24
538.10        2.30706e-24        2.08854e-24        2.52558e-24
540.59        2.31877e-24        2.09919e-24        2.53835e-24
543.08        2.33055e-24        2.10990e-24        2.55119e-24
545.59        2.34238e-24        2.12066e-24        2.56410e-24
548.11        2.35429e-24        2.13149e-24        2.57709e-24
550.64        2.36626e-24        2.14238e-24        2.59014e-24
553.19        2.37830e-24        2.15333e-24        2.60326e-24
555.74        2.39040e-24        2.16434e-24        2.61646e-24
558.31        2.40257e-24        2.17541e-24        2.62972e-24
560.89        2.41480e-24        2.18654e-24        2.64307e-24
563.48        2.42711e-24        2.19774e-24        2.65648e-24
566.08        2.43948e-24        2.20900e-24        2.66997e-24
568.69        2.45192e-24        2.22032e-24        2.68353e-24
571.32        2.46444e-24        2.23170e-24        2.69717e-24
573.96        2.47702e-24        2.24315e-24        2.71088e-24
576.61        2.48967e-24        2.25466e-24        2.72467e-24
579.27        2.50239e-24        2.26624e-24        2.73853e-24
581.95        2.51518e-24        2.27788e-24        2.75248e-24
584.63        2.52804e-24        2.28959e-24        2.76649e-24
587.33        2.54098e-24        2.30137e-24        2.78059e-24
590.05        2.55399e-24        2.31321e-24        2.79477e-24
592.77        2.56707e-24        2.32511e-24        2.80902e-24
595.51        2.58022e-24        2.33709e-24        2.82335e-24
598.26        2.59345e-24        2.34913e-24        2.83777e-24
601.02        2.60681e-24        2.36129e-24        2.85233e-24
603.80        2.62036e-24        2.37361e-24        2.86712e-24
606.58        2.63399e-24        2.38600e-24        2.88198e-24
609.39        2.64770e-24        2.39846e-24        2.89693e-24
612.20        2.66148e-24        2.41100e-24        2.91196e-24
615.03        2.67534e-24        2.42360e-24        2.92708e-24
617.87        2.68928e-24        2.43628e-24        2.94229e-24
620.72        2.70330e-24        2.44903e-24        2.95758e-24
623.59        2.71740e-24        2.46185e-24        2.97295e-24
626.47        2.73157e-24        2.47474e-24        2.98841e-24
629.36        2.74583e-24        2.48770e-24        3.00395e-24
632.27        2.76016e-24        2.50074e-24        3.01959e-24
635.19        2.77458e-24        2.51385e-24        3.03530e-24
638.12        2.78907e-24        2.52703e-24        3.05111e-24
641.07        2.80364e-24        2.54029e-24        3.06700e-24
644.03        2.81829e-24        2.55362e-24        3.08297e-24
647.00        2.83303e-24        2.56702e-24        3.09903e-24
649.99        2.84784e-24        2.58049e-24        3.11518e-24
652.99        2.86273e-24        2.59404e-24        3.13142e-24
656.01        2.87770e-24        2.60766e-24        3.14774e-24
659.04        2.89276e-24        2.62136e-24        3.16415e-24
662.08        2.90789e-24        2.63513e-24        3.18065e-24
665.14        2.92311e-24        2.64898e-24        3.19724e-24
668.21        2.93841e-24        2.66290e-24        3.21392e-24
671.30        2.95380e-24        2.67690e-24        3.23069e-24
674.40        2.96927e-24        2.69098e-24        3.24755e-24
677.51        2.98483e-24        2.70514e-24        3.26451e-24
680.64        3.00047e-24        2.71938e-24        3.28156e-24
683.78        3.01620e-24        2.73370e-24        3.29870e-24
686.94        3.03202e-24        2.74810e-24        3.31594e-24
690.11        3.04793e-24        2.76258e-24        3.33328e-24
693.30        3.06393e-24        2.77714e-24        3.35071e-24
696.50        3.08002e-24        2.79179e-24        3.36825e-24
699.72        3.09620e-24        2.80652e-24        3.38588e-24
702.95        3.11247e-24        2.82133e-24        3.40361e-24
706.19        3.12884e-24        2.83623e-24        3.42144e-24
709.46        3.14530e-24        2.85122e-24        3.43938e-24
712.73        3.16185e-24        2.86629e-24        3.45741e-24
716.02        3.17850e-24        2.88145e-24        3.47555e-24
719.33        3.19524e-24        2.89669e-24        3.49378e-24
722.65        3.21207e-24        2.91202e-24        3.51212e-24
725.99        3.22900e-24        2.92744e-24        3.53057e-24
729.34        3.24603e-24        2.94294e-24        3.54911e-24
732.71        3.26315e-24        2.95853e-24        3.56776e-24
736.09        3.28036e-24        2.97421e-24        3.58651e-24
739.49        3.29767e-24        2.98998e-24        3.60536e-24
742.91        3.31508e-24        3.00583e-24        3.62432e-24
746.34        3.33258e-24        3.02178e-24        3.64338e-24
749.79        3.35018e-24        3.03781e-24        3.66255e-24
753.25        3.36787e-24        3.05393e-24        3.68182e-24
756.73        3.38566e-24        3.07014e-24        3.70119e-24
760.22        3.40355e-24        3.08644e-24        3.72067e-24
763.73        3.42154e-24        3.10283e-24        3.74025e-24
767.26        3.43963e-24        3.11931e-24        3.75995e-24
770.80        3.45781e-24        3.13588e-24        3.77975e-24
774.36        3.47610e-24        3.15254e-24        3.79965e-24
777.94        3.49448e-24        3.16929e-24        3.81967e-24
781.53        3.51297e-24        3.18614e-24        3.83979e-24
785.14        3.53155e-24        3.20308e-24        3.86003e-24
788.77        3.55024e-24        3.22012e-24        3.88037e-24
792.41        3.56903e-24        3.23724e-24        3.90083e-24
796.07        3.58793e-24        3.25447e-24        3.92139e-24
799.74        3.60693e-24        3.27179e-24        3.94207e-24
803.44        3.62634e-24        3.28946e-24        3.96322e-24
807.15        3.64588e-24        3.30724e-24        3.98451e-24
810.88        3.66553e-24        3.32513e-24        4.00593e-24
814.62        3.68529e-24        3.34312e-24        4.02746e-24
818.38        3.70517e-24        3.36121e-24        4.04912e-24
822.16        3.72515e-24        3.37941e-24        4.07090e-24
825.96        3.74525e-24        3.39771e-24        4.09280e-24
829.77        3.76547e-24        3.41611e-24        4.11482e-24
833.61        3.78580e-24        3.43462e-24        4.13697e-24
837.46        3.80624e-24        3.45324e-24        4.15924e-24
841.32        3.82680e-24        3.47195e-24        4.18164e-24
845.21        3.84747e-24        3.49078e-24        4.20416e-24
849.11        3.86826e-24        3.50971e-24        4.22681e-24
853.03        3.88917e-24        3.52875e-24        4.24958e-24
856.97        3.91019e-24        3.54790e-24        4.27249e-24
860.93        3.93133e-24        3.56715e-24        4.29552e-24
864.91        3.95260e-24        3.58652e-24        4.31867e-24
868.90        3.97398e-24        3.60599e-24        4.34196e-24
872.91        3.99548e-24        3.62557e-24        4.36538e-24
876.94        4.01710e-24        3.64527e-24        4.38893e-24
880.99        4.03884e-24        3.66507e-24        4.41261e-24
885.06        4.06070e-24        3.68499e-24        4.43642e-24
889.15        4.08269e-24        3.70502e-24        4.46036e-24
893.26        4.10480e-24        3.72516e-24        4.48443e-24
897.38        4.12703e-24        3.74541e-24        4.50864e-24
901.52        4.14938e-24        3.76578e-24        4.53299e-24
905.69        4.17186e-24        3.78626e-24        4.55746e-24
909.87        4.19446e-24        3.80685e-24        4.58207e-24
914.07        4.21719e-24        3.82757e-24        4.60682e-24
918.29        4.24005e-24        3.84839e-24        4.63171e-24
922.53        4.26304e-24        3.86934e-24        4.65673e-24
926.79        4.28615e-24        3.89041e-24        4.68190e-24
931.07        4.30940e-24        3.91159e-24        4.70721e-24
935.37        4.33277e-24        3.93290e-24        4.73265e-24
939.69        4.35628e-24        3.95432e-24        4.75824e-24
944.03        4.37993e-24        3.97587e-24        4.78398e-24
948.39        4.40370e-24        3.99754e-24        4.80986e-24
952.77        4.42761e-24        4.01934e-24        4.83589e-24
957.17        4.45166e-24        4.04126e-24        4.86206e-24
961.59        4.47585e-24        4.06331e-24        4.88839e-24
966.03        4.50017e-24        4.08549e-24        4.91486e-24
970.50        4.52464e-24        4.10779e-24        4.94148e-24
974.98        4.54924e-24        4.13023e-24        4.96826e-24
979.48        4.57399e-24        4.15279e-24        4.99519e-24
984.00        4.59888e-24        4.17549e-24        5.02228e-24
988.55        4.62392e-24        4.19832e-24        5.04952e-24
993.11        4.64910e-24        4.22128e-24        5.07692e-24
997.70        4.67443e-24        4.24438e-24        5.10448e-24
1002.31        4.70013e-24        4.26780e-24        5.13247e-24
1006.94        4.72622e-24        4.29156e-24        5.16088e-24
1011.59        4.75247e-24        4.31546e-24        5.18947e-24
1016.26        4.77887e-24        4.33951e-24        5.21823e-24
1020.95        4.80543e-24        4.36370e-24        5.24716e-24
1025.66        4.83215e-24        4.38803e-24        5.27626e-24
1030.40        4.85902e-24        4.41251e-24        5.30553e-24
1035.16        4.88606e-24        4.43713e-24        5.33498e-24
1039.94        4.91325e-24        4.46190e-24        5.36459e-24
1044.74        4.94060e-24        4.48682e-24        5.39438e-24
1049.57        4.96811e-24        4.51188e-24        5.42434e-24
1054.41        4.99578e-24        4.53709e-24        5.45448e-24
1059.28        5.02361e-24        4.56244e-24        5.48478e-24
1064.18        5.05160e-24        4.58794e-24        5.51526e-24
1069.09        5.07975e-24        4.61358e-24        5.54591e-24
1074.03        5.10806e-24        4.63937e-24        5.57674e-24
1078.99        5.13652e-24        4.66531e-24        5.60774e-24
1083.97        5.16515e-24        4.69140e-24        5.63891e-24
1088.98        5.19394e-24        4.71763e-24        5.67026e-24
1094.01        5.22289e-24        4.74401e-24        5.70178e-24
1099.06        5.25200e-24        4.77053e-24        5.73347e-24
1104.13        5.28127e-24        4.79720e-24        5.76533e-24
1109.23        5.31070e-24        4.82402e-24        5.79737e-24
1114.35        5.34029e-24        4.85099e-24        5.82959e-24
1119.50        5.37005e-24        4.87811e-24        5.86198e-24
1124.67        5.39997e-24        4.90538e-24        5.89456e-24
1129.86        5.43006e-24        4.93281e-24        5.92732e-24
1135.08        5.46032e-24        4.96039e-24        5.96026e-24
1140.32        5.49076e-24        4.98813e-24        5.99339e-24
1145.59        5.52137e-24        5.01603e-24        6.02670e-24
1150.88        5.55215e-24        5.04409e-24        6.06021e-24
1156.20        5.58311e-24        5.07232e-24        6.09391e-24
1161.54        5.61425e-24        5.10071e-24        6.12780e-24
1166.90        5.64558e-24        5.12926e-24        6.16189e-24
1172.29        5.67708e-24        5.15799e-24        6.19618e-24
1177.70        5.70878e-24        5.18688e-24        6.23067e-24
1183.14        5.74066e-24        5.21595e-24        6.26537e-24
1188.60        5.77273e-24        5.24519e-24        6.30027e-24
1194.09        5.80500e-24        5.27461e-24        6.33538e-24
1199.61        5.83746e-24        5.30421e-24        6.37070e-24
1205.15        5.87011e-24        5.33399e-24        6.40624e-24
1210.71        5.90297e-24        5.36396e-24        6.44199e-24
1216.31        5.93603e-24        5.39410e-24        6.47795e-24
1221.92        5.96928e-24        5.42443e-24        6.51413e-24
1227.57        6.00274e-24        5.45494e-24        6.55053e-24
1233.23        6.03639e-24        5.48564e-24        6.58715e-24
1238.93        6.07025e-24        5.51652e-24        6.62398e-24
1244.65        6.10431e-24        5.54759e-24        6.66104e-24
1250.40        6.13858e-24        5.57884e-24        6.69831e-24
1256.17        6.17304e-24        5.61028e-24        6.73580e-24
1261.97        6.20771e-24        5.64191e-24        6.77352e-24
1267.80        6.24259e-24        5.67372e-24        6.81145e-24
1273.66        6.27767e-24        5.70573e-24        6.84961e-24
1279.54        6.31295e-24        5.73792e-24        6.88799e-24
1285.45        6.34844e-24        5.77030e-24        6.92659e-24
1291.38        6.38414e-24        5.80287e-24        6.96541e-24
1297.35        6.42004e-24        5.83563e-24        7.00446e-24
1303.34        6.45615e-24        5.86858e-24        7.04373e-24
1309.36        6.49247e-24        5.90172e-24        7.08322e-24
1315.41        6.52900e-24        5.93505e-24        7.12294e-24
1321.48        6.56573e-24        5.96858e-24        7.16289e-24
1327.58        6.60268e-24        6.00230e-24        7.20306e-24
1333.71        6.63984e-24        6.03621e-24        7.24346e-24
1339.87        6.67721e-24        6.07032e-24        7.28410e-24
1346.06        6.71479e-24        6.10462e-24        7.32496e-24
1352.28        6.75259e-24        6.13913e-24        7.36606e-24
1358.52        6.79061e-24        6.17383e-24        7.40739e-24
1364.80        6.82884e-24        6.20873e-24        7.44895e-24
1371.10        6.86729e-24        6.24384e-24        7.49075e-24
1377.43        6.90597e-24        6.27914e-24        7.53279e-24
1383.79        6.94486e-24        6.31465e-24        7.57506e-24
1390.18        6.98397e-24        6.35036e-24        7.61758e-24
1396.60        7.02330e-24        6.38628e-24        7.66033e-24
1403.05        7.06286e-24        6.42240e-24        7.70333e-24
1409.53        7.10264e-24        6.45872e-24        7.74656e-24
1416.04        7.14265e-24        6.49526e-24        7.79004e-24
1422.58        7.18289e-24        6.53200e-24        7.83377e-24
1429.15        7.22335e-24        6.56896e-24        7.87774e-24
1435.75        7.26404e-24        6.60612e-24        7.92196e-24
1442.38        7.30496e-24        6.64350e-24        7.96642e-24
1449.04        7.34611e-24        6.68109e-24        8.01114e-24
1455.73        7.38750e-24        6.71889e-24        8.05610e-24
1462.46        7.42911e-24        6.75690e-24        8.10132e-24
1469.21        7.47096e-24        6.79514e-24        8.14679e-24
1475.99        7.51304e-24        6.83358e-24        8.19251e-24
1482.81        7.55536e-24        6.87225e-24        8.23848e-24
1489.66        7.59792e-24        6.91113e-24        8.28471e-24
1496.54        7.64071e-24        6.95023e-24        8.33119e-24
1503.45        7.68426e-24        6.98999e-24        8.37854e-24
1510.39        7.72859e-24        7.03042e-24        8.42676e-24
1517.37        7.77318e-24        7.07109e-24        8.47526e-24
1524.37        7.81802e-24        7.11200e-24        8.52404e-24
1531.41        7.86313e-24        7.15315e-24        8.57311e-24
1538.49        7.90850e-24        7.19455e-24        8.62246e-24
1545.59        7.95414e-24        7.23618e-24        8.67210e-24
1552.73        8.00005e-24        7.27806e-24        8.72203e-24
1559.90        8.04622e-24        7.32019e-24        8.77225e-24
1567.10        8.09267e-24        7.36256e-24        8.82277e-24
1574.34        8.13938e-24        7.40519e-24        8.87358e-24
1581.61        8.18638e-24        7.44807e-24        8.92468e-24
1588.91        8.23365e-24        7.49120e-24        8.97609e-24
1596.25        8.28119e-24        7.53459e-24        9.02780e-24
1603.62        8.32902e-24        7.57823e-24        9.07981e-24
1611.03        8.37713e-24        7.62213e-24        9.13213e-24
1618.47        8.42552e-24        7.66630e-24        9.18475e-24
1625.94        8.47420e-24        7.71072e-24        9.23768e-24
1633.45        8.52317e-24        7.75541e-24        9.29093e-24
1641.00        8.57243e-24        7.80037e-24        9.34448e-24
1648.57        8.62197e-24        7.84559e-24        9.39836e-24
1656.19        8.67182e-24        7.89108e-24        9.45255e-24
1663.84        8.72195e-24        7.93684e-24        9.50706e-24
1671.52        8.77239e-24        7.98288e-24        9.56189e-24
1679.24        8.82312e-24        8.02919e-24        9.61705e-24
1686.99        8.87416e-24        8.07578e-24        9.67254e-24
1694.78        8.92550e-24        8.12265e-24        9.72835e-24
1702.61        8.97714e-24        8.16980e-24        9.78449e-24
1710.47        9.02910e-24        8.21723e-24        9.84097e-24
1718.37        9.08136e-24        8.26494e-24        9.89778e-24
1726.31        9.13393e-24        8.31294e-24        9.95493e-24
1734.28        9.18682e-24        8.36123e-24        1.00124e-23
1742.29        9.24002e-24        8.40981e-24        1.00702e-23
1750.34        9.29354e-24        8.45868e-24        1.01284e-23
1758.42        9.34738e-24        8.50784e-24        1.01869e-23
1766.54        9.40154e-24        8.55729e-24        1.02458e-23
1774.70        9.45602e-24        8.60705e-24        1.03050e-23
1782.89        9.51083e-24        8.65710e-24        1.03646e-23
1791.13        9.56597e-24        8.70745e-24        1.04245e-23
1799.40        9.62143e-24        8.75810e-24        1.04848e-23
1807.71        9.67722e-24        8.80906e-24        1.05454e-23
1816.06        9.73335e-24        8.86032e-24        1.06064e-23
1824.44        9.78981e-24        8.91189e-24        1.06677e-23
1832.87        9.84660e-24        8.96377e-24        1.07294e-23
1841.33        9.90374e-24        9.01596e-24        1.07915e-23
1849.84        9.96121e-24        9.06847e-24        1.08540e-23
1858.38        1.00190e-23        9.12129e-24        1.09168e-23
1866.96        1.00772e-23        9.17442e-24        1.09800e-23
1875.58        1.01357e-23        9.22787e-24        1.10435e-23
1884.25        1.01946e-23        9.28164e-24        1.11075e-23
1892.95        1.02538e-23        9.33574e-24        1.11718e-23
1901.69        1.03133e-23        9.39016e-24        1.12365e-23
1910.47        1.03732e-23        9.44490e-24        1.13016e-23
1919.29        1.04335e-23        9.49998e-24        1.13670e-23
1928.16        1.04941e-23        9.55538e-24        1.14329e-23
1937.06        1.05551e-23        9.61111e-24        1.14991e-23
1946.01        1.06165e-23        9.66718e-24        1.15658e-23
1954.99        1.06782e-23        9.72358e-24        1.16328e-23
1964.02        1.07403e-23        9.78032e-24        1.17002e-23
1973.09        1.08027e-23        9.83740e-24        1.17680e-23
1982.21        1.08655e-23        9.89482e-24        1.18363e-23
1991.36        1.09287e-23        9.95259e-24        1.19049e-23
2000.56        1.09924e-23        1.00107e-23        1.19740e-23
2009.79        1.10572e-23        1.00700e-23        1.20445e-23
2019.08        1.11225e-23        1.01295e-23        1.21154e-23
2028.40        1.11881e-23        1.01895e-23        1.21867e-23
2037.77        1.12541e-23        1.02498e-23        1.22585e-23
2047.18        1.13206e-23        1.03105e-23        1.23307e-23
2056.63        1.13874e-23        1.03715e-23        1.24033e-23
2066.13        1.14547e-23        1.04329e-23        1.24764e-23
2075.67        1.15223e-23        1.04947e-23        1.25499e-23
2085.26        1.15904e-23        1.05569e-23        1.26239e-23
2094.89        1.16589e-23        1.06195e-23        1.26983e-23
2104.56        1.17278e-23        1.06824e-23        1.27732e-23
2114.28        1.17971e-23        1.07457e-23        1.28485e-23
2124.04        1.18668e-23        1.08094e-23        1.29243e-23
2133.85        1.19370e-23        1.08735e-23        1.30005e-23
2143.71        1.20076e-23        1.09380e-23        1.30772e-23
2153.61        1.20786e-23        1.10029e-23        1.31544e-23
2163.55        1.21501e-23        1.10681e-23        1.32320e-23
2173.54        1.22219e-23        1.11338e-23        1.33101e-23
2183.58        1.22942e-23        1.11999e-23        1.33886e-23
2193.67        1.23670e-23        1.12663e-23        1.34677e-23
2203.80        1.24402e-23        1.13332e-23        1.35472e-23
2213.97        1.25138e-23        1.14005e-23        1.36271e-23
2224.20        1.25879e-23        1.14682e-23        1.37076e-23
2234.47        1.26624e-23        1.15363e-23        1.37886e-23
2244.79        1.27374e-23        1.16048e-23        1.38700e-23
2255.16        1.28128e-23        1.16737e-23        1.39519e-23
2265.57        1.28887e-23        1.17430e-23        1.40343e-23
2276.03        1.29650e-23        1.18128e-23        1.41172e-23
2286.54        1.30418e-23        1.18830e-23        1.42006e-23
2297.10        1.31191e-23        1.19536e-23        1.42845e-23
2307.71        1.31968e-23        1.20246e-23        1.43689e-23
2318.37        1.32750e-23        1.20961e-23        1.44539e-23
2329.08        1.33536e-23        1.21680e-23        1.45393e-23
2339.83        1.34328e-23        1.22403e-23        1.46252e-23
2350.64        1.35124e-23        1.23131e-23        1.47116e-23
2361.49        1.35924e-23        1.23863e-23        1.47986e-23
2372.40        1.36730e-23        1.24599e-23        1.48861e-23
2383.35        1.37540e-23        1.25340e-23        1.49741e-23
2394.36        1.38356e-23        1.26086e-23        1.50626e-23
2405.42        1.39176e-23        1.26835e-23        1.51516e-23
2416.53        1.40001e-23        1.27590e-23        1.52412e-23
2427.69        1.40831e-23        1.28349e-23        1.53313e-23
2438.90        1.41665e-23        1.29112e-23        1.54219e-23
2450.16        1.42505e-23        1.29880e-23        1.55131e-23
2461.48        1.43350e-23        1.30652e-23        1.56048e-23
2472.84        1.44200e-23        1.31429e-23        1.56970e-23
2484.26        1.45054e-23        1.32211e-23        1.57898e-23
2495.74        1.45914e-23        1.32997e-23        1.58831e-23
2507.26        1.46779e-23        1.33788e-23        1.59770e-23
2518.84        1.47649e-23        1.34584e-23        1.60714e-23
2530.47        1.48524e-23        1.35385e-23        1.61664e-23
2542.16        1.49405e-23        1.36190e-23        1.62619e-23
2553.90        1.50290e-23        1.37000e-23        1.63581e-23
2565.69        1.51181e-23        1.37815e-23        1.64547e-23
2577.54        1.52077e-23        1.38634e-23        1.65520e-23
2589.44        1.52978e-23        1.39459e-23        1.66498e-23
2601.40        1.53885e-23        1.40288e-23        1.67481e-23
2613.42        1.54797e-23        1.41123e-23        1.68471e-23
2625.49        1.55714e-23        1.41962e-23        1.69466e-23
2637.61        1.56637e-23        1.42806e-23        1.70468e-23
2649.79        1.57565e-23        1.43656e-23        1.71475e-23
2662.03        1.58499e-23        1.44510e-23        1.72488e-23
2674.32        1.59439e-23        1.45370e-23        1.73507e-23
2686.67        1.60383e-23        1.46235e-23        1.74532e-23
2699.08        1.61334e-23        1.47104e-23        1.75563e-23
2711.54        1.62290e-23        1.47980e-23        1.76601e-23
2724.07        1.63252e-23        1.48860e-23        1.77644e-23
2736.65        1.64220e-23        1.49745e-23        1.78694e-23
2749.28        1.65193e-23        1.50636e-23        1.79749e-23
2761.98        1.66172e-23        1.51533e-23        1.80811e-23
2774.74        1.67157e-23        1.52434e-23        1.81880e-23
2787.55        1.68148e-23        1.53341e-23        1.82954e-23
2800.42        1.69144e-23        1.54254e-23        1.84035e-23
2813.36        1.70147e-23        1.55171e-23        1.85122e-23
2826.35        1.71156e-23        1.56095e-23        1.86216e-23
2839.40        1.72170e-23        1.57024e-23        1.87316e-23
2852.51        1.73191e-23        1.57958e-23        1.88423e-23
2865.69        1.74217e-23        1.58899e-23        1.89536e-23
2878.92        1.75250e-23        1.59844e-23        1.90656e-23
2892.22        1.76289e-23        1.60796e-23        1.91783e-23
2905.57        1.77335e-23        1.61753e-23        1.92916e-23
2918.99        1.78386e-23        1.62716e-23        1.94056e-23
2932.47        1.79444e-23        1.63685e-23        1.95203e-23
2946.01        1.80508e-23        1.64659e-23        1.96356e-23
2959.62        1.81578e-23        1.65640e-23        1.97517e-23
2973.29        1.82655e-23        1.66626e-23        1.98684e-23
2987.02        1.83738e-23        1.67619e-23        1.99858e-23
3000.81        1.84829e-23        1.68618e-23        2.01041e-23
3014.67        1.85944e-23        1.69637e-23        2.02250e-23
3028.59        1.87065e-23        1.70663e-23        2.03466e-23
3042.58        1.88193e-23        1.71696e-23        2.04690e-23
3056.63        1.89328e-23        1.72734e-23        2.05922e-23
3070.74        1.90470e-23        1.73779e-23        2.07161e-23
3084.93        1.91619e-23        1.74831e-23        2.08407e-23
3099.17        1.92775e-23        1.75889e-23        2.09661e-23
3113.48        1.93939e-23        1.76954e-23        2.10923e-23
3127.86        1.95109e-23        1.78025e-23        2.12193e-23
3142.31        1.96287e-23        1.79103e-23        2.13471e-23
3156.82        1.97472e-23        1.80187e-23        2.14756e-23
3171.40        1.98664e-23        1.81279e-23        2.16049e-23
3186.04        1.99864e-23        1.82377e-23        2.17350e-23
3200.76        2.01071e-23        1.83482e-23        2.18659e-23
3215.54        2.02285e-23        1.84594e-23        2.19976e-23
3230.39        2.03507e-23        1.85712e-23        2.21302e-23
3245.31        2.04736e-23        1.86838e-23        2.22635e-23
3260.29        2.05973e-23        1.87970e-23        2.23977e-23
3275.35        2.07218e-23        1.89110e-23        2.25326e-23
3290.48        2.08470e-23        1.90256e-23        2.26684e-23
3305.67        2.09730e-23        1.91410e-23        2.28051e-23
3320.94        2.10998e-23        1.92571e-23        2.29425e-23
3336.27        2.12274e-23        1.93739e-23        2.30808e-23
3351.68        2.13557e-23        1.94914e-23        2.32200e-23
3367.16        2.14848e-23        1.96096e-23        2.33600e-23
3382.71        2.16147e-23        1.97286e-23        2.35008e-23
3398.33        2.17454e-23        1.98483e-23        2.36425e-23
3414.02        2.18770e-23        1.99688e-23        2.37851e-23
3429.79        2.20093e-23        2.00900e-23        2.39286e-23
3445.63        2.21424e-23        2.02119e-23        2.40729e-23
3461.54        2.22764e-23        2.03346e-23        2.42181e-23
3477.53        2.24111e-23        2.04581e-23        2.43642e-23
3493.59        2.25467e-23        2.05823e-23        2.45112e-23
3509.72        2.26831e-23        2.07072e-23        2.46590e-23
3525.93        2.28204e-23        2.08330e-23        2.48078e-23
3542.21        2.29585e-23        2.09595e-23        2.49575e-23
3558.57        2.30974e-23        2.10868e-23        2.51081e-23
3575.00        2.32372e-23        2.12149e-23        2.52596e-23
3591.51        2.33779e-23        2.13437e-23        2.54120e-23
3608.10        2.35194e-23        2.14734e-23        2.55653e-23
3624.76        2.36617e-23        2.16038e-23        2.57196e-23
3641.50        2.38049e-23        2.17351e-23        2.58748e-23
3658.32        2.39490e-23        2.18671e-23        2.60309e-23
3675.21        2.40940e-23        2.20000e-23        2.61880e-23
3692.19        2.42398e-23        2.21336e-23        2.63460e-23
3709.24        2.43866e-23        2.22681e-23        2.65050e-23
3726.37        2.45342e-23        2.24034e-23        2.66649e-23
3743.58        2.46827e-23        2.25395e-23        2.68258e-23
3760.86        2.48321e-23        2.26765e-23        2.69877e-23
3778.23        2.49824e-23        2.28143e-23        2.71505e-23
3795.68        2.51336e-23        2.29529e-23        2.73144e-23
3813.21        2.52858e-23        2.30924e-23        2.74791e-23
3830.82        2.54388e-23        2.32327e-23        2.76449e-23
3848.51        2.55928e-23        2.33738e-23        2.78117e-23
3866.28        2.57477e-23        2.35159e-23        2.79795e-23
3884.14        2.59035e-23        2.36587e-23        2.81482e-23
3902.08        2.60602e-23        2.38025e-23        2.83180e-23
3920.10        2.62179e-23        2.39471e-23        2.84888e-23
3938.20        2.63765e-23        2.40925e-23        2.86606e-23
3956.39        2.65361e-23        2.42389e-23        2.88334e-23
3974.66        2.66966e-23        2.43861e-23        2.90072e-23
3993.01        2.68581e-23        2.45342e-23        2.91820e-23
4011.45        2.70228e-23        2.46851e-23        2.93605e-23
4029.98        2.71898e-23        2.48380e-23        2.95416e-23
4048.59        2.73579e-23        2.49919e-23        2.97238e-23
4067.29        2.75270e-23        2.51468e-23        2.99072e-23
4086.07        2.76971e-23        2.53026e-23        3.00917e-23
4104.94        2.78683e-23        2.54594e-23        3.02773e-23
4123.90        2.80406e-23        2.56172e-23        3.04640e-23
4142.94        2.82139e-23        2.57759e-23        3.06520e-23
4162.07        2.83883e-23        2.59356e-23        3.08410e-23
4181.29        2.85638e-23        2.60964e-23        3.10313e-23
4200.60        2.87404e-23        2.62581e-23        3.12227e-23
4220.00        2.89181e-23        2.64208e-23        3.14153e-23
4239.49        2.90968e-23        2.65846e-23        3.16091e-23
4259.07        2.92767e-23        2.67493e-23        3.18041e-23
4278.74        2.94577e-23        2.69151e-23        3.20003e-23
4298.50        2.96398e-23        2.70820e-23        3.21977e-23
4318.35        2.98231e-23        2.72499e-23        3.23963e-23
4338.29        3.00075e-23        2.74188e-23        3.25962e-23
4358.33        3.01930e-23        2.75888e-23        3.27973e-23
4378.45        3.03797e-23        2.77598e-23        3.29996e-23
4398.67        3.05676e-23        2.79319e-23        3.32032e-23
4418.99        3.07566e-23        2.81051e-23        3.34081e-23
4439.39        3.09468e-23        2.82794e-23        3.36142e-23
4459.90        3.11382e-23        2.84547e-23        3.38216e-23
4480.49        3.13307e-23        2.86312e-23        3.40303e-23
4501.18        3.15245e-23        2.88087e-23        3.42403e-23
4521.97        3.17195e-23        2.89874e-23        3.44516e-23
4542.85        3.19157e-23        2.91672e-23        3.46642e-23
4563.83        3.21131e-23        2.93481e-23        3.48781e-23
4584.91        3.23117e-23        2.95301e-23        3.50933e-23
4606.08        3.25116e-23        2.97133e-23        3.53099e-23
4627.35        3.27127e-23        2.98977e-23        3.55278e-23
4648.72        3.29151e-23        3.00831e-23        3.57471e-23
4670.19        3.31188e-23        3.02698e-23        3.59677e-23
4691.76        3.33237e-23        3.04576e-23        3.61897e-23
4713.43        3.35299e-23        3.06466e-23        3.64131e-23
4735.19        3.37373e-23        3.08368e-23        3.66379e-23
4757.06        3.39461e-23        3.10282e-23        3.68641e-23
4779.03        3.41562e-23        3.12208e-23        3.70916e-23
4801.10        3.43676e-23        3.14145e-23        3.73206e-23
4823.27        3.45803e-23        3.16095e-23        3.75510e-23
4845.55        3.47943e-23        3.18058e-23        3.77829e-23
4867.92        3.50097e-23        3.20032e-23        3.80161e-23
4890.40        3.52264e-23        3.22019e-23        3.82509e-23
4912.99        3.54445e-23        3.24019e-23        3.84871e-23
4935.68        3.56639e-23        3.26031e-23        3.87247e-23
4958.47        3.58847e-23        3.28055e-23        3.89638e-23
4981.37        3.61069e-23        3.30092e-23        3.92045e-23
5004.37        3.63301e-23        3.32140e-23        3.94462e-23
5027.48        3.65533e-23        3.34187e-23        3.96879e-23
5050.70        3.67779e-23        3.36247e-23        3.99311e-23
5074.03        3.70039e-23        3.38320e-23        4.01758e-23
5097.46        3.72313e-23        3.40406e-23        4.04219e-23
5121.00        3.74600e-23        3.42504e-23        4.06696e-23
5144.65        3.76902e-23        3.44616e-23        4.09188e-23
5168.41        3.79218e-23        3.46741e-23        4.11695e-23
5192.27        3.81548e-23        3.48878e-23        4.14217e-23
5216.25        3.83892e-23        3.51029e-23        4.16755e-23
5240.34        3.86251e-23        3.53193e-23        4.19308e-23
5264.54        3.88624e-23        3.55371e-23        4.21877e-23
5288.86        3.91012e-23        3.57562e-23        4.24461e-23
5313.28        3.93414e-23        3.59766e-23        4.27061e-23
5337.82        3.95831e-23        3.61984e-23        4.29677e-23
5362.47        3.98263e-23        3.64216e-23        4.32309e-23
5387.23        4.00709e-23        3.66462e-23        4.34957e-23
5412.11        4.03171e-23        3.68721e-23        4.37621e-23
5437.10        4.05647e-23        3.70994e-23        4.40301e-23
5462.21        4.08139e-23        3.73281e-23        4.42997e-23
5487.44        4.10646e-23        3.75582e-23        4.45710e-23
5512.78        4.13168e-23        3.77897e-23        4.48439e-23
5538.24        4.15705e-23        3.80226e-23        4.51184e-23
5563.82        4.18258e-23        3.82570e-23        4.53946e-23
5589.51        4.20826e-23        3.84927e-23        4.56725e-23
5615.32        4.23410e-23        3.87300e-23        4.59520e-23
5641.25        4.26009e-23        3.89686e-23        4.62332e-23
5667.31        4.28624e-23        3.92087e-23        4.65161e-23
5693.48        4.31255e-23        3.94503e-23        4.68007e-23
5719.77        4.33902e-23        3.96934e-23        4.70871e-23
5746.19        4.36565e-23        3.99379e-23        4.73751e-23
5772.72        4.39244e-23        4.01839e-23        4.76648e-23
5799.38        4.41939e-23        4.04314e-23        4.79563e-23
5826.16        4.44650e-23        4.06804e-23        4.82495e-23
5853.07        4.47377e-23        4.09309e-23        4.85445e-23
5880.10        4.50121e-23        4.11829e-23        4.88412e-23
5907.25        4.52881e-23        4.14364e-23        4.91397e-23
5934.53        4.55657e-23        4.16915e-23        4.94400e-23
5961.94        4.58450e-23        4.19481e-23        4.97420e-23
5989.47        4.61260e-23        4.22062e-23        5.00458e-23
6017.13        4.64135e-23        4.24700e-23        5.03570e-23
6044.92        4.67058e-23        4.27381e-23        5.06734e-23
6072.84        4.69998e-23        4.30078e-23        5.09919e-23
6100.88        4.72958e-23        4.32792e-23        5.13123e-23
6129.06        4.75936e-23        4.35524e-23        5.16348e-23
6157.36        4.78932e-23        4.38272e-23        5.19592e-23
6185.80        4.81948e-23        4.41038e-23        5.22857e-23
6214.36        4.84982e-23        4.43822e-23        5.26142e-23
6243.06        4.88035e-23        4.46623e-23        5.29448e-23
6271.89        4.91108e-23        4.49441e-23        5.32775e-23
6300.86        4.94200e-23        4.52278e-23        5.36122e-23
6329.96        4.97311e-23        4.55132e-23        5.39490e-23
6359.19        5.00442e-23        4.58004e-23        5.42880e-23
6388.56        5.03592e-23        4.60894e-23        5.46290e-23
6418.06        5.06763e-23        4.63803e-23        5.49722e-23
6447.70        5.09953e-23        4.66730e-23        5.53176e-23
6477.47        5.13163e-23        4.69676e-23        5.56651e-23
6507.39        5.16394e-23        4.72640e-23        5.60148e-23
6537.44        5.19645e-23        4.75623e-23        5.63667e-23
6567.63        5.22916e-23        4.78625e-23        5.67208e-23
6597.96        5.26208e-23        4.81646e-23        5.70771e-23
6628.43        5.29521e-23        4.84686e-23        5.74356e-23
6659.04        5.32855e-23        4.87745e-23        5.77964e-23
6689.79        5.36209e-23        4.90824e-23        5.81595e-23
6720.69        5.39585e-23        4.93922e-23        5.85249e-23
6751.72        5.42982e-23        4.97040e-23        5.88925e-23
6782.90        5.46401e-23        5.00177e-23        5.92625e-23
6814.23        5.49841e-23        5.03335e-23        5.96348e-23
6845.70        5.53303e-23        5.06512e-23        6.00094e-23
6877.31        5.56787e-23        5.09710e-23        6.03864e-23
6909.07        5.60293e-23        5.12928e-23        6.07658e-23
6940.98        5.63821e-23        5.16167e-23        6.11476e-23
6973.03        5.67372e-23        5.19426e-23        6.15317e-23
7005.24        5.70944e-23        5.22706e-23        6.19183e-23
7037.59        5.74540e-23        5.26006e-23        6.23073e-23
7070.09        5.78158e-23        5.29328e-23        6.26988e-23
7102.74        5.81799e-23        5.32671e-23        6.30928e-23
7135.54        5.85464e-23        5.36035e-23        6.34892e-23
7168.49        5.89151e-23        5.39421e-23        6.38881e-23
7201.60        5.92862e-23        5.42828e-23        6.42896e-23
7234.85        5.96596e-23        5.46257e-23        6.46935e-23
7268.26        6.00354e-23        5.49707e-23        6.51001e-23
7301.83        6.04136e-23        5.53180e-23        6.55091e-23
7335.55        6.07941e-23        5.56674e-23        6.59208e-23
7369.43        6.11771e-23        5.60191e-23        6.63351e-23
7403.46        6.15625e-23        5.63730e-23        6.67519e-23
7437.65        6.19503e-23        5.67292e-23        6.71714e-23
7472.00        6.23406e-23        5.70877e-23        6.75935e-23
7506.50        6.27333e-23        5.74484e-23        6.80183e-23
7541.17        6.31286e-23        5.78114e-23        6.84458e-23
7576.00        6.35263e-23        5.81767e-23        6.88759e-23
7610.98        6.39266e-23        5.85443e-23        6.93088e-23
7646.13        6.43293e-23        5.89143e-23        6.97444e-23
7681.44        6.47347e-23        5.92867e-23        7.01827e-23
7716.92        6.51426e-23        5.96613e-23        7.06238e-23
7752.55        6.55530e-23        6.00384e-23        7.10676e-23
7788.35        6.59661e-23        6.04179e-23        7.15143e-23
7824.32        6.63817e-23        6.07998e-23        7.19637e-23
7860.46        6.68000e-23        6.11841e-23        7.24160e-23
7896.76        6.72209e-23        6.15708e-23        7.28711e-23
7933.22        6.76445e-23        6.19600e-23        7.33290e-23
7969.86        6.80708e-23        6.23517e-23        7.37899e-23
8006.67        6.85007e-23        6.27467e-23        7.42547e-23
8043.64        6.89379e-23        6.31481e-23        7.47277e-23
8080.79        6.93779e-23        6.35521e-23        7.52037e-23
8118.11        6.98208e-23        6.39587e-23        7.56828e-23
8155.60        7.02665e-23        6.43680e-23        7.61650e-23
8193.26        7.07150e-23        6.47798e-23        7.66502e-23
8231.10        7.11664e-23        6.51944e-23        7.71385e-23
8269.11        7.16207e-23        6.56115e-23        7.76299e-23
8307.30        7.20779e-23        6.60314e-23        7.81245e-23
8345.66        7.25380e-23        6.64540e-23        7.86221e-23
8384.20        7.30011e-23        6.68792e-23        7.91230e-23
8422.92        7.34671e-23        6.73071e-23        7.96270e-23
8461.82        7.39360e-23        6.77378e-23        8.01341e-23
8500.90        7.44079e-23        6.81712e-23        8.06445e-23
8540.15        7.48827e-23        6.86074e-23        8.11581e-23
8579.59        7.53606e-23        6.90463e-23        8.16749e-23
8619.22        7.58415e-23        6.94880e-23        8.21949e-23
8659.02        7.63253e-23        6.99325e-23        8.27182e-23
8699.01        7.68122e-23        7.03797e-23        8.32448e-23
8739.18        7.73022e-23        7.08298e-23        8.37746e-23
8779.54        7.77952e-23        7.12827e-23        8.43077e-23
8820.08        7.82912e-23        7.17384e-23        8.48441e-23
8860.82        7.87904e-23        7.21969e-23        8.53838e-23
8901.74        7.92926e-23        7.26583e-23        8.59268e-23
8942.85        7.97979e-23        7.31226e-23        8.64732e-23
8984.14        8.03063e-23        7.35897e-23        8.70229e-23
9025.63        8.08178e-23        7.40597e-23        8.75759e-23
9067.32        8.13325e-23        7.45326e-23        8.81324e-23
9109.19        8.18503e-23        7.50085e-23        8.86922e-23
9151.26        8.23713e-23        7.54872e-23        8.92555e-23
9193.52        8.28956e-23        7.59689e-23        8.98222e-23
9235.97        8.34230e-23        7.64537e-23        9.03924e-23
9278.63        8.39538e-23        7.69414e-23        9.09661e-23
9321.48        8.44878e-23        7.74322e-23        9.15434e-23
9364.52        8.50251e-23        7.79260e-23        9.21242e-23
9407.77        8.55658e-23        7.84229e-23        9.27086e-23
9451.22        8.61098e-23        7.89229e-23        9.32967e-23
9494.86        8.66572e-23        7.94261e-23        9.38884e-23
9538.71        8.72081e-23        7.99324e-23        9.44837e-23
9582.76        8.77624e-23        8.04420e-23        9.50828e-23
9627.02        8.83202e-23        8.09547e-23        9.56857e-23
9671.48        8.88815e-23        8.14707e-23        9.62923e-23
9716.14        8.94464e-23        8.19900e-23        9.69028e-23
9761.01        9.00148e-23        8.25125e-23        9.75171e-23
9806.09        9.05868e-23        8.30385e-23        9.81352e-23
9851.37        9.11625e-23        8.35677e-23        9.87573e-23
9896.87        9.17418e-23        8.41004e-23        9.93833e-23
9942.57        9.23249e-23        8.46364e-23        1.00013e-22
9988.49        9.29117e-23        8.51760e-23        1.00647e-22


==> anc/cc_3fhl_constraints_one.txt <==
#DM constraints, cc, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05                nan                nan                nan
 10.09                nan                nan                nan
 10.14                nan                nan                nan
 10.19                nan                nan                nan
 10.23                nan                nan                nan
 10.28                nan                nan                nan
 10.33                nan                nan                nan
 10.38        5.39160e-22        4.82074e-22        5.96246e-22
 10.42        1.70180e-22        1.52162e-22        1.88199e-22
 10.47        9.34401e-23        8.35464e-23        1.03334e-22
 10.52        6.12686e-23        5.47812e-23        6.77560e-23
 10.57        4.40066e-23        3.93469e-23        4.86663e-23
 10.62        3.34468e-23        2.99052e-23        3.69884e-23
 10.67        2.64312e-23        2.36324e-23        2.92300e-23
 10.72        2.14957e-23        1.92195e-23        2.37719e-23
 10.77        1.78736e-23        1.59809e-23        1.97663e-23
 10.81        1.51271e-23        1.35253e-23        1.67290e-23
 10.86        1.29896e-23        1.16141e-23        1.43652e-23
 10.91        1.12901e-23        1.00945e-23        1.24858e-23
 10.97        9.91459e-24        8.86463e-24        1.09645e-23
 11.02        8.78422e-24        7.85395e-24        9.71448e-24
 11.07        7.84311e-24        7.01249e-24        8.67373e-24
 11.12        7.05062e-24        6.30392e-24        7.79732e-24
 11.17        6.37657e-24        5.70124e-24        7.05189e-24
 11.22        5.79814e-24        5.18406e-24        6.41221e-24
 11.27        5.29781e-24        4.73672e-24        5.85891e-24
 11.32        4.86195e-24        4.34700e-24        5.37689e-24
 11.38        4.47978e-24        4.00530e-24        4.95425e-24
 11.43        4.14272e-24        3.70393e-24        4.58150e-24
 11.48        3.84384e-24        3.43671e-24        4.25098e-24
 11.54        3.57752e-24        3.19859e-24        3.95645e-24
 11.59        3.33912e-24        2.98544e-24        3.69281e-24
 11.64        3.12484e-24        2.79384e-24        3.45583e-24
 11.70        2.93147e-24        2.62095e-24        3.24199e-24
 11.75        2.75635e-24        2.46437e-24        3.04832e-24
 11.80        2.59722e-24        2.32209e-24        2.87234e-24
 11.86        2.45216e-24        2.19240e-24        2.71193e-24
 11.91        2.31955e-24        2.07383e-24        2.56527e-24
 11.97        2.19798e-24        1.96513e-24        2.43082e-24
 12.02        2.08623e-24        1.86522e-24        2.30724e-24
 12.08        1.98327e-24        1.77317e-24        2.19338e-24
 12.14        1.88819e-24        1.68815e-24        2.08822e-24
 12.19        1.80018e-24        1.60946e-24        1.99090e-24
 12.25        1.71856e-24        1.53648e-24        1.90063e-24
 12.30        1.64271e-24        1.46867e-24        1.81675e-24
 12.36        1.57209e-24        1.40553e-24        1.73865e-24
 12.42        1.50622e-24        1.34664e-24        1.66581e-24
 12.48        1.44469e-24        1.29162e-24        1.59776e-24
 12.53        1.38711e-24        1.24014e-24        1.53408e-24
 12.59        1.33315e-24        1.19189e-24        1.47441e-24
 12.65        1.28250e-24        1.14661e-24        1.41840e-24
 12.71        1.23490e-24        1.10405e-24        1.36575e-24
 12.77        1.19010e-24        1.06399e-24        1.31621e-24
 12.82        1.14788e-24        1.02625e-24        1.26952e-24
 12.88        1.10805e-24        9.90631e-25        1.22547e-24
 12.94        1.07042e-24        9.56987e-25        1.18385e-24
 13.00        1.03483e-24        9.25170e-25        1.14450e-24
 13.06        1.00114e-24        8.95047e-25        1.10724e-24
 13.12        9.69212e-25        8.66499e-25        1.07193e-24
 13.18        9.38919e-25        8.39414e-25        1.03842e-24
 13.25        9.10151e-25        8.13693e-25        1.00661e-24
 13.31        8.82806e-25        7.89244e-25        9.76368e-25
 13.37        8.56790e-25        7.65984e-25        9.47597e-25
 13.43        8.32017e-25        7.43834e-25        9.20200e-25
 13.49        8.08407e-25        7.22725e-25        8.94089e-25
 13.55        7.85887e-25        7.02590e-25        8.69184e-25
 13.62        7.64389e-25        6.83369e-25        8.45409e-25
 13.68        7.43852e-25        6.65007e-25        8.22697e-25
 13.74        7.24218e-25        6.47453e-25        8.00984e-25
 13.81        7.05434e-25        6.30658e-25        7.80210e-25
 13.87        6.87450e-25        6.14579e-25        7.60321e-25
 13.93        6.70221e-25        5.99175e-25        7.41267e-25
 14.00        6.53704e-25        5.84407e-25        7.23001e-25
 14.06        6.37860e-25        5.70241e-25        7.05478e-25
 14.13        6.22651e-25        5.56643e-25        6.88659e-25
 14.19        6.08044e-25        5.43583e-25        6.72504e-25
 14.26        5.94006e-25        5.31033e-25        6.56980e-25
 14.32        5.80508e-25        5.18964e-25        6.42052e-25
 14.39        5.67522e-25        5.07353e-25        6.27690e-25
 14.46        5.55021e-25        4.96177e-25        6.13866e-25
 14.52        5.42982e-25        4.85413e-25        6.00551e-25
 14.59        5.31380e-25        4.75040e-25        5.87721e-25
 14.66        5.20196e-25        4.65040e-25        5.75352e-25
 14.73        5.09408e-25        4.55395e-25        5.63421e-25
 14.79        4.98997e-25        4.46087e-25        5.51908e-25
 14.86        4.88947e-25        4.37101e-25        5.40792e-25
 14.93        4.79239e-25        4.28421e-25        5.30056e-25
 15.00        4.69858e-25        4.20034e-25        5.19682e-25
 15.07        4.60790e-25        4.11926e-25        5.09653e-25
 15.14        4.52020e-25        4.04085e-25        4.99954e-25
 15.21        4.43534e-25        3.96499e-25        4.90570e-25
 15.28        4.35322e-25        3.89156e-25        4.81487e-25
 15.35        4.27370e-25        3.82046e-25        4.72693e-25
 15.42        4.19667e-25        3.75159e-25        4.64174e-25
 15.49        4.12203e-25        3.68486e-25        4.55920e-25
 15.56        4.04968e-25        3.62017e-25        4.47918e-25
 15.63        3.97952e-25        3.55745e-25        4.40159e-25
 15.71        3.91147e-25        3.49660e-25        4.32633e-25
 15.78        3.84543e-25        3.43756e-25        4.25330e-25
 15.85        3.78133e-25        3.38025e-25        4.18241e-25
 15.93        3.71909e-25        3.32460e-25        4.11358e-25
 16.00        3.65863e-25        3.27055e-25        4.04672e-25
 16.07        3.59989e-25        3.21803e-25        3.98176e-25
 16.15        3.54281e-25        3.16699e-25        3.91862e-25
 16.22        3.48731e-25        3.11737e-25        3.85724e-25
 16.30        3.43333e-25        3.06911e-25        3.79755e-25
 16.37        3.38083e-25        3.02217e-25        3.73949e-25
 16.45        3.32975e-25        2.97650e-25        3.68300e-25
 16.52        3.28003e-25        2.93204e-25        3.62801e-25
 16.60        3.23162e-25        2.88877e-25        3.57447e-25
 16.68        3.18448e-25        2.84662e-25        3.52234e-25
 16.75        3.13856e-25        2.80557e-25        3.47156e-25
 16.83        3.09382e-25        2.76557e-25        3.42208e-25
 16.91        3.05023e-25        2.72658e-25        3.37387e-25
 16.99        3.00772e-25        2.68859e-25        3.32686e-25
 17.07        2.96628e-25        2.65153e-25        3.28103e-25
 17.14        2.92587e-25        2.61540e-25        3.23634e-25
 17.22        2.88644e-25        2.58015e-25        3.19273e-25
 17.30        2.84797e-25        2.54576e-25        3.15019e-25
 17.38        2.81043e-25        2.51219e-25        3.10867e-25
 17.46        2.77378e-25        2.47943e-25        3.06814e-25
 17.54        2.73800e-25        2.44743e-25        3.02857e-25
 17.62        2.70306e-25        2.41619e-25        2.98993e-25
 17.71        2.66893e-25        2.38568e-25        2.95218e-25
 17.79        2.63558e-25        2.35586e-25        2.91530e-25
 17.87        2.60300e-25        2.32673e-25        2.87927e-25
 17.95        2.57115e-25        2.29825e-25        2.84405e-25
 18.04        2.54002e-25        2.27042e-25        2.80961e-25
 18.12        2.50958e-25        2.24320e-25        2.77595e-25
 18.20        2.47981e-25        2.21659e-25        2.74303e-25
 18.29        2.45069e-25        2.19055e-25        2.71083e-25
 18.37        2.42220e-25        2.16508e-25        2.67932e-25
 18.46        2.39433e-25        2.14016e-25        2.64850e-25
 18.54        2.36705e-25        2.11577e-25        2.61833e-25
 18.63        2.34035e-25        2.09190e-25        2.58880e-25
 18.71        2.31421e-25        2.06853e-25        2.55990e-25
 18.80        2.28862e-25        2.04565e-25        2.53159e-25
 18.89        2.26355e-25        2.02324e-25        2.50387e-25
 18.97        2.23900e-25        2.00129e-25        2.47672e-25
 19.06        2.21495e-25        1.97978e-25        2.45012e-25
 19.15        2.19139e-25        1.95872e-25        2.42406e-25
 19.24        2.16830e-25        1.93807e-25        2.39852e-25
 19.33        2.14566e-25        1.91783e-25        2.37349e-25
 19.42        2.12348e-25        1.89800e-25        2.34896e-25
 19.50        2.10173e-25        1.87855e-25        2.32490e-25
 19.60        2.08040e-25        1.85948e-25        2.30132e-25
 19.69        2.05948e-25        1.84078e-25        2.27819e-25
 19.78        2.03897e-25        1.82244e-25        2.25550e-25
 19.87        2.01885e-25        1.80445e-25        2.23325e-25
 19.96        1.99910e-25        1.78679e-25        2.21141e-25
 20.05        1.97935e-25        1.76914e-25        2.18956e-25
 20.14        1.95967e-25        1.75155e-25        2.16778e-25
 20.24        1.94035e-25        1.73429e-25        2.14641e-25
 20.33        1.92139e-25        1.71735e-25        2.12544e-25
 20.42        1.90279e-25        1.70072e-25        2.10485e-25
 20.52        1.88452e-25        1.68440e-25        2.08464e-25
 20.61        1.86660e-25        1.66839e-25        2.06481e-25
 20.71        1.84900e-25        1.65266e-25        2.04534e-25
 20.80        1.83173e-25        1.63723e-25        2.02623e-25
 20.90        1.81478e-25        1.62208e-25        2.00748e-25
 21.00        1.79813e-25        1.60721e-25        1.98906e-25
 21.09        1.78179e-25        1.59261e-25        1.97098e-25
 21.19        1.76575e-25        1.57827e-25        1.95323e-25
 21.29        1.75000e-25        1.56420e-25        1.93581e-25
 21.39        1.73454e-25        1.55038e-25        1.91870e-25
 21.49        1.71936e-25        1.53681e-25        1.90190e-25
 21.59        1.70445e-25        1.52349e-25        1.88541e-25
 21.69        1.68981e-25        1.51041e-25        1.86921e-25
 21.79        1.67544e-25        1.49757e-25        1.85330e-25
 21.89        1.66132e-25        1.48495e-25        1.83768e-25
 21.99        1.64745e-25        1.47256e-25        1.82234e-25
 22.09        1.63384e-25        1.46040e-25        1.80728e-25
 22.19        1.62047e-25        1.44845e-25        1.79248e-25
 22.29        1.60733e-25        1.43671e-25        1.77795e-25
 22.40        1.59443e-25        1.42518e-25        1.76368e-25
 22.50        1.58176e-25        1.41386e-25        1.74965e-25
 22.60        1.56931e-25        1.40273e-25        1.73588e-25
 22.71        1.55708e-25        1.39181e-25        1.72235e-25
 22.81        1.54506e-25        1.38107e-25        1.70906e-25
 22.92        1.53326e-25        1.37053e-25        1.69600e-25
 23.02        1.52167e-25        1.36016e-25        1.68317e-25
 23.13        1.51027e-25        1.34998e-25        1.67056e-25
 23.24        1.49908e-25        1.33998e-25        1.65818e-25
 23.34        1.48808e-25        1.33015e-25        1.64601e-25
 23.45        1.47727e-25        1.32050e-25        1.63405e-25
 23.56        1.46665e-25        1.31101e-25        1.62230e-25
 23.67        1.45622e-25        1.30168e-25        1.61075e-25
 23.78        1.44596e-25        1.29252e-25        1.59940e-25
 23.89        1.43588e-25        1.28351e-25        1.58825e-25
 24.00        1.42598e-25        1.27466e-25        1.57729e-25
 24.11        1.41624e-25        1.26596e-25        1.56652e-25
 24.22        1.40667e-25        1.25741e-25        1.55593e-25
 24.33        1.39727e-25        1.24901e-25        1.54553e-25
 24.45        1.38802e-25        1.24075e-25        1.53530e-25
 24.56        1.37894e-25        1.23263e-25        1.52524e-25
 24.67        1.37001e-25        1.22465e-25        1.51536e-25
 24.79        1.36123e-25        1.21681e-25        1.50565e-25
 24.90        1.35260e-25        1.20909e-25        1.49610e-25
 25.01        1.34411e-25        1.20151e-25        1.48671e-25
 25.13        1.33577e-25        1.19406e-25        1.47748e-25
 25.25        1.32757e-25        1.18674e-25        1.46841e-25
 25.36        1.31951e-25        1.17953e-25        1.45949e-25
 25.48        1.31159e-25        1.17245e-25        1.45072e-25
 25.60        1.30380e-25        1.16549e-25        1.44210e-25
 25.72        1.29614e-25        1.15865e-25        1.43363e-25
 25.83        1.28861e-25        1.15192e-25        1.42530e-25
 25.95        1.28121e-25        1.14531e-25        1.41711e-25
 26.07        1.27393e-25        1.13881e-25        1.40905e-25
 26.19        1.26678e-25        1.13242e-25        1.40114e-25
 26.32        1.25974e-25        1.12613e-25        1.39335e-25
 26.44        1.25283e-25        1.11995e-25        1.38570e-25
 26.56        1.24603e-25        1.11388e-25        1.37818e-25
 26.68        1.23934e-25        1.10791e-25        1.37078e-25
 26.80        1.23277e-25        1.10204e-25        1.36351e-25
 26.93        1.22631e-25        1.09626e-25        1.35636e-25
 27.05        1.21996e-25        1.09059e-25        1.34934e-25
 27.18        1.21372e-25        1.08501e-25        1.34243e-25
 27.30        1.20758e-25        1.07953e-25        1.33563e-25
 27.43        1.20155e-25        1.07414e-25        1.32896e-25
 27.56        1.19562e-25        1.06884e-25        1.32239e-25
 27.68        1.18978e-25        1.06363e-25        1.31594e-25
 27.81        1.18405e-25        1.05851e-25        1.30960e-25
 27.94        1.17842e-25        1.05347e-25        1.30336e-25
 28.07        1.17288e-25        1.04853e-25        1.29723e-25
 28.20        1.16744e-25        1.04366e-25        1.29121e-25
 28.33        1.16208e-25        1.03888e-25        1.28529e-25
 28.46        1.15683e-25        1.03418e-25        1.27947e-25
 28.59        1.15166e-25        1.02957e-25        1.27375e-25
 28.72        1.14658e-25        1.02503e-25        1.26813e-25
 28.86        1.14158e-25        1.02057e-25        1.26260e-25
 28.99        1.13668e-25        1.01619e-25        1.25717e-25
 29.12        1.13186e-25        1.01188e-25        1.25184e-25
 29.26        1.12712e-25        1.00765e-25        1.24660e-25
 29.39        1.12247e-25        1.00349e-25        1.24144e-25
 29.53        1.11789e-25        9.99406e-26        1.23638e-25
 29.66        1.11340e-25        9.95393e-26        1.23141e-25
 29.80        1.10899e-25        9.91451e-26        1.22653e-25
 29.94        1.10465e-25        9.87579e-26        1.22173e-25
 30.08        1.10026e-25        9.83657e-26        1.21687e-25
 30.22        1.09584e-25        9.79710e-26        1.21197e-25
 30.36        1.09149e-25        9.75831e-26        1.20716e-25
 30.50        1.08722e-25        9.72018e-26        1.20242e-25
 30.64        1.08302e-25        9.68270e-26        1.19777e-25
 30.78        1.07889e-25        9.64586e-26        1.19320e-25
 30.92        1.07484e-25        9.60966e-26        1.18871e-25
 31.06        1.07085e-25        9.57407e-26        1.18429e-25
 31.21        1.06693e-25        9.53909e-26        1.17995e-25
 31.35        1.06308e-25        9.50471e-26        1.17568e-25
 31.50        1.05929e-25        9.47092e-26        1.17149e-25
 31.64        1.05557e-25        9.43772e-26        1.16736e-25
 31.79        1.05191e-25        9.40508e-26        1.16331e-25
 31.93        1.04831e-25        9.37301e-26        1.15933e-25
 32.08        1.04478e-25        9.34149e-26        1.15541e-25
 32.23        1.04131e-25        9.31051e-26        1.15157e-25
 32.38        1.03790e-25        9.28008e-26        1.14779e-25
 32.53        1.03455e-25        9.25017e-26        1.14407e-25
 32.68        1.03125e-25        9.22079e-26        1.14042e-25
 32.83        1.02801e-25        9.19191e-26        1.13684e-25
 32.98        1.02483e-25        9.16355e-26        1.13331e-25
 33.13        1.02171e-25        9.13568e-26        1.12985e-25
 33.29        1.01864e-25        9.10831e-26        1.12645e-25
 33.44        1.01563e-25        9.08142e-26        1.12311e-25
 33.59        1.01267e-25        9.05501e-26        1.11983e-25
 33.75        1.00976e-25        9.02907e-26        1.11661e-25
 33.91        1.00690e-25        9.00360e-26        1.11344e-25
 34.06        1.00410e-25        8.97859e-26        1.11033e-25
 34.22        1.00134e-25        8.95403e-26        1.10728e-25
 34.38        9.98638e-26        8.92992e-26        1.10428e-25
 34.54        9.95983e-26        8.90625e-26        1.10134e-25
 34.70        9.93377e-26        8.88302e-26        1.09845e-25
 34.86        9.90819e-26        8.86022e-26        1.09562e-25
 35.02        9.88309e-26        8.83784e-26        1.09283e-25
 35.18        9.85846e-26        8.81588e-26        1.09010e-25
 35.34        9.83429e-26        8.79434e-26        1.08742e-25
 35.50        9.81058e-26        8.77321e-26        1.08480e-25
 35.67        9.78733e-26        8.75248e-26        1.08222e-25
 35.83        9.76452e-26        8.73216e-26        1.07969e-25
 36.00        9.74216e-26        8.71223e-26        1.07721e-25
 36.16        9.72023e-26        8.69269e-26        1.07478e-25
 36.33        9.69874e-26        8.67354e-26        1.07239e-25
 36.50        9.67767e-26        8.65477e-26        1.07006e-25
 36.67        9.65703e-26        8.63639e-26        1.06777e-25
 36.84        9.63681e-26        8.61837e-26        1.06552e-25
 37.01        9.61700e-26        8.60073e-26        1.06333e-25
 37.18        9.59761e-26        8.58346e-26        1.06118e-25
 37.35        9.57862e-26        8.56654e-26        1.05907e-25
 37.52        9.56003e-26        8.54999e-26        1.05701e-25
 37.70        9.54184e-26        8.53380e-26        1.05499e-25
 37.87        9.52405e-26        8.51796e-26        1.05301e-25
 38.04        9.50665e-26        8.50247e-26        1.05108e-25
 38.22        9.48963e-26        8.48732e-26        1.04919e-25
 38.40        9.47300e-26        8.47252e-26        1.04735e-25
 38.57        9.45675e-26        8.45806e-26        1.04554e-25
 38.75        9.44088e-26        8.44393e-26        1.04378e-25
 38.93        9.42538e-26        8.43014e-26        1.04206e-25
 39.11        9.41025e-26        8.41669e-26        1.04038e-25
 39.29        9.39549e-26        8.40356e-26        1.03874e-25
 39.47        9.38109e-26        8.39075e-26        1.03714e-25
 39.66        9.36706e-26        8.37827e-26        1.03558e-25
 39.84        9.35338e-26        8.36612e-26        1.03406e-25
 40.02        9.33991e-26        8.35415e-26        1.03257e-25
 40.21        9.32571e-26        8.34153e-26        1.03099e-25
 40.39        9.31185e-26        8.32922e-26        1.02945e-25
 40.58        9.29833e-26        8.31722e-26        1.02794e-25
 40.77        9.28516e-26        8.30552e-26        1.02648e-25
 40.95        9.27233e-26        8.29413e-26        1.02505e-25
 41.14        9.25983e-26        8.28304e-26        1.02366e-25
 41.33        9.24766e-26        8.27225e-26        1.02231e-25
 41.52        9.23582e-26        8.26175e-26        1.02099e-25
 41.72        9.22431e-26        8.25154e-26        1.01971e-25
 41.91        9.21312e-26        8.24162e-26        1.01846e-25
 42.10        9.20225e-26        8.23198e-26        1.01725e-25
 42.30        9.19169e-26        8.22263e-26        1.01608e-25
 42.49        9.18146e-26        8.21357e-26        1.01493e-25
 42.69        9.17153e-26        8.20478e-26        1.01383e-25
 42.89        9.16191e-26        8.19627e-26        1.01276e-25
 43.08        9.15261e-26        8.18803e-26        1.01172e-25
 43.28        9.14360e-26        8.18007e-26        1.01071e-25
 43.48        9.13490e-26        8.17238e-26        1.00974e-25
 43.68        9.12650e-26        8.16495e-26        1.00880e-25
 43.89        9.11840e-26        8.15780e-26        1.00790e-25
 44.09        9.11059e-26        8.15091e-26        1.00703e-25
 44.29        9.10308e-26        8.14428e-26        1.00619e-25
 44.50        9.09586e-26        8.13792e-26        1.00538e-25
 44.70        9.08893e-26        8.13182e-26        1.00461e-25
 44.91        9.08230e-26        8.12597e-26        1.00386e-25
 45.12        9.07595e-26        8.12038e-26        1.00315e-25
 45.32        9.06988e-26        8.11505e-26        1.00247e-25
 45.53        9.06410e-26        8.10998e-26        1.00182e-25
 45.74        9.05860e-26        8.10515e-26        1.00120e-25
 45.95        9.05338e-26        8.10058e-26        1.00062e-25
 46.17        9.04845e-26        8.09626e-26        1.00006e-25
 46.38        9.04379e-26        8.09219e-26        9.99539e-26
 46.59        9.03941e-26        8.08837e-26        9.99045e-26
 46.81        9.03530e-26        8.08480e-26        9.98581e-26
 47.03        9.03148e-26        8.08147e-26        9.98148e-26
 47.24        9.02792e-26        8.07839e-26        9.97746e-26
 47.46        9.02464e-26        8.07555e-26        9.97373e-26
 47.68        9.02163e-26        8.07295e-26        9.97030e-26
 47.90        9.01889e-26        8.07060e-26        9.96718e-26
 48.12        9.01642e-26        8.06850e-26        9.96435e-26
 48.34        9.01422e-26        8.06663e-26        9.96182e-26
 48.57        9.01229e-26        8.06500e-26        9.95959e-26
 48.79        9.01063e-26        8.06362e-26        9.95765e-26
 49.02        9.00924e-26        8.06247e-26        9.95601e-26
 49.24        9.00811e-26        8.06157e-26        9.95466e-26
 49.47        9.00725e-26        8.06090e-26        9.95361e-26
 49.70        9.00666e-26        8.06047e-26        9.95285e-26
 49.93        9.00633e-26        8.06028e-26        9.95238e-26
 50.16        9.00570e-26        8.05982e-26        9.95157e-26
 50.39        9.00506e-26        8.05936e-26        9.95077e-26
 50.62        9.00469e-26        8.05913e-26        9.95024e-26
 50.86        9.00457e-26        8.05913e-26        9.95000e-26
 51.09        9.00470e-26        8.05936e-26        9.95004e-26
 51.33        9.00508e-26        8.05981e-26        9.95035e-26
 51.57        9.00571e-26        8.06048e-26        9.95093e-26
 51.80        9.00658e-26        8.06138e-26        9.95179e-26
 52.04        9.00770e-26        8.06249e-26        9.95291e-26
 52.28        9.00906e-26        8.06381e-26        9.95430e-26
 52.52        9.01065e-26        8.06535e-26        9.95595e-26
 52.77        9.01249e-26        8.06711e-26        9.95787e-26
 53.01        9.01455e-26        8.06907e-26        9.96004e-26
 53.26        9.01685e-26        8.07124e-26        9.96247e-26
 53.50        9.01939e-26        8.07362e-26        9.96515e-26
 53.75        9.02215e-26        8.07621e-26        9.96808e-26
 54.00        9.02513e-26        8.07900e-26        9.97127e-26
 54.25        9.02835e-26        8.08199e-26        9.97470e-26
 54.50        9.03178e-26        8.08518e-26        9.97839e-26
 54.75        9.03544e-26        8.08857e-26        9.98231e-26
 55.00        9.03932e-26        8.09217e-26        9.98648e-26
 55.25        9.04342e-26        8.09595e-26        9.99089e-26
 55.51        9.04774e-26        8.09994e-26        9.99555e-26
 55.77        9.05228e-26        8.10412e-26        1.00004e-25
 56.02        9.05703e-26        8.10849e-26        1.00056e-25
 56.28        9.06199e-26        8.11305e-26        1.00109e-25
 56.54        9.06717e-26        8.11781e-26        1.00165e-25
 56.80        9.07255e-26        8.12275e-26        1.00224e-25
 57.07        9.07815e-26        8.12789e-26        1.00284e-25
 57.33        9.08396e-26        8.13321e-26        1.00347e-25
 57.59        9.08997e-26        8.13872e-26        1.00412e-25
 57.86        9.09620e-26        8.14441e-26        1.00480e-25
 58.13        9.10262e-26        8.15029e-26        1.00550e-25
 58.40        9.10926e-26        8.15636e-26        1.00622e-25
 58.67        9.11609e-26        8.16260e-26        1.00696e-25
 58.94        9.12313e-26        8.16903e-26        1.00772e-25
 59.21        9.13038e-26        8.17565e-26        1.00851e-25
 59.48        9.13782e-26        8.18244e-26        1.00932e-25
 59.76        9.14547e-26        8.18942e-26        1.01015e-25
 60.03        9.15322e-26        8.19649e-26        1.01100e-25
 60.31        9.16050e-26        8.20313e-26        1.01179e-25
 60.59        9.16798e-26        8.20995e-26        1.01260e-25
 60.87        9.17565e-26        8.21695e-26        1.01344e-25
 61.15        9.18352e-26        8.22412e-26        1.01429e-25
 61.43        9.19158e-26        8.23148e-26        1.01517e-25
 61.72        9.19985e-26        8.23900e-26        1.01607e-25
 62.00        9.20831e-26        8.24671e-26        1.01699e-25
 62.29        9.21696e-26        8.25459e-26        1.01793e-25
 62.57        9.22582e-26        8.26265e-26        1.01890e-25
 62.86        9.23487e-26        8.27089e-26        1.01989e-25
 63.15        9.24413e-26        8.27931e-26        1.02089e-25
 63.45        9.25358e-26        8.28791e-26        1.02192e-25
 63.74        9.26324e-26        8.29670e-26        1.02298e-25
 64.03        9.27309e-26        8.30566e-26        1.02405e-25
 64.33        9.28315e-26        8.31481e-26        1.02515e-25
 64.63        9.29342e-26        8.32414e-26        1.02627e-25
 64.92        9.30389e-26        8.33365e-26        1.02741e-25
 65.22        9.31456e-26        8.34335e-26        1.02858e-25
 65.53        9.32544e-26        8.35323e-26        1.02976e-25
 65.83        9.33653e-26        8.36330e-26        1.03098e-25
 66.13        9.34782e-26        8.37356e-26        1.03221e-25
 66.44        9.35932e-26        8.38400e-26        1.03346e-25
 66.74        9.37104e-26        8.39464e-26        1.03474e-25
 67.05        9.38296e-26        8.40547e-26        1.03605e-25
 67.36        9.39510e-26        8.41648e-26        1.03737e-25
 67.67        9.40745e-26        8.42769e-26        1.03872e-25
 67.99        9.42002e-26        8.43909e-26        1.04009e-25
 68.30        9.43280e-26        8.45069e-26        1.04149e-25
 68.61        9.44580e-26        8.46248e-26        1.04291e-25
 68.93        9.45902e-26        8.47447e-26        1.04436e-25
 69.25        9.47245e-26        8.48666e-26        1.04582e-25
 69.57        9.48611e-26        8.49905e-26        1.04732e-25
 69.89        9.49999e-26        8.51163e-26        1.04884e-25
 70.21        9.51410e-26        8.52442e-26        1.05038e-25
 70.54        9.52843e-26        8.53741e-26        1.05194e-25
 70.86        9.54298e-26        8.55061e-26        1.05354e-25
 71.19        9.55775e-26        8.56400e-26        1.05515e-25
 71.52        9.57275e-26        8.57759e-26        1.05679e-25
 71.85        9.58796e-26        8.59137e-26        1.05845e-25
 72.18        9.60339e-26        8.60535e-26        1.06014e-25
 72.52        9.61903e-26        8.61953e-26        1.06185e-25
 72.85        9.63489e-26        8.63390e-26        1.06359e-25
 73.19        9.65096e-26        8.64846e-26        1.06535e-25
 73.52        9.66724e-26        8.66321e-26        1.06713e-25
 73.86        9.68373e-26        8.67815e-26        1.06893e-25
 74.21        9.70043e-26        8.69328e-26        1.07076e-25
 74.55        9.71734e-26        8.70860e-26        1.07261e-25
 74.89        9.73446e-26        8.72411e-26        1.07448e-25
 75.24        9.75179e-26        8.73980e-26        1.07638e-25
 75.59        9.76931e-26        8.75568e-26        1.07830e-25
 75.93        9.78705e-26        8.77174e-26        1.08024e-25
 76.29        9.80498e-26        8.78798e-26        1.08220e-25
 76.64        9.82312e-26        8.80441e-26        1.08418e-25
 76.99        9.84145e-26        8.82101e-26        1.08619e-25
 77.35        9.85999e-26        8.83780e-26        1.08822e-25
 77.70        9.87873e-26        8.85477e-26        1.09027e-25
 78.06        9.89766e-26        8.87191e-26        1.09234e-25
 78.42        9.91679e-26        8.88924e-26        1.09443e-25
 78.79        9.93612e-26        8.90674e-26        1.09655e-25
 79.15        9.95564e-26        8.92442e-26        1.09869e-25
 79.52        9.97536e-26        8.94227e-26        1.10084e-25
 79.88        9.99527e-26        8.96030e-26        1.10302e-25
 80.25        1.00149e-25        8.97806e-26        1.10517e-25
 80.62        1.00345e-25        8.99578e-26        1.10732e-25
 80.99        1.00542e-25        9.01368e-26        1.10948e-25
 81.37        1.00742e-25        9.03174e-26        1.11167e-25
 81.74        1.00944e-25        9.04998e-26        1.11388e-25
 82.12        1.01147e-25        9.06839e-26        1.11610e-25
 82.50        1.01353e-25        9.08699e-26        1.11835e-25
 82.88        1.01560e-25        9.10576e-26        1.12063e-25
 83.26        1.01770e-25        9.12471e-26        1.12292e-25
 83.65        1.01981e-25        9.14384e-26        1.12524e-25
 84.04        1.02194e-25        9.16315e-26        1.12757e-25
 84.42        1.02410e-25        9.18265e-26        1.12993e-25
 84.81        1.02628e-25        9.20234e-26        1.13232e-25
 85.21        1.02847e-25        9.22222e-26        1.13472e-25
 85.60        1.03069e-25        9.24229e-26        1.13715e-25
 85.99        1.03293e-25        9.26255e-26        1.13960e-25
 86.39        1.03519e-25        9.28300e-26        1.14208e-25
 86.79        1.03747e-25        9.30365e-26        1.14458e-25
 87.19        1.03978e-25        9.32450e-26        1.14710e-25
 87.59        1.04210e-25        9.34555e-26        1.14965e-25
 88.00        1.04445e-25        9.36680e-26        1.15222e-25
 88.40        1.04682e-25        9.38826e-26        1.15482e-25
 88.81        1.04922e-25        9.40993e-26        1.15744e-25
 89.22        1.05164e-25        9.43180e-26        1.16009e-25
 89.63        1.05408e-25        9.45388e-26        1.16276e-25
 90.05        1.05654e-25        9.47618e-26        1.16546e-25
 90.46        1.05903e-25        9.49869e-26        1.16819e-25
 90.88        1.06154e-25        9.52141e-26        1.17094e-25
 91.30        1.06408e-25        9.54435e-26        1.17372e-25
 91.72        1.06663e-25        9.56749e-26        1.17652e-25
 92.15        1.06921e-25        9.59083e-26        1.17934e-25
 92.57        1.07182e-25        9.61438e-26        1.18219e-25
 93.00        1.07444e-25        9.63812e-26        1.18507e-25
 93.43        1.07709e-25        9.66206e-26        1.18796e-25
 93.86        1.07975e-25        9.68620e-26        1.19089e-25
 94.29        1.08244e-25        9.71052e-26        1.19383e-25
 94.73        1.08515e-25        9.73503e-26        1.19680e-25
 95.17        1.08788e-25        9.75973e-26        1.19979e-25
 95.61        1.09063e-25        9.78461e-26        1.20280e-25
 96.05        1.09340e-25        9.80967e-26        1.20583e-25
 96.49        1.09619e-25        9.83490e-26        1.20888e-25
 96.94        1.09899e-25        9.86031e-26        1.21196e-25
 97.39        1.10182e-25        9.88589e-26        1.21505e-25
 97.84        1.10467e-25        9.91163e-26        1.21817e-25
 98.29        1.10753e-25        9.93754e-26        1.22130e-25
 98.74        1.11041e-25        9.96361e-26        1.22446e-25
 99.20        1.11331e-25        9.98984e-26        1.22763e-25
 99.66        1.11622e-25        1.00162e-25        1.23082e-25
100.12        1.11914e-25        1.00426e-25        1.23402e-25
100.58        1.12204e-25        1.00688e-25        1.23719e-25
101.04        1.12495e-25        1.00951e-25        1.24038e-25
101.51        1.12788e-25        1.01216e-25        1.24360e-25
101.98        1.13083e-25        1.01483e-25        1.24683e-25
102.45        1.13379e-25        1.01751e-25        1.25008e-25
102.92        1.13678e-25        1.02021e-25        1.25335e-25
103.40        1.13979e-25        1.02293e-25        1.25665e-25
103.87        1.14282e-25        1.02566e-25        1.25997e-25
104.35        1.14587e-25        1.02842e-25        1.26331e-25
104.84        1.14894e-25        1.03120e-25        1.26668e-25
105.32        1.15204e-25        1.03400e-25        1.27008e-25
105.81        1.15516e-25        1.03682e-25        1.27350e-25
106.30        1.15831e-25        1.03967e-25        1.27695e-25
106.79        1.16148e-25        1.04254e-25        1.28042e-25
107.28        1.16468e-25        1.04543e-25        1.28393e-25
107.77        1.16791e-25        1.04835e-25        1.28747e-25
108.27        1.17117e-25        1.05129e-25        1.29104e-25
108.77        1.17445e-25        1.05426e-25        1.29464e-25
109.27        1.17777e-25        1.05726e-25        1.29827e-25
109.78        1.18112e-25        1.06029e-25        1.30194e-25
110.29        1.18450e-25        1.06335e-25        1.30565e-25
110.80        1.18791e-25        1.06643e-25        1.30939e-25
111.31        1.19135e-25        1.06955e-25        1.31316e-25
111.82        1.19483e-25        1.07269e-25        1.31697e-25
112.34        1.19834e-25        1.07586e-25        1.32082e-25
112.86        1.20188e-25        1.07906e-25        1.32469e-25
113.38        1.20544e-25        1.08228e-25        1.32860e-25
113.90        1.20904e-25        1.08553e-25        1.33254e-25
114.43        1.21266e-25        1.08881e-25        1.33651e-25
114.96        1.21631e-25        1.09211e-25        1.34051e-25
115.49        1.21999e-25        1.09544e-25        1.34455e-25
116.02        1.22370e-25        1.09879e-25        1.34861e-25
116.56        1.22743e-25        1.10217e-25        1.35270e-25
117.09        1.23119e-25        1.10557e-25        1.35681e-25
117.63        1.23497e-25        1.10899e-25        1.36096e-25
118.18        1.23878e-25        1.11243e-25        1.36513e-25
118.72        1.24261e-25        1.11589e-25        1.36932e-25
119.27        1.24646e-25        1.11938e-25        1.37354e-25
119.82        1.25033e-25        1.12288e-25        1.37779e-25
120.38        1.25423e-25        1.12641e-25        1.38206e-25
120.93        1.25815e-25        1.12995e-25        1.38635e-25
121.49        1.26209e-25        1.13351e-25        1.39066e-25
122.05        1.26605e-25        1.13709e-25        1.39500e-25
122.62        1.27003e-25        1.14070e-25        1.39936e-25
123.18        1.27403e-25        1.14432e-25        1.40375e-25
123.75        1.27806e-25        1.14796e-25        1.40816e-25
124.32        1.28211e-25        1.15163e-25        1.41259e-25
124.90        1.28618e-25        1.15531e-25        1.41706e-25
125.47        1.29028e-25        1.15902e-25        1.42154e-25
126.05        1.29440e-25        1.16275e-25        1.42605e-25
126.63        1.29854e-25        1.16650e-25        1.43059e-25
127.22        1.30271e-25        1.17027e-25        1.43515e-25
127.81        1.30690e-25        1.17406e-25        1.43974e-25
128.40        1.31112e-25        1.17788e-25        1.44436e-25
128.99        1.31536e-25        1.18172e-25        1.44900e-25
129.59        1.31963e-25        1.18558e-25        1.45368e-25
130.18        1.32392e-25        1.18946e-25        1.45838e-25
130.79        1.32824e-25        1.19337e-25        1.46310e-25
131.39        1.33258e-25        1.19730e-25        1.46786e-25
132.00        1.33695e-25        1.20126e-25        1.47264e-25
132.61        1.34135e-25        1.20524e-25        1.47746e-25
133.22        1.34578e-25        1.20925e-25        1.48230e-25
133.83        1.35023e-25        1.21328e-25        1.48718e-25
134.45        1.35471e-25        1.21734e-25        1.49208e-25
135.07        1.35922e-25        1.22142e-25        1.49702e-25
135.70        1.36376e-25        1.22553e-25        1.50199e-25
136.32        1.36833e-25        1.22967e-25        1.50699e-25
136.95        1.37293e-25        1.23383e-25        1.51202e-25
137.58        1.37756e-25        1.23803e-25        1.51709e-25
138.22        1.38222e-25        1.24225e-25        1.52219e-25
138.86        1.38691e-25        1.24650e-25        1.52733e-25
139.50        1.39164e-25        1.25078e-25        1.53250e-25
140.14        1.39639e-25        1.25508e-25        1.53770e-25
140.79        1.40118e-25        1.25942e-25        1.54294e-25
141.44        1.40601e-25        1.26379e-25        1.54822e-25
142.09        1.41086e-25        1.26819e-25        1.55353e-25
142.75        1.41575e-25        1.27262e-25        1.55888e-25
143.41        1.42067e-25        1.27707e-25        1.56426e-25
144.07        1.42562e-25        1.28156e-25        1.56968e-25
144.74        1.43060e-25        1.28607e-25        1.57513e-25
145.41        1.43561e-25        1.29061e-25        1.58061e-25
146.08        1.44065e-25        1.29518e-25        1.58612e-25
146.75        1.44572e-25        1.29977e-25        1.59167e-25
147.43        1.45082e-25        1.30440e-25        1.59725e-25
148.11        1.45596e-25        1.30905e-25        1.60287e-25
148.79        1.46112e-25        1.31372e-25        1.60851e-25
149.48        1.46630e-25        1.31842e-25        1.61419e-25
150.17        1.47152e-25        1.32315e-25        1.61989e-25
150.87        1.47675e-25        1.32787e-25        1.62562e-25
151.56        1.48200e-25        1.33263e-25        1.63137e-25
152.26        1.48729e-25        1.33741e-25        1.63716e-25
152.97        1.49260e-25        1.34222e-25        1.64299e-25
153.67        1.49794e-25        1.34705e-25        1.64884e-25
154.38        1.50332e-25        1.35191e-25        1.65473e-25
155.09        1.50872e-25        1.35680e-25        1.66065e-25
155.81        1.51416e-25        1.36172e-25        1.66660e-25
156.53        1.51963e-25        1.36667e-25        1.67259e-25
157.25        1.52513e-25        1.37165e-25        1.67862e-25
157.98        1.53067e-25        1.37666e-25        1.68468e-25
158.71        1.53624e-25        1.38170e-25        1.69078e-25
159.44        1.54184e-25        1.38677e-25        1.69692e-25
160.18        1.54748e-25        1.39187e-25        1.70309e-25
160.92        1.55316e-25        1.39701e-25        1.70931e-25
161.66        1.55887e-25        1.40217e-25        1.71556e-25
162.41        1.56461e-25        1.40737e-25        1.72185e-25
163.16        1.57040e-25        1.41261e-25        1.72818e-25
163.91        1.57621e-25        1.41787e-25        1.73455e-25
164.67        1.58207e-25        1.42317e-25        1.74096e-25
165.43        1.58796e-25        1.42850e-25        1.74741e-25
166.19        1.59389e-25        1.43387e-25        1.75390e-25
166.96        1.59985e-25        1.43927e-25        1.76043e-25
167.73        1.60585e-25        1.44470e-25        1.76700e-25
168.51        1.61188e-25        1.45016e-25        1.77361e-25
169.28        1.61796e-25        1.45566e-25        1.78025e-25
170.07        1.62407e-25        1.46119e-25        1.78694e-25
170.85        1.63021e-25        1.46676e-25        1.79367e-25
171.64        1.63639e-25        1.47235e-25        1.80044e-25
172.43        1.64261e-25        1.47798e-25        1.80724e-25
173.23        1.64887e-25        1.48365e-25        1.81409e-25
174.03        1.65516e-25        1.48935e-25        1.82098e-25
174.83        1.66149e-25        1.49508e-25        1.82790e-25
175.64        1.66786e-25        1.50085e-25        1.83487e-25
176.45        1.67426e-25        1.50665e-25        1.84188e-25
177.27        1.68070e-25        1.51248e-25        1.84893e-25
178.08        1.68718e-25        1.51835e-25        1.85602e-25
178.91        1.69370e-25        1.52425e-25        1.86315e-25
179.73        1.70025e-25        1.53018e-25        1.87032e-25
180.56        1.70684e-25        1.53616e-25        1.87753e-25
181.40        1.71347e-25        1.54216e-25        1.88478e-25
182.23        1.72013e-25        1.54820e-25        1.89207e-25
183.08        1.72684e-25        1.55427e-25        1.89940e-25
183.92        1.73358e-25        1.56038e-25        1.90678e-25
184.77        1.74036e-25        1.56652e-25        1.91419e-25
185.62        1.74717e-25        1.57270e-25        1.92165e-25
186.48        1.75402e-25        1.57891e-25        1.92914e-25
187.34        1.76092e-25        1.58515e-25        1.93668e-25
188.21        1.76785e-25        1.59143e-25        1.94426e-25
189.08        1.77481e-25        1.59774e-25        1.95188e-25
189.95        1.78182e-25        1.60409e-25        1.95954e-25
190.83        1.78886e-25        1.61048e-25        1.96724e-25
191.71        1.79594e-25        1.61690e-25        1.97499e-25
192.59        1.80306e-25        1.62335e-25        1.98277e-25
193.48        1.81022e-25        1.62984e-25        1.99060e-25
194.38        1.81741e-25        1.63636e-25        1.99846e-25
195.27        1.82465e-25        1.64292e-25        2.00637e-25
196.18        1.83192e-25        1.64951e-25        2.01432e-25
197.08        1.83923e-25        1.65614e-25        2.02231e-25
197.99        1.84657e-25        1.66280e-25        2.03035e-25
198.91        1.85396e-25        1.66950e-25        2.03842e-25
199.83        1.86139e-25        1.67623e-25        2.04654e-25
200.75        1.86889e-25        1.68303e-25        2.05476e-25
201.68        1.87645e-25        1.68987e-25        2.06303e-25
202.61        1.88405e-25        1.69675e-25        2.07135e-25
203.54        1.89169e-25        1.70366e-25        2.07972e-25
204.48        1.89937e-25        1.71061e-25        2.08812e-25
205.43        1.90709e-25        1.71760e-25        2.09658e-25
206.38        1.91485e-25        1.72462e-25        2.10507e-25
207.33        1.92265e-25        1.73169e-25        2.11362e-25
208.29        1.93049e-25        1.73879e-25        2.12220e-25
209.25        1.93838e-25        1.74593e-25        2.13084e-25
210.21        1.94631e-25        1.75310e-25        2.13952e-25
211.18        1.95428e-25        1.76032e-25        2.14825e-25
212.16        1.96230e-25        1.76758e-25        2.15702e-25
213.14        1.97036e-25        1.77488e-25        2.16585e-25
214.12        1.97847e-25        1.78222e-25        2.17472e-25
215.11        1.98662e-25        1.78960e-25        2.18364e-25
216.11        1.99482e-25        1.79702e-25        2.19261e-25
217.10        2.00306e-25        1.80449e-25        2.20163e-25
218.11        2.01135e-25        1.81199e-25        2.21070e-25
219.11        2.01968e-25        1.81954e-25        2.21983e-25
220.13        2.02807e-25        1.82713e-25        2.22900e-25
221.14        2.03650e-25        1.83477e-25        2.23823e-25
222.16        2.04498e-25        1.84245e-25        2.24751e-25
223.19        2.05351e-25        1.85018e-25        2.25684e-25
224.22        2.06209e-25        1.85795e-25        2.26623e-25
225.26        2.07071e-25        1.86576e-25        2.27567e-25
226.30        2.07939e-25        1.87362e-25        2.28516e-25
227.34        2.08812e-25        1.88153e-25        2.29471e-25
228.39        2.09689e-25        1.88948e-25        2.30431e-25
229.45        2.10572e-25        1.89747e-25        2.31396e-25
230.51        2.11460e-25        1.90552e-25        2.32368e-25
231.57        2.12352e-25        1.91361e-25        2.33344e-25
232.64        2.13250e-25        1.92174e-25        2.34327e-25
233.71        2.14154e-25        1.92993e-25        2.35315e-25
234.79        2.15062e-25        1.93816e-25        2.36308e-25
235.88        2.15976e-25        1.94644e-25        2.37307e-25
236.97        2.16894e-25        1.95476e-25        2.38312e-25
238.06        2.17819e-25        1.96314e-25        2.39323e-25
239.16        2.18748e-25        1.97156e-25        2.40340e-25
240.26        2.19683e-25        1.98004e-25        2.41362e-25
241.37        2.20623e-25        1.98856e-25        2.42390e-25
242.49        2.21569e-25        1.99713e-25        2.43424e-25
243.61        2.22520e-25        2.00575e-25        2.44465e-25
244.73        2.23477e-25        2.01443e-25        2.45511e-25
245.86        2.24439e-25        2.02315e-25        2.46563e-25
247.00        2.25407e-25        2.03193e-25        2.47621e-25
248.14        2.26380e-25        2.04075e-25        2.48686e-25
249.29        2.27360e-25        2.04963e-25        2.49756e-25
250.44        2.28345e-25        2.05856e-25        2.50833e-25
251.59        2.29336e-25        2.06755e-25        2.51917e-25
252.76        2.30333e-25        2.07659e-25        2.53006e-25
253.92        2.31335e-25        2.08568e-25        2.54102e-25
255.10        2.32344e-25        2.09483e-25        2.55205e-25
256.27        2.33359e-25        2.10403e-25        2.56314e-25
257.46        2.34379e-25        2.11329e-25        2.57430e-25
258.65        2.35406e-25        2.12260e-25        2.58552e-25
259.84        2.36439e-25        2.13197e-25        2.59681e-25
261.04        2.37478e-25        2.14140e-25        2.60817e-25
262.25        2.38524e-25        2.15088e-25        2.61959e-25
263.46        2.39575e-25        2.16042e-25        2.63108e-25
264.67        2.40633e-25        2.17002e-25        2.64264e-25
265.90        2.41696e-25        2.17966e-25        2.65426e-25
267.12        2.42765e-25        2.18936e-25        2.66594e-25
268.36        2.43840e-25        2.19912e-25        2.67768e-25
269.60        2.44920e-25        2.20892e-25        2.68949e-25
270.84        2.46006e-25        2.21877e-25        2.70135e-25
272.09        2.47097e-25        2.22867e-25        2.71327e-25
273.35        2.48193e-25        2.23862e-25        2.72524e-25
274.61        2.49294e-25        2.24862e-25        2.73727e-25
275.88        2.50400e-25        2.25866e-25        2.74935e-25
277.15        2.51511e-25        2.26874e-25        2.76149e-25
278.43        2.52627e-25        2.27887e-25        2.77367e-25
279.72        2.53747e-25        2.28904e-25        2.78590e-25
281.01        2.54871e-25        2.29924e-25        2.79818e-25
282.31        2.56000e-25        2.30949e-25        2.81051e-25
283.61        2.57134e-25        2.31979e-25        2.82289e-25
284.92        2.58272e-25        2.33012e-25        2.83532e-25
286.24        2.59416e-25        2.34051e-25        2.84780e-25
287.56        2.60564e-25        2.35094e-25        2.86034e-25
288.89        2.61719e-25        2.36143e-25        2.87295e-25
290.22        2.62879e-25        2.37197e-25        2.88561e-25
291.56        2.64045e-25        2.38256e-25        2.89834e-25
292.91        2.65218e-25        2.39321e-25        2.91114e-25
294.26        2.66396e-25        2.40392e-25        2.92401e-25
295.62        2.67582e-25        2.41469e-25        2.93695e-25
296.99        2.68775e-25        2.42553e-25        2.94997e-25
298.36        2.69975e-25        2.43643e-25        2.96307e-25
299.74        2.71183e-25        2.44741e-25        2.97624e-25
301.12        2.72412e-25        2.45856e-25        2.98968e-25
302.51        2.73652e-25        2.46981e-25        3.00324e-25
303.91        2.74901e-25        2.48113e-25        3.01690e-25
305.31        2.76158e-25        2.49252e-25        3.03063e-25
306.72        2.77423e-25        2.50399e-25        3.04446e-25
308.14        2.78695e-25        2.51553e-25        3.05837e-25
309.56        2.79976e-25        2.52715e-25        3.07237e-25
310.99        2.81264e-25        2.53883e-25        3.08645e-25
312.43        2.82560e-25        2.55058e-25        3.10062e-25
313.87        2.83864e-25        2.56241e-25        3.11487e-25
315.32        2.85175e-25        2.57430e-25        3.12920e-25
316.77        2.86494e-25        2.58627e-25        3.14362e-25
318.24        2.87821e-25        2.59830e-25        3.15811e-25
319.71        2.89154e-25        2.61040e-25        3.17269e-25
321.18        2.90495e-25        2.62256e-25        3.18734e-25
322.67        2.91844e-25        2.63480e-25        3.20208e-25
324.16        2.93199e-25        2.64709e-25        3.21689e-25
325.65        2.94562e-25        2.65945e-25        3.23178e-25
327.16        2.95931e-25        2.67188e-25        3.24674e-25
328.67        2.97307e-25        2.68437e-25        3.26178e-25
330.19        2.98691e-25        2.69692e-25        3.27689e-25
331.71        3.00080e-25        2.70953e-25        3.29208e-25
333.24        3.01477e-25        2.72221e-25        3.30733e-25
334.78        3.02881e-25        2.73494e-25        3.32267e-25
336.33        3.04291e-25        2.74775e-25        3.33807e-25
337.88        3.05709e-25        2.76061e-25        3.35356e-25
339.44        3.07133e-25        2.77354e-25        3.36912e-25
341.01        3.08565e-25        2.78654e-25        3.38476e-25
342.58        3.10005e-25        2.79961e-25        3.40049e-25
344.17        3.11452e-25        2.81275e-25        3.41629e-25
345.76        3.12907e-25        2.82595e-25        3.43218e-25
347.35        3.14369e-25        2.83923e-25        3.44815e-25
348.96        3.15839e-25        2.85258e-25        3.46421e-25
350.57        3.17318e-25        2.86600e-25        3.48035e-25
352.19        3.18804e-25        2.87950e-25        3.49658e-25
353.81        3.20299e-25        2.89307e-25        3.51290e-25
355.45        3.21802e-25        2.90672e-25        3.52932e-25
357.09        3.23314e-25        2.92045e-25        3.54582e-25
358.74        3.24834e-25        2.93426e-25        3.56242e-25
360.39        3.26363e-25        2.94815e-25        3.57911e-25
362.06        3.27901e-25        2.96212e-25        3.59590e-25
363.73        3.29448e-25        2.97617e-25        3.61279e-25
365.41        3.31004e-25        2.99030e-25        3.62977e-25
367.10        3.32569e-25        3.00452e-25        3.64686e-25
368.79        3.34142e-25        3.01881e-25        3.66403e-25
370.50        3.35725e-25        3.03319e-25        3.68131e-25
372.21        3.37317e-25        3.04765e-25        3.69868e-25
373.93        3.38917e-25        3.06220e-25        3.71615e-25
375.65        3.40527e-25        3.07682e-25        3.73371e-25
377.39        3.42145e-25        3.09153e-25        3.75138e-25
379.13        3.43773e-25        3.10632e-25        3.76914e-25
380.88        3.45409e-25        3.12119e-25        3.78700e-25
382.64        3.47055e-25        3.13615e-25        3.80495e-25
384.41        3.48709e-25        3.15118e-25        3.82300e-25
386.18        3.50373e-25        3.16630e-25        3.84115e-25
387.97        3.52045e-25        3.18151e-25        3.85940e-25
389.76        3.53727e-25        3.19679e-25        3.87774e-25
391.56        3.55417e-25        3.21216e-25        3.89618e-25
393.37        3.57116e-25        3.22761e-25        3.91472e-25
395.18        3.58824e-25        3.24314e-25        3.93335e-25
397.01        3.60542e-25        3.25875e-25        3.95208e-25
398.84        3.62268e-25        3.27444e-25        3.97091e-25
400.68        3.64011e-25        3.29029e-25        3.98993e-25
402.53        3.65778e-25        3.30633e-25        4.00923e-25
404.39        3.67555e-25        3.32246e-25        4.02863e-25
406.26        3.69341e-25        3.33868e-25        4.04813e-25
408.14        3.71136e-25        3.35498e-25        4.06774e-25
410.02        3.72941e-25        3.37137e-25        4.08745e-25
411.91        3.74755e-25        3.38785e-25        4.10726e-25
413.82        3.76580e-25        3.40442e-25        4.12717e-25
415.73        3.78414e-25        3.42107e-25        4.14720e-25
417.65        3.80257e-25        3.43782e-25        4.16733e-25
419.58        3.82111e-25        3.45466e-25        4.18756e-25
421.51        3.83975e-25        3.47159e-25        4.20791e-25
423.46        3.85849e-25        3.48861e-25        4.22837e-25
425.42        3.87733e-25        3.50572e-25        4.24893e-25
427.38        3.89627e-25        3.52293e-25        4.26961e-25
429.35        3.91532e-25        3.54023e-25        4.29040e-25
431.34        3.93447e-25        3.55763e-25        4.31130e-25
433.33        3.95372e-25        3.57513e-25        4.33232e-25
435.33        3.97308e-25        3.59272e-25        4.35345e-25
437.34        3.99255e-25        3.61041e-25        4.37469e-25
439.36        4.01213e-25        3.62820e-25        4.39606e-25
441.39        4.03181e-25        3.64609e-25        4.41754e-25
443.43        4.05161e-25        3.66408e-25        4.43914e-25
445.48        4.07151e-25        3.68217e-25        4.46086e-25
447.53        4.09153e-25        3.70036e-25        4.48270e-25
449.60        4.11166e-25        3.71865e-25        4.50466e-25
451.68        4.13190e-25        3.73705e-25        4.52675e-25
453.76        4.15226e-25        3.75556e-25        4.54896e-25
455.86        4.17273e-25        3.77417e-25        4.57129e-25
457.96        4.19332e-25        3.79288e-25        4.59375e-25
460.08        4.21402e-25        3.81170e-25        4.61633e-25
462.20        4.23483e-25        3.83063e-25        4.63904e-25
464.34        4.25577e-25        3.84966e-25        4.66187e-25
466.48        4.27682e-25        3.86880e-25        4.68483e-25
468.64        4.29798e-25        3.88805e-25        4.70792e-25
470.80        4.31927e-25        3.90740e-25        4.73113e-25
472.97        4.34067e-25        3.92686e-25        4.75448e-25
475.16        4.36219e-25        3.94643e-25        4.77794e-25
477.35        4.38383e-25        3.96611e-25        4.80154e-25
479.56        4.40558e-25        3.98590e-25        4.82527e-25
481.77        4.42746e-25        4.00580e-25        4.84912e-25
484.00        4.44946e-25        4.02581e-25        4.87310e-25
486.23        4.47157e-25        4.04592e-25        4.89722e-25
488.48        4.49381e-25        4.06615e-25        4.92146e-25
490.73        4.51616e-25        4.08649e-25        4.94584e-25
493.00        4.53864e-25        4.10694e-25        4.97034e-25
495.28        4.56124e-25        4.12750e-25        4.99498e-25
497.56        4.58396e-25        4.14818e-25        5.01974e-25
499.86        4.60680e-25        4.16896e-25        5.04464e-25
502.17        4.63001e-25        4.19006e-25        5.06997e-25
504.49        4.65336e-25        4.21128e-25        5.09545e-25
506.82        4.67684e-25        4.23262e-25        5.12106e-25
509.16        4.70045e-25        4.25408e-25        5.14682e-25
511.51        4.72418e-25        4.27565e-25        5.17272e-25
513.87        4.74805e-25        4.29735e-25        5.19875e-25
516.25        4.77205e-25        4.31916e-25        5.22493e-25
518.63        4.79617e-25        4.34110e-25        5.25125e-25
521.02        4.82044e-25        4.36315e-25        5.27772e-25
523.43        4.84483e-25        4.38533e-25        5.30433e-25
525.85        4.86936e-25        4.40763e-25        5.33108e-25
528.28        4.89402e-25        4.43005e-25        5.35798e-25
530.72        4.91882e-25        4.45260e-25        5.38503e-25
533.17        4.94375e-25        4.47528e-25        5.41222e-25
535.63        4.96882e-25        4.49807e-25        5.43957e-25
538.10        4.99403e-25        4.52100e-25        5.46706e-25
540.59        5.01938e-25        4.54405e-25        5.49470e-25
543.08        5.04486e-25        4.56723e-25        5.52250e-25
545.59        5.07049e-25        4.59054e-25        5.55044e-25
548.11        5.09626e-25        4.61398e-25        5.57854e-25
550.64        5.12217e-25        4.63755e-25        5.60680e-25
553.19        5.14823e-25        4.66125e-25        5.63520e-25
555.74        5.17443e-25        4.68508e-25        5.66377e-25
558.31        5.20077e-25        4.70905e-25        5.69249e-25
560.89        5.22726e-25        4.73315e-25        5.72137e-25
563.48        5.25389e-25        4.75738e-25        5.75041e-25
566.08        5.28068e-25        4.78175e-25        5.77960e-25
568.69        5.30761e-25        4.80626e-25        5.80896e-25
571.32        5.33469e-25        4.83090e-25        5.83848e-25
573.96        5.36193e-25        4.85568e-25        5.86817e-25
576.61        5.38931e-25        4.88061e-25        5.89801e-25
579.27        5.41685e-25        4.90567e-25        5.92803e-25
581.95        5.44454e-25        4.93087e-25        5.95821e-25
584.63        5.47238e-25        4.95621e-25        5.98855e-25
587.33        5.50038e-25        4.98170e-25        6.01907e-25
590.05        5.52854e-25        5.00733e-25        6.04975e-25
592.77        5.55686e-25        5.03311e-25        6.08061e-25
595.51        5.58533e-25        5.05903e-25        6.11163e-25
598.26        5.61396e-25        5.08510e-25        6.14283e-25
601.02        5.64290e-25        5.11142e-25        6.17437e-25
603.80        5.67223e-25        5.13809e-25        6.20636e-25
606.58        5.70173e-25        5.16491e-25        6.23854e-25
609.39        5.73139e-25        5.19189e-25        6.27090e-25
612.20        5.76123e-25        5.21902e-25        6.30345e-25
615.03        5.79124e-25        5.24630e-25        6.33617e-25
617.87        5.82141e-25        5.27374e-25        6.36908e-25
620.72        5.85176e-25        5.30134e-25        6.40218e-25
623.59        5.88227e-25        5.32909e-25        6.43546e-25
626.47        5.91296e-25        5.35700e-25        6.46892e-25
629.36        5.94382e-25        5.38506e-25        6.50258e-25
632.27        5.97485e-25        5.41328e-25        6.53641e-25
635.19        6.00605e-25        5.44166e-25        6.57043e-25
638.12        6.03742e-25        5.47020e-25        6.60464e-25
641.07        6.06897e-25        5.49889e-25        6.63904e-25
644.03        6.10068e-25        5.52774e-25        6.67362e-25
647.00        6.13257e-25        5.55675e-25        6.70839e-25
649.99        6.16463e-25        5.58592e-25        6.74335e-25
652.99        6.19687e-25        5.61525e-25        6.77849e-25
656.01        6.22928e-25        5.64474e-25        6.81382e-25
659.04        6.26187e-25        5.67438e-25        6.84935e-25
662.08        6.29463e-25        5.70419e-25        6.88506e-25
665.14        6.32757e-25        5.73417e-25        6.92097e-25
668.21        6.36070e-25        5.76431e-25        6.95708e-25
671.30        6.39400e-25        5.79462e-25        6.99338e-25
674.40        6.42749e-25        5.82510e-25        7.02989e-25
677.51        6.46117e-25        5.85574e-25        7.06659e-25
680.64        6.49503e-25        5.88656e-25        7.10350e-25
683.78        6.52908e-25        5.91756e-25        7.14061e-25
686.94        6.56333e-25        5.94873e-25        7.17793e-25
690.11        6.59776e-25        5.98007e-25        7.21546e-25
693.30        6.63240e-25        6.01159e-25        7.25320e-25
696.50        6.66722e-25        6.04330e-25        7.29115e-25
699.72        6.70225e-25        6.07518e-25        7.32932e-25
702.95        6.73748e-25        6.10725e-25        7.36770e-25
706.19        6.77290e-25        6.13951e-25        7.40630e-25
709.46        6.80853e-25        6.17195e-25        7.44512e-25
712.73        6.84437e-25        6.20457e-25        7.48416e-25
716.02        6.88040e-25        6.23738e-25        7.52342e-25
719.33        6.91664e-25        6.27038e-25        7.56290e-25
722.65        6.95308e-25        6.30357e-25        7.60259e-25
725.99        6.98973e-25        6.33694e-25        7.64252e-25
729.34        7.02658e-25        6.37050e-25        7.68266e-25
732.71        7.06364e-25        6.40425e-25        7.72302e-25
736.09        7.10090e-25        6.43819e-25        7.76361e-25
739.49        7.13838e-25        6.47232e-25        7.80443e-25
742.91        7.17605e-25        6.50665e-25        7.84546e-25
746.34        7.21394e-25        6.54116e-25        7.88672e-25
749.79        7.25203e-25        6.57586e-25        7.92821e-25
753.25        7.29034e-25        6.61075e-25        7.96992e-25
756.73        7.32885e-25        6.64584e-25        8.01186e-25
760.22        7.36757e-25        6.68112e-25        8.05403e-25
763.73        7.40651e-25        6.71660e-25        8.09642e-25
767.26        7.44566e-25        6.75227e-25        8.13905e-25
770.80        7.48502e-25        6.78814e-25        8.18191e-25
774.36        7.52460e-25        6.82421e-25        8.22500e-25
777.94        7.56440e-25        6.86048e-25        8.26833e-25
781.53        7.60442e-25        6.89695e-25        8.31189e-25
785.14        7.64465e-25        6.93362e-25        8.35569e-25
788.77        7.68511e-25        6.97049e-25        8.39973e-25
792.41        7.72579e-25        7.00757e-25        8.44401e-25
796.07        7.76669e-25        7.04486e-25        8.48853e-25
799.74        7.80782e-25        7.08235e-25        8.53329e-25
803.44        7.84983e-25        7.12059e-25        8.57907e-25
807.15        7.89213e-25        7.15909e-25        8.62516e-25
810.88        7.93467e-25        7.19782e-25        8.67152e-25
814.62        7.97745e-25        7.23676e-25        8.71813e-25
818.38        8.02047e-25        7.27593e-25        8.76501e-25
822.16        8.06373e-25        7.31531e-25        8.81216e-25
825.96        8.10724e-25        7.35493e-25        8.85956e-25
829.77        8.15100e-25        7.39476e-25        8.90724e-25
833.61        8.19500e-25        7.43483e-25        8.95518e-25
837.46        8.23926e-25        7.47512e-25        9.00339e-25
841.32        8.28376e-25        7.51564e-25        9.05187e-25
845.21        8.32851e-25        7.55639e-25        9.10063e-25
849.11        8.37351e-25        7.59737e-25        9.14965e-25
853.03        8.41877e-25        7.63859e-25        9.19895e-25
856.97        8.46428e-25        7.68003e-25        9.24853e-25
860.93        8.51005e-25        7.72171e-25        9.29838e-25
864.91        8.55607e-25        7.76363e-25        9.34851e-25
868.90        8.60235e-25        7.80579e-25        9.39892e-25
872.91        8.64890e-25        7.84818e-25        9.44961e-25
876.94        8.69570e-25        7.89081e-25        9.50059e-25
880.99        8.74276e-25        7.93368e-25        9.55184e-25
885.06        8.79009e-25        7.97679e-25        9.60339e-25
889.15        8.83768e-25        8.02014e-25        9.65521e-25
893.26        8.88553e-25        8.06374e-25        9.70733e-25
897.38        8.93366e-25        8.10758e-25        9.75973e-25
901.52        8.98205e-25        8.15167e-25        9.81242e-25
905.69        9.03071e-25        8.19600e-25        9.86541e-25
909.87        9.07964e-25        8.24059e-25        9.91869e-25
914.07        9.12884e-25        8.28542e-25        9.97226e-25
918.29        9.17832e-25        8.33051e-25        1.00261e-24
922.53        9.22808e-25        8.37585e-25        1.00803e-24
926.79        9.27811e-25        8.42145e-25        1.01348e-24
931.07        9.32843e-25        8.46731e-25        1.01896e-24
935.37        9.37903e-25        8.51343e-25        1.02446e-24
939.69        9.42992e-25        8.55981e-25        1.03000e-24
944.03        9.48110e-25        8.60645e-25        1.03557e-24
948.39        9.53257e-25        8.65337e-25        1.04118e-24
952.77        9.58433e-25        8.70055e-25        1.04681e-24
957.17        9.63639e-25        8.74801e-25        1.05248e-24
961.59        9.68874e-25        8.79573e-25        1.05817e-24
966.03        9.74140e-25        8.84374e-25        1.06391e-24
970.50        9.79435e-25        8.89202e-25        1.06967e-24
974.98        9.84762e-25        8.94058e-25        1.07547e-24
979.48        9.90119e-25        8.98943e-25        1.08130e-24
984.00        9.95507e-25        9.03856e-25        1.08716e-24
988.55        1.00093e-24        9.08798e-25        1.09306e-24
993.11        1.00638e-24        9.13768e-25        1.09899e-24
997.70        1.01186e-24        9.18768e-25        1.10495e-24
1002.31        1.01742e-24        9.23839e-25        1.11101e-24
1006.94        1.02307e-24        9.28982e-25        1.11716e-24
1011.59        1.02875e-24        9.34156e-25        1.12335e-24
1016.26        1.03447e-24        9.39361e-25        1.12958e-24
1020.95        1.04022e-24        9.44597e-25        1.13584e-24
1025.66        1.04600e-24        9.49865e-25        1.14214e-24
1030.40        1.05182e-24        9.55164e-25        1.14847e-24
1035.16        1.05767e-24        9.60494e-25        1.15485e-24
1039.94        1.06356e-24        9.65856e-25        1.16126e-24
1044.74        1.06948e-24        9.71249e-25        1.16771e-24
1049.57        1.07543e-24        9.76674e-25        1.17419e-24
1054.41        1.08142e-24        9.82130e-25        1.18071e-24
1059.28        1.08745e-24        9.87618e-25        1.18728e-24
1064.18        1.09351e-24        9.93138e-25        1.19387e-24
1069.09        1.09960e-24        9.98689e-25        1.20051e-24
1074.03        1.10573e-24        1.00427e-24        1.20718e-24
1078.99        1.11189e-24        1.00989e-24        1.21389e-24
1083.97        1.11809e-24        1.01553e-24        1.22064e-24
1088.98        1.12432e-24        1.02121e-24        1.22742e-24
1094.01        1.13058e-24        1.02692e-24        1.23425e-24
1099.06        1.13689e-24        1.03266e-24        1.24111e-24
1104.13        1.14322e-24        1.03844e-24        1.24801e-24
1109.23        1.14959e-24        1.04424e-24        1.25494e-24
1114.35        1.15600e-24        1.05008e-24        1.26191e-24
1119.50        1.16244e-24        1.05595e-24        1.26893e-24
1124.67        1.16892e-24        1.06185e-24        1.27598e-24
1129.86        1.17543e-24        1.06779e-24        1.28307e-24
1135.08        1.18198e-24        1.07376e-24        1.29020e-24
1140.32        1.18857e-24        1.07977e-24        1.29737e-24
1145.59        1.19519e-24        1.08581e-24        1.30458e-24
1150.88        1.20186e-24        1.09188e-24        1.31184e-24
1156.20        1.20856e-24        1.09799e-24        1.31913e-24
1161.54        1.21530e-24        1.10414e-24        1.32647e-24
1166.90        1.22208e-24        1.11032e-24        1.33385e-24
1172.29        1.22890e-24        1.11653e-24        1.34127e-24
1177.70        1.23576e-24        1.12279e-24        1.34874e-24
1183.14        1.24266e-24        1.12908e-24        1.35625e-24
1188.60        1.24961e-24        1.13541e-24        1.36380e-24
1194.09        1.25659e-24        1.14178e-24        1.37140e-24
1199.61        1.26362e-24        1.14819e-24        1.37905e-24
1205.15        1.27069e-24        1.15463e-24        1.38674e-24
1210.71        1.27780e-24        1.16112e-24        1.39448e-24
1216.31        1.28495e-24        1.16765e-24        1.40226e-24
1221.92        1.29215e-24        1.17421e-24        1.41010e-24
1227.57        1.29940e-24        1.18082e-24        1.41798e-24
1233.23        1.30668e-24        1.18746e-24        1.42590e-24
1238.93        1.31401e-24        1.19415e-24        1.43388e-24
1244.65        1.32138e-24        1.20087e-24        1.44190e-24
1250.40        1.32880e-24        1.20764e-24        1.44996e-24
1256.17        1.33626e-24        1.21444e-24        1.45808e-24
1261.97        1.34377e-24        1.22129e-24        1.46624e-24
1267.80        1.35132e-24        1.22817e-24        1.47446e-24
1273.66        1.35891e-24        1.23510e-24        1.48272e-24
1279.54        1.36655e-24        1.24207e-24        1.49102e-24
1285.45        1.37423e-24        1.24908e-24        1.49938e-24
1291.38        1.38196e-24        1.25613e-24        1.50778e-24
1297.35        1.38973e-24        1.26322e-24        1.51623e-24
1303.34        1.39754e-24        1.27035e-24        1.52474e-24
1309.36        1.40541e-24        1.27753e-24        1.53328e-24
1315.41        1.41331e-24        1.28474e-24        1.54188e-24
1321.48        1.42127e-24        1.29200e-24        1.55053e-24
1327.58        1.42926e-24        1.29930e-24        1.55923e-24
1333.71        1.43731e-24        1.30664e-24        1.56797e-24
1339.87        1.44540e-24        1.31402e-24        1.57677e-24
1346.06        1.45353e-24        1.32145e-24        1.58561e-24
1352.28        1.46171e-24        1.32892e-24        1.59451e-24
1358.52        1.46994e-24        1.33643e-24        1.60346e-24
1364.80        1.47822e-24        1.34399e-24        1.61245e-24
1371.10        1.48654e-24        1.35159e-24        1.62150e-24
1377.43        1.49491e-24        1.35923e-24        1.63060e-24
1383.79        1.50333e-24        1.36691e-24        1.63975e-24
1390.18        1.51180e-24        1.37464e-24        1.64896e-24
1396.60        1.52031e-24        1.38242e-24        1.65821e-24
1403.05        1.52888e-24        1.39024e-24        1.66752e-24
1409.53        1.53749e-24        1.39810e-24        1.67688e-24
1416.04        1.54615e-24        1.40601e-24        1.68629e-24
1422.58        1.55486e-24        1.41396e-24        1.69575e-24
1429.15        1.56362e-24        1.42196e-24        1.70527e-24
1435.75        1.57243e-24        1.43001e-24        1.71484e-24
1442.38        1.58128e-24        1.43810e-24        1.72447e-24
1449.04        1.59019e-24        1.44624e-24        1.73415e-24
1455.73        1.59915e-24        1.45442e-24        1.74388e-24
1462.46        1.60816e-24        1.46265e-24        1.75367e-24
1469.21        1.61722e-24        1.47092e-24        1.76351e-24
1475.99        1.62633e-24        1.47925e-24        1.77341e-24
1482.81        1.63549e-24        1.48762e-24        1.78336e-24
1489.66        1.64470e-24        1.49603e-24        1.79337e-24
1496.54        1.65396e-24        1.50450e-24        1.80343e-24
1503.45        1.66339e-24        1.51310e-24        1.81368e-24
1510.39        1.67299e-24        1.52186e-24        1.82412e-24
1517.37        1.68264e-24        1.53066e-24        1.83461e-24
1524.37        1.69235e-24        1.53952e-24        1.84517e-24
1531.41        1.70211e-24        1.54842e-24        1.85580e-24
1538.49        1.71193e-24        1.55738e-24        1.86648e-24
1545.59        1.72181e-24        1.56640e-24        1.87722e-24
1552.73        1.73175e-24        1.57546e-24        1.88803e-24
1559.90        1.74174e-24        1.58458e-24        1.89890e-24
1567.10        1.75180e-24        1.59375e-24        1.90984e-24
1574.34        1.76191e-24        1.60298e-24        1.92084e-24
1581.61        1.77208e-24        1.61226e-24        1.93190e-24
1588.91        1.78231e-24        1.62160e-24        1.94303e-24
1596.25        1.79261e-24        1.63099e-24        1.95422e-24
1603.62        1.80296e-24        1.64044e-24        1.96548e-24
1611.03        1.81337e-24        1.64994e-24        1.97681e-24
1618.47        1.82385e-24        1.65950e-24        1.98820e-24
1625.94        1.83439e-24        1.66912e-24        1.99965e-24
1633.45        1.84499e-24        1.67879e-24        2.01118e-24
1641.00        1.85565e-24        1.68852e-24        2.02277e-24
1648.57        1.86637e-24        1.69831e-24        2.03444e-24
1656.19        1.87716e-24        1.70816e-24        2.04617e-24
1663.84        1.88802e-24        1.71807e-24        2.05797e-24
1671.52        1.89893e-24        1.72803e-24        2.06984e-24
1679.24        1.90992e-24        1.73806e-24        2.08178e-24
1686.99        1.92096e-24        1.74814e-24        2.09379e-24
1694.78        1.93208e-24        1.75829e-24        2.10587e-24
1702.61        1.94326e-24        1.76849e-24        2.11802e-24
1710.47        1.95450e-24        1.77876e-24        2.13025e-24
1718.37        1.96582e-24        1.78909e-24        2.14254e-24
1726.31        1.97720e-24        1.79948e-24        2.15491e-24
1734.28        1.98865e-24        1.80993e-24        2.16736e-24
1742.29        2.00016e-24        1.82045e-24        2.17988e-24
1750.34        2.01175e-24        1.83103e-24        2.19247e-24
1758.42        2.02340e-24        1.84167e-24        2.20514e-24
1766.54        2.03513e-24        1.85237e-24        2.21788e-24
1774.70        2.04692e-24        1.86314e-24        2.23069e-24
1782.89        2.05878e-24        1.87398e-24        2.24359e-24
1791.13        2.07072e-24        1.88488e-24        2.25656e-24
1799.40        2.08272e-24        1.89584e-24        2.26960e-24
1807.71        2.09480e-24        1.90687e-24        2.28273e-24
1816.06        2.10695e-24        1.91797e-24        2.29593e-24
1824.44        2.11917e-24        1.92913e-24        2.30921e-24
1832.87        2.13147e-24        1.94036e-24        2.32257e-24
1841.33        2.14383e-24        1.95166e-24        2.33601e-24
1849.84        2.15628e-24        1.96303e-24        2.34953e-24
1858.38        2.16879e-24        1.97446e-24        2.36312e-24
1866.96        2.18138e-24        1.98596e-24        2.37680e-24
1875.58        2.19405e-24        1.99753e-24        2.39056e-24
1884.25        2.20679e-24        2.00917e-24        2.40440e-24
1892.95        2.21960e-24        2.02088e-24        2.41832e-24
1901.69        2.23250e-24        2.03266e-24        2.43233e-24
1910.47        2.24546e-24        2.04451e-24        2.44642e-24
1919.29        2.25851e-24        2.05643e-24        2.46059e-24
1928.16        2.27164e-24        2.06843e-24        2.47484e-24
1937.06        2.28484e-24        2.08049e-24        2.48918e-24
1946.01        2.29812e-24        2.09263e-24        2.50361e-24
1954.99        2.31148e-24        2.10484e-24        2.51812e-24
1964.02        2.32492e-24        2.11712e-24        2.53271e-24
1973.09        2.33843e-24        2.12947e-24        2.54739e-24
1982.21        2.35203e-24        2.14190e-24        2.56216e-24
1991.36        2.36571e-24        2.15441e-24        2.57702e-24
2000.56        2.37949e-24        2.16700e-24        2.59197e-24
2009.79        2.39352e-24        2.17982e-24        2.60723e-24
2019.08        2.40765e-24        2.19271e-24        2.62258e-24
2028.40        2.42186e-24        2.20569e-24        2.63802e-24
2037.77        2.43615e-24        2.21874e-24        2.65356e-24
2047.18        2.45053e-24        2.23188e-24        2.66919e-24
2056.63        2.46500e-24        2.24509e-24        2.68492e-24
2066.13        2.47956e-24        2.25839e-24        2.70073e-24
2075.67        2.49421e-24        2.27176e-24        2.71665e-24
2085.26        2.50894e-24        2.28522e-24        2.73266e-24
2094.89        2.52377e-24        2.29876e-24        2.74877e-24
2104.56        2.53868e-24        2.31239e-24        2.76498e-24
2114.28        2.55369e-24        2.32609e-24        2.78128e-24
2124.04        2.56878e-24        2.33988e-24        2.79768e-24
2133.85        2.58397e-24        2.35376e-24        2.81418e-24
2143.71        2.59925e-24        2.36771e-24        2.83079e-24
2153.61        2.61462e-24        2.38176e-24        2.84749e-24
2163.55        2.63009e-24        2.39589e-24        2.86429e-24
2173.54        2.64565e-24        2.41010e-24        2.88119e-24
2183.58        2.66130e-24        2.42440e-24        2.89820e-24
2193.67        2.67705e-24        2.43879e-24        2.91530e-24
2203.80        2.69289e-24        2.45327e-24        2.93251e-24
2213.97        2.70883e-24        2.46783e-24        2.94983e-24
2224.20        2.72486e-24        2.48248e-24        2.96725e-24
2234.47        2.74100e-24        2.49722e-24        2.98477e-24
2244.79        2.75722e-24        2.51205e-24        3.00240e-24
2255.16        2.77355e-24        2.52697e-24        3.02013e-24
2265.57        2.78998e-24        2.54198e-24        3.03797e-24
2276.03        2.80650e-24        2.55708e-24        3.05592e-24
2286.54        2.82312e-24        2.57228e-24        3.07397e-24
2297.10        2.83985e-24        2.58756e-24        3.09213e-24
2307.71        2.85667e-24        2.60294e-24        3.11041e-24
2318.37        2.87360e-24        2.61841e-24        3.12879e-24
2329.08        2.89062e-24        2.63397e-24        3.14728e-24
2339.83        2.90775e-24        2.64963e-24        3.16588e-24
2350.64        2.92498e-24        2.66538e-24        3.18459e-24
2361.49        2.94232e-24        2.68123e-24        3.20341e-24
2372.40        2.95976e-24        2.69717e-24        3.22234e-24
2383.35        2.97730e-24        2.71321e-24        3.24139e-24
2394.36        2.99495e-24        2.72934e-24        3.26055e-24
2405.42        3.01270e-24        2.74557e-24        3.27982e-24
2416.53        3.03056e-24        2.76190e-24        3.29921e-24
2427.69        3.04852e-24        2.77832e-24        3.31872e-24
2438.90        3.06659e-24        2.79485e-24        3.33833e-24
2450.16        3.08477e-24        2.81147e-24        3.35807e-24
2461.48        3.10305e-24        2.82819e-24        3.37792e-24
2472.84        3.12145e-24        2.84501e-24        3.39789e-24
2484.26        3.13995e-24        2.86193e-24        3.41797e-24
2495.74        3.15856e-24        2.87896e-24        3.43817e-24
2507.26        3.17729e-24        2.89608e-24        3.45849e-24
2518.84        3.19612e-24        2.91330e-24        3.47894e-24
2530.47        3.21506e-24        2.93063e-24        3.49950e-24
2542.16        3.23412e-24        2.94806e-24        3.52018e-24
2553.90        3.25329e-24        2.96560e-24        3.54098e-24
2565.69        3.27257e-24        2.98323e-24        3.56191e-24
2577.54        3.29197e-24        3.00098e-24        3.58295e-24
2589.44        3.31148e-24        3.01883e-24        3.60413e-24
2601.40        3.33110e-24        3.03678e-24        3.62542e-24
2613.42        3.35084e-24        3.05484e-24        3.64684e-24
2625.49        3.37070e-24        3.07301e-24        3.66839e-24
2637.61        3.39068e-24        3.09129e-24        3.69007e-24
2649.79        3.41077e-24        3.10968e-24        3.71187e-24
2662.03        3.43099e-24        3.12817e-24        3.73380e-24
2674.32        3.45132e-24        3.14678e-24        3.75586e-24
2686.67        3.47177e-24        3.16550e-24        3.77805e-24
2699.08        3.49235e-24        3.18433e-24        3.80037e-24
2711.54        3.51305e-24        3.20327e-24        3.82283e-24
2724.07        3.53387e-24        3.22233e-24        3.84541e-24
2736.65        3.55481e-24        3.24150e-24        3.86813e-24
2749.28        3.57588e-24        3.26078e-24        3.89098e-24
2761.98        3.59708e-24        3.28018e-24        3.91397e-24
2774.74        3.61840e-24        3.29970e-24        3.93710e-24
2787.55        3.63984e-24        3.31933e-24        3.96036e-24
2800.42        3.66142e-24        3.33908e-24        3.98375e-24
2813.36        3.68312e-24        3.35895e-24        4.00729e-24
2826.35        3.70495e-24        3.37894e-24        4.03097e-24
2839.40        3.72692e-24        3.39905e-24        4.05478e-24
2852.51        3.74901e-24        3.41928e-24        4.07874e-24
2865.69        3.77124e-24        3.43963e-24        4.10284e-24
2878.92        3.79359e-24        3.46010e-24        4.12708e-24
2892.22        3.81609e-24        3.48070e-24        4.15147e-24
2905.57        3.83871e-24        3.50142e-24        4.17600e-24
2918.99        3.86147e-24        3.52227e-24        4.20068e-24
2932.47        3.88437e-24        3.54324e-24        4.22550e-24
2946.01        3.90740e-24        3.56433e-24        4.25047e-24
2959.62        3.93057e-24        3.58556e-24        4.27559e-24
2973.29        3.95388e-24        3.60691e-24        4.30086e-24
2987.02        3.97733e-24        3.62839e-24        4.32628e-24
3000.81        4.00095e-24        3.65002e-24        4.35187e-24
3014.67        4.02507e-24        3.67209e-24        4.37804e-24
3028.59        4.04934e-24        3.69430e-24        4.40438e-24
3042.58        4.07376e-24        3.71664e-24        4.43087e-24
3056.63        4.09833e-24        3.73913e-24        4.45753e-24
3070.74        4.12305e-24        3.76175e-24        4.48435e-24
3084.93        4.14792e-24        3.78451e-24        4.51133e-24
3099.17        4.17295e-24        3.80742e-24        4.53848e-24
3113.48        4.19813e-24        3.83047e-24        4.56580e-24
3127.86        4.22347e-24        3.85366e-24        4.59328e-24
3142.31        4.24896e-24        3.87699e-24        4.62094e-24
3156.82        4.27461e-24        3.90047e-24        4.64876e-24
3171.40        4.30042e-24        3.92409e-24        4.67675e-24
3186.04        4.32639e-24        3.94786e-24        4.70492e-24
3200.76        4.35252e-24        3.97178e-24        4.73326e-24
3215.54        4.37881e-24        3.99584e-24        4.76177e-24
3230.39        4.40526e-24        4.02006e-24        4.79045e-24
3245.31        4.43187e-24        4.04442e-24        4.81932e-24
3260.29        4.45865e-24        4.06894e-24        4.84836e-24
3275.35        4.48559e-24        4.09360e-24        4.87757e-24
3290.48        4.51270e-24        4.11842e-24        4.90697e-24
3305.67        4.53997e-24        4.14340e-24        4.93654e-24
3320.94        4.56741e-24        4.16852e-24        4.96630e-24
3336.27        4.59502e-24        4.19381e-24        4.99624e-24
3351.68        4.62280e-24        4.21925e-24        5.02636e-24
3367.16        4.65076e-24        4.24484e-24        5.05667e-24
3382.71        4.67888e-24        4.27060e-24        5.08716e-24
3398.33        4.70717e-24        4.29651e-24        5.11784e-24
3414.02        4.73564e-24        4.32259e-24        5.14870e-24
3429.79        4.76429e-24        4.34882e-24        5.17975e-24
3445.63        4.79311e-24        4.37522e-24        5.21099e-24
3461.54        4.82210e-24        4.40178e-24        5.24243e-24
3477.53        4.85127e-24        4.42850e-24        5.27405e-24
3493.59        4.88063e-24        4.45539e-24        5.30586e-24
3509.72        4.91016e-24        4.48244e-24        5.33787e-24
3525.93        4.93987e-24        4.50966e-24        5.37008e-24
3542.21        4.96976e-24        4.53704e-24        5.40248e-24
3558.57        4.99984e-24        4.56460e-24        5.43507e-24
3575.00        5.03010e-24        4.59232e-24        5.46787e-24
3591.51        5.06054e-24        4.62022e-24        5.50086e-24
3608.10        5.09117e-24        4.64828e-24        5.53405e-24
3624.76        5.12198e-24        4.67652e-24        5.56745e-24
3641.50        5.15299e-24        4.70493e-24        5.60104e-24
3658.32        5.18418e-24        4.73351e-24        5.63484e-24
3675.21        5.21556e-24        4.76227e-24        5.66884e-24
3692.19        5.24713e-24        4.79120e-24        5.70305e-24
3709.24        5.27889e-24        4.82032e-24        5.73746e-24
3726.37        5.31084e-24        4.84960e-24        5.77208e-24
3743.58        5.34299e-24        4.87907e-24        5.80691e-24
3760.86        5.37533e-24        4.90872e-24        5.84195e-24
3778.23        5.40787e-24        4.93854e-24        5.87720e-24
3795.68        5.44061e-24        4.96855e-24        5.91266e-24
3813.21        5.47354e-24        4.99874e-24        5.94833e-24
3830.82        5.50667e-24        5.02911e-24        5.98422e-24
3848.51        5.53999e-24        5.05967e-24        6.02032e-24
3866.28        5.57352e-24        5.09041e-24        6.05663e-24
3884.14        5.60725e-24        5.12134e-24        6.09316e-24
3902.08        5.64118e-24        5.15245e-24        6.12991e-24
3920.10        5.67532e-24        5.18375e-24        6.16688e-24
3938.20        5.70966e-24        5.21524e-24        6.20407e-24
3956.39        5.74420e-24        5.24692e-24        6.24147e-24
3974.66        5.77895e-24        5.27879e-24        6.27910e-24
3993.01        5.81390e-24        5.31085e-24        6.31695e-24
4011.45        5.84955e-24        5.34351e-24        6.35558e-24
4029.98        5.88570e-24        5.37662e-24        6.39479e-24
4048.59        5.92208e-24        5.40993e-24        6.43423e-24
4067.29        5.95869e-24        5.44345e-24        6.47392e-24
4086.07        5.99552e-24        5.47718e-24        6.51386e-24
4104.94        6.03258e-24        5.51112e-24        6.55404e-24
4123.90        6.06987e-24        5.54527e-24        6.59446e-24
4142.94        6.10739e-24        5.57963e-24        6.63514e-24
4162.07        6.14514e-24        5.61421e-24        6.67607e-24
4181.29        6.18313e-24        5.64900e-24        6.71725e-24
4200.60        6.22135e-24        5.68401e-24        6.75869e-24
4220.00        6.25981e-24        5.71924e-24        6.80038e-24
4239.49        6.29851e-24        5.75469e-24        6.84233e-24
4259.07        6.33745e-24        5.79035e-24        6.88454e-24
4278.74        6.37663e-24        5.82624e-24        6.92701e-24
4298.50        6.41605e-24        5.86236e-24        6.96974e-24
4318.35        6.45572e-24        5.89870e-24        7.01274e-24
4338.29        6.49563e-24        5.93527e-24        7.05600e-24
4358.33        6.53580e-24        5.97206e-24        7.09954e-24
4378.45        6.57621e-24        6.00908e-24        7.14334e-24
4398.67        6.61687e-24        6.04634e-24        7.18741e-24
4418.99        6.65779e-24        6.08383e-24        7.23175e-24
4439.39        6.69896e-24        6.12155e-24        7.27637e-24
4459.90        6.74039e-24        6.15951e-24        7.32127e-24
4480.49        6.78208e-24        6.19771e-24        7.36644e-24
4501.18        6.82402e-24        6.23614e-24        7.41190e-24
4521.97        6.86623e-24        6.27482e-24        7.45763e-24
4542.85        6.90870e-24        6.31374e-24        7.50365e-24
4563.83        6.95143e-24        6.35290e-24        7.54996e-24
4584.91        6.99443e-24        6.39231e-24        7.59655e-24
4606.08        7.03770e-24        6.43196e-24        7.64343e-24
4627.35        7.08123e-24        6.47186e-24        7.69061e-24
4648.72        7.12504e-24        6.51201e-24        7.73807e-24
4670.19        7.16912e-24        6.55242e-24        7.78583e-24
4691.76        7.21348e-24        6.59307e-24        7.83389e-24
4713.43        7.25811e-24        6.63399e-24        7.88224e-24
4735.19        7.30303e-24        6.67515e-24        7.93090e-24
4757.06        7.34822e-24        6.71658e-24        7.97986e-24
4779.03        7.39369e-24        6.75827e-24        8.02912e-24
4801.10        7.43945e-24        6.80022e-24        8.07869e-24
4823.27        7.48549e-24        6.84243e-24        8.12856e-24
4845.55        7.53182e-24        6.88490e-24        8.17875e-24
4867.92        7.57845e-24        6.92765e-24        8.22924e-24
4890.40        7.62536e-24        6.97066e-24        8.28006e-24
4912.99        7.67256e-24        7.01394e-24        8.33118e-24
4935.68        7.72006e-24        7.05749e-24        8.38263e-24
4958.47        7.76785e-24        7.10132e-24        8.43439e-24
4981.37        7.81595e-24        7.14542e-24        8.48648e-24
5004.37        7.86427e-24        7.18973e-24        8.53881e-24
5027.48        7.91259e-24        7.23405e-24        8.59113e-24
5050.70        7.96121e-24        7.27865e-24        8.64377e-24
5074.03        8.01013e-24        7.32352e-24        8.69673e-24
5097.46        8.05934e-24        7.36867e-24        8.75002e-24
5121.00        8.10886e-24        7.41410e-24        8.80363e-24
5144.65        8.15869e-24        7.45980e-24        8.85757e-24
5168.41        8.20882e-24        7.50579e-24        8.91184e-24
5192.27        8.25926e-24        7.55207e-24        8.96644e-24
5216.25        8.31000e-24        7.59863e-24        9.02138e-24
5240.34        8.36106e-24        7.64548e-24        9.07664e-24
5264.54        8.41243e-24        7.69262e-24        9.13225e-24
5288.86        8.46412e-24        7.74004e-24        9.18819e-24
5313.28        8.51612e-24        7.78776e-24        9.24448e-24
5337.82        8.56844e-24        7.83577e-24        9.30110e-24
5362.47        8.62108e-24        7.88408e-24        9.35807e-24
5387.23        8.67404e-24        7.93269e-24        9.41539e-24
5412.11        8.72732e-24        7.98159e-24        9.47305e-24
5437.10        8.78093e-24        8.03080e-24        9.53107e-24
5462.21        8.83487e-24        8.08030e-24        9.58943e-24
5487.44        8.88913e-24        8.13011e-24        9.64815e-24
5512.78        8.94372e-24        8.18022e-24        9.70722e-24
5538.24        8.99865e-24        8.23065e-24        9.76665e-24
5563.82        9.05391e-24        8.28137e-24        9.82644e-24
5589.51        9.10950e-24        8.33241e-24        9.88659e-24
5615.32        9.16543e-24        8.38376e-24        9.94710e-24
5641.25        9.22170e-24        8.43543e-24        1.00080e-23
5667.31        9.27831e-24        8.48740e-24        1.00692e-23
5693.48        9.33526e-24        8.53970e-24        1.01308e-23
5719.77        9.39256e-24        8.59231e-24        1.01928e-23
5746.19        9.45019e-24        8.64524e-24        1.02551e-23
5772.72        9.50818e-24        8.69849e-24        1.03179e-23
5799.38        9.56652e-24        8.75207e-24        1.03810e-23
5826.16        9.62520e-24        8.80597e-24        1.04444e-23
5853.07        9.68424e-24        8.86019e-24        1.05083e-23
5880.10        9.74363e-24        8.91474e-24        1.05725e-23
5907.25        9.80338e-24        8.96962e-24        1.06371e-23
5934.53        9.86348e-24        9.02483e-24        1.07021e-23
5961.94        9.92394e-24        9.08038e-24        1.07675e-23
5989.47        9.98476e-24        9.13625e-24        1.08333e-23
6017.13        1.00470e-23        9.19336e-24        1.09006e-23
6044.92        1.01103e-23        9.25139e-24        1.09691e-23
6072.84        1.01739e-23        9.30978e-24        1.10381e-23
6100.88        1.02380e-23        9.36853e-24        1.11074e-23
6129.06        1.03024e-23        9.42766e-24        1.11772e-23
6157.36        1.03673e-23        9.48716e-24        1.12475e-23
6185.80        1.04326e-23        9.54703e-24        1.13181e-23
6214.36        1.04983e-23        9.60728e-24        1.13893e-23
6243.06        1.05644e-23        9.66791e-24        1.14608e-23
6271.89        1.06309e-23        9.72892e-24        1.15328e-23
6300.86        1.06978e-23        9.79032e-24        1.16053e-23
6329.96        1.07652e-23        9.85211e-24        1.16782e-23
6359.19        1.08329e-23        9.91428e-24        1.17516e-23
6388.56        1.09011e-23        9.97685e-24        1.18254e-23
6418.06        1.09697e-23        1.00398e-23        1.18997e-23
6447.70        1.10388e-23        1.01032e-23        1.19744e-23
6477.47        1.11083e-23        1.01669e-23        1.20497e-23
6507.39        1.11782e-23        1.02311e-23        1.21254e-23
6537.44        1.12486e-23        1.02957e-23        1.22015e-23
6567.63        1.13194e-23        1.03607e-23        1.22782e-23
6597.96        1.13907e-23        1.04260e-23        1.23553e-23
6628.43        1.14624e-23        1.04919e-23        1.24329e-23
6659.04        1.15346e-23        1.05581e-23        1.25110e-23
6689.79        1.16072e-23        1.06247e-23        1.25896e-23
6720.69        1.16802e-23        1.06918e-23        1.26687e-23
6751.72        1.17538e-23        1.07593e-23        1.27483e-23
6782.90        1.18278e-23        1.08272e-23        1.28284e-23
6814.23        1.19023e-23        1.08955e-23        1.29090e-23
6845.70        1.19772e-23        1.09643e-23        1.29901e-23
6877.31        1.20526e-23        1.10335e-23        1.30717e-23
6909.07        1.21285e-23        1.11032e-23        1.31538e-23
6940.98        1.22049e-23        1.11733e-23        1.32364e-23
6973.03        1.22817e-23        1.12439e-23        1.33196e-23
7005.24        1.23591e-23        1.13149e-23        1.34033e-23
7037.59        1.24369e-23        1.13863e-23        1.34875e-23
7070.09        1.25152e-23        1.14582e-23        1.35722e-23
7102.74        1.25940e-23        1.15306e-23        1.36575e-23
7135.54        1.26734e-23        1.16034e-23        1.37433e-23
7168.49        1.27532e-23        1.16767e-23        1.38297e-23
7201.60        1.28335e-23        1.17504e-23        1.39166e-23
7234.85        1.29143e-23        1.18247e-23        1.40040e-23
7268.26        1.29957e-23        1.18994e-23        1.40920e-23
7301.83        1.30775e-23        1.19745e-23        1.41806e-23
7335.55        1.31599e-23        1.20502e-23        1.42697e-23
7369.43        1.32428e-23        1.21263e-23        1.43594e-23
7403.46        1.33263e-23        1.22029e-23        1.44496e-23
7437.65        1.34102e-23        1.22800e-23        1.45404e-23
7472.00        1.34947e-23        1.23576e-23        1.46318e-23
7506.50        1.35797e-23        1.24357e-23        1.47237e-23
7541.17        1.36653e-23        1.25143e-23        1.48163e-23
7576.00        1.37514e-23        1.25933e-23        1.49094e-23
7610.98        1.38380e-23        1.26729e-23        1.50031e-23
7646.13        1.39252e-23        1.27530e-23        1.50974e-23
7681.44        1.40129e-23        1.28336e-23        1.51922e-23
7716.92        1.41012e-23        1.29147e-23        1.52877e-23
7752.55        1.41901e-23        1.29963e-23        1.53838e-23
7788.35        1.42795e-23        1.30785e-23        1.54805e-23
7824.32        1.43695e-23        1.31612e-23        1.55778e-23
7860.46        1.44600e-23        1.32443e-23        1.56757e-23
7896.76        1.45511e-23        1.33281e-23        1.57742e-23
7933.22        1.46428e-23        1.34123e-23        1.58733e-23
7969.86        1.47351e-23        1.34971e-23        1.59731e-23
8006.67        1.48281e-23        1.35826e-23        1.60737e-23
8043.64        1.49228e-23        1.36695e-23        1.61761e-23
8080.79        1.50180e-23        1.37569e-23        1.62791e-23
8118.11        1.51139e-23        1.38450e-23        1.63828e-23
8155.60        1.52104e-23        1.39335e-23        1.64872e-23
8193.26        1.53075e-23        1.40227e-23        1.65922e-23
8231.10        1.54052e-23        1.41124e-23        1.66979e-23
8269.11        1.55035e-23        1.42027e-23        1.68043e-23
8307.30        1.56025e-23        1.42936e-23        1.69114e-23
8345.66        1.57021e-23        1.43851e-23        1.70191e-23
8384.20        1.58023e-23        1.44771e-23        1.71275e-23
8422.92        1.59032e-23        1.45698e-23        1.72366e-23
8461.82        1.60047e-23        1.46630e-23        1.73464e-23
8500.90        1.61069e-23        1.47568e-23        1.74569e-23
8540.15        1.62097e-23        1.48512e-23        1.75681e-23
8579.59        1.63131e-23        1.49463e-23        1.76799e-23
8619.22        1.64172e-23        1.50419e-23        1.77925e-23
8659.02        1.65219e-23        1.51381e-23        1.79058e-23
8699.01        1.66273e-23        1.52349e-23        1.80198e-23
8739.18        1.67334e-23        1.53323e-23        1.81344e-23
8779.54        1.68401e-23        1.54304e-23        1.82498e-23
8820.08        1.69475e-23        1.55290e-23        1.83660e-23
8860.82        1.70555e-23        1.56283e-23        1.84828e-23
8901.74        1.71642e-23        1.57281e-23        1.86003e-23
8942.85        1.72736e-23        1.58286e-23        1.87186e-23
8984.14        1.73837e-23        1.59298e-23        1.88376e-23
9025.63        1.74944e-23        1.60315e-23        1.89573e-23
9067.32        1.76058e-23        1.61339e-23        1.90778e-23
9109.19        1.77179e-23        1.62369e-23        1.91990e-23
9151.26        1.78307e-23        1.63405e-23        1.93209e-23
9193.52        1.79442e-23        1.64448e-23        1.94436e-23
9235.97        1.80583e-23        1.65497e-23        1.95670e-23
9278.63        1.81732e-23        1.66553e-23        1.96912e-23
9321.48        1.82888e-23        1.67615e-23        1.98161e-23
9364.52        1.84051e-23        1.68684e-23        1.99419e-23
9407.77        1.85222e-23        1.69760e-23        2.00684e-23
9451.22        1.86399e-23        1.70842e-23        2.01957e-23
9494.86        1.87584e-23        1.71931e-23        2.03237e-23
9538.71        1.88777e-23        1.73027e-23        2.04526e-23
9582.76        1.89977e-23        1.74130e-23        2.05823e-23
9627.02        1.91184e-23        1.75240e-23        2.07128e-23
9671.48        1.92399e-23        1.76357e-23        2.08441e-23
9716.14        1.93622e-23        1.77481e-23        2.09763e-23
9761.01        1.94852e-23        1.78613e-23        2.11092e-23
9806.09        1.96091e-23        1.79751e-23        2.12431e-23
9851.37        1.97337e-23        1.80897e-23        2.13777e-23
9896.87        1.98591e-23        1.82050e-23        2.15132e-23
9942.57        1.99853e-23        1.83210e-23        2.16496e-23
9988.49        2.01123e-23        1.84378e-23        2.17868e-23


==> anc/ee_2fhl_constraints.txt <==
#DM constraints, ee, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.10        3.53543e-22        3.29326e-22        3.77760e-22
 50.19        1.77293e-22        1.65149e-22        1.89437e-22
 50.29        1.18544e-22        1.10424e-22        1.26664e-22
 50.38        8.91701e-23        8.30623e-23        9.52779e-23
 50.48        7.15465e-23        6.66459e-23        7.64471e-23
 50.57        5.97980e-23        5.57022e-23        6.38939e-23
 50.67        5.14068e-23        4.78857e-23        5.49278e-23
 50.77        4.51137e-23        4.20238e-23        4.82037e-23
 50.86        4.02195e-23        3.74648e-23        4.29742e-23
 50.96        3.63045e-23        3.38179e-23        3.87910e-23
 51.06        3.31016e-23        3.08344e-23        3.53687e-23
 51.15        3.04328e-23        2.83485e-23        3.25171e-23
 51.25        2.81748e-23        2.62452e-23        3.01044e-23
 51.35        2.62397e-23        2.44426e-23        2.80367e-23
 51.45        2.45628e-23        2.28806e-23        2.62450e-23
 51.54        2.30957e-23        2.15140e-23        2.46774e-23
 51.64        2.18015e-23        2.03084e-23        2.32945e-23
 51.74        2.06512e-23        1.92369e-23        2.20654e-23
 51.84        1.96222e-23        1.82784e-23        2.09660e-23
 51.94        1.86963e-23        1.74159e-23        1.99766e-23
 52.04        1.78587e-23        1.66357e-23        1.90817e-23
 52.14        1.70974e-23        1.59266e-23        1.82683e-23
 52.23        1.64025e-23        1.52793e-23        1.75257e-23
 52.33        1.57657e-23        1.46861e-23        1.68453e-23
 52.43        1.51799e-23        1.41404e-23        1.62194e-23
 52.53        1.46393e-23        1.36369e-23        1.56418e-23
 52.63        1.41390e-23        1.31708e-23        1.51071e-23
 52.73        1.36744e-23        1.27381e-23        1.46108e-23
 52.83        1.32421e-23        1.23354e-23        1.41488e-23
 52.93        1.28387e-23        1.19596e-23        1.37178e-23
 53.03        1.24614e-23        1.16082e-23        1.33147e-23
 53.14        1.21078e-23        1.12788e-23        1.29369e-23
 53.24        1.17758e-23        1.09695e-23        1.25821e-23
 53.34        1.14634e-23        1.06785e-23        1.22483e-23
 53.44        1.11690e-23        1.04043e-23        1.19337e-23
 53.54        1.08910e-23        1.01454e-23        1.16367e-23
 53.64        1.06282e-23        9.90052e-24        1.13558e-23
 53.74        1.03793e-23        9.66867e-24        1.10899e-23
 53.85        1.01432e-23        9.44879e-24        1.08377e-23
 53.95        9.91908e-24        9.24000e-24        1.05982e-23
 54.05        9.70596e-24        9.04148e-24        1.03704e-23
 54.16        9.50308e-24        8.85250e-24        1.01537e-23
 54.26        9.30973e-24        8.67239e-24        9.94706e-24
 54.36        9.12525e-24        8.50055e-24        9.74995e-24
 54.46        8.94906e-24        8.33643e-24        9.56169e-24
 54.57        8.78061e-24        8.17953e-24        9.38170e-24
 54.67        8.61942e-24        8.02937e-24        9.20946e-24
 54.78        8.46502e-24        7.88556e-24        9.04449e-24
 54.88        8.31701e-24        7.74768e-24        8.88634e-24
 54.98        8.17500e-24        7.61540e-24        8.73460e-24
 55.09        8.03863e-24        7.48838e-24        8.58889e-24
 55.19        7.90759e-24        7.36631e-24        8.44887e-24
 55.30        7.78157e-24        7.24893e-24        8.31421e-24
 55.40        7.66029e-24        7.13596e-24        8.18462e-24
 55.51        7.54349e-24        7.02716e-24        8.05982e-24
 55.62        7.43094e-24        6.92232e-24        7.93956e-24
 55.72        7.32241e-24        6.82123e-24        7.82360e-24
 55.83        7.21769e-24        6.72368e-24        7.71170e-24
 55.93        7.11660e-24        6.62951e-24        7.60368e-24
 56.04        7.01894e-24        6.53855e-24        7.49933e-24
 56.15        6.92455e-24        6.45063e-24        7.39848e-24
 56.25        6.83328e-24        6.36561e-24        7.30095e-24
 56.36        6.74496e-24        6.28334e-24        7.20658e-24
 56.47        6.65948e-24        6.20372e-24        7.11524e-24
 56.58        6.57669e-24        6.12660e-24        7.02678e-24
 56.68        6.49647e-24        6.05188e-24        6.94106e-24
 56.79        6.41871e-24        5.97945e-24        6.85798e-24
 56.90        6.34331e-24        5.90921e-24        6.77740e-24
 57.01        6.27015e-24        5.84106e-24        6.69923e-24
 57.12        6.19914e-24        5.77492e-24        6.62336e-24
 57.22        6.13019e-24        5.71070e-24        6.54969e-24
 57.33        6.06322e-24        5.64832e-24        6.47813e-24
 57.44        5.99815e-24        5.58770e-24        6.40859e-24
 57.55        5.93489e-24        5.52878e-24        6.34100e-24
 57.66        5.87338e-24        5.47148e-24        6.27527e-24
 57.77        5.81354e-24        5.41575e-24        6.21134e-24
 57.88        5.75532e-24        5.36151e-24        6.14913e-24
 57.99        5.69865e-24        5.30873e-24        6.08857e-24
 58.10        5.64347e-24        5.25733e-24        6.02961e-24
 58.21        5.58972e-24        5.20727e-24        5.97218e-24
 58.32        5.53736e-24        5.15850e-24        5.91623e-24
 58.43        5.48634e-24        5.11096e-24        5.86171e-24
 58.54        5.43659e-24        5.06463e-24        5.80855e-24
 58.66        5.38809e-24        5.01945e-24        5.75673e-24
 58.77        5.34078e-24        4.97538e-24        5.70618e-24
 58.88        5.29463e-24        4.93239e-24        5.65686e-24
 58.99        5.24959e-24        4.89044e-24        5.60873e-24
 59.10        5.20562e-24        4.84949e-24        5.56175e-24
 59.22        5.16270e-24        4.80951e-24        5.51589e-24
 59.33        5.12078e-24        4.77047e-24        5.47110e-24
 59.44        5.07984e-24        4.73233e-24        5.42735e-24
 59.55        5.03984e-24        4.69507e-24        5.38461e-24
 59.67        5.00075e-24        4.65866e-24        5.34284e-24
 59.78        4.96255e-24        4.62308e-24        5.30202e-24
 59.89        4.92520e-24        4.58829e-24        5.26211e-24
 60.01        4.88867e-24        4.55427e-24        5.22308e-24
 60.12        4.85294e-24        4.52098e-24        5.18489e-24
 60.24        4.81798e-24        4.48842e-24        5.14754e-24
 60.35        4.78378e-24        4.45656e-24        5.11099e-24
 60.47        4.75031e-24        4.42539e-24        5.07523e-24
 60.58        4.71755e-24        4.39488e-24        5.04023e-24
 60.70        4.68549e-24        4.36501e-24        5.00596e-24
 60.81        4.65409e-24        4.33577e-24        4.97242e-24
 60.93        4.62335e-24        4.30714e-24        4.93957e-24
 61.04        4.59324e-24        4.27909e-24        4.90739e-24
 61.16        4.56375e-24        4.25162e-24        4.87588e-24
 61.28        4.53486e-24        4.22471e-24        4.84500e-24
 61.39        4.50654e-24        4.19834e-24        4.81475e-24
 61.51        4.47880e-24        4.17250e-24        4.78510e-24
 61.63        4.45161e-24        4.14717e-24        4.75604e-24
 61.74        4.42495e-24        4.12234e-24        4.72756e-24
 61.86        4.39881e-24        4.09800e-24        4.69963e-24
 61.98        4.37319e-24        4.07413e-24        4.67225e-24
 62.10        4.34806e-24        4.05072e-24        4.64539e-24
 62.22        4.32341e-24        4.02777e-24        4.61906e-24
 62.33        4.29924e-24        4.00525e-24        4.59322e-24
 62.45        4.27552e-24        3.98316e-24        4.56788e-24
 62.57        4.25225e-24        3.96148e-24        4.54301e-24
 62.69        4.22941e-24        3.94022e-24        4.51861e-24
 62.81        4.20701e-24        3.91935e-24        4.49467e-24
 62.93        4.18501e-24        3.89886e-24        4.47116e-24
 63.05        4.16342e-24        3.87875e-24        4.44809e-24
 63.17        4.14223e-24        3.85902e-24        4.42545e-24
 63.29        4.12143e-24        3.83964e-24        4.40321e-24
 63.41        4.10100e-24        3.82061e-24        4.38138e-24
 63.53        4.08094e-24        3.80193e-24        4.35995e-24
 63.65        4.06124e-24        3.78358e-24        4.33889e-24
 63.77        4.04189e-24        3.76556e-24        4.31822e-24
 63.89        4.02288e-24        3.74785e-24        4.29791e-24
 64.01        4.00421e-24        3.73047e-24        4.27796e-24
 64.14        3.98587e-24        3.71338e-24        4.25836e-24
 64.26        3.96785e-24        3.69660e-24        4.23910e-24
 64.38        3.95015e-24        3.68011e-24        4.22018e-24
 64.50        3.93275e-24        3.66391e-24        4.20159e-24
 64.63        3.91565e-24        3.64798e-24        4.18332e-24
 64.75        3.89885e-24        3.63233e-24        4.16536e-24
 64.87        3.88233e-24        3.61695e-24        4.14771e-24
 65.00        3.86610e-24        3.60183e-24        4.13037e-24
 65.12        3.85014e-24        3.58697e-24        4.11331e-24
 65.24        3.83446e-24        3.57236e-24        4.09655e-24
 65.37        3.81903e-24        3.55800e-24        4.08007e-24
 65.49        3.80387e-24        3.54388e-24        4.06387e-24
 65.62        3.78896e-24        3.52999e-24        4.04793e-24
 65.74        3.77431e-24        3.51634e-24        4.03227e-24
 65.87        3.75989e-24        3.50292e-24        4.01686e-24
 65.99        3.74572e-24        3.48972e-24        4.00172e-24
 66.12        3.73178e-24        3.47673e-24        3.98682e-24
 66.24        3.71806e-24        3.46396e-24        3.97217e-24
 66.37        3.70458e-24        3.45141e-24        3.95775e-24
 66.50        3.69132e-24        3.43905e-24        3.94358e-24
 66.62        3.67827e-24        3.42690e-24        3.92964e-24
 66.75        3.66544e-24        3.41495e-24        3.91592e-24
 66.88        3.65281e-24        3.40320e-24        3.90243e-24
 67.00        3.64040e-24        3.39163e-24        3.88916e-24
 67.13        3.62818e-24        3.38025e-24        3.87611e-24
 67.26        3.61616e-24        3.36906e-24        3.86326e-24
 67.39        3.60434e-24        3.35805e-24        3.85062e-24
 67.51        3.59270e-24        3.34721e-24        3.83819e-24
 67.64        3.58126e-24        3.33655e-24        3.82596e-24
 67.77        3.56999e-24        3.32607e-24        3.81392e-24
 67.90        3.55891e-24        3.31575e-24        3.80208e-24
 68.03        3.54801e-24        3.30559e-24        3.79042e-24
 68.16        3.53728e-24        3.29560e-24        3.77896e-24
 68.29        3.52672e-24        3.28577e-24        3.76767e-24
 68.42        3.51633e-24        3.27609e-24        3.75657e-24
 68.55        3.50611e-24        3.26657e-24        3.74564e-24
 68.68        3.49605e-24        3.25721e-24        3.73489e-24
 68.81        3.48615e-24        3.24799e-24        3.72431e-24
 68.94        3.47641e-24        3.23892e-24        3.71390e-24
 69.07        3.46682e-24        3.22999e-24        3.70366e-24
 69.20        3.45739e-24        3.22121e-24        3.69357e-24
 69.33        3.44811e-24        3.21256e-24        3.68365e-24
 69.47        3.43897e-24        3.20406e-24        3.67389e-24
 69.60        3.42998e-24        3.19568e-24        3.66428e-24
 69.73        3.42114e-24        3.18745e-24        3.65483e-24
 69.86        3.41243e-24        3.17934e-24        3.64552e-24
 70.00        3.40386e-24        3.17136e-24        3.63637e-24
 70.13        3.39543e-24        3.16351e-24        3.62736e-24
 70.26        3.38714e-24        3.15579e-24        3.61849e-24
 70.40        3.37898e-24        3.14819e-24        3.60976e-24
 70.53        3.37094e-24        3.14071e-24        3.60117e-24
 70.67        3.36303e-24        3.13334e-24        3.59272e-24
 70.80        3.35525e-24        3.12609e-24        3.58440e-24
 70.93        3.34759e-24        3.11896e-24        3.57621e-24
 71.07        3.34004e-24        3.11194e-24        3.56815e-24
 71.20        3.33262e-24        3.10502e-24        3.56021e-24
 71.34        3.32531e-24        3.09822e-24        3.55240e-24
 71.48        3.31811e-24        3.09152e-24        3.54471e-24
 71.61        3.31103e-24        3.08492e-24        3.53713e-24
 71.75        3.30405e-24        3.07843e-24        3.52968e-24
 71.88        3.29718e-24        3.07203e-24        3.52234e-24
 72.02        3.29042e-24        3.06573e-24        3.51511e-24
 72.16        3.28376e-24        3.05953e-24        3.50799e-24
 72.30        3.27720e-24        3.05343e-24        3.50098e-24
 72.43        3.27074e-24        3.04741e-24        3.49407e-24
 72.57        3.26438e-24        3.04149e-24        3.48727e-24
 72.71        3.25812e-24        3.03566e-24        3.48057e-24
 72.85        3.25194e-24        3.02991e-24        3.47398e-24
 72.99        3.24587e-24        3.02425e-24        3.46748e-24
 73.12        3.23988e-24        3.01868e-24        3.46108e-24
 73.26        3.23398e-24        3.01319e-24        3.45477e-24
 73.40        3.22817e-24        3.00778e-24        3.44856e-24
 73.54        3.22245e-24        3.00245e-24        3.44244e-24
 73.68        3.21681e-24        2.99720e-24        3.43641e-24
 73.82        3.21125e-24        2.99203e-24        3.43047e-24
 73.96        3.20578e-24        2.98693e-24        3.42462e-24
 74.10        3.20038e-24        2.98191e-24        3.41885e-24
 74.24        3.19507e-24        2.97697e-24        3.41317e-24
 74.39        3.18983e-24        2.97209e-24        3.40757e-24
 74.53        3.18467e-24        2.96728e-24        3.40205e-24
 74.67        3.17958e-24        2.96255e-24        3.39662e-24
 74.81        3.17457e-24        2.95788e-24        3.39126e-24
 74.95        3.16963e-24        2.95328e-24        3.38597e-24
 75.10        3.16476e-24        2.94875e-24        3.38077e-24
 75.24        3.15996e-24        2.94428e-24        3.37563e-24
 75.38        3.15523e-24        2.93988e-24        3.37057e-24
 75.53        3.15056e-24        2.93554e-24        3.36559e-24
 75.67        3.14596e-24        2.93125e-24        3.36067e-24
 75.81        3.14143e-24        2.92703e-24        3.35582e-24
 75.96        3.13696e-24        2.92287e-24        3.35104e-24
 76.10        3.13255e-24        2.91877e-24        3.34633e-24
 76.25        3.12820e-24        2.91473e-24        3.34168e-24
 76.39        3.12392e-24        2.91074e-24        3.33710e-24
 76.54        3.11969e-24        2.90680e-24        3.33258e-24
 76.68        3.11552e-24        2.90292e-24        3.32812e-24
 76.83        3.11141e-24        2.89910e-24        3.32372e-24
 76.98        3.10735e-24        2.89532e-24        3.31938e-24
 77.12        3.10335e-24        2.89160e-24        3.31511e-24
 77.27        3.09941e-24        2.88793e-24        3.31089e-24
 77.42        3.09551e-24        2.88430e-24        3.30672e-24
 77.56        3.09167e-24        2.88073e-24        3.30262e-24
 77.71        3.08788e-24        2.87720e-24        3.29856e-24
 77.86        3.08415e-24        2.87372e-24        3.29457e-24
 78.01        3.08046e-24        2.87029e-24        3.29062e-24
 78.15        3.07681e-24        2.86690e-24        3.28673e-24
 78.30        3.07322e-24        2.86356e-24        3.28288e-24
 78.45        3.06967e-24        2.86026e-24        3.27909e-24
 78.60        3.06617e-24        2.85700e-24        3.27535e-24
 78.75        3.06272e-24        2.85379e-24        3.27165e-24
 78.90        3.05931e-24        2.85061e-24        3.26800e-24
 79.05        3.05594e-24        2.84748e-24        3.26440e-24
 79.20        3.05261e-24        2.84438e-24        3.26084e-24
 79.35        3.04933e-24        2.84133e-24        3.25733e-24
 79.50        3.04608e-24        2.83831e-24        3.25386e-24
 79.65        3.04288e-24        2.83533e-24        3.25043e-24
 79.81        3.03972e-24        2.83239e-24        3.24705e-24
 79.96        3.03659e-24        2.82948e-24        3.24370e-24
 80.11        3.03350e-24        2.82660e-24        3.24039e-24
 80.26        3.03043e-24        2.82375e-24        3.23712e-24
 80.41        3.02741e-24        2.82094e-24        3.23388e-24
 80.57        3.02443e-24        2.81816e-24        3.23069e-24
 80.72        3.02148e-24        2.81542e-24        3.22754e-24
 80.87        3.01857e-24        2.81271e-24        3.22442e-24
 81.03        3.01570e-24        2.81004e-24        3.22135e-24
 81.18        3.01287e-24        2.80741e-24        3.21832e-24
 81.34        3.01007e-24        2.80481e-24        3.21534e-24
 81.49        3.00732e-24        2.80225e-24        3.21239e-24
 81.65        3.00460e-24        2.79973e-24        3.20948e-24
 81.80        3.00193e-24        2.79724e-24        3.20662e-24
 81.96        2.99929e-24        2.79478e-24        3.20380e-24
 82.11        2.99669e-24        2.79237e-24        3.20102e-24
 82.27        2.99414e-24        2.78999e-24        3.19828e-24
 82.43        2.99162e-24        2.78765e-24        3.19559e-24
 82.58        2.98914e-24        2.78535e-24        3.19294e-24
 82.74        2.98670e-24        2.78308e-24        3.19033e-24
 82.90        2.98431e-24        2.78085e-24        3.18776e-24
 83.06        2.98195e-24        2.77866e-24        3.18524e-24
 83.21        2.97963e-24        2.77650e-24        3.18276e-24
 83.37        2.97736e-24        2.77439e-24        3.18033e-24
 83.53        2.97512e-24        2.77231e-24        3.17793e-24
 83.69        2.97293e-24        2.77027e-24        3.17559e-24
 83.85        2.97078e-24        2.76827e-24        3.17328e-24
 84.01        2.96866e-24        2.76631e-24        3.17102e-24
 84.17        2.96659e-24        2.76438e-24        3.16880e-24
 84.33        2.96457e-24        2.76250e-24        3.16663e-24
 84.49        2.96258e-24        2.76065e-24        3.16451e-24
 84.65        2.96063e-24        2.75884e-24        3.16242e-24
 84.81        2.95873e-24        2.75708e-24        3.16039e-24
 84.97        2.95687e-24        2.75535e-24        3.15840e-24
 85.13        2.95505e-24        2.75366e-24        3.15645e-24
 85.30        2.95328e-24        2.75201e-24        3.15455e-24
 85.46        2.95154e-24        2.75040e-24        3.15269e-24
 85.62        2.94985e-24        2.74883e-24        3.15088e-24
 85.78        2.94821e-24        2.74730e-24        3.14912e-24
 85.95        2.94660e-24        2.74581e-24        3.14740e-24
 86.11        2.94504e-24        2.74436e-24        3.14573e-24
 86.27        2.94353e-24        2.74295e-24        3.14410e-24
 86.44        2.94205e-24        2.74158e-24        3.14252e-24
 86.60        2.94062e-24        2.74026e-24        3.14099e-24
 86.77        2.93924e-24        2.73897e-24        3.13951e-24
 86.93        2.93790e-24        2.73773e-24        3.13807e-24
 87.10        2.93660e-24        2.73652e-24        3.13668e-24
 87.26        2.93535e-24        2.73536e-24        3.13534e-24
 87.43        2.93414e-24        2.73424e-24        3.13404e-24
 87.60        2.93298e-24        2.73316e-24        3.13280e-24
 87.76        2.93186e-24        2.73213e-24        3.13160e-24
 87.93        2.93079e-24        2.73113e-24        3.13045e-24
 88.10        2.92976e-24        2.73018e-24        3.12935e-24
 88.26        2.92878e-24        2.72927e-24        3.12829e-24
 88.43        2.92785e-24        2.72841e-24        3.12729e-24
 88.60        2.92696e-24        2.72758e-24        3.12634e-24
 88.77        2.92612e-24        2.72680e-24        3.12543e-24
 88.94        2.92532e-24        2.72607e-24        3.12458e-24
 89.11        2.92457e-24        2.72537e-24        3.12377e-24
 89.28        2.92387e-24        2.72472e-24        3.12302e-24
 89.45        2.92322e-24        2.72412e-24        3.12231e-24
 89.62        2.92261e-24        2.72356e-24        3.12166e-24
 89.79        2.92205e-24        2.72304e-24        3.12105e-24
 89.96        2.92154e-24        2.72257e-24        3.12050e-24
 90.13        2.92107e-24        2.72214e-24        3.12000e-24
 90.30        2.92065e-24        2.72176e-24        3.11955e-24
 90.47        2.92028e-24        2.72142e-24        3.11915e-24
 90.64        2.91996e-24        2.72112e-24        3.11880e-24
 90.82        2.91968e-24        2.72087e-24        3.11849e-24
 90.99        2.91944e-24        2.72065e-24        3.11824e-24
 91.16        2.91925e-24        2.72048e-24        3.11803e-24
 91.34        2.91910e-24        2.72034e-24        3.11786e-24
 91.51        2.91900e-24        2.72025e-24        3.11774e-24
 91.68        2.91893e-24        2.72019e-24        3.11767e-24
 91.86        2.91891e-24        2.72017e-24        3.11764e-24
 92.03        2.91892e-24        2.72019e-24        3.11765e-24
 92.21        2.91897e-24        2.72025e-24        3.11770e-24
 92.38        2.91906e-24        2.72034e-24        3.11779e-24
 92.56        2.91919e-24        2.72046e-24        3.11792e-24
 92.74        2.91936e-24        2.72062e-24        3.11809e-24
 92.91        2.91956e-24        2.72081e-24        3.11830e-24
 93.09        2.91979e-24        2.72104e-24        3.11855e-24
 93.27        2.92006e-24        2.72130e-24        3.11883e-24
 93.44        2.92037e-24        2.72158e-24        3.11915e-24
 93.62        2.92071e-24        2.72190e-24        3.11951e-24
 93.80        2.92107e-24        2.72225e-24        3.11990e-24
 93.98        2.92148e-24        2.72263e-24        3.12032e-24
 94.16        2.92191e-24        2.72304e-24        3.12078e-24
 94.34        2.92237e-24        2.72348e-24        3.12126e-24
 94.51        2.92286e-24        2.72394e-24        3.12178e-24
 94.69        2.92338e-24        2.72443e-24        3.12234e-24
 94.87        2.92393e-24        2.72495e-24        3.12292e-24
 95.06        2.92451e-24        2.72549e-24        3.12353e-24
 95.24        2.92511e-24        2.72606e-24        3.12417e-24
 95.42        2.92574e-24        2.72665e-24        3.12483e-24
 95.60        2.92640e-24        2.72727e-24        3.12553e-24
 95.78        2.92708e-24        2.72791e-24        3.12625e-24
 95.96        2.92778e-24        2.72857e-24        3.12700e-24
 96.15        2.92851e-24        2.72926e-24        3.12777e-24
 96.33        2.92926e-24        2.72996e-24        3.12857e-24
 96.51        2.93004e-24        2.73069e-24        3.12939e-24
 96.70        2.93083e-24        2.73143e-24        3.13023e-24
 96.88        2.93165e-24        2.73220e-24        3.13110e-24
 97.06        2.93248e-24        2.73299e-24        3.13198e-24
 97.25        2.93334e-24        2.73379e-24        3.13289e-24
 97.43        2.93422e-24        2.73461e-24        3.13382e-24
 97.62        2.93511e-24        2.73545e-24        3.13477e-24
 97.80        2.93602e-24        2.73630e-24        3.13574e-24
 97.99        2.93695e-24        2.73717e-24        3.13672e-24
 98.18        2.93789e-24        2.73806e-24        3.13773e-24
 98.36        2.93885e-24        2.73896e-24        3.13875e-24
 98.55        2.93983e-24        2.73987e-24        3.13978e-24
 98.74        2.94082e-24        2.74080e-24        3.14083e-24
 98.93        2.94182e-24        2.74174e-24        3.14190e-24
 99.11        2.94284e-24        2.74270e-24        3.14298e-24
 99.30        2.94387e-24        2.74366e-24        3.14408e-24
 99.49        2.94491e-24        2.74464e-24        3.14518e-24
 99.68        2.94597e-24        2.74563e-24        3.14630e-24
 99.87        2.94703e-24        2.74663e-24        3.14743e-24
100.06        2.94810e-24        2.74763e-24        3.14857e-24
100.25        2.94918e-24        2.74864e-24        3.14972e-24
100.44        2.95028e-24        2.74967e-24        3.15089e-24
100.63        2.95138e-24        2.75070e-24        3.15206e-24
100.82        2.95249e-24        2.75174e-24        3.15324e-24
101.02        2.95362e-24        2.75280e-24        3.15444e-24
101.21        2.95476e-24        2.75386e-24        3.15565e-24
101.40        2.95591e-24        2.75494e-24        3.15687e-24
101.59        2.95707e-24        2.75603e-24        3.15811e-24
101.79        2.95825e-24        2.75713e-24        3.15936e-24
101.98        2.95944e-24        2.75825e-24        3.16063e-24
102.17        2.96064e-24        2.75938e-24        3.16191e-24
102.37        2.96187e-24        2.76052e-24        3.16321e-24
102.56        2.96310e-24        2.76168e-24        3.16453e-24
102.76        2.96435e-24        2.76285e-24        3.16586e-24
102.95        2.96562e-24        2.76403e-24        3.16721e-24
103.15        2.96691e-24        2.76524e-24        3.16858e-24
103.35        2.96821e-24        2.76646e-24        3.16996e-24
103.54        2.96953e-24        2.76769e-24        3.17137e-24
103.74        2.97087e-24        2.76895e-24        3.17279e-24
103.94        2.97223e-24        2.77022e-24        3.17424e-24
104.14        2.97360e-24        2.77151e-24        3.17570e-24
104.33        2.97500e-24        2.77281e-24        3.17719e-24
104.53        2.97642e-24        2.77414e-24        3.17870e-24
104.73        2.97786e-24        2.77548e-24        3.18023e-24
104.93        2.97931e-24        2.77685e-24        3.18178e-24
105.13        2.98079e-24        2.77823e-24        3.18336e-24
105.33        2.98230e-24        2.77964e-24        3.18495e-24
105.53        2.98382e-24        2.78106e-24        3.18658e-24
105.73        2.98537e-24        2.78251e-24        3.18823e-24
105.93        2.98694e-24        2.78398e-24        3.18990e-24
106.13        2.98853e-24        2.78547e-24        3.19160e-24
106.34        2.99015e-24        2.78699e-24        3.19332e-24
106.54        2.99180e-24        2.78853e-24        3.19507e-24
106.74        2.99347e-24        2.79009e-24        3.19685e-24
106.94        2.99517e-24        2.79167e-24        3.19866e-24
107.15        2.99689e-24        2.79329e-24        3.20049e-24
107.35        2.99864e-24        2.79492e-24        3.20235e-24
107.56        3.00041e-24        2.79658e-24        3.20425e-24
107.76        3.00222e-24        2.79827e-24        3.20617e-24
107.96        3.00405e-24        2.79998e-24        3.20812e-24
108.17        3.00591e-24        2.80173e-24        3.21010e-24
108.38        3.00781e-24        2.80349e-24        3.21212e-24
108.58        3.00973e-24        2.80529e-24        3.21416e-24
108.79        3.01168e-24        2.80712e-24        3.21624e-24
109.00        3.01366e-24        2.80897e-24        3.21836e-24
109.20        3.01568e-24        2.81085e-24        3.22050e-24
109.41        3.01772e-24        2.81277e-24        3.22268e-24
109.62        3.01980e-24        2.81471e-24        3.22490e-24
109.83        3.02191e-24        2.81668e-24        3.22715e-24
110.04        3.02406e-24        2.81869e-24        3.22943e-24
110.25        3.02624e-24        2.82073e-24        3.23175e-24
110.46        3.02845e-24        2.82279e-24        3.23411e-24
110.67        3.03070e-24        2.82489e-24        3.23651e-24
110.88        3.03298e-24        2.82702e-24        3.23893e-24
111.09        3.03529e-24        2.82918e-24        3.24139e-24
111.30        3.03763e-24        2.83137e-24        3.24389e-24
111.51        3.04000e-24        2.83359e-24        3.24642e-24
111.72        3.04241e-24        2.83583e-24        3.24898e-24
111.94        3.04484e-24        2.83811e-24        3.25157e-24
112.15        3.04730e-24        2.84041e-24        3.25420e-24
112.36        3.04979e-24        2.84274e-24        3.25685e-24
112.58        3.05231e-24        2.84509e-24        3.25954e-24
112.79        3.05486e-24        2.84747e-24        3.26225e-24
113.00        3.05744e-24        2.84988e-24        3.26500e-24
113.22        3.06004e-24        2.85231e-24        3.26777e-24
113.43        3.06267e-24        2.85477e-24        3.27057e-24
113.65        3.06533e-24        2.85725e-24        3.27340e-24
113.87        3.06801e-24        2.85975e-24        3.27626e-24
114.08        3.07071e-24        2.86228e-24        3.27915e-24
114.30        3.07345e-24        2.86483e-24        3.28206e-24
114.52        3.07620e-24        2.86741e-24        3.28499e-24
114.74        3.07898e-24        2.87001e-24        3.28795e-24
114.95        3.08178e-24        2.87262e-24        3.29094e-24
115.17        3.08461e-24        2.87526e-24        3.29395e-24
115.39        3.08745e-24        2.87792e-24        3.29699e-24
115.61        3.09032e-24        2.88060e-24        3.30004e-24
115.83        3.09321e-24        2.88330e-24        3.30312e-24
116.05        3.09612e-24        2.88602e-24        3.30623e-24
116.27        3.09905e-24        2.88876e-24        3.30935e-24
116.49        3.10200e-24        2.89152e-24        3.31249e-24
116.72        3.10497e-24        2.89429e-24        3.31566e-24
116.94        3.10796e-24        2.89708e-24        3.31884e-24
117.16        3.11097e-24        2.89989e-24        3.32205e-24
117.38        3.11399e-24        2.90272e-24        3.32527e-24
117.61        3.11704e-24        2.90556e-24        3.32851e-24
117.83        3.12009e-24        2.90841e-24        3.33177e-24
118.05        3.12317e-24        2.91129e-24        3.33505e-24
118.28        3.12626e-24        2.91417e-24        3.33835e-24
118.50        3.12936e-24        2.91707e-24        3.34165e-24
118.73        3.13248e-24        2.91999e-24        3.34498e-24
118.95        3.13562e-24        2.92292e-24        3.34832e-24
119.18        3.13877e-24        2.92586e-24        3.35168e-24
119.41        3.14193e-24        2.92881e-24        3.35505e-24
119.63        3.14510e-24        2.93177e-24        3.35843e-24
119.86        3.14829e-24        2.93475e-24        3.36182e-24
120.09        3.15148e-24        2.93774e-24        3.36523e-24
120.32        3.15469e-24        2.94073e-24        3.36865e-24
120.55        3.15791e-24        2.94374e-24        3.37208e-24
120.78        3.16114e-24        2.94676e-24        3.37553e-24
121.01        3.16439e-24        2.94979e-24        3.37899e-24
121.24        3.16765e-24        2.95283e-24        3.38246e-24
121.47        3.17092e-24        2.95589e-24        3.38594e-24
121.70        3.17420e-24        2.95896e-24        3.38944e-24
121.93        3.17750e-24        2.96204e-24        3.39296e-24
122.16        3.18081e-24        2.96513e-24        3.39649e-24
122.39        3.18414e-24        2.96824e-24        3.40003e-24
122.63        3.18748e-24        2.97136e-24        3.40360e-24
122.86        3.19084e-24        2.97450e-24        3.40717e-24
123.09        3.19421e-24        2.97765e-24        3.41077e-24
123.33        3.19760e-24        2.98081e-24        3.41438e-24
123.56        3.20100e-24        2.98400e-24        3.41801e-24
123.80        3.20443e-24        2.98719e-24        3.42166e-24
124.03        3.20787e-24        2.99041e-24        3.42533e-24
124.27        3.21132e-24        2.99364e-24        3.42901e-24
124.51        3.21480e-24        2.99688e-24        3.43272e-24
124.74        3.21829e-24        3.00015e-24        3.43644e-24
124.98        3.22181e-24        3.00343e-24        3.44018e-24
125.22        3.22534e-24        3.00673e-24        3.44395e-24
125.46        3.22889e-24        3.01004e-24        3.44773e-24
125.70        3.23246e-24        3.01338e-24        3.45154e-24
125.93        3.23605e-24        3.01674e-24        3.45537e-24
126.17        3.23967e-24        3.02011e-24        3.45922e-24
126.41        3.24330e-24        3.02351e-24        3.46309e-24
126.65        3.24696e-24        3.02692e-24        3.46699e-24
126.90        3.25063e-24        3.03036e-24        3.47091e-24
127.14        3.25433e-24        3.03381e-24        3.47485e-24
127.38        3.25806e-24        3.03729e-24        3.47882e-24
127.62        3.26180e-24        3.04079e-24        3.48282e-24
127.86        3.26557e-24        3.04431e-24        3.48684e-24
128.11        3.26937e-24        3.04786e-24        3.49088e-24
128.35        3.27319e-24        3.05143e-24        3.49495e-24
128.60        3.27703e-24        3.05502e-24        3.49905e-24
128.84        3.28090e-24        3.05863e-24        3.50317e-24
129.09        3.28480e-24        3.06227e-24        3.50733e-24
129.33        3.28872e-24        3.06593e-24        3.51151e-24
129.58        3.29267e-24        3.06962e-24        3.51572e-24
129.82        3.29665e-24        3.07334e-24        3.51996e-24
130.07        3.30065e-24        3.07708e-24        3.52423e-24
130.32        3.30468e-24        3.08084e-24        3.52852e-24
130.57        3.30874e-24        3.08463e-24        3.53285e-24
130.81        3.31283e-24        3.08845e-24        3.53721e-24
131.06        3.31694e-24        3.09229e-24        3.54159e-24
131.31        3.32108e-24        3.09616e-24        3.54600e-24
131.56        3.32524e-24        3.10005e-24        3.55044e-24
131.81        3.32943e-24        3.10396e-24        3.55490e-24
132.06        3.33364e-24        3.10789e-24        3.55939e-24
132.31        3.33787e-24        3.11184e-24        3.56390e-24
132.57        3.34213e-24        3.11582e-24        3.56844e-24
132.82        3.34641e-24        3.11981e-24        3.57300e-24
133.07        3.35070e-24        3.12383e-24        3.57758e-24
133.32        3.35502e-24        3.12786e-24        3.58218e-24
133.58        3.35936e-24        3.13192e-24        3.58681e-24
133.83        3.36372e-24        3.13599e-24        3.59146e-24
134.09        3.36810e-24        3.14008e-24        3.59612e-24
134.34        3.37249e-24        3.14418e-24        3.60081e-24
134.60        3.37690e-24        3.14830e-24        3.60551e-24
134.85        3.38133e-24        3.15244e-24        3.61023e-24
135.11        3.38578e-24        3.15659e-24        3.61497e-24
135.37        3.39024e-24        3.16075e-24        3.61972e-24
135.62        3.39471e-24        3.16493e-24        3.62449e-24
135.88        3.39920e-24        3.16912e-24        3.62927e-24
136.14        3.40370e-24        3.17333e-24        3.63407e-24
136.40        3.40821e-24        3.17754e-24        3.63888e-24
136.66        3.41274e-24        3.18177e-24        3.64371e-24
136.92        3.41728e-24        3.18601e-24        3.64854e-24
137.18        3.42182e-24        3.19026e-24        3.65339e-24
137.44        3.42638e-24        3.19451e-24        3.65825e-24
137.70        3.43094e-24        3.19878e-24        3.66311e-24
137.96        3.43552e-24        3.20305e-24        3.66799e-24
138.23        3.44010e-24        3.20733e-24        3.67287e-24
138.49        3.44469e-24        3.21161e-24        3.67776e-24
138.75        3.44928e-24        3.21590e-24        3.68266e-24
139.02        3.45388e-24        3.22020e-24        3.68756e-24
139.28        3.45848e-24        3.22450e-24        3.69247e-24
139.55        3.46309e-24        3.22880e-24        3.69738e-24
139.81        3.46770e-24        3.23311e-24        3.70229e-24
140.08        3.47231e-24        3.23742e-24        3.70721e-24
140.34        3.47693e-24        3.24173e-24        3.71212e-24
140.61        3.48154e-24        3.24604e-24        3.71705e-24
140.88        3.48616e-24        3.25036e-24        3.72197e-24
141.15        3.49079e-24        3.25468e-24        3.72690e-24
141.42        3.49541e-24        3.25900e-24        3.73183e-24
141.69        3.50005e-24        3.26333e-24        3.73677e-24
141.95        3.50469e-24        3.26766e-24        3.74171e-24
142.22        3.50933e-24        3.27200e-24        3.74666e-24
142.50        3.51398e-24        3.27634e-24        3.75162e-24
142.77        3.51864e-24        3.28070e-24        3.75659e-24
143.04        3.52331e-24        3.28506e-24        3.76156e-24
143.31        3.52799e-24        3.28943e-24        3.76655e-24
143.58        3.53267e-24        3.29380e-24        3.77154e-24
143.86        3.53737e-24        3.29819e-24        3.77654e-24
144.13        3.54207e-24        3.30259e-24        3.78156e-24
144.40        3.54679e-24        3.30700e-24        3.78659e-24
144.68        3.55152e-24        3.31142e-24        3.79163e-24
144.95        3.55627e-24        3.31585e-24        3.79669e-24
145.23        3.56102e-24        3.32029e-24        3.80176e-24
145.51        3.56580e-24        3.32475e-24        3.80684e-24
145.78        3.57058e-24        3.32922e-24        3.81194e-24
146.06        3.57538e-24        3.33371e-24        3.81706e-24
146.34        3.58020e-24        3.33821e-24        3.82220e-24
146.62        3.58504e-24        3.34273e-24        3.82735e-24
146.90        3.58989e-24        3.34726e-24        3.83252e-24
147.17        3.59476e-24        3.35181e-24        3.83772e-24
147.45        3.59966e-24        3.35638e-24        3.84293e-24
147.74        3.60457e-24        3.36097e-24        3.84816e-24
148.02        3.60950e-24        3.36558e-24        3.85342e-24
148.30        3.61445e-24        3.37021e-24        3.85870e-24
148.58        3.61943e-24        3.37486e-24        3.86400e-24
148.86        3.62443e-24        3.37953e-24        3.86933e-24
149.15        3.62945e-24        3.38422e-24        3.87468e-24
149.43        3.63450e-24        3.38893e-24        3.88006e-24
149.71        3.63957e-24        3.39367e-24        3.88547e-24
150.00        3.64467e-24        3.39844e-24        3.89090e-24
150.28        3.64982e-24        3.40325e-24        3.89640e-24
150.57        3.65500e-24        3.40808e-24        3.90192e-24
150.86        3.66021e-24        3.41295e-24        3.90747e-24
151.14        3.66544e-24        3.41783e-24        3.91306e-24
151.43        3.67071e-24        3.42275e-24        3.91867e-24
151.72        3.67600e-24        3.42768e-24        3.92431e-24
152.01        3.68131e-24        3.43265e-24        3.92998e-24
152.30        3.68666e-24        3.43764e-24        3.93567e-24
152.59        3.69203e-24        3.44265e-24        3.94140e-24
152.88        3.69743e-24        3.44769e-24        3.94716e-24
153.17        3.70285e-24        3.45276e-24        3.95294e-24
153.46        3.70831e-24        3.45785e-24        3.95876e-24
153.75        3.71379e-24        3.46297e-24        3.96460e-24
154.04        3.71930e-24        3.46811e-24        3.97048e-24
154.34        3.72483e-24        3.47328e-24        3.97638e-24
154.63        3.73040e-24        3.47848e-24        3.98231e-24
154.92        3.73599e-24        3.48370e-24        3.98828e-24
155.22        3.74161e-24        3.48895e-24        3.99427e-24
155.51        3.74726e-24        3.49422e-24        4.00029e-24
155.81        3.75293e-24        3.49952e-24        4.00635e-24
156.11        3.75864e-24        3.50485e-24        4.01243e-24
156.40        3.76437e-24        3.51020e-24        4.01854e-24
156.70        3.77013e-24        3.51558e-24        4.02468e-24
157.00        3.77592e-24        3.52098e-24        4.03086e-24
157.30        3.78174e-24        3.52641e-24        4.03706e-24
157.60        3.78758e-24        3.53187e-24        4.04329e-24
157.90        3.79346e-24        3.53736e-24        4.04956e-24
158.20        3.79936e-24        3.54287e-24        4.05585e-24
158.50        3.80529e-24        3.54840e-24        4.06217e-24
158.80        3.81125e-24        3.55397e-24        4.06853e-24
159.10        3.81724e-24        3.55956e-24        4.07491e-24
159.41        3.82325e-24        3.56518e-24        4.08133e-24
159.71        3.82930e-24        3.57082e-24        4.08778e-24
160.01        3.83537e-24        3.57649e-24        4.09425e-24
160.32        3.84148e-24        3.58219e-24        4.10076e-24
160.62        3.84761e-24        3.58792e-24        4.10730e-24
160.93        3.85377e-24        3.59367e-24        4.11387e-24
161.23        3.85996e-24        3.59945e-24        4.12047e-24
161.54        3.86618e-24        3.60525e-24        4.12710e-24
161.85        3.87242e-24        3.61108e-24        4.13376e-24
162.16        3.87869e-24        3.61694e-24        4.14045e-24
162.46        3.88499e-24        3.62283e-24        4.14716e-24
162.77        3.89132e-24        3.62873e-24        4.15391e-24
163.08        3.89768e-24        3.63467e-24        4.16069e-24
163.39        3.90406e-24        3.64063e-24        4.16750e-24
163.70        3.91047e-24        3.64661e-24        4.17433e-24
164.02        3.91691e-24        3.65262e-24        4.18120e-24
164.33        3.92337e-24        3.65866e-24        4.18809e-24
164.64        3.92986e-24        3.66472e-24        4.19501e-24
164.95        3.93638e-24        3.67080e-24        4.20196e-24
165.27        3.94292e-24        3.67691e-24        4.20893e-24
165.58        3.94949e-24        3.68305e-24        4.21594e-24
165.90        3.95609e-24        3.68920e-24        4.22297e-24
166.21        3.96271e-24        3.69538e-24        4.23003e-24
166.53        3.96935e-24        3.70159e-24        4.23711e-24
166.85        3.97602e-24        3.70782e-24        4.24423e-24
167.16        3.98272e-24        3.71407e-24        4.25136e-24
167.48        3.98944e-24        3.72034e-24        4.25853e-24
167.80        3.99618e-24        3.72664e-24        4.26572e-24
168.12        4.00295e-24        3.73296e-24        4.27294e-24
168.44        4.00974e-24        3.73930e-24        4.28018e-24
168.76        4.01656e-24        3.74567e-24        4.28745e-24
169.08        4.02340e-24        3.75206e-24        4.29474e-24
169.40        4.03026e-24        3.75847e-24        4.30206e-24
169.72        4.03715e-24        3.76490e-24        4.30941e-24
170.05        4.04406e-24        3.77135e-24        4.31678e-24
170.37        4.05100e-24        3.77782e-24        4.32417e-24
170.69        4.05795e-24        3.78432e-24        4.33158e-24
171.02        4.06493e-24        3.79083e-24        4.33902e-24
171.34        4.07193e-24        3.79737e-24        4.34649e-24
171.67        4.07895e-24        3.80393e-24        4.35398e-24
172.00        4.08600e-24        3.81050e-24        4.36149e-24
172.32        4.09306e-24        3.81710e-24        4.36902e-24
172.65        4.10015e-24        3.82372e-24        4.37658e-24
172.98        4.10725e-24        3.83035e-24        4.38415e-24
173.31        4.11438e-24        3.83701e-24        4.39175e-24
173.64        4.12153e-24        3.84369e-24        4.39938e-24
173.97        4.12870e-24        3.85038e-24        4.40702e-24
174.30        4.13589e-24        3.85709e-24        4.41468e-24
174.63        4.14310e-24        3.86382e-24        4.42237e-24
174.96        4.15032e-24        3.87057e-24        4.43008e-24
175.30        4.15757e-24        3.87734e-24        4.43780e-24
175.63        4.16484e-24        3.88412e-24        4.44555e-24
175.97        4.17212e-24        3.89092e-24        4.45332e-24
176.30        4.17942e-24        3.89774e-24        4.46110e-24
176.64        4.18674e-24        3.90458e-24        4.46891e-24
176.97        4.19408e-24        3.91143e-24        4.47673e-24
177.31        4.20144e-24        3.91830e-24        4.48457e-24
177.65        4.20881e-24        3.92519e-24        4.49243e-24
177.98        4.21620e-24        3.93209e-24        4.50031e-24
178.32        4.22361e-24        3.93900e-24        4.50821e-24
178.66        4.23103e-24        3.94593e-24        4.51612e-24
179.00        4.23847e-24        3.95288e-24        4.52405e-24
179.34        4.24592e-24        3.95984e-24        4.53200e-24
179.68        4.25339e-24        3.96682e-24        4.53997e-24
180.02        4.26088e-24        3.97381e-24        4.54795e-24
180.37        4.26838e-24        3.98081e-24        4.55594e-24
180.71        4.27589e-24        3.98783e-24        4.56395e-24
181.05        4.28342e-24        3.99486e-24        4.57198e-24
181.40        4.29097e-24        4.00191e-24        4.58003e-24
181.74        4.29853e-24        4.00897e-24        4.58809e-24
182.09        4.30611e-24        4.01605e-24        4.59617e-24
182.44        4.31370e-24        4.02314e-24        4.60427e-24
182.78        4.32132e-24        4.03025e-24        4.61238e-24
183.13        4.32895e-24        4.03737e-24        4.62052e-24
183.48        4.33659e-24        4.04452e-24        4.62867e-24
183.83        4.34426e-24        4.05167e-24        4.63684e-24
184.18        4.35194e-24        4.05885e-24        4.64503e-24
184.53        4.35964e-24        4.06604e-24        4.65325e-24
184.88        4.36737e-24        4.07325e-24        4.66148e-24
185.23        4.37511e-24        4.08048e-24        4.66973e-24
185.58        4.38287e-24        4.08773e-24        4.67801e-24
185.94        4.39065e-24        4.09500e-24        4.68630e-24
186.29        4.39845e-24        4.10228e-24        4.69462e-24
186.65        4.40627e-24        4.10959e-24        4.70296e-24
187.00        4.41412e-24        4.11692e-24        4.71132e-24
187.36        4.42198e-24        4.12426e-24        4.71971e-24
187.71        4.42987e-24        4.13163e-24        4.72811e-24
188.07        4.43778e-24        4.13902e-24        4.73655e-24
188.43        4.44571e-24        4.14642e-24        4.74500e-24
188.79        4.45367e-24        4.15385e-24        4.75348e-24
189.14        4.46165e-24        4.16131e-24        4.76199e-24
189.50        4.46965e-24        4.16878e-24        4.77052e-24
189.87        4.47768e-24        4.17628e-24        4.77908e-24
190.23        4.48573e-24        4.18380e-24        4.78767e-24
190.59        4.49381e-24        4.19134e-24        4.79628e-24
190.95        4.50191e-24        4.19891e-24        4.80492e-24
191.31        4.51004e-24        4.20650e-24        4.81358e-24
191.68        4.51820e-24        4.21412e-24        4.82228e-24
192.04        4.52638e-24        4.22176e-24        4.83100e-24
192.41        4.53459e-24        4.22943e-24        4.83975e-24
192.77        4.54283e-24        4.23712e-24        4.84853e-24
193.14        4.55109e-24        4.24484e-24        4.85734e-24
193.51        4.55939e-24        4.25259e-24        4.86619e-24
193.88        4.56771e-24        4.26037e-24        4.87506e-24
194.25        4.57607e-24        4.26817e-24        4.88396e-24
194.62        4.58445e-24        4.27600e-24        4.89290e-24
194.99        4.59286e-24        4.28385e-24        4.90187e-24
195.36        4.60131e-24        4.29174e-24        4.91087e-24
195.73        4.60978e-24        4.29966e-24        4.91990e-24
196.10        4.61829e-24        4.30760e-24        4.92897e-24
196.47        4.62683e-24        4.31558e-24        4.93808e-24
196.85        4.63540e-24        4.32358e-24        4.94721e-24
197.22        4.64400e-24        4.33162e-24        4.95639e-24
197.60        4.65264e-24        4.33969e-24        4.96560e-24
197.97        4.66132e-24        4.34779e-24        4.97484e-24
198.35        4.67003e-24        4.35592e-24        4.98413e-24
198.73        4.67877e-24        4.36409e-24        4.99345e-24
199.11        4.68755e-24        4.37229e-24        5.00281e-24
199.48        4.69636e-24        4.38052e-24        5.01220e-24
199.86        4.70522e-24        4.38879e-24        5.02164e-24
200.24        4.71413e-24        4.39712e-24        5.03115e-24
200.62        4.72310e-24        4.40548e-24        5.04071e-24
201.01        4.73210e-24        4.41389e-24        5.05032e-24
201.39        4.74115e-24        4.42233e-24        5.05996e-24
201.77        4.75023e-24        4.43080e-24        5.06965e-24
202.16        4.75934e-24        4.43931e-24        5.07937e-24
202.54        4.76849e-24        4.44785e-24        5.08914e-24
202.93        4.77768e-24        4.45643e-24        5.09894e-24
203.31        4.78691e-24        4.46504e-24        5.10878e-24
203.70        4.79617e-24        4.47368e-24        5.11866e-24
204.09        4.80547e-24        4.48236e-24        5.12857e-24
204.47        4.81480e-24        4.49107e-24        5.13853e-24
204.86        4.82416e-24        4.49981e-24        5.14852e-24
205.25        4.83357e-24        4.50858e-24        5.15855e-24
205.64        4.84300e-24        4.51739e-24        5.16862e-24
206.03        4.85247e-24        4.52623e-24        5.17872e-24
206.43        4.86198e-24        4.53510e-24        5.18886e-24
206.82        4.87152e-24        4.54400e-24        5.19903e-24
207.21        4.88109e-24        4.55294e-24        5.20924e-24
207.61        4.89070e-24        4.56190e-24        5.21949e-24
208.00        4.90034e-24        4.57090e-24        5.22977e-24
208.40        4.91001e-24        4.57993e-24        5.24009e-24
208.79        4.91971e-24        4.58898e-24        5.25044e-24
209.19        4.92945e-24        4.59807e-24        5.26083e-24
209.59        4.93922e-24        4.60719e-24        5.27125e-24
209.99        4.94902e-24        4.61633e-24        5.28170e-24
210.39        4.95885e-24        4.62551e-24        5.29219e-24
210.79        4.96871e-24        4.63471e-24        5.30271e-24
211.19        4.97861e-24        4.64395e-24        5.31326e-24
211.59        4.98853e-24        4.65321e-24        5.32385e-24
211.99        4.99848e-24        4.66250e-24        5.33447e-24
212.40        5.00847e-24        4.67182e-24        5.34512e-24
212.80        5.01848e-24        4.68116e-24        5.35580e-24
213.21        5.02852e-24        4.69054e-24        5.36651e-24
213.61        5.03859e-24        4.69994e-24        5.37725e-24
214.02        5.04869e-24        4.70936e-24        5.38802e-24
214.42        5.05882e-24        4.71882e-24        5.39883e-24
214.83        5.06898e-24        4.72829e-24        5.40966e-24
215.24        5.07916e-24        4.73780e-24        5.42052e-24
215.65        5.08937e-24        4.74733e-24        5.43141e-24
216.06        5.09961e-24        4.75688e-24        5.44233e-24
216.47        5.10987e-24        4.76646e-24        5.45328e-24
216.88        5.12016e-24        4.77607e-24        5.46426e-24
217.30        5.13048e-24        4.78569e-24        5.47526e-24
217.71        5.14082e-24        4.79534e-24        5.48629e-24
218.12        5.15118e-24        4.80502e-24        5.49734e-24
218.54        5.16157e-24        4.81471e-24        5.50843e-24
218.96        5.17198e-24        4.82443e-24        5.51953e-24
219.37        5.18242e-24        4.83417e-24        5.53066e-24
219.79        5.19288e-24        4.84394e-24        5.54182e-24
220.21        5.20336e-24        4.85372e-24        5.55300e-24
220.63        5.21387e-24        4.86353e-24        5.56421e-24
221.05        5.22440e-24        4.87335e-24        5.57544e-24
221.47        5.23495e-24        4.88320e-24        5.58669e-24
221.89        5.24552e-24        4.89307e-24        5.59797e-24
222.31        5.25612e-24        4.90297e-24        5.60928e-24
222.73        5.26675e-24        4.91288e-24        5.62061e-24
223.16        5.27740e-24        4.92282e-24        5.63197e-24
223.58        5.28807e-24        4.93278e-24        5.64335e-24
224.01        5.29877e-24        4.94277e-24        5.65477e-24
224.43        5.30949e-24        4.95278e-24        5.66621e-24
224.86        5.32024e-24        4.96281e-24        5.67767e-24
225.29        5.33102e-24        4.97287e-24        5.68917e-24
225.72        5.34182e-24        4.98296e-24        5.70069e-24
226.15        5.35265e-24        4.99307e-24        5.71224e-24
226.58        5.36351e-24        5.00320e-24        5.72382e-24
227.01        5.37440e-24        5.01336e-24        5.73544e-24
227.44        5.38531e-24        5.02355e-24        5.74708e-24
227.87        5.39626e-24        5.03376e-24        5.75875e-24
228.31        5.40723e-24        5.04400e-24        5.77045e-24
228.74        5.41823e-24        5.05427e-24        5.78219e-24
229.17        5.42926e-24        5.06457e-24        5.79395e-24
229.61        5.44032e-24        5.07489e-24        5.80575e-24
230.05        5.45141e-24        5.08525e-24        5.81758e-24
230.49        5.46253e-24        5.09563e-24        5.82944e-24
230.92        5.47369e-24        5.10604e-24        5.84134e-24
231.36        5.48487e-24        5.11648e-24        5.85327e-24
231.80        5.49609e-24        5.12695e-24        5.86523e-24
232.24        5.50734e-24        5.13745e-24        5.87723e-24
232.69        5.51863e-24        5.14798e-24        5.88927e-24
233.13        5.52994e-24        5.15855e-24        5.90134e-24
233.57        5.54129e-24        5.16914e-24        5.91344e-24
234.02        5.55268e-24        5.17977e-24        5.92559e-24
234.46        5.56410e-24        5.19043e-24        5.93777e-24
234.91        5.57555e-24        5.20112e-24        5.94999e-24
235.35        5.58704e-24        5.21184e-24        5.96224e-24
235.80        5.59857e-24        5.22260e-24        5.97453e-24
236.25        5.61013e-24        5.23340e-24        5.98687e-24
236.70        5.62173e-24        5.24422e-24        5.99924e-24
237.15        5.63337e-24        5.25509e-24        6.01165e-24
237.60        5.64505e-24        5.26599e-24        6.02410e-24
238.05        5.65676e-24        5.27692e-24        6.03660e-24
238.51        5.66851e-24        5.28789e-24        6.04913e-24
238.96        5.68030e-24        5.29890e-24        6.06171e-24
239.42        5.69214e-24        5.30994e-24        6.07433e-24
239.87        5.70401e-24        5.32102e-24        6.08699e-24
240.33        5.71592e-24        5.33214e-24        6.09970e-24
240.78        5.72788e-24        5.34330e-24        6.11245e-24
241.24        5.73987e-24        5.35450e-24        6.12524e-24
241.70        5.75191e-24        5.36574e-24        6.13808e-24
242.16        5.76399e-24        5.37701e-24        6.15096e-24
242.62        5.77610e-24        5.38832e-24        6.16389e-24
243.08        5.78826e-24        5.39967e-24        6.17685e-24
243.55        5.80046e-24        5.41106e-24        6.18987e-24
244.01        5.81270e-24        5.42248e-24        6.20292e-24
244.47        5.82498e-24        5.43394e-24        6.21602e-24
244.94        5.83730e-24        5.44544e-24        6.22916e-24
245.40        5.84966e-24        5.45698e-24        6.24234e-24
245.87        5.86206e-24        5.46856e-24        6.25556e-24
246.34        5.87450e-24        5.48017e-24        6.26883e-24
246.81        5.88698e-24        5.49182e-24        6.28214e-24
247.28        5.89950e-24        5.50351e-24        6.29550e-24
247.75        5.91206e-24        5.51523e-24        6.30889e-24
248.22        5.92466e-24        5.52699e-24        6.32233e-24
248.69        5.93730e-24        5.53879e-24        6.33581e-24
249.16        5.94998e-24        5.55062e-24        6.34933e-24
249.64        5.96269e-24        5.56249e-24        6.36289e-24
250.11        5.97545e-24        5.57440e-24        6.37650e-24
250.59        5.98824e-24        5.58635e-24        6.39014e-24
251.07        6.00108e-24        5.59833e-24        6.40383e-24
251.54        6.01395e-24        5.61034e-24        6.41756e-24
252.02        6.02686e-24        5.62239e-24        6.43133e-24
252.50        6.03981e-24        5.63448e-24        6.44514e-24
252.98        6.05280e-24        5.64661e-24        6.45899e-24
253.46        6.06583e-24        5.65877e-24        6.47288e-24
253.95        6.07889e-24        5.67096e-24        6.48682e-24
254.43        6.09199e-24        5.68319e-24        6.50079e-24
254.91        6.10513e-24        5.69546e-24        6.51480e-24
255.40        6.11831e-24        5.70776e-24        6.52886e-24
255.88        6.13152e-24        5.72009e-24        6.54295e-24
256.37        6.14477e-24        5.73246e-24        6.55708e-24
256.86        6.15806e-24        5.74487e-24        6.57126e-24
257.35        6.17139e-24        5.75731e-24        6.58547e-24
257.84        6.18475e-24        5.76978e-24        6.59972e-24
258.33        6.19815e-24        5.78229e-24        6.61401e-24
258.82        6.21158e-24        5.79483e-24        6.62834e-24
259.31        6.22506e-24        5.80741e-24        6.64270e-24
259.80        6.23856e-24        5.82002e-24        6.65711e-24
260.30        6.25211e-24        5.83266e-24        6.67155e-24
260.79        6.26569e-24        5.84534e-24        6.68603e-24
261.29        6.27930e-24        5.85805e-24        6.70055e-24
261.79        6.29295e-24        5.87079e-24        6.71511e-24
262.29        6.30664e-24        5.88357e-24        6.72971e-24
262.78        6.32036e-24        5.89638e-24        6.74435e-24
263.28        6.33412e-24        5.90923e-24        6.75902e-24
263.79        6.34792e-24        5.92211e-24        6.77374e-24
264.29        6.36176e-24        5.93502e-24        6.78849e-24
264.79        6.37563e-24        5.94797e-24        6.80328e-24
265.29        6.38954e-24        5.96095e-24        6.81812e-24
265.80        6.40348e-24        5.97397e-24        6.83299e-24
266.30        6.41747e-24        5.98703e-24        6.84790e-24
266.81        6.43149e-24        6.00012e-24        6.86286e-24
267.32        6.44555e-24        6.01324e-24        6.87785e-24
267.83        6.45964e-24        6.02640e-24        6.89288e-24
268.34        6.47378e-24        6.03960e-24        6.90796e-24
268.85        6.48796e-24        6.05283e-24        6.92308e-24
269.36        6.50217e-24        6.06610e-24        6.93823e-24
269.87        6.51642e-24        6.07941e-24        6.95343e-24
270.38        6.53071e-24        6.09275e-24        6.96867e-24
270.90        6.54504e-24        6.10613e-24        6.98396e-24
271.41        6.55941e-24        6.11954e-24        6.99928e-24
271.93        6.57382e-24        6.13300e-24        7.01465e-24
272.45        6.58827e-24        6.14648e-24        7.03006e-24
272.97        6.60276e-24        6.16001e-24        7.04551e-24
273.49        6.61729e-24        6.17358e-24        7.06100e-24
274.01        6.63186e-24        6.18718e-24        7.07654e-24
274.53        6.64647e-24        6.20082e-24        7.09212e-24
275.05        6.66112e-24        6.21449e-24        7.10774e-24
275.57        6.67581e-24        6.22821e-24        7.12341e-24
276.10        6.69054e-24        6.24196e-24        7.13912e-24
276.62        6.70532e-24        6.25576e-24        7.15488e-24
277.15        6.72013e-24        6.26959e-24        7.17068e-24
277.68        6.73499e-24        6.28346e-24        7.18652e-24
278.20        6.74989e-24        6.29737e-24        7.20241e-24
278.73        6.76483e-24        6.31132e-24        7.21834e-24
279.26        6.77981e-24        6.32531e-24        7.23432e-24
279.80        6.79484e-24        6.33934e-24        7.25034e-24
280.33        6.80991e-24        6.35340e-24        7.26641e-24
280.86        6.82502e-24        6.36751e-24        7.28253e-24
281.40        6.84017e-24        6.38166e-24        7.29869e-24
281.93        6.85537e-24        6.39585e-24        7.31489e-24
282.47        6.87061e-24        6.41008e-24        7.33115e-24
283.00        6.88589e-24        6.42435e-24        7.34744e-24
283.54        6.90122e-24        6.43865e-24        7.36379e-24
284.08        6.91659e-24        6.45300e-24        7.38017e-24
284.62        6.93200e-24        6.46739e-24        7.39661e-24
285.16        6.94745e-24        6.48182e-24        7.41309e-24
285.71        6.96295e-24        6.49629e-24        7.42961e-24
286.25        6.97849e-24        6.51080e-24        7.44619e-24
286.79        6.99407e-24        6.52535e-24        7.46280e-24
287.34        7.00970e-24        6.53993e-24        7.47947e-24
287.89        7.02537e-24        6.55456e-24        7.49617e-24
288.43        7.04108e-24        6.56923e-24        7.51293e-24
288.98        7.05683e-24        6.58394e-24        7.52973e-24
289.53        7.07263e-24        6.59869e-24        7.54657e-24
290.08        7.08847e-24        6.61348e-24        7.56346e-24
290.64        7.10435e-24        6.62831e-24        7.58040e-24
291.19        7.12028e-24        6.64318e-24        7.59738e-24
291.74        7.13625e-24        6.65809e-24        7.61441e-24
292.30        7.15226e-24        6.67303e-24        7.63148e-24
292.85        7.16831e-24        6.68802e-24        7.64860e-24
293.41        7.18441e-24        6.70305e-24        7.66577e-24
293.97        7.20055e-24        6.71812e-24        7.68298e-24
294.53        7.21673e-24        6.73323e-24        7.70023e-24
295.09        7.23296e-24        6.74838e-24        7.71753e-24
295.65        7.24922e-24        6.76357e-24        7.73488e-24
296.21        7.26553e-24        6.77880e-24        7.75227e-24
296.78        7.28189e-24        6.79406e-24        7.76971e-24
297.34        7.29828e-24        6.80937e-24        7.78719e-24
297.91        7.31472e-24        6.82472e-24        7.80472e-24
298.47        7.33120e-24        6.84011e-24        7.82229e-24
299.04        7.34772e-24        6.85554e-24        7.83991e-24
299.61        7.36429e-24        6.87100e-24        7.85758e-24
300.18        7.38094e-24        6.88655e-24        7.87533e-24
300.75        7.39774e-24        6.90223e-24        7.89324e-24
301.32        7.41457e-24        6.91794e-24        7.91120e-24
301.90        7.43145e-24        6.93370e-24        7.92920e-24
302.47        7.44838e-24        6.94950e-24        7.94726e-24
303.05        7.46535e-24        6.96535e-24        7.96535e-24
303.62        7.48237e-24        6.98123e-24        7.98350e-24
304.20        7.49943e-24        6.99716e-24        8.00170e-24
304.78        7.51654e-24        7.01313e-24        8.01994e-24
305.36        7.53369e-24        7.02914e-24        8.03824e-24
305.94        7.55089e-24        7.04520e-24        8.05658e-24
306.52        7.56814e-24        7.06130e-24        8.07498e-24
307.11        7.58544e-24        7.07745e-24        8.09342e-24
307.69        7.60278e-24        7.09364e-24        8.11192e-24
308.28        7.62017e-24        7.10988e-24        8.13047e-24
308.86        7.63762e-24        7.12616e-24        8.14907e-24
309.45        7.65511e-24        7.14249e-24        8.16773e-24
310.04        7.67265e-24        7.15887e-24        8.18643e-24
310.63        7.69024e-24        7.17529e-24        8.20519e-24
311.22        7.70788e-24        7.19176e-24        8.22401e-24
311.81        7.72558e-24        7.20828e-24        8.24288e-24
312.40        7.74332e-24        7.22484e-24        8.26180e-24
313.00        7.76112e-24        7.24146e-24        8.28078e-24
313.59        7.77897e-24        7.25812e-24        8.29982e-24
314.19        7.79687e-24        7.27483e-24        8.31891e-24
314.79        7.81483e-24        7.29159e-24        8.33806e-24
315.39        7.83284e-24        7.30841e-24        8.35726e-24
315.99        7.85090e-24        7.32527e-24        8.37653e-24
316.59        7.86902e-24        7.34219e-24        8.39585e-24
317.19        7.88719e-24        7.35915e-24        8.41523e-24
317.79        7.90542e-24        7.37617e-24        8.43468e-24
318.40        7.92371e-24        7.39325e-24        8.45418e-24
319.00        7.94206e-24        7.41037e-24        8.47374e-24
319.61        7.96046e-24        7.42755e-24        8.49336e-24
320.22        7.97892e-24        7.44478e-24        8.51305e-24
320.83        7.99743e-24        7.46207e-24        8.53280e-24
321.44        8.01601e-24        7.47941e-24        8.55261e-24
322.05        8.03465e-24        7.49681e-24        8.57248e-24
322.66        8.05334e-24        7.51427e-24        8.59242e-24
323.28        8.07210e-24        7.53178e-24        8.61242e-24
323.89        8.09092e-24        7.54935e-24        8.63249e-24
324.51        8.10980e-24        7.56697e-24        8.65263e-24
325.13        8.12874e-24        7.58466e-24        8.67283e-24
325.74        8.14775e-24        7.60240e-24        8.69309e-24
326.36        8.16681e-24        7.62020e-24        8.71343e-24
326.99        8.18595e-24        7.63806e-24        8.73383e-24
327.61        8.20514e-24        7.65598e-24        8.75430e-24
328.23        8.22441e-24        7.67397e-24        8.77484e-24
328.86        8.24373e-24        7.69201e-24        8.79546e-24
329.48        8.26313e-24        7.71012e-24        8.81614e-24
330.11        8.28259e-24        7.72829e-24        8.83689e-24
330.74        8.30212e-24        7.74652e-24        8.85772e-24
331.36        8.32172e-24        7.76482e-24        8.87862e-24
332.00        8.34138e-24        7.78318e-24        8.89959e-24
332.63        8.36111e-24        7.80160e-24        8.92063e-24
333.26        8.38091e-24        7.82008e-24        8.94174e-24
333.89        8.40078e-24        7.83863e-24        8.96292e-24
334.53        8.42071e-24        7.85724e-24        8.98418e-24
335.17        8.44071e-24        7.87591e-24        9.00551e-24
335.80        8.46077e-24        7.89464e-24        9.02690e-24
336.44        8.48090e-24        7.91344e-24        9.04837e-24
337.08        8.50110e-24        7.93229e-24        9.06991e-24
337.72        8.52137e-24        7.95121e-24        9.09152e-24
338.37        8.54170e-24        7.97019e-24        9.11320e-24
339.01        8.56209e-24        7.98923e-24        9.13495e-24
339.65        8.58255e-24        8.00834e-24        9.15677e-24
340.30        8.60308e-24        8.02750e-24        9.17866e-24
340.95        8.62367e-24        8.04673e-24        9.20062e-24
341.60        8.64433e-24        8.06601e-24        9.22265e-24
342.25        8.66505e-24        8.08536e-24        9.24474e-24
342.90        8.68584e-24        8.10477e-24        9.26691e-24
343.55        8.70669e-24        8.12424e-24        9.28915e-24
344.20        8.72761e-24        8.14376e-24        9.31145e-24
344.86        8.74859e-24        8.16335e-24        9.33382e-24
345.51        8.76963e-24        8.18300e-24        9.35626e-24
346.17        8.79074e-24        8.20271e-24        9.37877e-24
346.83        8.81191e-24        8.22247e-24        9.40135e-24
347.49        8.83314e-24        8.24230e-24        9.42399e-24
348.15        8.85444e-24        8.26218e-24        9.44670e-24
348.81        8.87580e-24        8.28212e-24        9.46947e-24
349.48        8.89722e-24        8.30212e-24        9.49232e-24
350.14        8.91870e-24        8.32218e-24        9.51523e-24
350.81        8.94025e-24        8.34230e-24        9.53820e-24
351.48        8.96186e-24        8.36247e-24        9.56124e-24
352.14        8.98353e-24        8.38270e-24        9.58435e-24
352.81        9.00526e-24        8.40299e-24        9.60752e-24
353.49        9.02705e-24        8.42334e-24        9.63076e-24
354.16        9.04890e-24        8.44374e-24        9.65406e-24
354.83        9.07081e-24        8.46419e-24        9.67742e-24
355.51        9.09278e-24        8.48471e-24        9.70085e-24
356.18        9.11481e-24        8.50528e-24        9.72434e-24
356.86        9.13690e-24        8.52590e-24        9.74789e-24
357.54        9.15904e-24        8.54658e-24        9.77151e-24
358.22        9.18125e-24        8.56731e-24        9.79519e-24
358.90        9.20351e-24        8.58810e-24        9.81893e-24
359.58        9.22584e-24        8.60894e-24        9.84273e-24
360.27        9.24821e-24        8.62984e-24        9.86659e-24
360.95        9.27065e-24        8.65078e-24        9.89052e-24
361.64        9.29314e-24        8.67179e-24        9.91450e-24
362.33        9.31570e-24        8.69284e-24        9.93855e-24
363.02        9.33830e-24        8.71395e-24        9.96266e-24
363.71        9.36097e-24        8.73512e-24        9.98683e-24
364.40        9.38370e-24        8.75634e-24        1.00111e-23
365.09        9.40649e-24        8.77761e-24        1.00354e-23
365.79        9.42933e-24        8.79894e-24        1.00597e-23
366.48        9.45224e-24        8.82033e-24        1.00841e-23
367.18        9.47520e-24        8.84177e-24        1.01086e-23
367.88        9.49823e-24        8.86327e-24        1.01332e-23
368.58        9.52131e-24        8.88483e-24        1.01578e-23
369.28        9.54446e-24        8.90644e-24        1.01825e-23
369.98        9.56767e-24        8.92811e-24        1.02072e-23
370.69        9.59094e-24        8.94984e-24        1.02320e-23
371.39        9.61428e-24        8.97163e-24        1.02569e-23
372.10        9.63767e-24        8.99348e-24        1.02819e-23
372.81        9.66113e-24        9.01538e-24        1.03069e-23
373.52        9.68465e-24        9.03734e-24        1.03320e-23
374.23        9.70824e-24        9.05937e-24        1.03571e-23
374.94        9.73189e-24        9.08145e-24        1.03823e-23
375.65        9.75560e-24        9.10359e-24        1.04076e-23
376.37        9.77938e-24        9.12580e-24        1.04330e-23
377.08        9.80323e-24        9.14806e-24        1.04584e-23
377.80        9.82714e-24        9.17039e-24        1.04839e-23
378.52        9.85111e-24        9.19278e-24        1.05094e-23
379.24        9.87515e-24        9.21522e-24        1.05351e-23
379.96        9.89926e-24        9.23774e-24        1.05608e-23
380.68        9.92344e-24        9.26031e-24        1.05866e-23
381.41        9.94768e-24        9.28295e-24        1.06124e-23
382.13        9.97200e-24        9.30565e-24        1.06383e-23
382.86        9.99638e-24        9.32842e-24        1.06643e-23
383.59        1.00208e-23        9.35125e-24        1.06904e-23
384.32        1.00453e-23        9.37414e-24        1.07165e-23
385.05        1.00699e-23        9.39710e-24        1.07428e-23
385.78        1.00946e-23        9.42013e-24        1.07691e-23
386.52        1.01193e-23        9.44322e-24        1.07954e-23
387.25        1.01441e-23        9.46638e-24        1.08219e-23
387.99        1.01690e-23        9.48960e-24        1.08484e-23
388.73        1.01939e-23        9.51290e-24        1.08750e-23
389.47        1.02190e-23        9.53626e-24        1.09017e-23
390.21        1.02440e-23        9.55968e-24        1.09284e-23
390.95        1.02692e-23        9.58318e-24        1.09552e-23
391.69        1.02944e-23        9.60675e-24        1.09821e-23
392.44        1.03198e-23        9.63038e-24        1.10091e-23
393.19        1.03451e-23        9.65409e-24        1.10362e-23
393.93        1.03706e-23        9.67786e-24        1.10633e-23
394.68        1.03961e-23        9.70171e-24        1.10906e-23
395.43        1.04217e-23        9.72562e-24        1.11179e-23
396.19        1.04474e-23        9.74961e-24        1.11453e-23
396.94        1.04732e-23        9.77367e-24        1.11727e-23
397.70        1.04990e-23        9.79781e-24        1.12003e-23
398.45        1.05250e-23        9.82201e-24        1.12279e-23
399.21        1.05510e-23        9.84629e-24        1.12556e-23
399.97        1.05771e-23        9.87065e-24        1.12835e-23
400.73        1.06033e-23        9.89519e-24        1.13115e-23
401.49        1.06297e-23        9.91982e-24        1.13396e-23
402.26        1.06562e-23        9.94452e-24        1.13678e-23
403.02        1.06827e-23        9.96929e-24        1.13961e-23
403.79        1.07093e-23        9.99414e-24        1.14245e-23
404.56        1.07360e-23        1.00191e-23        1.14530e-23
405.33        1.07628e-23        1.00441e-23        1.14816e-23
406.10        1.07897e-23        1.00692e-23        1.15102e-23
406.87        1.08166e-23        1.00943e-23        1.15390e-23
407.64        1.08437e-23        1.01195e-23        1.15678e-23
408.42        1.08708e-23        1.01448e-23        1.15967e-23
409.20        1.08980e-23        1.01702e-23        1.16257e-23
409.98        1.09252e-23        1.01957e-23        1.16548e-23
410.76        1.09526e-23        1.02212e-23        1.16840e-23
411.54        1.09800e-23        1.02468e-23        1.17132e-23
412.32        1.10075e-23        1.02725e-23        1.17426e-23
413.10        1.10352e-23        1.02983e-23        1.17720e-23
413.89        1.10628e-23        1.03241e-23        1.18015e-23
414.68        1.10906e-23        1.03501e-23        1.18311e-23
415.47        1.11184e-23        1.03761e-23        1.18608e-23
416.26        1.11464e-23        1.04021e-23        1.18906e-23
417.05        1.11744e-23        1.04283e-23        1.19205e-23
417.84        1.12025e-23        1.04545e-23        1.19504e-23
418.64        1.12307e-23        1.04808e-23        1.19805e-23
419.43        1.12589e-23        1.05072e-23        1.20106e-23
420.23        1.12873e-23        1.05336e-23        1.20409e-23
421.03        1.13157e-23        1.05602e-23        1.20712e-23
421.83        1.13442e-23        1.05868e-23        1.21016e-23
422.64        1.13728e-23        1.06135e-23        1.21321e-23
423.44        1.14014e-23        1.06402e-23        1.21626e-23
424.25        1.14302e-23        1.06671e-23        1.21933e-23
425.05        1.14590e-23        1.06940e-23        1.22240e-23
425.86        1.14879e-23        1.07210e-23        1.22549e-23
426.67        1.15170e-23        1.07481e-23        1.22858e-23
427.48        1.15460e-23        1.07752e-23        1.23168e-23
428.30        1.15752e-23        1.08025e-23        1.23479e-23
429.11        1.16045e-23        1.08298e-23        1.23791e-23
429.93        1.16338e-23        1.08572e-23        1.24104e-23
430.75        1.16632e-23        1.08846e-23        1.24418e-23
431.56        1.16927e-23        1.09122e-23        1.24732e-23
432.39        1.17223e-23        1.09398e-23        1.25048e-23
433.21        1.17519e-23        1.09675e-23        1.25364e-23
434.03        1.17817e-23        1.09952e-23        1.25681e-23
434.86        1.18115e-23        1.10231e-23        1.25999e-23
435.69        1.18414e-23        1.10510e-23        1.26318e-23
436.51        1.18714e-23        1.10790e-23        1.26638e-23
437.35        1.19015e-23        1.11071e-23        1.26959e-23
438.18        1.19316e-23        1.11352e-23        1.27281e-23
439.01        1.19619e-23        1.11635e-23        1.27603e-23
439.85        1.19922e-23        1.11918e-23        1.27926e-23
440.68        1.20226e-23        1.12202e-23        1.28251e-23
441.52        1.20531e-23        1.12486e-23        1.28576e-23
442.36        1.20837e-23        1.12772e-23        1.28902e-23
443.20        1.21143e-23        1.13058e-23        1.29229e-23
444.05        1.21450e-23        1.13345e-23        1.29556e-23
444.89        1.21759e-23        1.13632e-23        1.29885e-23
445.74        1.22068e-23        1.13921e-23        1.30214e-23
446.59        1.22377e-23        1.14210e-23        1.30545e-23
447.43        1.22688e-23        1.14500e-23        1.30876e-23
448.29        1.22999e-23        1.14791e-23        1.31208e-23
449.14        1.23312e-23        1.15082e-23        1.31541e-23
449.99        1.23625e-23        1.15374e-23        1.31875e-23
450.85        1.23939e-23        1.15667e-23        1.32210e-23
451.71        1.24253e-23        1.15961e-23        1.32545e-23
452.57        1.24569e-23        1.16256e-23        1.32882e-23
453.43        1.24885e-23        1.16551e-23        1.33219e-23
454.29        1.25202e-23        1.16847e-23        1.33557e-23
455.15        1.25520e-23        1.17144e-23        1.33896e-23
456.02        1.25839e-23        1.17442e-23        1.34236e-23
456.89        1.26158e-23        1.17740e-23        1.34577e-23
457.76        1.26479e-23        1.18039e-23        1.34919e-23
458.63        1.26800e-23        1.18339e-23        1.35261e-23
459.50        1.27122e-23        1.18640e-23        1.35605e-23
460.38        1.27445e-23        1.18941e-23        1.35949e-23
461.25        1.27769e-23        1.19244e-23        1.36294e-23
462.13        1.28094e-23        1.19547e-23        1.36641e-23
463.01        1.28419e-23        1.19851e-23        1.36988e-23
463.89        1.28746e-23        1.20155e-23        1.37336e-23
464.77        1.29073e-23        1.20461e-23        1.37685e-23
465.66        1.29401e-23        1.20767e-23        1.38035e-23
466.54        1.29730e-23        1.21074e-23        1.38385e-23
467.43        1.30060e-23        1.21382e-23        1.38737e-23
468.32        1.30390e-23        1.21691e-23        1.39090e-23
469.21        1.30722e-23        1.22000e-23        1.39443e-23
470.10        1.31054e-23        1.22311e-23        1.39797e-23
471.00        1.31387e-23        1.22622e-23        1.40153e-23
471.89        1.31721e-23        1.22934e-23        1.40509e-23
472.79        1.32056e-23        1.23247e-23        1.40866e-23
473.69        1.32392e-23        1.23560e-23        1.41225e-23
474.59        1.32729e-23        1.23875e-23        1.41584e-23
475.49        1.33067e-23        1.24190e-23        1.41944e-23
476.40        1.33405e-23        1.24506e-23        1.42305e-23
477.30        1.33745e-23        1.24823e-23        1.42667e-23
478.21        1.34085e-23        1.25141e-23        1.43029e-23
479.12        1.34426e-23        1.25459e-23        1.43393e-23
480.03        1.34768e-23        1.25779e-23        1.43758e-23
480.95        1.35111e-23        1.26099e-23        1.44124e-23
481.86        1.35455e-23        1.26420e-23        1.44491e-23
482.78        1.35800e-23        1.26742e-23        1.44858e-23
483.70        1.36146e-23        1.27065e-23        1.45227e-23
484.62        1.36492e-23        1.27388e-23        1.45597e-23
485.54        1.36840e-23        1.27713e-23        1.45967e-23
486.46        1.37188e-23        1.28038e-23        1.46339e-23
487.39        1.37538e-23        1.28364e-23        1.46711e-23
488.32        1.37888e-23        1.28691e-23        1.47085e-23
489.25        1.38239e-23        1.29019e-23        1.47459e-23
490.18        1.38592e-23        1.29348e-23        1.47835e-23
491.11        1.38945e-23        1.29678e-23        1.48211e-23
492.04        1.39299e-23        1.30008e-23        1.48589e-23
492.98        1.39654e-23        1.30340e-23        1.48967e-23
493.92        1.40010e-23        1.30672e-23        1.49347e-23
494.86        1.40366e-23        1.31005e-23        1.49728e-23
495.80        1.40724e-23        1.31339e-23        1.50109e-23
496.74        1.41083e-23        1.31674e-23        1.50492e-23
497.69        1.41443e-23        1.32010e-23        1.50875e-23
498.63        1.41803e-23        1.32347e-23        1.51260e-23
499.58        1.42165e-23        1.32685e-23        1.51645e-23
500.53        1.42528e-23        1.33024e-23        1.52033e-23
501.48        1.42893e-23        1.33364e-23        1.52421e-23
502.44        1.43258e-23        1.33705e-23        1.52811e-23
503.39        1.43625e-23        1.34047e-23        1.53202e-23
504.35        1.43992e-23        1.34390e-23        1.53594e-23
505.31        1.44361e-23        1.34735e-23        1.53987e-23
506.27        1.44731e-23        1.35080e-23        1.54382e-23
507.24        1.45101e-23        1.35426e-23        1.54777e-23
508.20        1.45473e-23        1.35773e-23        1.55174e-23
509.17        1.45846e-23        1.36121e-23        1.55571e-23
510.14        1.46220e-23        1.36470e-23        1.55970e-23
511.11        1.46595e-23        1.36820e-23        1.56370e-23
512.08        1.46971e-23        1.37171e-23        1.56772e-23
513.05        1.47349e-23        1.37524e-23        1.57174e-23
514.03        1.47727e-23        1.37877e-23        1.57578e-23
515.01        1.48107e-23        1.38232e-23        1.57983e-23
515.99        1.48488e-23        1.38587e-23        1.58389e-23
516.97        1.48870e-23        1.38944e-23        1.58797e-23
517.95        1.49254e-23        1.39302e-23        1.59206e-23
518.94        1.49639e-23        1.39661e-23        1.59616e-23
519.93        1.50025e-23        1.40021e-23        1.60028e-23
520.92        1.50412e-23        1.40383e-23        1.60441e-23
521.91        1.50801e-23        1.40746e-23        1.60855e-23
522.90        1.51190e-23        1.41110e-23        1.61271e-23
523.89        1.51582e-23        1.41475e-23        1.61688e-23
524.89        1.51974e-23        1.41842e-23        1.62107e-23
525.89        1.52368e-23        1.42209e-23        1.62527e-23
526.89        1.52764e-23        1.42578e-23        1.62949e-23
527.89        1.53161e-23        1.42949e-23        1.63372e-23
528.90        1.53559e-23        1.43321e-23        1.63797e-23
529.90        1.53959e-23        1.43694e-23        1.64224e-23
530.91        1.54360e-23        1.44069e-23        1.64651e-23
531.92        1.54763e-23        1.44444e-23        1.65081e-23
532.93        1.55167e-23        1.44822e-23        1.65512e-23
533.95        1.55573e-23        1.45201e-23        1.65945e-23
534.96        1.55980e-23        1.45581e-23        1.66380e-23
535.98        1.56389e-23        1.45963e-23        1.66816e-23
537.00        1.56800e-23        1.46346e-23        1.67254e-23
538.02        1.57212e-23        1.46731e-23        1.67693e-23
539.05        1.57626e-23        1.47117e-23        1.68135e-23
540.07        1.58042e-23        1.47505e-23        1.68578e-23
541.10        1.58459e-23        1.47895e-23        1.69023e-23
542.13        1.58878e-23        1.48286e-23        1.69470e-23
543.16        1.59299e-23        1.48679e-23        1.69919e-23
544.19        1.59721e-23        1.49073e-23        1.70369e-23
545.23        1.60146e-23        1.49470e-23        1.70822e-23
546.27        1.60572e-23        1.49867e-23        1.71277e-23
547.30        1.61000e-23        1.50267e-23        1.71733e-23
548.35        1.61430e-23        1.50668e-23        1.72192e-23
549.39        1.61862e-23        1.51072e-23        1.72652e-23
550.43        1.62296e-23        1.51477e-23        1.73115e-23
551.48        1.62731e-23        1.51883e-23        1.73580e-23
552.53        1.63169e-23        1.52292e-23        1.74046e-23
553.58        1.63609e-23        1.52702e-23        1.74515e-23
554.63        1.64050e-23        1.53114e-23        1.74986e-23
555.69        1.64493e-23        1.53528e-23        1.75459e-23
556.75        1.64939e-23        1.53944e-23        1.75934e-23
557.81        1.65386e-23        1.54361e-23        1.76410e-23
558.87        1.65835e-23        1.54780e-23        1.76889e-23
559.93        1.66285e-23        1.55201e-23        1.77370e-23
561.00        1.66738e-23        1.55623e-23        1.77852e-23
562.06        1.67192e-23        1.56047e-23        1.78337e-23
563.13        1.67648e-23        1.56473e-23        1.78823e-23
564.20        1.68106e-23        1.56900e-23        1.79311e-23
565.28        1.68565e-23        1.57329e-23        1.79801e-23
566.35        1.69026e-23        1.57759e-23        1.80293e-23
567.43        1.69489e-23        1.58191e-23        1.80786e-23
568.51        1.69953e-23        1.58625e-23        1.81282e-23
569.59        1.70419e-23        1.59060e-23        1.81779e-23
570.68        1.70887e-23        1.59496e-23        1.82277e-23
571.76        1.71356e-23        1.59934e-23        1.82778e-23
572.85        1.71827e-23        1.60374e-23        1.83280e-23
573.94        1.72299e-23        1.60815e-23        1.83783e-23
575.03        1.72773e-23        1.61257e-23        1.84288e-23
576.12        1.73248e-23        1.61700e-23        1.84795e-23
577.22        1.73724e-23        1.62145e-23        1.85304e-23
578.32        1.74203e-23        1.62592e-23        1.85813e-23
579.42        1.74682e-23        1.63039e-23        1.86325e-23
580.52        1.75163e-23        1.63488e-23        1.86837e-23
581.63        1.75645e-23        1.63938e-23        1.87352e-23
582.73        1.76128e-23        1.64389e-23        1.87867e-23
583.84        1.76613e-23        1.64842e-23        1.88384e-23
584.95        1.77099e-23        1.65296e-23        1.88902e-23
586.06        1.77586e-23        1.65750e-23        1.89422e-23
587.18        1.78074e-23        1.66206e-23        1.89943e-23
588.30        1.78564e-23        1.66663e-23        1.90465e-23
589.42        1.79054e-23        1.67121e-23        1.90988e-23
590.54        1.79546e-23        1.67580e-23        1.91512e-23
591.66        1.80039e-23        1.68040e-23        1.92038e-23
592.79        1.80532e-23        1.68501e-23        1.92564e-23
593.91        1.81027e-23        1.68963e-23        1.93092e-23
595.04        1.81523e-23        1.69425e-23        1.93620e-23
596.18        1.82019e-23        1.69889e-23        1.94150e-23
597.31        1.82516e-23        1.70353e-23        1.94680e-23
598.45        1.83015e-23        1.70818e-23        1.95211e-23
599.59        1.83514e-23        1.71284e-23        1.95743e-23
600.73        1.84015e-23        1.71752e-23        1.96278e-23
601.87        1.84519e-23        1.72222e-23        1.96815e-23
603.01        1.85023e-23        1.72693e-23        1.97353e-23
604.16        1.85528e-23        1.73164e-23        1.97892e-23
605.31        1.86034e-23        1.73636e-23        1.98431e-23
606.46        1.86540e-23        1.74109e-23        1.98972e-23
607.62        1.87048e-23        1.74583e-23        1.99513e-23
608.77        1.87557e-23        1.75058e-23        2.00055e-23
609.93        1.88066e-23        1.75533e-23        2.00599e-23
611.09        1.88577e-23        1.76010e-23        2.01143e-23
612.25        1.89088e-23        1.76487e-23        2.01689e-23
613.42        1.89601e-23        1.76966e-23        2.02236e-23
614.59        1.90114e-23        1.77445e-23        2.02783e-23
615.75        1.90629e-23        1.77926e-23        2.03332e-23
616.93        1.91145e-23        1.78407e-23        2.03883e-23
618.10        1.91662e-23        1.78890e-23        2.04434e-23
619.28        1.92180e-23        1.79374e-23        2.04987e-23
620.45        1.92700e-23        1.79858e-23        2.05541e-23
621.63        1.93220e-23        1.80345e-23        2.06096e-23
622.82        1.93742e-23        1.80832e-23        2.06653e-23
624.00        1.94266e-23        1.81320e-23        2.07211e-23
625.19        1.94791e-23        1.81810e-23        2.07771e-23
626.38        1.95317e-23        1.82301e-23        2.08332e-23
627.57        1.95844e-23        1.82794e-23        2.08895e-23
628.76        1.96373e-23        1.83288e-23        2.09459e-23
629.96        1.96904e-23        1.83783e-23        2.10025e-23
631.16        1.97436e-23        1.84280e-23        2.10593e-23
632.36        1.97970e-23        1.84778e-23        2.11162e-23
633.56        1.98505e-23        1.85278e-23        2.11733e-23
634.77        1.99042e-23        1.85779e-23        2.12306e-23
635.98        1.99581e-23        1.86282e-23        2.12880e-23
637.19        2.00122e-23        1.86787e-23        2.13457e-23
638.40        2.00664e-23        1.87293e-23        2.14036e-23
639.61        2.01209e-23        1.87801e-23        2.14616e-23
640.83        2.01755e-23        1.88311e-23        2.15199e-23
642.05        2.02303e-23        1.88823e-23        2.15783e-23
643.27        2.02853e-23        1.89336e-23        2.16370e-23
644.49        2.03405e-23        1.89851e-23        2.16959e-23
645.72        2.03959e-23        1.90369e-23        2.17550e-23
646.95        2.04516e-23        1.90888e-23        2.18143e-23
648.18        2.05074e-23        1.91409e-23        2.18739e-23
649.41        2.05635e-23        1.91933e-23        2.19337e-23
650.65        2.06198e-23        1.92458e-23        2.19937e-23
651.89        2.06763e-23        1.92986e-23        2.20540e-23
653.13        2.07331e-23        1.93516e-23        2.21145e-23
654.37        2.07900e-23        1.94048e-23        2.21753e-23
655.61        2.08472e-23        1.94582e-23        2.22363e-23
656.86        2.09047e-23        1.95118e-23        2.22976e-23
658.11        2.09623e-23        1.95656e-23        2.23591e-23
659.36        2.10202e-23        1.96196e-23        2.24208e-23
660.62        2.10783e-23        1.96738e-23        2.24828e-23
661.87        2.11366e-23        1.97283e-23        2.25450e-23
663.13        2.11951e-23        1.97829e-23        2.26074e-23
664.39        2.12539e-23        1.98377e-23        2.26700e-23
665.66        2.13129e-23        1.98928e-23        2.27329e-23
666.93        2.13720e-23        1.99480e-23        2.27960e-23
668.19        2.14314e-23        2.00035e-23        2.28594e-23
669.47        2.14910e-23        2.00591e-23        2.29229e-23
670.74        2.15508e-23        2.01149e-23        2.29867e-23
672.02        2.16108e-23        2.01709e-23        2.30507e-23
673.29        2.16710e-23        2.02271e-23        2.31149e-23
674.57        2.17314e-23        2.02835e-23        2.31793e-23
675.86        2.17920e-23        2.03401e-23        2.32440e-23
677.14        2.18528e-23        2.03968e-23        2.33088e-23
678.43        2.19138e-23        2.04538e-23        2.33739e-23
679.72        2.19750e-23        2.05109e-23        2.34391e-23
681.02        2.20364e-23        2.05682e-23        2.35046e-23
682.31        2.20980e-23        2.06257e-23        2.35703e-23
683.61        2.21597e-23        2.06833e-23        2.36361e-23
684.91        2.22217e-23        2.07411e-23        2.37022e-23
686.21        2.22838e-23        2.07991e-23        2.37685e-23
687.52        2.23461e-23        2.08573e-23        2.38349e-23
688.83        2.24086e-23        2.09156e-23        2.39015e-23
690.14        2.24712e-23        2.09741e-23        2.39684e-23
691.45        2.25340e-23        2.10327e-23        2.40354e-23
692.77        2.25970e-23        2.10915e-23        2.41025e-23
694.08        2.26602e-23        2.11505e-23        2.41699e-23
695.40        2.27235e-23        2.12096e-23        2.42374e-23
696.73        2.27870e-23        2.12688e-23        2.43052e-23
698.05        2.28506e-23        2.13283e-23        2.43730e-23
699.38        2.29144e-23        2.13878e-23        2.44411e-23
700.71        2.29784e-23        2.14475e-23        2.45093e-23
702.04        2.30425e-23        2.15073e-23        2.45776e-23
703.38        2.31067e-23        2.15673e-23        2.46462e-23
704.72        2.31711e-23        2.16274e-23        2.47149e-23
706.06        2.32357e-23        2.16877e-23        2.47837e-23
707.40        2.33004e-23        2.17481e-23        2.48527e-23
708.75        2.33653e-23        2.18087e-23        2.49219e-23
710.10        2.34303e-23        2.18694e-23        2.49913e-23
711.45        2.34955e-23        2.19302e-23        2.50608e-23
712.80        2.35609e-23        2.19913e-23        2.51305e-23
714.16        2.36264e-23        2.20524e-23        2.52004e-23
715.52        2.36921e-23        2.21138e-23        2.52705e-23
716.88        2.37580e-23        2.21752e-23        2.53407e-23
718.24        2.38240e-23        2.22369e-23        2.54112e-23
719.61        2.38902e-23        2.22987e-23        2.54818e-23
720.98        2.39566e-23        2.23606e-23        2.55526e-23
722.35        2.40232e-23        2.24228e-23        2.56236e-23
723.72        2.40899e-23        2.24851e-23        2.56947e-23
725.10        2.41568e-23        2.25475e-23        2.57661e-23
726.48        2.42239e-23        2.26102e-23        2.58377e-23
727.86        2.42912e-23        2.26730e-23        2.59094e-23
729.25        2.43586e-23        2.27359e-23        2.59814e-23
730.63        2.44263e-23        2.27991e-23        2.60535e-23
732.02        2.44941e-23        2.28624e-23        2.61259e-23
733.42        2.45622e-23        2.29259e-23        2.61984e-23
734.81        2.46304e-23        2.29896e-23        2.62712e-23
736.21        2.46988e-23        2.30535e-23        2.63441e-23
737.61        2.47674e-23        2.31175e-23        2.64173e-23
739.01        2.48362e-23        2.31817e-23        2.64907e-23
740.42        2.49052e-23        2.32462e-23        2.65643e-23
741.83        2.49745e-23        2.33108e-23        2.66381e-23
743.24        2.50439e-23        2.33756e-23        2.67122e-23
744.65        2.51135e-23        2.34406e-23        2.67864e-23
746.07        2.51834e-23        2.35058e-23        2.68609e-23
747.49        2.52534e-23        2.35712e-23        2.69356e-23
748.91        2.53237e-23        2.36368e-23        2.70106e-23
750.34        2.53942e-23        2.37026e-23        2.70858e-23
751.76        2.54649e-23        2.37686e-23        2.71612e-23
753.19        2.55358e-23        2.38348e-23        2.72368e-23
754.63        2.56070e-23        2.39012e-23        2.73127e-23
756.06        2.56783e-23        2.39678e-23        2.73888e-23
757.50        2.57499e-23        2.40347e-23        2.74652e-23
758.94        2.58217e-23        2.41017e-23        2.75418e-23
760.39        2.58938e-23        2.41690e-23        2.76186e-23
761.83        2.59661e-23        2.42364e-23        2.76957e-23
763.28        2.60385e-23        2.43041e-23        2.77730e-23
764.73        2.61113e-23        2.43720e-23        2.78506e-23
766.19        2.61842e-23        2.44401e-23        2.79284e-23
767.65        2.62574e-23        2.45084e-23        2.80064e-23
769.11        2.63308e-23        2.45769e-23        2.80847e-23
770.57        2.64045e-23        2.46457e-23        2.81632e-23
772.04        2.64783e-23        2.47146e-23        2.82420e-23
773.51        2.65524e-23        2.47838e-23        2.83211e-23
774.98        2.66268e-23        2.48532e-23        2.84003e-23
776.45        2.67013e-23        2.49228e-23        2.84799e-23
777.93        2.67761e-23        2.49926e-23        2.85597e-23
779.41        2.68512e-23        2.50627e-23        2.86397e-23
780.89        2.69265e-23        2.51330e-23        2.87200e-23
782.38        2.70020e-23        2.52035e-23        2.88005e-23
783.87        2.70777e-23        2.52742e-23        2.88813e-23
785.36        2.71537e-23        2.53451e-23        2.89624e-23
786.85        2.72300e-23        2.54163e-23        2.90437e-23
788.35        2.73064e-23        2.54877e-23        2.91252e-23
789.85        2.73832e-23        2.55593e-23        2.92070e-23
791.35        2.74601e-23        2.56311e-23        2.92891e-23
792.86        2.75373e-23        2.57032e-23        2.93715e-23
794.36        2.76148e-23        2.57755e-23        2.94541e-23
795.88        2.76925e-23        2.58480e-23        2.95369e-23
797.39        2.77704e-23        2.59208e-23        2.96201e-23
798.91        2.78486e-23        2.59938e-23        2.97035e-23
800.43        2.79272e-23        2.60671e-23        2.97873e-23
801.95        2.80064e-23        2.61410e-23        2.98717e-23
803.48        2.80858e-23        2.62152e-23        2.99564e-23
805.00        2.81655e-23        2.62896e-23        3.00414e-23
806.54        2.82454e-23        2.63642e-23        3.01267e-23
808.07        2.83256e-23        2.64390e-23        3.02122e-23
809.61        2.84061e-23        2.65141e-23        3.02980e-23
811.15        2.84868e-23        2.65894e-23        3.03841e-23
812.69        2.85677e-23        2.66650e-23        3.04704e-23
814.24        2.86489e-23        2.67408e-23        3.05570e-23
815.79        2.87304e-23        2.68169e-23        3.06439e-23
817.34        2.88121e-23        2.68932e-23        3.07311e-23
818.89        2.88941e-23        2.69697e-23        3.08186e-23
820.45        2.89764e-23        2.70465e-23        3.09063e-23
822.01        2.90589e-23        2.71235e-23        3.09943e-23
823.58        2.91416e-23        2.72007e-23        3.10826e-23
825.14        2.92247e-23        2.72782e-23        3.11711e-23
826.71        2.93080e-23        2.73560e-23        3.12599e-23
828.29        2.93915e-23        2.74340e-23        3.13491e-23
829.86        2.94753e-23        2.75122e-23        3.14385e-23
831.44        2.95594e-23        2.75907e-23        3.15281e-23
833.02        2.96437e-23        2.76694e-23        3.16181e-23
834.61        2.97283e-23        2.77484e-23        3.17083e-23
836.19        2.98132e-23        2.78276e-23        3.17988e-23
837.79        2.98983e-23        2.79071e-23        3.18896e-23
839.38        2.99837e-23        2.79868e-23        3.19807e-23
840.98        3.00694e-23        2.80667e-23        3.20720e-23
842.58        3.01553e-23        2.81469e-23        3.21637e-23
844.18        3.02415e-23        2.82274e-23        3.22556e-23
845.79        3.03279e-23        2.83081e-23        3.23478e-23
847.39        3.04147e-23        2.83890e-23        3.24403e-23
849.01        3.05016e-23        2.84702e-23        3.25331e-23
850.62        3.05889e-23        2.85516e-23        3.26261e-23
852.24        3.06764e-23        2.86333e-23        3.27195e-23
853.86        3.07642e-23        2.87153e-23        3.28131e-23
855.49        3.08522e-23        2.87974e-23        3.29070e-23
857.11        3.09405e-23        2.88799e-23        3.30012e-23
858.74        3.10291e-23        2.89626e-23        3.30957e-23
860.38        3.11180e-23        2.90455e-23        3.31904e-23
862.02        3.12071e-23        2.91287e-23        3.32855e-23
863.66        3.12965e-23        2.92121e-23        3.33808e-23
865.30        3.13861e-23        2.92958e-23        3.34764e-23
866.94        3.14761e-23        2.93798e-23        3.35724e-23
868.59        3.15662e-23        2.94639e-23        3.36686e-23
870.25        3.16567e-23        2.95484e-23        3.37650e-23
871.90        3.17474e-23        2.96331e-23        3.38618e-23
873.56        3.18384e-23        2.97180e-23        3.39589e-23
875.22        3.19297e-23        2.98032e-23        3.40562e-23
876.89        3.20213e-23        2.98887e-23        3.41538e-23
878.56        3.21131e-23        2.99744e-23        3.42518e-23
880.23        3.22051e-23        3.00603e-23        3.43500e-23
881.90        3.22975e-23        3.01465e-23        3.44485e-23
883.58        3.23901e-23        3.02330e-23        3.45473e-23
885.26        3.24830e-23        3.03197e-23        3.46463e-23
886.95        3.25762e-23        3.04066e-23        3.47457e-23
888.63        3.26696e-23        3.04939e-23        3.48454e-23
890.32        3.27633e-23        3.05813e-23        3.49453e-23
892.02        3.28573e-23        3.06690e-23        3.50455e-23
893.71        3.29515e-23        3.07570e-23        3.51460e-23
895.41        3.30460e-23        3.08452e-23        3.52468e-23
897.12        3.31408e-23        3.09337e-23        3.53479e-23
898.82        3.32359e-23        3.10224e-23        3.54493e-23
900.53        3.33312e-23        3.11114e-23        3.55510e-23
902.25        3.34268e-23        3.12007e-23        3.56530e-23
903.96        3.35227e-23        3.12902e-23        3.57552e-23
905.68        3.36188e-23        3.13799e-23        3.58578e-23
907.41        3.37152e-23        3.14699e-23        3.59606e-23
909.13        3.38119e-23        3.15602e-23        3.60637e-23
910.86        3.39089e-23        3.16507e-23        3.61672e-23
912.60        3.40062e-23        3.17415e-23        3.62709e-23
914.33        3.41037e-23        3.18325e-23        3.63749e-23
916.07        3.42015e-23        3.19238e-23        3.64792e-23
917.82        3.42996e-23        3.20154e-23        3.65838e-23
919.56        3.43980e-23        3.21072e-23        3.66888e-23
921.31        3.44966e-23        3.21993e-23        3.67940e-23
923.06        3.45956e-23        3.22916e-23        3.68995e-23
924.82        3.46948e-23        3.23843e-23        3.70054e-23
926.58        3.47943e-23        3.24772e-23        3.71115e-23
928.34        3.48941e-23        3.25703e-23        3.72179e-23
930.11        3.49942e-23        3.26638e-23        3.73247e-23
931.88        3.50946e-23        3.27575e-23        3.74318e-23
933.65        3.51953e-23        3.28515e-23        3.75392e-23
935.43        3.52963e-23        3.29457e-23        3.76469e-23
937.21        3.53976e-23        3.30402e-23        3.77549e-23
938.99        3.54991e-23        3.31351e-23        3.78632e-23
940.78        3.56010e-23        3.32301e-23        3.79719e-23
942.57        3.57032e-23        3.33255e-23        3.80808e-23
944.36        3.58056e-23        3.34212e-23        3.81901e-23
946.16        3.59084e-23        3.35171e-23        3.82997e-23
947.96        3.60115e-23        3.36133e-23        3.84097e-23
949.76        3.61149e-23        3.37098e-23        3.85199e-23
951.57        3.62186e-23        3.38066e-23        3.86305e-23
953.38        3.63226e-23        3.39037e-23        3.87415e-23
955.19        3.64269e-23        3.40011e-23        3.88527e-23
957.01        3.65315e-23        3.40987e-23        3.89643e-23
958.83        3.66364e-23        3.41967e-23        3.90762e-23
960.65        3.67417e-23        3.42949e-23        3.91885e-23
962.48        3.68473e-23        3.43935e-23        3.93011e-23
964.31        3.69531e-23        3.44923e-23        3.94140e-23
966.15        3.70593e-23        3.45914e-23        3.95273e-23
967.98        3.71659e-23        3.46909e-23        3.96409e-23
969.83        3.72727e-23        3.47906e-23        3.97548e-23
971.67        3.73799e-23        3.48906e-23        3.98691e-23
973.52        3.74874e-23        3.49910e-23        3.99838e-23
975.37        3.75952e-23        3.50916e-23        4.00988e-23
977.23        3.77033e-23        3.51926e-23        4.02141e-23
979.09        3.78118e-23        3.52938e-23        4.03298e-23
980.95        3.79206e-23        3.53954e-23        4.04459e-23
982.82        3.80298e-23        3.54973e-23        4.05623e-23
984.69        3.81392e-23        3.55995e-23        4.06790e-23
986.56        3.82491e-23        3.57020e-23        4.07962e-23
988.44        3.83592e-23        3.58048e-23        4.09136e-23
990.32        3.84697e-23        3.59079e-23        4.10315e-23
992.20        3.85805e-23        3.60114e-23        4.11497e-23
994.09        3.86917e-23        3.61152e-23        4.12683e-23
995.98        3.88032e-23        3.62193e-23        4.13872e-23
997.87        3.89151e-23        3.63237e-23        4.15065e-23
999.77        3.90273e-23        3.64284e-23        4.16262e-23
1001.67        3.91404e-23        3.65340e-23        4.17468e-23
1003.58        3.92539e-23        3.66399e-23        4.18679e-23
1005.49        3.93678e-23        3.67462e-23        4.19894e-23
1007.40        3.94820e-23        3.68528e-23        4.21112e-23
1009.32        3.95966e-23        3.69598e-23        4.22335e-23
1011.24        3.97116e-23        3.70671e-23        4.23561e-23
1013.16        3.98269e-23        3.71747e-23        4.24791e-23
1015.09        3.99425e-23        3.72826e-23        4.26024e-23
1017.02        4.00586e-23        3.73909e-23        4.27262e-23
1018.96        4.01749e-23        3.74995e-23        4.28503e-23
1020.90        4.02917e-23        3.76085e-23        4.29749e-23
1022.84        4.04088e-23        3.77178e-23        4.30998e-23
1024.78        4.05263e-23        3.78274e-23        4.32251e-23
1026.73        4.06441e-23        3.79374e-23        4.33508e-23
1028.69        4.07623e-23        3.80477e-23        4.34768e-23
1030.64        4.08808e-23        3.81584e-23        4.36033e-23
1032.60        4.09997e-23        3.82694e-23        4.37301e-23
1034.57        4.11190e-23        3.83807e-23        4.38574e-23
1036.54        4.12387e-23        3.84924e-23        4.39850e-23
1038.51        4.13587e-23        3.86044e-23        4.41130e-23
1040.48        4.14791e-23        3.87167e-23        4.42414e-23
1042.46        4.15998e-23        3.88294e-23        4.43702e-23
1044.45        4.17209e-23        3.89424e-23        4.44994e-23
1046.43        4.18424e-23        3.90558e-23        4.46289e-23
1048.43        4.19642e-23        3.91695e-23        4.47589e-23
1050.42        4.20864e-23        3.92836e-23        4.48893e-23
1052.42        4.22090e-23        3.93980e-23        4.50200e-23
1054.42        4.23319e-23        3.95127e-23        4.51511e-23
1056.43        4.24552e-23        3.96278e-23        4.52827e-23
1058.44        4.25789e-23        3.97432e-23        4.54146e-23
1060.45        4.27030e-23        3.98590e-23        4.55469e-23
1062.47        4.28274e-23        3.99751e-23        4.56796e-23
1064.49        4.29522e-23        4.00916e-23        4.58127e-23
1066.51        4.30773e-23        4.02084e-23        4.59462e-23
1068.54        4.32028e-23        4.03256e-23        4.60801e-23
1070.58        4.33287e-23        4.04430e-23        4.62144e-23
1072.61        4.34550e-23        4.05609e-23        4.63491e-23
1074.65        4.35816e-23        4.06791e-23        4.64841e-23
1076.70        4.37086e-23        4.07976e-23        4.66196e-23
1078.75        4.38360e-23        4.09165e-23        4.67554e-23
1080.80        4.39637e-23        4.10357e-23        4.68917e-23
1082.86        4.40918e-23        4.11553e-23        4.70283e-23
1084.92        4.42203e-23        4.12752e-23        4.71654e-23
1086.98        4.43491e-23        4.13954e-23        4.73028e-23
1089.05        4.44783e-23        4.15160e-23        4.74407e-23
1091.12        4.46079e-23        4.16370e-23        4.75789e-23
1093.20        4.47379e-23        4.17582e-23        4.77175e-23
1095.28        4.48682e-23        4.18799e-23        4.78565e-23
1097.36        4.49989e-23        4.20019e-23        4.79959e-23
1099.45        4.51300e-23        4.21242e-23        4.81357e-23
1101.54        4.52614e-23        4.22469e-23        4.82759e-23
1103.63        4.53932e-23        4.23699e-23        4.84165e-23
1105.73        4.55254e-23        4.24933e-23        4.85575e-23
1107.84        4.56580e-23        4.26170e-23        4.86989e-23
1109.95        4.57909e-23        4.27410e-23        4.88407e-23
1112.06        4.59242e-23        4.28655e-23        4.89829e-23
1114.17        4.60579e-23        4.29903e-23        4.91256e-23
1116.29        4.61920e-23        4.31154e-23        4.92686e-23
1118.42        4.63265e-23        4.32409e-23        4.94120e-23
1120.54        4.64613e-23        4.33668e-23        4.95559e-23
1122.68        4.65966e-23        4.34930e-23        4.97002e-23
1124.81        4.67323e-23        4.36196e-23        4.98449e-23
1126.95        4.68683e-23        4.37466e-23        4.99900e-23
1129.10        4.70048e-23        4.38740e-23        5.01356e-23
1131.24        4.71416e-23        4.40017e-23        5.02816e-23
1133.40        4.72789e-23        4.41298e-23        5.04280e-23
1135.55        4.74166e-23        4.42583e-23        5.05748e-23
1137.71        4.75547e-23        4.43872e-23        5.07221e-23
1139.88        4.76932e-23        4.45165e-23        5.08699e-23
1142.05        4.78321e-23        4.46461e-23        5.10181e-23
1144.22        4.79714e-23        4.47762e-23        5.11667e-23
1146.40        4.81112e-23        4.49066e-23        5.13158e-23
1148.58        4.82514e-23        4.50375e-23        5.14653e-23
1150.76        4.83920e-23        4.51687e-23        5.16153e-23
1152.95        4.85331e-23        4.53004e-23        5.17658e-23
1155.14        4.86746e-23        4.54324e-23        5.19167e-23
1157.34        4.88165e-23        4.55649e-23        5.20681e-23
1159.54        4.89589e-23        4.56977e-23        5.22200e-23
1161.75        4.91017e-23        4.58310e-23        5.23723e-23
1163.96        4.92449e-23        4.59647e-23        5.25251e-23
1166.17        4.93887e-23        4.60989e-23        5.26784e-23
1168.39        4.95328e-23        4.62334e-23        5.28322e-23
1170.62        4.96775e-23        4.63684e-23        5.29865e-23
1172.84        4.98225e-23        4.65038e-23        5.31413e-23
1175.07        4.99681e-23        4.66397e-23        5.32965e-23
1177.31        5.01141e-23        4.67760e-23        5.34523e-23
1179.55        5.02606e-23        4.69127e-23        5.36086e-23
1181.79        5.04076e-23        4.70499e-23        5.37653e-23
1184.04        5.05550e-23        4.71875e-23        5.39226e-23
1186.30        5.07030e-23        4.73255e-23        5.40804e-23
1188.55        5.08514e-23        4.74641e-23        5.42387e-23
1190.81        5.10003e-23        4.76030e-23        5.43976e-23
1193.08        5.11497e-23        4.77425e-23        5.45569e-23
1195.35        5.12996e-23        4.78824e-23        5.47168e-23
1197.62        5.14500e-23        4.80227e-23        5.48773e-23
1199.90        5.16009e-23        4.81636e-23        5.50382e-23
1202.18        5.17523e-23        4.83049e-23        5.51997e-23
1204.47        5.19042e-23        4.84467e-23        5.53618e-23
1206.76        5.20567e-23        4.85889e-23        5.55244e-23
1209.06        5.22096e-23        4.87317e-23        5.56875e-23
1211.36        5.23630e-23        4.88749e-23        5.58512e-23
1213.66        5.25170e-23        4.90185e-23        5.60154e-23
1215.97        5.26714e-23        4.91627e-23        5.61802e-23
1218.29        5.28264e-23        4.93073e-23        5.63455e-23
1220.60        5.29819e-23        4.94524e-23        5.65113e-23
1222.93        5.31378e-23        4.95980e-23        5.66777e-23
1225.25        5.32943e-23        4.97440e-23        5.68446e-23
1227.58        5.34513e-23        4.98906e-23        5.70121e-23
1229.92        5.36088e-23        5.00375e-23        5.71801e-23
1232.26        5.37668e-23        5.01850e-23        5.73486e-23
1234.60        5.39253e-23        5.03329e-23        5.75177e-23
1236.95        5.40843e-23        5.04813e-23        5.76873e-23
1239.31        5.42438e-23        5.06302e-23        5.78574e-23
1241.66        5.44038e-23        5.07795e-23        5.80281e-23
1244.03        5.45643e-23        5.09293e-23        5.81993e-23
1246.39        5.47253e-23        5.10795e-23        5.83710e-23
1248.76        5.48867e-23        5.12302e-23        5.85433e-23
1251.14        5.50487e-23        5.13814e-23        5.87160e-23
1253.52        5.52112e-23        5.15331e-23        5.88894e-23
1255.90        5.53742e-23        5.16852e-23        5.90632e-23
1258.29        5.55377e-23        5.18377e-23        5.92376e-23
1260.69        5.57016e-23        5.19907e-23        5.94125e-23
1263.09        5.58661e-23        5.21442e-23        5.95879e-23
1265.49        5.60310e-23        5.22981e-23        5.97638e-23
1267.90        5.61964e-23        5.24525e-23        5.99403e-23
1270.31        5.63623e-23        5.26074e-23        6.01173e-23
1272.73        5.65287e-23        5.27627e-23        6.02948e-23
1275.15        5.66956e-23        5.29184e-23        6.04728e-23
1277.57        5.68629e-23        5.30746e-23        6.06513e-23
1280.00        5.70308e-23        5.32312e-23        6.08303e-23
1282.44        5.71991e-23        5.33883e-23        6.10098e-23
1284.88        5.73679e-23        5.35458e-23        6.11899e-23
1287.32        5.75371e-23        5.37038e-23        6.13704e-23
1289.77        5.77069e-23        5.38622e-23        6.15515e-23
1292.23        5.78771e-23        5.40211e-23        6.17331e-23
1294.69        5.80477e-23        5.41803e-23        6.19151e-23
1297.15        5.82189e-23        5.43401e-23        6.20977e-23
1299.62        5.83905e-23        5.45002e-23        6.22807e-23
1302.09        5.85625e-23        5.46608e-23        6.24642e-23
1304.57        5.87350e-23        5.48218e-23        6.26483e-23
1307.05        5.89080e-23        5.49832e-23        6.28328e-23
1309.53        5.90815e-23        5.51451e-23        6.30178e-23
1312.03        5.92554e-23        5.53074e-23        6.32034e-23
1314.52        5.94298e-23        5.54702e-23        6.33894e-23
1317.02        5.96046e-23        5.56334e-23        6.35759e-23
1319.53        5.97800e-23        5.57970e-23        6.37629e-23
1322.04        5.99558e-23        5.59611e-23        6.39505e-23
1324.55        6.01321e-23        5.61256e-23        6.41385e-23
1327.07        6.03088e-23        5.62906e-23        6.43271e-23
1329.60        6.04861e-23        5.64560e-23        6.45162e-23
1332.13        6.06638e-23        5.66219e-23        6.47058e-23
1334.66        6.08420e-23        5.67882e-23        6.48959e-23
1337.20        6.10207e-23        5.69550e-23        6.50865e-23
1339.75        6.11999e-23        5.71222e-23        6.52777e-23
1342.29        6.13796e-23        5.72899e-23        6.54693e-23
1344.85        6.15598e-23        5.74581e-23        6.56615e-23
1347.41        6.17405e-23        5.76267e-23        6.58543e-23
1349.97        6.19217e-23        5.77958e-23        6.60475e-23
1352.54        6.21033e-23        5.79653e-23        6.62413e-23
1355.11        6.22855e-23        5.81354e-23        6.64356e-23
1357.69        6.24682e-23        5.83058e-23        6.66305e-23
1360.27        6.26514e-23        5.84768e-23        6.68259e-23
1362.86        6.28350e-23        5.86482e-23        6.70219e-23
1365.45        6.30193e-23        5.88201e-23        6.72184e-23
1368.05        6.32040e-23        5.89925e-23        6.74154e-23
1370.65        6.33892e-23        5.91654e-23        6.76130e-23
1373.26        6.35749e-23        5.93388e-23        6.78111e-23
1375.88        6.37612e-23        5.95126e-23        6.80098e-23
1378.49        6.39480e-23        5.96869e-23        6.82091e-23
1381.12        6.41353e-23        5.98617e-23        6.84089e-23
1383.74        6.43232e-23        6.00370e-23        6.86093e-23
1386.38        6.45115e-23        6.02128e-23        6.88102e-23
1389.01        6.47004e-23        6.03891e-23        6.90117e-23
1391.66        6.48899e-23        6.05659e-23        6.92138e-23
1394.30        6.50799e-23        6.07432e-23        6.94165e-23
1396.96        6.52704e-23        6.09210e-23        6.96197e-23
1399.61        6.54614e-23        6.10993e-23        6.98235e-23
1402.28        6.56530e-23        6.12782e-23        7.00279e-23
1404.94        6.58452e-23        6.14575e-23        7.02329e-23
1407.62        6.60379e-23        6.16373e-23        7.04384e-23
1410.30        6.62311e-23        6.18177e-23        7.06446e-23
1412.98        6.64249e-23        6.19985e-23        7.08513e-23
1415.67        6.66193e-23        6.21799e-23        7.10586e-23
1418.36        6.68142e-23        6.23618e-23        7.12666e-23
1421.06        6.70097e-23        6.25443e-23        7.14751e-23
1423.76        6.72057e-23        6.27272e-23        7.16842e-23
1426.47        6.74024e-23        6.29107e-23        7.18940e-23
1429.18        6.75995e-23        6.30948e-23        7.21043e-23
1431.90        6.77973e-23        6.32793e-23        7.23153e-23
1434.63        6.79956e-23        6.34644e-23        7.25269e-23
1437.36        6.81946e-23        6.36501e-23        7.27391e-23
1440.09        6.83941e-23        6.38363e-23        7.29519e-23
1442.83        6.85942e-23        6.40230e-23        7.31653e-23
1445.58        6.87948e-23        6.42103e-23        7.33794e-23
1448.33        6.89961e-23        6.43981e-23        7.35941e-23
1451.08        6.91980e-23        6.45865e-23        7.38094e-23
1453.84        6.94004e-23        6.47754e-23        7.40254e-23
1456.61        6.96035e-23        6.49649e-23        7.42420e-23
1459.38        6.98071e-23        6.51550e-23        7.44593e-23
1462.16        7.00114e-23        6.53457e-23        7.46772e-23
1464.94        7.02163e-23        6.55369e-23        7.48957e-23
1467.73        7.04218e-23        6.57286e-23        7.51150e-23
1470.52        7.06279e-23        6.59210e-23        7.53348e-23
1473.32        7.08346e-23        6.61139e-23        7.55554e-23
1476.12        7.10420e-23        6.63074e-23        7.57765e-23
1478.93        7.12500e-23        6.65015e-23        7.59984e-23
1481.74        7.14586e-23        6.66962e-23        7.62209e-23
1484.56        7.16678e-23        6.68915e-23        7.64442e-23
1487.38        7.18777e-23        6.70874e-23        7.66680e-23
1490.21        7.20882e-23        6.72838e-23        7.68926e-23
1493.05        7.22994e-23        6.74809e-23        7.71179e-23
1495.89        7.25112e-23        6.76786e-23        7.73438e-23
1498.74        7.27237e-23        6.78769e-23        7.75705e-23
1501.59        7.29374e-23        6.80763e-23        7.77985e-23
1504.44        7.31523e-23        6.82769e-23        7.80277e-23
1507.31        7.33679e-23        6.84781e-23        7.82577e-23
1510.17        7.35841e-23        6.86799e-23        7.84883e-23
1513.05        7.38010e-23        6.88823e-23        7.87197e-23
1515.92        7.40186e-23        6.90854e-23        7.89518e-23
1518.81        7.42369e-23        6.92891e-23        7.91846e-23
1521.70        7.44558e-23        6.94934e-23        7.94182e-23
1524.59        7.46754e-23        6.96983e-23        7.96524e-23
1527.49        7.48957e-23        6.99039e-23        7.98874e-23
1530.40        7.51166e-23        7.01101e-23        8.01231e-23
1533.31        7.53382e-23        7.03170e-23        8.03595e-23
1536.23        7.55606e-23        7.05245e-23        8.05966e-23
1539.15        7.57835e-23        7.07326e-23        8.08345e-23
1542.08        7.60072e-23        7.09413e-23        8.10731e-23
1545.01        7.62316e-23        7.11507e-23        8.13125e-23
1547.95        7.64566e-23        7.13607e-23        8.15525e-23
1550.90        7.66824e-23        7.15714e-23        8.17933e-23
1553.85        7.69088e-23        7.17827e-23        8.20349e-23
1556.80        7.71359e-23        7.19947e-23        8.22771e-23
1559.77        7.73637e-23        7.22073e-23        8.25201e-23
1562.73        7.75922e-23        7.24205e-23        8.27639e-23
1565.71        7.78214e-23        7.26344e-23        8.30083e-23
1568.69        7.80513e-23        7.28490e-23        8.32536e-23
1571.67        7.82818e-23        7.30642e-23        8.34995e-23
1574.66        7.85131e-23        7.32800e-23        8.37462e-23
1577.66        7.87451e-23        7.34965e-23        8.39937e-23
1580.66        7.89778e-23        7.37136e-23        8.42419e-23
1583.66        7.92111e-23        7.39314e-23        8.44908e-23
1586.68        7.94452e-23        7.41499e-23        8.47405e-23
1589.70        7.96800e-23        7.43690e-23        8.49909e-23
1592.72        7.99154e-23        7.45887e-23        8.52421e-23
1595.75        8.01516e-23        7.48092e-23        8.54941e-23
1598.79        8.03885e-23        7.50302e-23        8.57467e-23
1601.83        8.06261e-23        7.52520e-23        8.60002e-23
1604.88        8.08644e-23        7.54744e-23        8.62544e-23
1607.93        8.11034e-23        7.56974e-23        8.65093e-23
1610.99        8.13431e-23        7.59211e-23        8.67650e-23
1614.05        8.15835e-23        7.61455e-23        8.70215e-23
1617.12        8.18246e-23        7.63706e-23        8.72787e-23
1620.20        8.20665e-23        7.65963e-23        8.75367e-23
1623.28        8.23090e-23        7.68226e-23        8.77955e-23
1626.37        8.25523e-23        7.70497e-23        8.80550e-23
1629.47        8.27963e-23        7.72774e-23        8.83152e-23
1632.57        8.30410e-23        7.75057e-23        8.85763e-23
1635.67        8.32864e-23        7.77348e-23        8.88381e-23
1638.78        8.35325e-23        7.79645e-23        8.91006e-23
1641.90        8.37794e-23        7.81949e-23        8.93639e-23
1645.03        8.40270e-23        7.84259e-23        8.96280e-23
1648.15        8.42753e-23        7.86576e-23        8.98929e-23
1651.29        8.45243e-23        7.88900e-23        9.01585e-23
1654.43        8.47740e-23        7.91231e-23        9.04249e-23
1657.58        8.50244e-23        7.93568e-23        9.06921e-23
1660.73        8.52756e-23        7.95912e-23        9.09600e-23
1663.89        8.55275e-23        7.98263e-23        9.12287e-23
1667.06        8.57801e-23        8.00620e-23        9.14982e-23
1670.23        8.60334e-23        8.02985e-23        9.17684e-23
1673.41        8.62875e-23        8.05356e-23        9.20394e-23
1676.59        8.65423e-23        8.07734e-23        9.23112e-23
1679.78        8.67978e-23        8.10118e-23        9.25838e-23
1682.98        8.70540e-23        8.12509e-23        9.28571e-23
1686.18        8.73110e-23        8.14908e-23        9.31312e-23
1689.39        8.75687e-23        8.17312e-23        9.34061e-23
1692.60        8.78271e-23        8.19724e-23        9.36818e-23
1695.82        8.80862e-23        8.22143e-23        9.39582e-23
1699.05        8.83461e-23        8.24568e-23        9.42354e-23
1702.28        8.86067e-23        8.27000e-23        9.45134e-23
1705.52        8.88680e-23        8.29439e-23        9.47922e-23
1708.76        8.91301e-23        8.31884e-23        9.50717e-23
1712.01        8.93929e-23        8.34337e-23        9.53521e-23
1715.27        8.96564e-23        8.36796e-23        9.56332e-23
1718.53        8.99207e-23        8.39263e-23        9.59151e-23
1721.80        9.01857e-23        8.41736e-23        9.61978e-23
1725.08        9.04514e-23        8.44216e-23        9.64813e-23
1728.36        9.07179e-23        8.46703e-23        9.67656e-23
1731.65        9.09852e-23        8.49197e-23        9.70506e-23
1734.94        9.12532e-23        8.51698e-23        9.73365e-23
1738.25        9.15219e-23        8.54206e-23        9.76232e-23
1741.55        9.17914e-23        8.56722e-23        9.79107e-23
1744.87        9.20617e-23        8.59244e-23        9.81990e-23
1748.19        9.23327e-23        8.61773e-23        9.84882e-23
1751.51        9.26045e-23        8.64310e-23        9.87781e-23
1754.84        9.28771e-23        8.66854e-23        9.90689e-23
1758.18        9.31504e-23        8.69405e-23        9.93604e-23
1761.53        9.34246e-23        8.71963e-23        9.96529e-23
1764.88        9.36994e-23        8.74528e-23        9.99461e-23
1768.24        9.39751e-23        8.77101e-23        1.00240e-22
1771.60        9.42515e-23        8.79680e-23        1.00535e-22
1774.97        9.45288e-23        8.82268e-23        1.00831e-22
1778.35        9.48068e-23        8.84862e-23        1.01127e-22
1781.73        9.50856e-23        8.87464e-23        1.01425e-22
1785.12        9.53652e-23        8.90073e-23        1.01723e-22
1788.52        9.56456e-23        8.92690e-23        1.02022e-22
1791.92        9.59268e-23        8.95314e-23        1.02322e-22
1795.33        9.62088e-23        8.97946e-23        1.02623e-22
1798.74        9.64915e-23        9.00585e-23        1.02925e-22
1802.17        9.67751e-23        9.03232e-23        1.03227e-22
1805.59        9.70596e-23        9.05886e-23        1.03530e-22
1809.03        9.73448e-23        9.08548e-23        1.03835e-22
1812.47        9.76308e-23        9.11217e-23        1.04140e-22
1815.92        9.79177e-23        9.13894e-23        1.04446e-22
1819.37        9.82053e-23        9.16579e-23        1.04753e-22
1822.84        9.84938e-23        9.19271e-23        1.05061e-22
1826.30        9.87832e-23        9.21971e-23        1.05369e-22
1829.78        9.90733e-23        9.24679e-23        1.05679e-22
1833.26        9.93643e-23        9.27395e-23        1.05989e-22
1836.75        9.96561e-23        9.30118e-23        1.06300e-22
1840.24        9.99488e-23        9.32850e-23        1.06613e-22
1843.74        1.00242e-22        9.35589e-23        1.06926e-22
1847.25        1.00537e-22        9.38336e-23        1.07240e-22
1850.77        1.00832e-22        9.41091e-23        1.07555e-22
1854.29        1.01128e-22        9.43853e-23        1.07870e-22
1857.81        1.01425e-22        9.46624e-23        1.08187e-22
1861.35        1.01723e-22        9.49403e-23        1.08505e-22
1864.89        1.02021e-22        9.52190e-23        1.08823e-22
1868.44        1.02321e-22        9.54985e-23        1.09143e-22
1871.99        1.02621e-22        9.57788e-23        1.09463e-22
1875.55        1.02922e-22        9.60599e-23        1.09785e-22
1879.12        1.03224e-22        9.63419e-23        1.10107e-22
1882.70        1.03527e-22        9.66246e-23        1.10430e-22
1886.28        1.03831e-22        9.69082e-23        1.10754e-22
1889.87        1.04136e-22        9.71926e-23        1.11079e-22
1893.46        1.04442e-22        9.74778e-23        1.11405e-22
1897.07        1.04748e-22        9.77639e-23        1.11732e-22
1900.67        1.05056e-22        9.80508e-23        1.12060e-22
1904.29        1.05364e-22        9.83386e-23        1.12389e-22
1907.91        1.05673e-22        9.86271e-23        1.12719e-22
1911.54        1.05983e-22        9.89166e-23        1.13050e-22
1915.18        1.06294e-22        9.92068e-23        1.13382e-22
1918.82        1.06606e-22        9.94980e-23        1.13715e-22
1922.47        1.06919e-22        9.97900e-23        1.14048e-22
1926.13        1.07233e-22        1.00083e-22        1.14383e-22
1929.80        1.07548e-22        1.00377e-22        1.14719e-22
1933.47        1.07863e-22        1.00671e-22        1.15056e-22
1937.15        1.08180e-22        1.00967e-22        1.15393e-22
1940.83        1.08497e-22        1.01263e-22        1.15732e-22
1944.52        1.08816e-22        1.01560e-22        1.16072e-22
1948.22        1.09135e-22        1.01858e-22        1.16412e-22
1951.93        1.09456e-22        1.02157e-22        1.16754e-22
1955.64        1.09777e-22        1.02457e-22        1.17097e-22
1959.36        1.10099e-22        1.02758e-22        1.17441e-22
1963.09        1.10422e-22        1.03059e-22        1.17786e-22
1966.83        1.10747e-22        1.03362e-22        1.18131e-22
1970.57        1.11072e-22        1.03665e-22        1.18478e-22
1974.32        1.11398e-22        1.03970e-22        1.18826e-22
1978.07        1.11725e-22        1.04275e-22        1.19175e-22
1981.84        1.12053e-22        1.04581e-22        1.19525e-22
1985.61        1.12382e-22        1.04888e-22        1.19876e-22
1989.39        1.12712e-22        1.05196e-22        1.20228e-22
1993.17        1.13043e-22        1.05505e-22        1.20581e-22
1996.96        1.13375e-22        1.05815e-22        1.20935e-22
2000.76        1.13708e-22        1.06125e-22        1.21291e-22
2004.57        1.14042e-22        1.06437e-22        1.21647e-22
2008.38        1.14377e-22        1.06750e-22        1.22004e-22
2012.20        1.14713e-22        1.07063e-22        1.22363e-22
2016.03        1.15050e-22        1.07378e-22        1.22722e-22
2019.87        1.15388e-22        1.07693e-22        1.23083e-22
2023.71        1.15727e-22        1.08010e-22        1.23445e-22
2027.56        1.16067e-22        1.08327e-22        1.23807e-22
2031.42        1.16408e-22        1.08646e-22        1.24171e-22
2035.28        1.16751e-22        1.08965e-22        1.24536e-22
2039.15        1.17094e-22        1.09285e-22        1.24902e-22
2043.03        1.17438e-22        1.09606e-22        1.25270e-22
2046.92        1.17783e-22        1.09928e-22        1.25638e-22
2050.81        1.18129e-22        1.10252e-22        1.26007e-22
2054.72        1.18477e-22        1.10576e-22        1.26378e-22
2058.63        1.18825e-22        1.10901e-22        1.26749e-22
2062.54        1.19174e-22        1.11227e-22        1.27122e-22
2066.47        1.19525e-22        1.11554e-22        1.27496e-22
2070.40        1.19876e-22        1.11882e-22        1.27871e-22
2074.34        1.20229e-22        1.12211e-22        1.28247e-22
2078.28        1.20582e-22        1.12541e-22        1.28624e-22
2082.24        1.20937e-22        1.12872e-22        1.29002e-22
2086.20        1.21293e-22        1.13204e-22        1.29382e-22
2090.17        1.21650e-22        1.13537e-22        1.29762e-22
2094.14        1.22007e-22        1.13871e-22        1.30144e-22
2098.13        1.22366e-22        1.14205e-22        1.30527e-22
2102.12        1.22726e-22        1.14541e-22        1.30911e-22
2106.12        1.23087e-22        1.14878e-22        1.31296e-22
2110.13        1.23449e-22        1.15216e-22        1.31683e-22
2114.14        1.23813e-22        1.15555e-22        1.32070e-22
2118.16        1.24177e-22        1.15895e-22        1.32459e-22
2122.19        1.24542e-22        1.16236e-22        1.32848e-22
2126.23        1.24909e-22        1.16578e-22        1.33239e-22
2130.28        1.25276e-22        1.16921e-22        1.33631e-22
2134.33        1.25645e-22        1.17265e-22        1.34025e-22
2138.39        1.26015e-22        1.17610e-22        1.34419e-22
2142.46        1.26386e-22        1.17956e-22        1.34815e-22
2146.53        1.26757e-22        1.18303e-22        1.35212e-22
2150.62        1.27130e-22        1.18651e-22        1.35610e-22
2154.71        1.27505e-22        1.19001e-22        1.36009e-22
2158.81        1.27880e-22        1.19351e-22        1.36409e-22
2162.91        1.28256e-22        1.19702e-22        1.36811e-22
2167.03        1.28634e-22        1.20054e-22        1.37213e-22
2171.15        1.29012e-22        1.20408e-22        1.37617e-22
2175.28        1.29392e-22        1.20762e-22        1.38022e-22
2179.42        1.29773e-22        1.21117e-22        1.38428e-22
2183.57        1.30155e-22        1.21474e-22        1.38836e-22
2187.72        1.30538e-22        1.21831e-22        1.39245e-22
2191.88        1.30922e-22        1.22190e-22        1.39655e-22
2196.05        1.31308e-22        1.22550e-22        1.40066e-22
2200.23        1.31694e-22        1.22910e-22        1.40478e-22
2204.42        1.32082e-22        1.23272e-22        1.40892e-22
2208.61        1.32470e-22        1.23635e-22        1.41306e-22
2212.81        1.32860e-22        1.23999e-22        1.41722e-22
2217.02        1.33251e-22        1.24364e-22        1.42139e-22
2221.24        1.33644e-22        1.24730e-22        1.42558e-22
2225.47        1.34037e-22        1.25097e-22        1.42977e-22
2229.70        1.34432e-22        1.25465e-22        1.43398e-22
2233.94        1.34827e-22        1.25834e-22        1.43820e-22
2238.19        1.35224e-22        1.26204e-22        1.44244e-22
2242.45        1.35622e-22        1.26576e-22        1.44668e-22
2246.72        1.36021e-22        1.26948e-22        1.45094e-22
2250.99        1.36422e-22        1.27322e-22        1.45521e-22
2255.28        1.36823e-22        1.27697e-22        1.45950e-22
2259.57        1.37226e-22        1.28072e-22        1.46379e-22
2263.86        1.37630e-22        1.28449e-22        1.46810e-22
2268.17        1.38035e-22        1.28827e-22        1.47242e-22
2272.49        1.38441e-22        1.29206e-22        1.47676e-22
2276.81        1.38848e-22        1.29586e-22        1.48110e-22
2281.14        1.39257e-22        1.29968e-22        1.48546e-22
2285.48        1.39667e-22        1.30350e-22        1.48983e-22
2289.83        1.40078e-22        1.30734e-22        1.49422e-22
2294.19        1.40490e-22        1.31118e-22        1.49861e-22
2298.55        1.40903e-22        1.31504e-22        1.50302e-22
2302.92        1.41318e-22        1.31891e-22        1.50744e-22
2307.31        1.41733e-22        1.32279e-22        1.51188e-22
2311.70        1.42150e-22        1.32668e-22        1.51633e-22
2316.09        1.42568e-22        1.33058e-22        1.52079e-22
2320.50        1.42988e-22        1.33449e-22        1.52526e-22
2324.91        1.43408e-22        1.33842e-22        1.52975e-22
2329.34        1.43830e-22        1.34235e-22        1.53425e-22
2333.77        1.44253e-22        1.34630e-22        1.53876e-22
2338.21        1.44677e-22        1.35026e-22        1.54329e-22
2342.66        1.45103e-22        1.35423e-22        1.54782e-22
2347.11        1.45529e-22        1.35821e-22        1.55238e-22
2351.58        1.45957e-22        1.36220e-22        1.55694e-22
2356.05        1.46386e-22        1.36621e-22        1.56152e-22
2360.54        1.46817e-22        1.37022e-22        1.56611e-22
2365.03        1.47248e-22        1.37425e-22        1.57071e-22
2369.53        1.47681e-22        1.37829e-22        1.57533e-22
2374.03        1.48115e-22        1.38234e-22        1.57996e-22
2378.55        1.48550e-22        1.38640e-22        1.58460e-22
2383.08        1.48987e-22        1.39047e-22        1.58926e-22
2387.61        1.49424e-22        1.39456e-22        1.59393e-22
2392.15        1.49863e-22        1.39866e-22        1.59861e-22
2396.70        1.50304e-22        1.40276e-22        1.60331e-22
2401.26        1.50745e-22        1.40688e-22        1.60802e-22
2405.83        1.51188e-22        1.41101e-22        1.61274e-22
2410.41        1.51632e-22        1.41516e-22        1.61748e-22
2415.00        1.52077e-22        1.41931e-22        1.62223e-22
2419.59        1.52524e-22        1.42348e-22        1.62699e-22
2424.19        1.52971e-22        1.42766e-22        1.63177e-22
2428.81        1.53420e-22        1.43185e-22        1.63656e-22
2433.43        1.53871e-22        1.43605e-22        1.64136e-22
2438.06        1.54322e-22        1.44026e-22        1.64618e-22
2442.69        1.54775e-22        1.44449e-22        1.65101e-22
2447.34        1.55229e-22        1.44872e-22        1.65585e-22
2452.00        1.55684e-22        1.45297e-22        1.66071e-22
2456.66        1.56141e-22        1.45723e-22        1.66558e-22
2461.34        1.56599e-22        1.46151e-22        1.67047e-22
2466.02        1.57058e-22        1.46579e-22        1.67537e-22
2470.71        1.57518e-22        1.47009e-22        1.68028e-22
2475.41        1.57980e-22        1.47440e-22        1.68520e-22
2480.12        1.58443e-22        1.47872e-22        1.69014e-22
2484.84        1.58907e-22        1.48305e-22        1.69510e-22
2489.57        1.59373e-22        1.48739e-22        1.70006e-22
2494.30        1.59840e-22        1.49175e-22        1.70504e-22
2499.05        1.60308e-22        1.49612e-22        1.71004e-22
2503.80        1.60777e-22        1.50050e-22        1.71505e-22
2508.57        1.61248e-22        1.50489e-22        1.72007e-22
2513.34        1.61720e-22        1.50930e-22        1.72510e-22
2518.12        1.62193e-22        1.51371e-22        1.73015e-22
2522.91        1.62668e-22        1.51814e-22        1.73522e-22
2527.71        1.63144e-22        1.52258e-22        1.74030e-22
2532.52        1.63621e-22        1.52704e-22        1.74539e-22
2537.34        1.64100e-22        1.53150e-22        1.75049e-22
2542.17        1.64580e-22        1.53598e-22        1.75561e-22
2547.00        1.65061e-22        1.54047e-22        1.76075e-22
2551.85        1.65543e-22        1.54498e-22        1.76589e-22
2556.70        1.66027e-22        1.54949e-22        1.77106e-22
2561.57        1.66513e-22        1.55402e-22        1.77623e-22
2566.44        1.66999e-22        1.55856e-22        1.78142e-22
2571.32        1.67487e-22        1.56311e-22        1.78663e-22
2576.21        1.67976e-22        1.56768e-22        1.79185e-22
2581.12        1.68467e-22        1.57225e-22        1.79708e-22
2586.03        1.68959e-22        1.57685e-22        1.80233e-22
2590.95        1.69452e-22        1.58145e-22        1.80759e-22
2595.88        1.69947e-22        1.58607e-22        1.81287e-22
2600.81        1.70443e-22        1.59069e-22        1.81816e-22
2605.76        1.70940e-22        1.59534e-22        1.82347e-22
2610.72        1.71439e-22        1.59999e-22        1.82879e-22
2615.69        1.71939e-22        1.60466e-22        1.83413e-22
2620.66        1.72441e-22        1.60934e-22        1.83948e-22
2625.65        1.72944e-22        1.61403e-22        1.84485e-22
2630.64        1.73448e-22        1.61874e-22        1.85023e-22
2635.65        1.73954e-22        1.62346e-22        1.85562e-22
2640.66        1.74461e-22        1.62819e-22        1.86104e-22
2645.69        1.74970e-22        1.63294e-22        1.86646e-22
2650.72        1.75480e-22        1.63770e-22        1.87190e-22
2655.76        1.75991e-22        1.64247e-22        1.87736e-22
2660.82        1.76504e-22        1.64726e-22        1.88283e-22
2665.88        1.77019e-22        1.65205e-22        1.88832e-22
2670.95        1.77534e-22        1.65687e-22        1.89382e-22
2676.03        1.78051e-22        1.66169e-22        1.89934e-22
2681.12        1.78570e-22        1.66653e-22        1.90487e-22
2686.22        1.79090e-22        1.67138e-22        1.91042e-22
2691.33        1.79612e-22        1.67625e-22        1.91598e-22
2696.46        1.80135e-22        1.68113e-22        1.92156e-22
2701.59        1.80659e-22        1.68602e-22        1.92716e-22
2706.72        1.81185e-22        1.69093e-22        1.93277e-22
2711.87        1.81712e-22        1.69585e-22        1.93839e-22
2717.03        1.82241e-22        1.70079e-22        1.94403e-22
2722.20        1.82771e-22        1.70574e-22        1.94969e-22
2727.38        1.83303e-22        1.71070e-22        1.95537e-22
2732.57        1.83836e-22        1.71567e-22        1.96105e-22
2737.77        1.84371e-22        1.72066e-22        1.96676e-22
2742.98        1.84907e-22        1.72567e-22        1.97248e-22
2748.20        1.85445e-22        1.73069e-22        1.97822e-22
2753.43        1.85985e-22        1.73572e-22        1.98397e-22
2758.66        1.86525e-22        1.74076e-22        1.98974e-22
2763.91        1.87068e-22        1.74583e-22        1.99553e-22
2769.17        1.87611e-22        1.75090e-22        2.00133e-22
2774.44        1.88157e-22        1.75599e-22        2.00715e-22
2779.72        1.88704e-22        1.76109e-22        2.01298e-22
2785.01        1.89252e-22        1.76621e-22        2.01883e-22
2790.30        1.89802e-22        1.77134e-22        2.02470e-22
2795.61        1.90354e-22        1.77649e-22        2.03059e-22
2800.93        1.90907e-22        1.78165e-22        2.03649e-22
2806.26        1.91462e-22        1.78683e-22        2.04241e-22
2811.60        1.92018e-22        1.79202e-22        2.04834e-22
2816.95        1.92576e-22        1.79722e-22        2.05429e-22
2822.31        1.93135e-22        1.80244e-22        2.06026e-22
2827.68        1.93696e-22        1.80767e-22        2.06624e-22
2833.06        1.94258e-22        1.81292e-22        2.07224e-22
2838.45        1.94823e-22        1.81819e-22        2.07826e-22
2843.85        1.95388e-22        1.82347e-22        2.08430e-22
2849.26        1.95956e-22        1.82876e-22        2.09035e-22
2854.68        1.96525e-22        1.83407e-22        2.09642e-22
2860.11        1.97095e-22        1.83939e-22        2.10251e-22
2865.55        1.97667e-22        1.84473e-22        2.10861e-22
2871.00        1.98241e-22        1.85009e-22        2.11474e-22
2876.46        1.98817e-22        1.85546e-22        2.12087e-22
2881.94        1.99394e-22        1.86084e-22        2.12703e-22
2887.42        1.99972e-22        1.86624e-22        2.13321e-22
2892.91        2.00553e-22        1.87166e-22        2.13940e-22
2898.42        2.01135e-22        1.87709e-22        2.14561e-22
2903.93        2.01718e-22        1.88253e-22        2.15183e-22
2909.46        2.02304e-22        1.88800e-22        2.15808e-22
2914.99        2.02891e-22        1.89347e-22        2.16434e-22
2920.54        2.03479e-22        1.89897e-22        2.17062e-22
2926.09        2.04070e-22        1.90447e-22        2.17692e-22
2931.66        2.04662e-22        1.91000e-22        2.18324e-22
2937.24        2.05256e-22        1.91554e-22        2.18957e-22
2942.83        2.05851e-22        1.92110e-22        2.19593e-22
2948.42        2.06448e-22        1.92667e-22        2.20230e-22
2954.03        2.07047e-22        1.93226e-22        2.20869e-22
2959.65        2.07648e-22        1.93786e-22        2.21509e-22
2965.28        2.08250e-22        1.94348e-22        2.22152e-22
2970.93        2.08854e-22        1.94912e-22        2.22797e-22
2976.58        2.09460e-22        1.95477e-22        2.23443e-22
2982.24        2.10067e-22        1.96044e-22        2.24091e-22
2987.92        2.10677e-22        1.96612e-22        2.24741e-22
2993.60        2.11288e-22        1.97183e-22        2.25393e-22
2999.29        2.11901e-22        1.97754e-22        2.26047e-22
3005.00        2.12516e-22        1.98329e-22        2.26704e-22
3010.72        2.13134e-22        1.98905e-22        2.27363e-22
3016.45        2.13754e-22        1.99484e-22        2.28024e-22
3022.18        2.14375e-22        2.00063e-22        2.28687e-22
3027.93        2.14998e-22        2.00645e-22        2.29351e-22
3033.70        2.15623e-22        2.01228e-22        2.30018e-22
3039.47        2.16250e-22        2.01813e-22        2.30687e-22
3045.25        2.16878e-22        2.02399e-22        2.31357e-22
3051.04        2.17509e-22        2.02988e-22        2.32030e-22
3056.85        2.18141e-22        2.03577e-22        2.32704e-22
3062.66        2.18775e-22        2.04169e-22        2.33381e-22
3068.49        2.19411e-22        2.04762e-22        2.34059e-22
3074.33        2.20048e-22        2.05357e-22        2.34739e-22
3080.18        2.20688e-22        2.05954e-22        2.35422e-22
3086.04        2.21329e-22        2.06553e-22        2.36106e-22
3091.91        2.21973e-22        2.07153e-22        2.36792e-22
3097.79        2.22618e-22        2.07755e-22        2.37480e-22
3103.68        2.23265e-22        2.08359e-22        2.38171e-22
3109.59        2.23914e-22        2.08964e-22        2.38863e-22
3115.50        2.24564e-22        2.09571e-22        2.39557e-22
3121.43        2.25217e-22        2.10180e-22        2.40253e-22
3127.37        2.25871e-22        2.10791e-22        2.40952e-22
3133.32        2.26528e-22        2.11404e-22        2.41652e-22
3139.28        2.27186e-22        2.12018e-22        2.42354e-22
3145.25        2.27846e-22        2.12634e-22        2.43059e-22
3151.24        2.28508e-22        2.13252e-22        2.43765e-22
3157.23        2.29172e-22        2.13871e-22        2.44473e-22
3163.24        2.29838e-22        2.14493e-22        2.45184e-22
3169.26        2.30506e-22        2.15116e-22        2.45896e-22
3175.29        2.31176e-22        2.15741e-22        2.46611e-22
3181.33        2.31848e-22        2.16368e-22        2.47328e-22
3187.38        2.32521e-22        2.16996e-22        2.48046e-22
3193.45        2.33197e-22        2.17627e-22        2.48767e-22
3199.52        2.33874e-22        2.18259e-22        2.49490e-22
3205.61        2.34554e-22        2.18893e-22        2.50215e-22
3211.71        2.35235e-22        2.19529e-22        2.50942e-22
3217.82        2.35919e-22        2.20167e-22        2.51671e-22
3223.94        2.36604e-22        2.20806e-22        2.52402e-22
3230.07        2.37292e-22        2.21448e-22        2.53135e-22
3236.22        2.37981e-22        2.22091e-22        2.53871e-22
3242.37        2.38672e-22        2.22736e-22        2.54608e-22
3248.54        2.39366e-22        2.23383e-22        2.55348e-22
3254.72        2.40061e-22        2.24032e-22        2.56090e-22
3260.92        2.40758e-22        2.24683e-22        2.56834e-22
3267.12        2.41458e-22        2.25335e-22        2.57580e-22
3273.34        2.42159e-22        2.25990e-22        2.58328e-22
3279.56        2.42862e-22        2.26646e-22        2.59079e-22
3285.80        2.43568e-22        2.27304e-22        2.59831e-22
3292.05        2.44275e-22        2.27964e-22        2.60586e-22
3298.32        2.44985e-22        2.28626e-22        2.61343e-22
3304.59        2.45696e-22        2.29290e-22        2.62102e-22
3310.88        2.46410e-22        2.29956e-22        2.62863e-22
3317.18        2.47125e-22        2.30624e-22        2.63627e-22
3323.49        2.47843e-22        2.31293e-22        2.64392e-22
3329.81        2.48562e-22        2.31965e-22        2.65160e-22
3336.15        2.49284e-22        2.32638e-22        2.65930e-22
3342.49        2.50008e-22        2.33314e-22        2.66702e-22
3348.85        2.50734e-22        2.33991e-22        2.67477e-22
3355.22        2.51462e-22        2.34670e-22        2.68253e-22
3361.61        2.52192e-22        2.35352e-22        2.69032e-22
3368.00        2.52924e-22        2.36035e-22        2.69813e-22
3374.41        2.53658e-22        2.36720e-22        2.70597e-22
3380.83        2.54395e-22        2.37407e-22        2.71382e-22
3387.26        2.55133e-22        2.38096e-22        2.72170e-22
3393.71        2.55874e-22        2.38787e-22        2.72960e-22
3400.16        2.56617e-22        2.39480e-22        2.73753e-22
3406.63        2.57361e-22        2.40175e-22        2.74547e-22
3413.11        2.58108e-22        2.40872e-22        2.75344e-22
3419.61        2.58857e-22        2.41571e-22        2.76144e-22
3426.11        2.59609e-22        2.42272e-22        2.76945e-22
3432.63        2.60362e-22        2.42975e-22        2.77749e-22
3439.16        2.61118e-22        2.43680e-22        2.78555e-22
3445.70        2.61875e-22        2.44387e-22        2.79363e-22
3452.26        2.62635e-22        2.45096e-22        2.80174e-22
3458.83        2.63397e-22        2.45807e-22        2.80987e-22
3465.41        2.64161e-22        2.46520e-22        2.81802e-22
3472.00        2.64928e-22        2.47236e-22        2.82620e-22
3478.61        2.65696e-22        2.47953e-22        2.83440e-22
3485.22        2.66467e-22        2.48672e-22        2.84262e-22
3491.86        2.67240e-22        2.49393e-22        2.85087e-22
3498.50        2.68015e-22        2.50116e-22        2.85914e-22
3505.15        2.68792e-22        2.50842e-22        2.86743e-22
3511.82        2.69572e-22        2.51569e-22        2.87575e-22
3518.50        2.70354e-22        2.52299e-22        2.88409e-22
3525.20        2.71138e-22        2.53030e-22        2.89245e-22
3531.91        2.71924e-22        2.53764e-22        2.90084e-22
3538.62        2.72712e-22        2.54500e-22        2.90925e-22
3545.36        2.73503e-22        2.55237e-22        2.91769e-22
3552.10        2.74296e-22        2.55977e-22        2.92615e-22
3558.86        2.75091e-22        2.56719e-22        2.93463e-22
3565.63        2.75889e-22        2.57463e-22        2.94314e-22
3572.41        2.76688e-22        2.58209e-22        2.95167e-22
3579.21        2.77490e-22        2.58958e-22        2.96023e-22
3586.02        2.78294e-22        2.59708e-22        2.96881e-22
3592.84        2.79101e-22        2.60461e-22        2.97741e-22
3599.68        2.79910e-22        2.61215e-22        2.98604e-22
3606.53        2.80721e-22        2.61972e-22        2.99469e-22
3613.39        2.81534e-22        2.62731e-22        3.00337e-22
3620.26        2.82350e-22        2.63492e-22        3.01207e-22
3627.15        2.83168e-22        2.64255e-22        3.02080e-22
3634.05        2.83988e-22        2.65021e-22        3.02955e-22
3640.96        2.84810e-22        2.65788e-22        3.03833e-22
3647.89        2.85635e-22        2.66558e-22        3.04713e-22
3654.83        2.86462e-22        2.67330e-22        3.05595e-22
3661.79        2.87292e-22        2.68104e-22        3.06480e-22
3668.75        2.88124e-22        2.68880e-22        3.07368e-22
3675.73        2.88958e-22        2.69658e-22        3.08258e-22
3682.72        2.89795e-22        2.70439e-22        3.09150e-22
3689.73        2.90633e-22        2.71222e-22        3.10045e-22
3696.75        2.91475e-22        2.72007e-22        3.10943e-22
3703.78        2.92318e-22        2.72794e-22        3.11843e-22
3710.83        2.93164e-22        2.73583e-22        3.12745e-22
3717.89        2.94013e-22        2.74375e-22        3.13650e-22
3724.96        2.94863e-22        2.75169e-22        3.14558e-22
3732.05        2.95716e-22        2.75965e-22        3.15468e-22
3739.15        2.96572e-22        2.76763e-22        3.16381e-22
3746.26        2.97430e-22        2.77563e-22        3.17296e-22
3753.39        2.98290e-22        2.78366e-22        3.18214e-22
3760.53        2.99153e-22        2.79171e-22        3.19134e-22
3767.69        3.00018e-22        2.79978e-22        3.20057e-22
3774.86        3.00885e-22        2.80787e-22        3.20983e-22
3782.04        3.01755e-22        2.81599e-22        3.21911e-22
3789.23        3.02627e-22        2.82413e-22        3.22842e-22
3796.44        3.03502e-22        2.83229e-22        3.23775e-22
3803.66        3.04379e-22        2.84048e-22        3.24711e-22
3810.90        3.05259e-22        2.84869e-22        3.25649e-22
3818.15        3.06141e-22        2.85692e-22        3.26590e-22
3825.41        3.07025e-22        2.86517e-22        3.27534e-22
3832.69        3.07912e-22        2.87344e-22        3.28480e-22
3839.98        3.08802e-22        2.88174e-22        3.29429e-22
3847.29        3.09694e-22        2.89007e-22        3.30381e-22
3854.61        3.10588e-22        2.89841e-22        3.31335e-22
3861.94        3.11485e-22        2.90678e-22        3.32292e-22
3869.29        3.12384e-22        2.91517e-22        3.33251e-22
3876.65        3.13286e-22        2.92358e-22        3.34213e-22
3884.03        3.14190e-22        2.93202e-22        3.35178e-22
3891.42        3.15097e-22        2.94048e-22        3.36146e-22
3898.82        3.16006e-22        2.94897e-22        3.37116e-22
3906.24        3.16918e-22        2.95747e-22        3.38088e-22
3913.67        3.17832e-22        2.96600e-22        3.39064e-22
3921.11        3.18749e-22        2.97456e-22        3.40042e-22
3928.57        3.19668e-22        2.98314e-22        3.41023e-22
3936.05        3.20590e-22        2.99174e-22        3.42006e-22
3943.54        3.21514e-22        3.00036e-22        3.42992e-22
3951.04        3.22441e-22        3.00901e-22        3.43981e-22
3958.56        3.23370e-22        3.01768e-22        3.44973e-22
3966.09        3.24302e-22        3.02638e-22        3.45967e-22
3973.63        3.25237e-22        3.03510e-22        3.46964e-22
3981.19        3.26174e-22        3.04384e-22        3.47964e-22
3988.77        3.27114e-22        3.05261e-22        3.48966e-22
3996.36        3.28056e-22        3.06140e-22        3.49972e-22
4003.96        3.29001e-22        3.07022e-22        3.50981e-22
4011.58        3.29951e-22        3.07908e-22        3.51994e-22
4019.21        3.30903e-22        3.08796e-22        3.53009e-22
4026.86        3.31857e-22        3.09687e-22        3.54028e-22
4034.52        3.32815e-22        3.10580e-22        3.55049e-22
4042.19        3.33774e-22        3.11475e-22        3.56073e-22
4049.88        3.34737e-22        3.12373e-22        3.57100e-22
4057.59        3.35702e-22        3.13273e-22        3.58130e-22
4065.31        3.36669e-22        3.14176e-22        3.59162e-22
4073.04        3.37640e-22        3.15082e-22        3.60198e-22
4080.79        3.38613e-22        3.15989e-22        3.61236e-22
4088.55        3.39588e-22        3.16900e-22        3.62277e-22
4096.33        3.40567e-22        3.17812e-22        3.63321e-22
4104.13        3.41548e-22        3.18728e-22        3.64368e-22
4111.93        3.42531e-22        3.19645e-22        3.65417e-22
4119.76        3.43518e-22        3.20566e-22        3.66470e-22
4127.60        3.44507e-22        3.21488e-22        3.67525e-22
4135.45        3.45498e-22        3.22414e-22        3.68583e-22
4143.32        3.46493e-22        3.23341e-22        3.69644e-22
4151.20        3.47490e-22        3.24272e-22        3.70708e-22
4159.10        3.48490e-22        3.25205e-22        3.71775e-22
4167.01        3.49493e-22        3.26140e-22        3.72845e-22
4174.94        3.50498e-22        3.27078e-22        3.73918e-22
4182.88        3.51506e-22        3.28019e-22        3.74994e-22
4190.84        3.52517e-22        3.28962e-22        3.76072e-22
4198.81        3.53531e-22        3.29908e-22        3.77154e-22
4206.80        3.54547e-22        3.30856e-22        3.78238e-22
4214.80        3.55567e-22        3.31807e-22        3.79326e-22
4222.82        3.56589e-22        3.32761e-22        3.80417e-22
4230.85        3.57613e-22        3.33717e-22        3.81510e-22
4238.90        3.58641e-22        3.34675e-22        3.82607e-22
4246.97        3.59672e-22        3.35637e-22        3.83706e-22
4255.05        3.60705e-22        3.36601e-22        3.84809e-22
4263.14        3.61741e-22        3.37568e-22        3.85914e-22
4271.25        3.62780e-22        3.38537e-22        3.87023e-22
4279.38        3.63822e-22        3.39509e-22        3.88135e-22
4287.52        3.64867e-22        3.40484e-22        3.89249e-22
4295.68        3.65914e-22        3.41461e-22        3.90367e-22
4303.85        3.66965e-22        3.42441e-22        3.91488e-22
4312.04        3.68018e-22        3.43424e-22        3.92612e-22
4320.24        3.69074e-22        3.44409e-22        3.93739e-22
4328.46        3.70133e-22        3.45397e-22        3.94869e-22
4336.70        3.71195e-22        3.46388e-22        3.96002e-22
4344.95        3.72260e-22        3.47382e-22        3.97139e-22
4353.21        3.73328e-22        3.48378e-22        3.98278e-22
4361.50        3.74399e-22        3.49377e-22        3.99421e-22
4369.79        3.75473e-22        3.50379e-22        4.00567e-22
4378.11        3.76549e-22        3.51383e-22        4.01716e-22
4386.44        3.77629e-22        3.52390e-22        4.02868e-22
4394.78        3.78712e-22        3.53401e-22        4.04023e-22
4403.14        3.79797e-22        3.54413e-22        4.05181e-22
4411.52        3.80886e-22        3.55429e-22        4.06343e-22
4419.91        3.81978e-22        3.56447e-22        4.07508e-22
4428.32        3.83072e-22        3.57469e-22        4.08676e-22
4436.75        3.84170e-22        3.58493e-22        4.09847e-22
4445.19        3.85270e-22        3.59520e-22        4.11021e-22
4453.65        3.86374e-22        3.60549e-22        4.12199e-22
4462.12        3.87481e-22        3.61582e-22        4.13380e-22
4470.61        3.88591e-22        3.62617e-22        4.14564e-22
4479.11        3.89704e-22        3.63655e-22        4.15752e-22
4487.63        3.90819e-22        3.64696e-22        4.16943e-22
4496.17        3.91938e-22        3.65740e-22        4.18137e-22
4504.73        3.93061e-22        3.66787e-22        4.19334e-22
4513.30        3.94186e-22        3.67837e-22        4.20535e-22
4521.88        3.95314e-22        3.68890e-22        4.21739e-22
4530.49        3.96445e-22        3.69945e-22        4.22946e-22
4539.11        3.97580e-22        3.71004e-22        4.24157e-22
4547.74        3.98718e-22        3.72065e-22        4.25370e-22
4556.39        3.99859e-22        3.73129e-22        4.26588e-22
4565.06        4.01003e-22        3.74197e-22        4.27809e-22
4573.75        4.02150e-22        3.75267e-22        4.29033e-22
4582.45        4.03300e-22        3.76340e-22        4.30260e-22
4591.17        4.04454e-22        3.77416e-22        4.31491e-22
4599.90        4.05610e-22        3.78495e-22        4.32725e-22
4608.65        4.06770e-22        3.79577e-22        4.33963e-22
4617.42        4.07933e-22        3.80662e-22        4.35204e-22
4626.21        4.09100e-22        3.81750e-22        4.36449e-22
4635.01        4.10269e-22        3.82842e-22        4.37697e-22
4643.83        4.11442e-22        3.83936e-22        4.38948e-22
4652.66        4.12618e-22        3.85033e-22        4.40203e-22
4661.51        4.13797e-22        3.86133e-22        4.41462e-22
4670.38        4.14980e-22        3.87236e-22        4.42724e-22
4679.27        4.16166e-22        3.88343e-22        4.43989e-22
4688.17        4.17355e-22        3.89452e-22        4.45258e-22
4697.09        4.18548e-22        3.90565e-22        4.46531e-22
4706.02        4.19743e-22        3.91680e-22        4.47807e-22
4714.98        4.20943e-22        3.92799e-22        4.49086e-22
4723.95        4.22145e-22        3.93921e-22        4.50369e-22
4732.93        4.23351e-22        3.95046e-22        4.51656e-22
4741.94        4.24560e-22        3.96174e-22        4.52946e-22
4750.96        4.25773e-22        3.97305e-22        4.54240e-22
4760.00        4.26988e-22        3.98439e-22        4.55538e-22
4769.06        4.28208e-22        3.99577e-22        4.56839e-22
4778.13        4.29430e-22        4.00717e-22        4.58143e-22
4787.22        4.30657e-22        4.01861e-22        4.59452e-22
4796.33        4.31886e-22        4.03008e-22        4.60764e-22
4805.45        4.33119e-22        4.04158e-22        4.62080e-22
4814.59        4.34355e-22        4.05312e-22        4.63399e-22
4823.75        4.35595e-22        4.06468e-22        4.64722e-22
4832.93        4.36839e-22        4.07628e-22        4.66049e-22
4842.13        4.38085e-22        4.08791e-22        4.67379e-22
4851.34        4.39336e-22        4.09958e-22        4.68713e-22
4860.57        4.40589e-22        4.11127e-22        4.70051e-22
4869.81        4.41847e-22        4.12300e-22        4.71393e-22
4879.08        4.43107e-22        4.13477e-22        4.72738e-22
4888.36        4.44372e-22        4.14656e-22        4.74087e-22
4897.66        4.45640e-22        4.15839e-22        4.75440e-22
4906.98        4.46911e-22        4.17025e-22        4.76797e-22
4916.32        4.48186e-22        4.18214e-22        4.78158e-22
4925.67        4.49464e-22        4.19407e-22        4.79522e-22
4935.04        4.50747e-22        4.20603e-22        4.80890e-22
4944.43        4.52032e-22        4.21802e-22        4.82262e-22
4953.84        4.53322e-22        4.23005e-22        4.83638e-22
4963.26        4.54615e-22        4.24211e-22        4.85018e-22
4972.70        4.55911e-22        4.25421e-22        4.86401e-22
4982.16        4.57211e-22        4.26634e-22        4.87789e-22
4991.64        4.58515e-22        4.27850e-22        4.89180e-22
5001.14        4.59822e-22        4.29070e-22        4.90575e-22
5010.65        4.61130e-22        4.30289e-22        4.91970e-22
5020.19        4.62440e-22        4.31512e-22        4.93368e-22
5029.74        4.63755e-22        4.32739e-22        4.94771e-22
5039.31        4.65073e-22        4.33969e-22        4.96178e-22
5048.89        4.66395e-22        4.35202e-22        4.97588e-22
5058.50        4.67721e-22        4.36439e-22        4.99002e-22
5068.12        4.69050e-22        4.37679e-22        5.00421e-22
5077.77        4.70383e-22        4.38923e-22        5.01843e-22
5087.43        4.71720e-22        4.40170e-22        5.03269e-22
5097.11        4.73060e-22        4.41421e-22        5.04699e-22
5106.80        4.74404e-22        4.42675e-22        5.06134e-22
5116.52        4.75752e-22        4.43933e-22        5.07572e-22
5126.25        4.77104e-22        4.45194e-22        5.09014e-22
5136.01        4.78460e-22        4.46459e-22        5.10460e-22
5145.78        4.79819e-22        4.47727e-22        5.11911e-22
5155.57        4.81182e-22        4.48999e-22        5.13365e-22
5165.37        4.82549e-22        4.50274e-22        5.14824e-22
5175.20        4.83920e-22        4.51553e-22        5.16286e-22
5185.05        4.85294e-22        4.52836e-22        5.17753e-22
5194.91        4.86672e-22        4.54122e-22        5.19223e-22
5204.80        4.88055e-22        4.55411e-22        5.20698e-22
5214.70        4.89441e-22        4.56705e-22        5.22177e-22
5224.62        4.90831e-22        4.58001e-22        5.23660e-22
5234.56        4.92224e-22        4.59302e-22        5.25147e-22
5244.52        4.93622e-22        4.60606e-22        5.26638e-22
5254.50        4.95024e-22        4.61913e-22        5.28134e-22
5264.49        4.96429e-22        4.63225e-22        5.29633e-22
5274.51        4.97838e-22        4.64540e-22        5.31137e-22
5284.54        4.99252e-22        4.65858e-22        5.32645e-22
5294.60        5.00669e-22        4.67181e-22        5.34157e-22
5304.67        5.02090e-22        4.68507e-22        5.35673e-22
5314.76        5.03515e-22        4.69836e-22        5.37194e-22
5324.87        5.04944e-22        4.71170e-22        5.38719e-22
5335.00        5.06377e-22        4.72507e-22        5.40247e-22
5345.15        5.07814e-22        4.73847e-22        5.41781e-22
5355.32        5.09255e-22        4.75192e-22        5.43318e-22
5365.51        5.10700e-22        4.76540e-22        5.44860e-22
5375.72        5.12149e-22        4.77892e-22        5.46406e-22
5385.95        5.13602e-22        4.79248e-22        5.47956e-22
5396.19        5.15059e-22        4.80607e-22        5.49511e-22
5406.46        5.16520e-22        4.81970e-22        5.51070e-22
5416.75        5.17985e-22        4.83337e-22        5.52633e-22
5427.05        5.19454e-22        4.84708e-22        5.54201e-22
5437.38        5.20927e-22        4.86082e-22        5.55772e-22
5447.72        5.22405e-22        4.87461e-22        5.57349e-22
5458.08        5.23886e-22        4.88843e-22        5.58929e-22
5468.47        5.25372e-22        4.90229e-22        5.60514e-22
5478.87        5.26861e-22        4.91619e-22        5.62104e-22
5489.30        5.28355e-22        4.93012e-22        5.63697e-22
5499.74        5.29853e-22        4.94410e-22        5.65295e-22
5510.20        5.31355e-22        4.95811e-22        5.66898e-22
5520.69        5.32861e-22        4.97216e-22        5.68505e-22
5531.19        5.34371e-22        4.98625e-22        5.70116e-22
5541.71        5.35885e-22        5.00038e-22        5.71732e-22
5552.26        5.37404e-22        5.01455e-22        5.73352e-22
5562.82        5.38927e-22        5.02876e-22        5.74977e-22
5573.40        5.40454e-22        5.04301e-22        5.76606e-22
5584.01        5.41985e-22        5.05729e-22        5.78240e-22
5594.63        5.43520e-22        5.07162e-22        5.79878e-22
5605.27        5.45060e-22        5.08598e-22        5.81521e-22
5615.94        5.46603e-22        5.10039e-22        5.83168e-22
5626.62        5.48152e-22        5.11483e-22        5.84820e-22
5637.33        5.49704e-22        5.12931e-22        5.86476e-22
5648.05        5.51260e-22        5.14384e-22        5.88137e-22
5658.80        5.52821e-22        5.15840e-22        5.89803e-22
5669.56        5.54386e-22        5.17300e-22        5.91473e-22
5680.35        5.55956e-22        5.18764e-22        5.93147e-22
5691.16        5.57530e-22        5.20233e-22        5.94826e-22
5701.98        5.59108e-22        5.21705e-22        5.96510e-22
5712.83        5.60690e-22        5.23181e-22        5.98198e-22
5723.70        5.62277e-22        5.24662e-22        5.99891e-22
5734.59        5.63868e-22        5.26146e-22        6.01589e-22
5745.50        5.65463e-22        5.27635e-22        6.03291e-22
5756.43        5.67063e-22        5.29127e-22        6.04998e-22
5767.38        5.68667e-22        5.30624e-22        6.06710e-22
5778.35        5.70275e-22        5.32125e-22        6.08426e-22
5789.35        5.71888e-22        5.33629e-22        6.10147e-22
5800.36        5.73505e-22        5.35138e-22        6.11873e-22
5811.40        5.75127e-22        5.36651e-22        6.13603e-22
5822.45        5.76753e-22        5.38168e-22        6.15338e-22
5833.53        5.78384e-22        5.39690e-22        6.17078e-22
5844.63        5.80019e-22        5.41215e-22        6.18822e-22
5855.75        5.81658e-22        5.42745e-22        6.20571e-22
5866.89        5.83302e-22        5.44278e-22        6.22325e-22
5878.05        5.84950e-22        5.45816e-22        6.24084e-22
5889.23        5.86603e-22        5.47358e-22        6.25848e-22
5900.44        5.88260e-22        5.48905e-22        6.27616e-22
5911.66        5.89922e-22        5.50455e-22        6.29389e-22
5922.91        5.91588e-22        5.52010e-22        6.31167e-22
5934.18        5.93259e-22        5.53569e-22        6.32950e-22
5945.47        5.94935e-22        5.55132e-22        6.34737e-22
5956.78        5.96614e-22        5.56699e-22        6.36530e-22
5968.11        5.98299e-22        5.58271e-22        6.38327e-22
5979.47        5.99988e-22        5.59846e-22        6.40129e-22
5990.84        6.01681e-22        5.61426e-22        6.41936e-22
6002.24        6.03380e-22        5.63011e-22        6.43748e-22
6013.66        6.05084e-22        5.64601e-22        6.45567e-22
6025.10        6.06793e-22        5.66196e-22        6.47391e-22
6036.56        6.08507e-22        5.67795e-22        6.49220e-22
6048.05        6.10226e-22        5.69398e-22        6.51053e-22
6059.56        6.11949e-22        5.71005e-22        6.52892e-22
6071.08        6.13676e-22        5.72617e-22        6.54735e-22
6082.63        6.15409e-22        5.74234e-22        6.56584e-22
6094.21        6.17146e-22        5.75854e-22        6.58438e-22
6105.80        6.18888e-22        5.77479e-22        6.60296e-22
6117.42        6.20634e-22        5.79109e-22        6.62160e-22
6129.06        6.22386e-22        5.80743e-22        6.64029e-22
6140.72        6.24142e-22        5.82381e-22        6.65903e-22
6152.40        6.25903e-22        5.84024e-22        6.67782e-22
6164.10        6.27669e-22        5.85671e-22        6.69666e-22
6175.83        6.29439e-22        5.87323e-22        6.71555e-22
6187.58        6.31214e-22        5.88979e-22        6.73449e-22
6199.35        6.32995e-22        5.90640e-22        6.75349e-22
6211.15        6.34780e-22        5.92306e-22        6.77254e-22
6222.96        6.36569e-22        5.93975e-22        6.79164e-22
6234.80        6.38364e-22        5.95650e-22        6.81079e-22
6246.67        6.40164e-22        5.97329e-22        6.82999e-22
6258.55        6.41969e-22        5.99013e-22        6.84925e-22
6270.46        6.43778e-22        6.00701e-22        6.86856e-22
6282.39        6.45593e-22        6.02394e-22        6.88792e-22
6294.34        6.47412e-22        6.04091e-22        6.90734e-22
6306.31        6.49237e-22        6.05793e-22        6.92680e-22
6318.31        6.51066e-22        6.07500e-22        6.94633e-22
6330.33        6.52901e-22        6.09212e-22        6.96590e-22
6342.38        6.54741e-22        6.10928e-22        6.98553e-22
6354.44        6.56585e-22        6.12649e-22        7.00522e-22
6366.53        6.58435e-22        6.14375e-22        7.02496e-22
6378.64        6.60290e-22        6.16105e-22        7.04475e-22
6390.78        6.62150e-22        6.17841e-22        7.06460e-22
6402.94        6.64015e-22        6.19581e-22        7.08450e-22
6415.12        6.65886e-22        6.21326e-22        7.10446e-22
6427.32        6.67761e-22        6.23075e-22        7.12447e-22
6439.55        6.69642e-22        6.24830e-22        7.14454e-22
6451.80        6.71528e-22        6.26589e-22        7.16466e-22
6464.08        6.73419e-22        6.28353e-22        7.18484e-22
6476.38        6.75315e-22        6.30123e-22        7.20508e-22
6488.70        6.77217e-22        6.31897e-22        7.22537e-22
6501.04        6.79124e-22        6.33676e-22        7.24572e-22
6513.41        6.81036e-22        6.35460e-22        7.26612e-22
6525.80        6.82953e-22        6.37249e-22        7.28658e-22
6538.22        6.84876e-22        6.39043e-22        7.30710e-22
6550.66        6.86805e-22        6.40841e-22        7.32768e-22
6563.12        6.88738e-22        6.42645e-22        7.34831e-22
6575.61        6.90677e-22        6.44454e-22        7.36900e-22
6588.12        6.92622e-22        6.46268e-22        7.38975e-22
6600.65        6.94572e-22        6.48088e-22        7.41056e-22
6613.21        6.96527e-22        6.49912e-22        7.43142e-22
6625.79        6.98488e-22        6.51741e-22        7.45235e-22
6638.39        7.00454e-22        6.53576e-22        7.47333e-22
6651.02        7.02426e-22        6.55415e-22        7.49437e-22
6663.68        7.04404e-22        6.57260e-22        7.51547e-22
6676.36        7.06386e-22        6.59110e-22        7.53663e-22
6689.06        7.08375e-22        6.60965e-22        7.55785e-22
6701.78        7.10369e-22        6.62825e-22        7.57913e-22
6714.53        7.12369e-22        6.64691e-22        7.60047e-22
6727.31        7.14375e-22        6.66562e-22        7.62187e-22
6740.11        7.16386e-22        6.68438e-22        7.64333e-22
6752.93        7.18402e-22        6.70320e-22        7.66485e-22
6765.78        7.20425e-22        6.72207e-22        7.68643e-22
6778.65        7.22453e-22        6.74099e-22        7.70808e-22
6791.55        7.24487e-22        6.75996e-22        7.72978e-22
6804.47        7.26527e-22        6.77899e-22        7.75155e-22
6817.41        7.28573e-22        6.79808e-22        7.77338e-22
6830.38        7.30624e-22        6.81721e-22        7.79527e-22
6843.38        7.32681e-22        6.83641e-22        7.81722e-22
6856.40        7.34744e-22        6.85565e-22        7.83923e-22
6869.44        7.36813e-22        6.87496e-22        7.86131e-22
6882.51        7.38888e-22        6.89431e-22        7.88345e-22
6895.60        7.40969e-22        6.91373e-22        7.90566e-22
6908.72        7.43056e-22        6.93319e-22        7.92793e-22
6921.87        7.45149e-22        6.95272e-22        7.95026e-22
6935.04        7.47248e-22        6.97230e-22        7.97266e-22
6948.23        7.49353e-22        6.99193e-22        7.99512e-22
6961.45        7.51463e-22        7.01163e-22        8.01764e-22
6974.69        7.53580e-22        7.03138e-22        8.04023e-22
6987.96        7.55704e-22        7.05118e-22        8.06289e-22
7001.26        7.57833e-22        7.07105e-22        8.08561e-22
7014.58        7.59968e-22        7.09097e-22        8.10840e-22
7027.92        7.62110e-22        7.11094e-22        8.13125e-22
7041.29        7.64257e-22        7.13098e-22        8.15417e-22
7054.69        7.66411e-22        7.15107e-22        8.17715e-22
7068.11        7.68571e-22        7.17123e-22        8.20020e-22
7081.56        7.70738e-22        7.19143e-22        8.22332e-22
7095.03        7.72910e-22        7.21170e-22        8.24650e-22
7108.53        7.75089e-22        7.23203e-22        8.26975e-22
7122.05        7.77274e-22        7.25241e-22        8.29307e-22
7135.60        7.79465e-22        7.27285e-22        8.31645e-22
7149.18        7.81663e-22        7.29336e-22        8.33990e-22
7162.78        7.83867e-22        7.31391e-22        8.36342e-22
7176.41        7.86077e-22        7.33453e-22        8.38700e-22
7190.06        7.88293e-22        7.35521e-22        8.41066e-22
7203.74        7.90516e-22        7.37595e-22        8.43438e-22
7217.44        7.92745e-22        7.39674e-22        8.45816e-22
7231.18        7.94981e-22        7.41760e-22        8.48202e-22
7244.93        7.97223e-22        7.43851e-22        8.50594e-22
7258.72        7.99471e-22        7.45949e-22        8.52994e-22
7272.53        8.01726e-22        7.48052e-22        8.55400e-22
7286.36        8.03987e-22        7.50162e-22        8.57813e-22
7300.23        8.06255e-22        7.52277e-22        8.60232e-22
7314.11        8.08529e-22        7.54398e-22        8.62659e-22
7328.03        8.10809e-22        7.56526e-22        8.65092e-22
7341.97        8.13096e-22        7.58659e-22        8.67533e-22
7355.94        8.15389e-22        7.60799e-22        8.69980e-22
7369.93        8.17689e-22        7.62944e-22        8.72434e-22
7383.95        8.19996e-22        7.65096e-22        8.74896e-22
7398.00        8.22309e-22        7.67253e-22        8.77364e-22
7412.08        8.24628e-22        7.69417e-22        8.79839e-22
7426.18        8.26954e-22        7.71587e-22        8.82321e-22
7440.31        8.29286e-22        7.73763e-22        8.84810e-22
7454.46        8.31626e-22        7.75945e-22        8.87306e-22
7468.65        8.33971e-22        7.78133e-22        8.89809e-22
7482.85        8.36323e-22        7.80327e-22        8.92319e-22
7497.09        8.38682e-22        7.82528e-22        8.94836e-22
7511.35        8.41048e-22        7.84735e-22        8.97361e-22
7525.64        8.43420e-22        7.86947e-22        8.99892e-22
7539.96        8.45798e-22        7.89166e-22        9.02430e-22
7554.31        8.48184e-22        7.91391e-22        9.04976e-22
7568.68        8.50576e-22        7.93623e-22        9.07528e-22
7583.08        8.52974e-22        7.95860e-22        9.10088e-22
7597.51        8.55379e-22        7.98104e-22        9.12655e-22
7611.96        8.57791e-22        8.00354e-22        9.15229e-22
7626.44        8.60210e-22        8.02611e-22        9.17810e-22
7640.95        8.62636e-22        8.04873e-22        9.20398e-22
7655.49        8.65068e-22        8.07142e-22        9.22993e-22
7670.05        8.67506e-22        8.09417e-22        9.25596e-22
7684.64        8.69952e-22        8.11698e-22        9.28206e-22
7699.26        8.72404e-22        8.13986e-22        9.30822e-22
7713.91        8.74863e-22        8.16280e-22        9.33447e-22
7728.59        8.77329e-22        8.18580e-22        9.36078e-22
7743.29        8.79802e-22        8.20887e-22        9.38717e-22
7758.02        8.82281e-22        8.23200e-22        9.41363e-22
7772.78        8.84767e-22        8.25519e-22        9.44016e-22
7787.57        8.87260e-22        8.27845e-22        9.46676e-22
7802.39        8.89760e-22        8.30177e-22        9.49344e-22
7817.23        8.92267e-22        8.32515e-22        9.52019e-22
7832.10        8.94780e-22        8.34860e-22        9.54701e-22
7847.00        8.97301e-22        8.37211e-22        9.57391e-22
7861.93        8.99828e-22        8.39568e-22        9.60087e-22
7876.89        9.02362e-22        8.41932e-22        9.62792e-22
7891.88        9.04903e-22        8.44302e-22        9.65503e-22
7906.89        9.07451e-22        8.46679e-22        9.68222e-22
7921.93        9.10005e-22        8.49062e-22        9.70948e-22
7937.01        9.12567e-22        8.51452e-22        9.73682e-22
7952.11        9.15135e-22        8.53848e-22        9.76423e-22
7967.23        9.17711e-22        8.56250e-22        9.79171e-22
7982.39        9.20293e-22        8.58659e-22        9.81927e-22
7997.58        9.22882e-22        8.61074e-22        9.84690e-22
8012.79        9.25479e-22        8.63497e-22        9.87462e-22
8028.04        9.28084e-22        8.65927e-22        9.90241e-22
8043.31        9.30695e-22        8.68363e-22        9.93028e-22
8058.61        9.33314e-22        8.70805e-22        9.95822e-22
8073.95        9.35939e-22        8.73254e-22        9.98624e-22
8089.31        9.38572e-22        8.75710e-22        1.00143e-21
8104.70        9.41211e-22        8.78172e-22        1.00425e-21
8120.12        9.43858e-22        8.80641e-22        1.00707e-21
8135.56        9.46511e-22        8.83116e-22        1.00991e-21
8151.04        9.49172e-22        8.85598e-22        1.01275e-21
8166.55        9.51840e-22        8.88087e-22        1.01559e-21
8182.09        9.54515e-22        8.90582e-22        1.01845e-21
8197.65        9.57197e-22        8.93084e-22        1.02131e-21
8213.25        9.59886e-22        8.95592e-22        1.02418e-21
8228.88        9.62582e-22        8.98108e-22        1.02706e-21
8244.53        9.65286e-22        9.00630e-22        1.02994e-21
8260.22        9.67997e-22        9.03158e-22        1.03284e-21
8275.93        9.70715e-22        9.05694e-22        1.03574e-21
8291.68        9.73440e-22        9.08236e-22        1.03864e-21
8307.45        9.76173e-22        9.10785e-22        1.04156e-21
8323.26        9.78913e-22        9.13341e-22        1.04448e-21
8339.09        9.81660e-22        9.15903e-22        1.04742e-21
8354.96        9.84414e-22        9.18473e-22        1.05036e-21
8370.85        9.87176e-22        9.21049e-22        1.05330e-21
8386.78        9.89945e-22        9.23632e-22        1.05626e-21
8402.73        9.92722e-22        9.26222e-22        1.05922e-21
8418.72        9.95505e-22        9.28818e-22        1.06219e-21
8434.74        9.98297e-22        9.31422e-22        1.06517e-21
8450.78        1.00110e-21        9.34033e-22        1.06816e-21
8466.86        1.00390e-21        9.36650e-22        1.07115e-21
8482.97        1.00672e-21        9.39275e-22        1.07416e-21
8499.11        1.00954e-21        9.41906e-22        1.07717e-21
8515.28        1.01236e-21        9.44545e-22        1.08018e-21
8531.48        1.01520e-21        9.47190e-22        1.08321e-21
8547.71        1.01804e-21        9.49842e-22        1.08625e-21
8563.97        1.02090e-21        9.52502e-22        1.08929e-21
8580.26        1.02375e-21        9.55168e-22        1.09234e-21
8596.59        1.02662e-21        9.57842e-22        1.09540e-21
8612.94        1.02949e-21        9.60522e-22        1.09846e-21
8629.33        1.03238e-21        9.63210e-22        1.10154e-21
8645.75        1.03526e-21        9.65905e-22        1.10462e-21
8662.20        1.03816e-21        9.68607e-22        1.10771e-21
8678.68        1.04106e-21        9.71316e-22        1.11081e-21
8695.19        1.04398e-21        9.74032e-22        1.11392e-21
8711.73        1.04690e-21        9.76755e-22        1.11704e-21
8728.30        1.04982e-21        9.79486e-22        1.12016e-21
8744.91        1.05276e-21        9.82224e-22        1.12329e-21
8761.55        1.05570e-21        9.84969e-22        1.12643e-21
8778.22        1.05865e-21        9.87721e-22        1.12958e-21
8794.92        1.06161e-21        9.90480e-22        1.13274e-21
8811.65        1.06458e-21        9.93247e-22        1.13591e-21
8828.41        1.06755e-21        9.96021e-22        1.13908e-21
8845.21        1.07053e-21        9.98802e-22        1.14226e-21
8862.04        1.07352e-21        1.00159e-21        1.14545e-21
8878.90        1.07652e-21        1.00439e-21        1.14865e-21
8895.79        1.07952e-21        1.00719e-21        1.15186e-21
8912.71        1.08254e-21        1.01000e-21        1.15507e-21
8929.67        1.08556e-21        1.01282e-21        1.15830e-21
8946.66        1.08859e-21        1.01564e-21        1.16153e-21
8963.68        1.09162e-21        1.01848e-21        1.16477e-21
8980.73        1.09467e-21        1.02132e-21        1.16802e-21
8997.82        1.09772e-21        1.02416e-21        1.17128e-21
9014.94        1.10078e-21        1.02702e-21        1.17455e-21
9032.09        1.10385e-21        1.02988e-21        1.17782e-21
9049.27        1.10693e-21        1.03275e-21        1.18111e-21
9066.49        1.11001e-21        1.03563e-21        1.18440e-21
9083.74        1.11311e-21        1.03852e-21        1.18770e-21
9101.02        1.11621e-21        1.04141e-21        1.19101e-21
9118.33        1.11932e-21        1.04431e-21        1.19433e-21
9135.68        1.12244e-21        1.04722e-21        1.19766e-21
9153.06        1.12556e-21        1.05013e-21        1.20099e-21
9170.48        1.12870e-21        1.05306e-21        1.20434e-21
9187.92        1.13184e-21        1.05599e-21        1.20769e-21
9205.40        1.13499e-21        1.05893e-21        1.21105e-21
9222.92        1.13815e-21        1.06187e-21        1.21443e-21
9240.46        1.14132e-21        1.06483e-21        1.21781e-21
9258.04        1.14449e-21        1.06779e-21        1.22120e-21
9275.66        1.14768e-21        1.07076e-21        1.22460e-21
9293.30        1.15087e-21        1.07374e-21        1.22800e-21
9310.99        1.15407e-21        1.07673e-21        1.23142e-21
9328.70        1.15728e-21        1.07972e-21        1.23485e-21
9346.45        1.16050e-21        1.08272e-21        1.23828e-21
9364.23        1.16373e-21        1.08573e-21        1.24173e-21
9382.04        1.16697e-21        1.08875e-21        1.24518e-21
9399.89        1.17021e-21        1.09178e-21        1.24864e-21
9417.78        1.17347e-21        1.09481e-21        1.25212e-21
9435.69        1.17673e-21        1.09786e-21        1.25560e-21
9453.65        1.18000e-21        1.10091e-21        1.25909e-21
9471.63        1.18328e-21        1.10397e-21        1.26259e-21
9489.65        1.18657e-21        1.10704e-21        1.26610e-21
9507.71        1.18987e-21        1.11011e-21        1.26962e-21
9525.79        1.19318e-21        1.11320e-21        1.27315e-21
9543.92        1.19649e-21        1.11629e-21        1.27669e-21
9562.07        1.19982e-21        1.11939e-21        1.28024e-21
9580.27        1.20315e-21        1.12250e-21        1.28380e-21
9598.49        1.20650e-21        1.12562e-21        1.28737e-21
9616.75        1.20985e-21        1.12875e-21        1.29095e-21
9635.05        1.21321e-21        1.13189e-21        1.29454e-21
9653.38        1.21658e-21        1.13503e-21        1.29814e-21
9671.75        1.21997e-21        1.13819e-21        1.30175e-21
9690.15        1.22336e-21        1.14135e-21        1.30536e-21
9708.58        1.22676e-21        1.14452e-21        1.30899e-21
9727.05        1.23017e-21        1.14770e-21        1.31263e-21
9745.56        1.23358e-21        1.15089e-21        1.31628e-21
9764.10        1.23701e-21        1.15409e-21        1.31994e-21
9782.68        1.24045e-21        1.15729e-21        1.32361e-21
9801.29        1.24390e-21        1.16051e-21        1.32729e-21
9819.94        1.24736e-21        1.16373e-21        1.33098e-21
9838.62        1.25082e-21        1.16697e-21        1.33468e-21
9857.34        1.25430e-21        1.17021e-21        1.33839e-21
9876.09        1.25779e-21        1.17346e-21        1.34211e-21
9894.88        1.26128e-21        1.17672e-21        1.34584e-21
9913.70        1.26479e-21        1.18000e-21        1.34959e-21
9932.56        1.26831e-21        1.18328e-21        1.35334e-21
9951.46        1.27183e-21        1.18656e-21        1.35710e-21
9970.39        1.27537e-21        1.18986e-21        1.36088e-21
9989.36        1.27892e-21        1.19317e-21        1.36467e-21


==> anc/ee_2fhl_constraints_one.txt <==
#DM constraints, ee, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.10        1.93477e-22        1.80224e-22        2.06730e-22
 50.19        9.70237e-23        9.03778e-23        1.03670e-22
 50.29        6.48732e-23        6.04296e-23        6.93169e-23
 50.38        4.87985e-23        4.54559e-23        5.21410e-23
 50.48        3.91539e-23        3.64721e-23        4.18358e-23
 50.57        3.27246e-23        3.04831e-23        3.49660e-23
 50.67        2.81324e-23        2.62055e-23        3.00593e-23
 50.77        2.46885e-23        2.29976e-23        2.63795e-23
 50.86        2.20102e-23        2.05027e-23        2.35177e-23
 50.96        1.98677e-23        1.85069e-23        2.12284e-23
 51.06        1.81149e-23        1.68742e-23        1.93556e-23
 51.15        1.66544e-23        1.55137e-23        1.77950e-23
 51.25        1.54187e-23        1.43627e-23        1.64747e-23
 51.35        1.43597e-23        1.33762e-23        1.53432e-23
 51.45        1.34420e-23        1.25214e-23        1.43626e-23
 51.54        1.26392e-23        1.17736e-23        1.35048e-23
 51.64        1.19309e-23        1.11138e-23        1.27480e-23
 51.74        1.13014e-23        1.05274e-23        1.20754e-23
 51.84        1.07383e-23        1.00029e-23        1.14737e-23
 51.94        1.02316e-23        9.53089e-24        1.09322e-23
 52.04        9.77320e-24        9.10393e-24        1.04425e-23
 52.14        9.35660e-24        8.71586e-24        9.99733e-24
 52.23        8.97631e-24        8.36162e-24        9.59099e-24
 52.33        8.62779e-24        8.03698e-24        9.21860e-24
 52.43        8.30723e-24        7.73838e-24        8.87608e-24
 52.53        8.01140e-24        7.46282e-24        8.55999e-24
 52.63        7.73756e-24        7.20774e-24        8.26739e-24
 52.73        7.48336e-24        6.97094e-24        7.99577e-24
 52.83        7.24675e-24        6.75054e-24        7.74296e-24
 52.93        7.02598e-24        6.54490e-24        7.50707e-24
 53.03        6.81953e-24        6.35259e-24        7.28646e-24
 53.14        6.62603e-24        6.17235e-24        7.07972e-24
 53.24        6.44433e-24        6.00309e-24        6.88557e-24
 53.34        6.27338e-24        5.84385e-24        6.70290e-24
 53.44        6.11225e-24        5.69376e-24        6.53074e-24
 53.54        5.96013e-24        5.55206e-24        6.36820e-24
 53.64        5.81629e-24        5.41808e-24        6.21450e-24
 53.74        5.68007e-24        5.29119e-24        6.06896e-24
 53.85        5.55090e-24        5.17087e-24        5.93093e-24
 53.95        5.42823e-24        5.05660e-24        5.79986e-24
 54.05        5.31160e-24        4.94796e-24        5.67524e-24
 54.16        5.20058e-24        4.84454e-24        5.55661e-24
 54.26        5.09476e-24        4.74598e-24        5.44355e-24
 54.36        4.99381e-24        4.65194e-24        5.33567e-24
 54.46        4.89739e-24        4.56212e-24        5.23265e-24
 54.57        4.80520e-24        4.47626e-24        5.13415e-24
 54.67        4.71699e-24        4.39409e-24        5.03989e-24
 54.78        4.63250e-24        4.31538e-24        4.94961e-24
 54.88        4.55150e-24        4.23993e-24        4.86306e-24
 54.98        4.47378e-24        4.16754e-24        4.78002e-24
 55.09        4.39915e-24        4.09803e-24        4.70028e-24
 55.19        4.32744e-24        4.03123e-24        4.62366e-24
 55.30        4.25848e-24        3.96699e-24        4.54996e-24
 55.40        4.19210e-24        3.90516e-24        4.47905e-24
 55.51        4.12819e-24        3.84563e-24        4.41075e-24
 55.62        4.06659e-24        3.78825e-24        4.34494e-24
 55.72        4.00720e-24        3.73293e-24        4.28147e-24
 55.83        3.94989e-24        3.67955e-24        4.22024e-24
 55.93        3.89457e-24        3.62801e-24        4.16113e-24
 56.04        3.84113e-24        3.57823e-24        4.10402e-24
 56.15        3.78947e-24        3.53012e-24        4.04883e-24
 56.25        3.73952e-24        3.48359e-24        3.99545e-24
 56.36        3.69119e-24        3.43857e-24        3.94381e-24
 56.47        3.64441e-24        3.39499e-24        3.89383e-24
 56.58        3.59910e-24        3.35279e-24        3.84542e-24
 56.68        3.55520e-24        3.31190e-24        3.79851e-24
 56.79        3.51265e-24        3.27226e-24        3.75304e-24
 56.90        3.47138e-24        3.23382e-24        3.70894e-24
 57.01        3.43135e-24        3.19653e-24        3.66616e-24
 57.12        3.39249e-24        3.16033e-24        3.62464e-24
 57.22        3.35476e-24        3.12519e-24        3.58433e-24
 57.33        3.31811e-24        3.09105e-24        3.54516e-24
 57.44        3.28249e-24        3.05788e-24        3.50711e-24
 57.55        3.24788e-24        3.02563e-24        3.47012e-24
 57.66        3.21421e-24        2.99428e-24        3.43415e-24
 57.77        3.18147e-24        2.96378e-24        3.39916e-24
 57.88        3.14961e-24        2.93410e-24        3.36512e-24
 57.99        3.11859e-24        2.90521e-24        3.33198e-24
 58.10        3.08840e-24        2.87708e-24        3.29971e-24
 58.21        3.05899e-24        2.84969e-24        3.26829e-24
 58.32        3.03033e-24        2.82299e-24        3.23767e-24
 58.43        3.00241e-24        2.79698e-24        3.20783e-24
 58.54        2.97518e-24        2.77163e-24        3.17874e-24
 58.66        2.94864e-24        2.74690e-24        3.15038e-24
 58.77        2.92275e-24        2.72279e-24        3.12271e-24
 58.88        2.89749e-24        2.69926e-24        3.09572e-24
 58.99        2.87284e-24        2.67630e-24        3.06939e-24
 59.10        2.84879e-24        2.65389e-24        3.04368e-24
 59.22        2.82530e-24        2.63201e-24        3.01858e-24
 59.33        2.80236e-24        2.61065e-24        2.99407e-24
 59.44        2.77995e-24        2.58978e-24        2.97013e-24
 59.55        2.75806e-24        2.56939e-24        2.94674e-24
 59.67        2.73667e-24        2.54946e-24        2.92388e-24
 59.78        2.71576e-24        2.52999e-24        2.90154e-24
 59.89        2.69532e-24        2.51095e-24        2.87970e-24
 60.01        2.67533e-24        2.49233e-24        2.85834e-24
 60.12        2.65578e-24        2.47411e-24        2.83744e-24
 60.24        2.63665e-24        2.45629e-24        2.81700e-24
 60.35        2.61793e-24        2.43886e-24        2.79700e-24
 60.47        2.59961e-24        2.42180e-24        2.77743e-24
 60.58        2.58169e-24        2.40510e-24        2.75827e-24
 60.70        2.56414e-24        2.38876e-24        2.73952e-24
 60.81        2.54696e-24        2.37276e-24        2.72116e-24
 60.93        2.53014e-24        2.35709e-24        2.70319e-24
 61.04        2.51366e-24        2.34174e-24        2.68558e-24
 61.16        2.49752e-24        2.32671e-24        2.66833e-24
 61.28        2.48171e-24        2.31198e-24        2.65144e-24
 61.39        2.46621e-24        2.29755e-24        2.63488e-24
 61.51        2.45103e-24        2.28341e-24        2.61865e-24
 61.63        2.43615e-24        2.26954e-24        2.60275e-24
 61.74        2.42156e-24        2.25596e-24        2.58716e-24
 61.86        2.40726e-24        2.24264e-24        2.57188e-24
 61.98        2.39323e-24        2.22957e-24        2.55690e-24
 62.10        2.37948e-24        2.21676e-24        2.54220e-24
 62.22        2.36599e-24        2.20420e-24        2.52779e-24
 62.33        2.35276e-24        2.19188e-24        2.51365e-24
 62.45        2.33978e-24        2.17979e-24        2.49978e-24
 62.57        2.32705e-24        2.16793e-24        2.48617e-24
 62.69        2.31455e-24        2.15629e-24        2.47282e-24
 62.81        2.30229e-24        2.14487e-24        2.45971e-24
 62.93        2.29025e-24        2.13366e-24        2.44685e-24
 63.05        2.27844e-24        2.12265e-24        2.43423e-24
 63.17        2.26684e-24        2.11185e-24        2.42183e-24
 63.29        2.25546e-24        2.10125e-24        2.40967e-24
 63.41        2.24428e-24        2.09083e-24        2.39772e-24
 63.53        2.23330e-24        2.08061e-24        2.38599e-24
 63.65        2.22252e-24        2.07057e-24        2.37447e-24
 63.77        2.21193e-24        2.06071e-24        2.36315e-24
 63.89        2.20153e-24        2.05102e-24        2.35204e-24
 64.01        2.19131e-24        2.04150e-24        2.34112e-24
 64.14        2.18127e-24        2.03216e-24        2.33039e-24
 64.26        2.17141e-24        2.02297e-24        2.31986e-24
 64.38        2.16172e-24        2.01395e-24        2.30950e-24
 64.50        2.15220e-24        2.00508e-24        2.29933e-24
 64.63        2.14285e-24        1.99636e-24        2.28933e-24
 64.75        2.13365e-24        1.98780e-24        2.27950e-24
 64.87        2.12461e-24        1.97938e-24        2.26984e-24
 65.00        2.11573e-24        1.97111e-24        2.26035e-24
 65.12        2.10700e-24        1.96298e-24        2.25102e-24
 65.24        2.09841e-24        1.95498e-24        2.24184e-24
 65.37        2.08997e-24        1.94712e-24        2.23282e-24
 65.49        2.08167e-24        1.93939e-24        2.22396e-24
 65.62        2.07352e-24        1.93179e-24        2.21524e-24
 65.74        2.06549e-24        1.92432e-24        2.20667e-24
 65.87        2.05761e-24        1.91698e-24        2.19824e-24
 65.99        2.04985e-24        1.90975e-24        2.18995e-24
 66.12        2.04222e-24        1.90265e-24        2.18179e-24
 66.24        2.03472e-24        1.89566e-24        2.17377e-24
 66.37        2.02734e-24        1.88879e-24        2.16589e-24
 66.50        2.02008e-24        1.88203e-24        2.15813e-24
 66.62        2.01294e-24        1.87538e-24        2.15050e-24
 66.75        2.00592e-24        1.86884e-24        2.14300e-24
 66.88        1.99901e-24        1.86240e-24        2.13561e-24
 67.00        1.99221e-24        1.85608e-24        2.12835e-24
 67.13        1.98553e-24        1.84985e-24        2.12120e-24
 67.26        1.97895e-24        1.84372e-24        2.11418e-24
 67.39        1.97248e-24        1.83770e-24        2.10726e-24
 67.51        1.96611e-24        1.83177e-24        2.10046e-24
 67.64        1.95985e-24        1.82593e-24        2.09376e-24
 67.77        1.95368e-24        1.82019e-24        2.08717e-24
 67.90        1.94762e-24        1.81455e-24        2.08069e-24
 68.03        1.94165e-24        1.80899e-24        2.07432e-24
 68.16        1.93578e-24        1.80352e-24        2.06804e-24
 68.29        1.93000e-24        1.79814e-24        2.06187e-24
 68.42        1.92432e-24        1.79285e-24        2.05579e-24
 68.55        1.91872e-24        1.78764e-24        2.04981e-24
 68.68        1.91322e-24        1.78251e-24        2.04393e-24
 68.81        1.90780e-24        1.77747e-24        2.03814e-24
 68.94        1.90247e-24        1.77250e-24        2.03244e-24
 69.07        1.89722e-24        1.76762e-24        2.02683e-24
 69.20        1.89206e-24        1.76281e-24        2.02131e-24
 69.33        1.88698e-24        1.75808e-24        2.01588e-24
 69.47        1.88198e-24        1.75342e-24        2.01054e-24
 69.60        1.87706e-24        1.74884e-24        2.00528e-24
 69.73        1.87222e-24        1.74434e-24        2.00011e-24
 69.86        1.86746e-24        1.73990e-24        1.99502e-24
 70.00        1.86277e-24        1.73553e-24        1.99001e-24
 70.13        1.85816e-24        1.73124e-24        1.98508e-24
 70.26        1.85362e-24        1.72701e-24        1.98022e-24
 70.40        1.84915e-24        1.72285e-24        1.97545e-24
 70.53        1.84475e-24        1.71876e-24        1.97075e-24
 70.67        1.84042e-24        1.71473e-24        1.96612e-24
 70.80        1.83616e-24        1.71076e-24        1.96157e-24
 70.93        1.83197e-24        1.70686e-24        1.95709e-24
 71.07        1.82784e-24        1.70301e-24        1.95268e-24
 71.20        1.82378e-24        1.69923e-24        1.94833e-24
 71.34        1.81978e-24        1.69551e-24        1.94406e-24
 71.48        1.81584e-24        1.69184e-24        1.93985e-24
 71.61        1.81197e-24        1.68823e-24        1.93570e-24
 71.75        1.80815e-24        1.68467e-24        1.93162e-24
 71.88        1.80439e-24        1.68117e-24        1.92760e-24
 72.02        1.80069e-24        1.67773e-24        1.92365e-24
 72.16        1.79704e-24        1.67433e-24        1.91975e-24
 72.30        1.79345e-24        1.67099e-24        1.91591e-24
 72.43        1.78992e-24        1.66770e-24        1.91214e-24
 72.57        1.78644e-24        1.66446e-24        1.90841e-24
 72.71        1.78301e-24        1.66127e-24        1.90475e-24
 72.85        1.77963e-24        1.65812e-24        1.90114e-24
 72.99        1.77631e-24        1.65503e-24        1.89758e-24
 73.12        1.77303e-24        1.65198e-24        1.89408e-24
 73.26        1.76980e-24        1.64897e-24        1.89063e-24
 73.40        1.76662e-24        1.64601e-24        1.88723e-24
 73.54        1.76349e-24        1.64310e-24        1.88388e-24
 73.68        1.76040e-24        1.64022e-24        1.88058e-24
 73.82        1.75736e-24        1.63739e-24        1.87733e-24
 73.96        1.75437e-24        1.63460e-24        1.87413e-24
 74.10        1.75142e-24        1.63186e-24        1.87097e-24
 74.24        1.74851e-24        1.62915e-24        1.86786e-24
 74.39        1.74564e-24        1.62648e-24        1.86480e-24
 74.53        1.74282e-24        1.62385e-24        1.86178e-24
 74.67        1.74003e-24        1.62126e-24        1.85880e-24
 74.81        1.73729e-24        1.61871e-24        1.85587e-24
 74.95        1.73458e-24        1.61619e-24        1.85298e-24
 75.10        1.73192e-24        1.61371e-24        1.85013e-24
 75.24        1.72929e-24        1.61126e-24        1.84732e-24
 75.38        1.72670e-24        1.60885e-24        1.84455e-24
 75.53        1.72415e-24        1.60648e-24        1.84182e-24
 75.67        1.72163e-24        1.60413e-24        1.83913e-24
 75.81        1.71915e-24        1.60182e-24        1.83648e-24
 75.96        1.71670e-24        1.59955e-24        1.83386e-24
 76.10        1.71429e-24        1.59730e-24        1.83128e-24
 76.25        1.71191e-24        1.59509e-24        1.82874e-24
 76.39        1.70957e-24        1.59290e-24        1.82623e-24
 76.54        1.70725e-24        1.59075e-24        1.82376e-24
 76.68        1.70497e-24        1.58863e-24        1.82132e-24
 76.83        1.70272e-24        1.58653e-24        1.81891e-24
 76.98        1.70050e-24        1.58447e-24        1.81654e-24
 77.12        1.69831e-24        1.58243e-24        1.81420e-24
 77.27        1.69616e-24        1.58042e-24        1.81189e-24
 77.42        1.69403e-24        1.57844e-24        1.80961e-24
 77.56        1.69192e-24        1.57648e-24        1.80736e-24
 77.71        1.68985e-24        1.57455e-24        1.80514e-24
 77.86        1.68780e-24        1.57265e-24        1.80296e-24
 78.01        1.68578e-24        1.57077e-24        1.80080e-24
 78.15        1.68379e-24        1.56892e-24        1.79867e-24
 78.30        1.68183e-24        1.56709e-24        1.79656e-24
 78.45        1.67988e-24        1.56528e-24        1.79449e-24
 78.60        1.67797e-24        1.56350e-24        1.79244e-24
 78.75        1.67608e-24        1.56174e-24        1.79042e-24
 78.90        1.67421e-24        1.56000e-24        1.78842e-24
 79.05        1.67237e-24        1.55829e-24        1.78645e-24
 79.20        1.67055e-24        1.55659e-24        1.78450e-24
 79.35        1.66875e-24        1.55492e-24        1.78258e-24
 79.50        1.66697e-24        1.55327e-24        1.78068e-24
 79.65        1.66522e-24        1.55164e-24        1.77880e-24
 79.81        1.66349e-24        1.55003e-24        1.77695e-24
 79.96        1.66178e-24        1.54844e-24        1.77512e-24
 80.11        1.66009e-24        1.54686e-24        1.77331e-24
 80.26        1.65841e-24        1.54530e-24        1.77152e-24
 80.41        1.65676e-24        1.54376e-24        1.76975e-24
 80.57        1.65512e-24        1.54224e-24        1.76800e-24
 80.72        1.65351e-24        1.54074e-24        1.76627e-24
 80.87        1.65192e-24        1.53926e-24        1.76457e-24
 81.03        1.65035e-24        1.53780e-24        1.76289e-24
 81.18        1.64880e-24        1.53636e-24        1.76123e-24
 81.34        1.64727e-24        1.53494e-24        1.75960e-24
 81.49        1.64576e-24        1.53354e-24        1.75798e-24
 81.65        1.64427e-24        1.53215e-24        1.75639e-24
 81.80        1.64281e-24        1.53079e-24        1.75483e-24
 81.96        1.64137e-24        1.52945e-24        1.75328e-24
 82.11        1.63995e-24        1.52813e-24        1.75176e-24
 82.27        1.63855e-24        1.52683e-24        1.75027e-24
 82.43        1.63717e-24        1.52555e-24        1.74879e-24
 82.58        1.63581e-24        1.52428e-24        1.74734e-24
 82.74        1.63448e-24        1.52304e-24        1.74591e-24
 82.90        1.63317e-24        1.52182e-24        1.74451e-24
 83.06        1.63188e-24        1.52062e-24        1.74313e-24
 83.21        1.63061e-24        1.51945e-24        1.74177e-24
 83.37        1.62936e-24        1.51829e-24        1.74044e-24
 83.53        1.62814e-24        1.51715e-24        1.73913e-24
 83.69        1.62694e-24        1.51604e-24        1.73784e-24
 83.85        1.62576e-24        1.51494e-24        1.73658e-24
 84.01        1.62461e-24        1.51387e-24        1.73535e-24
 84.17        1.62347e-24        1.51281e-24        1.73413e-24
 84.33        1.62236e-24        1.51178e-24        1.73295e-24
 84.49        1.62128e-24        1.51077e-24        1.73178e-24
 84.65        1.62021e-24        1.50978e-24        1.73064e-24
 84.81        1.61917e-24        1.50881e-24        1.72953e-24
 84.97        1.61815e-24        1.50787e-24        1.72844e-24
 85.13        1.61716e-24        1.50694e-24        1.72737e-24
 85.30        1.61619e-24        1.50604e-24        1.72633e-24
 85.46        1.61524e-24        1.50516e-24        1.72532e-24
 85.62        1.61431e-24        1.50430e-24        1.72432e-24
 85.78        1.61341e-24        1.50346e-24        1.72336e-24
 85.95        1.61253e-24        1.50265e-24        1.72242e-24
 86.11        1.61168e-24        1.50186e-24        1.72150e-24
 86.27        1.61085e-24        1.50108e-24        1.72061e-24
 86.44        1.61004e-24        1.50034e-24        1.71975e-24
 86.60        1.60926e-24        1.49961e-24        1.71891e-24
 86.77        1.60850e-24        1.49891e-24        1.71810e-24
 86.93        1.60777e-24        1.49822e-24        1.71731e-24
 87.10        1.60706e-24        1.49757e-24        1.71655e-24
 87.26        1.60637e-24        1.49693e-24        1.71582e-24
 87.43        1.60571e-24        1.49632e-24        1.71511e-24
 87.60        1.60508e-24        1.49573e-24        1.71443e-24
 87.76        1.60447e-24        1.49516e-24        1.71377e-24
 87.93        1.60388e-24        1.49462e-24        1.71314e-24
 88.10        1.60332e-24        1.49410e-24        1.71254e-24
 88.26        1.60278e-24        1.49360e-24        1.71196e-24
 88.43        1.60227e-24        1.49312e-24        1.71141e-24
 88.60        1.60178e-24        1.49267e-24        1.71089e-24
 88.77        1.60132e-24        1.49225e-24        1.71040e-24
 88.94        1.60089e-24        1.49184e-24        1.70993e-24
 89.11        1.60048e-24        1.49147e-24        1.70949e-24
 89.28        1.60009e-24        1.49111e-24        1.70908e-24
 89.45        1.59973e-24        1.49078e-24        1.70869e-24
 89.62        1.59940e-24        1.49047e-24        1.70833e-24
 89.79        1.59910e-24        1.49019e-24        1.70800e-24
 89.96        1.59881e-24        1.48993e-24        1.70770e-24
 90.13        1.59856e-24        1.48970e-24        1.70743e-24
 90.30        1.59833e-24        1.48949e-24        1.70718e-24
 90.47        1.59813e-24        1.48930e-24        1.70696e-24
 90.64        1.59795e-24        1.48914e-24        1.70677e-24
 90.82        1.59780e-24        1.48900e-24        1.70660e-24
 90.99        1.59767e-24        1.48888e-24        1.70646e-24
 91.16        1.59757e-24        1.48879e-24        1.70635e-24
 91.34        1.59748e-24        1.48871e-24        1.70626e-24
 91.51        1.59743e-24        1.48866e-24        1.70619e-24
 91.68        1.59739e-24        1.48863e-24        1.70615e-24
 91.86        1.59738e-24        1.48862e-24        1.70613e-24
 92.03        1.59738e-24        1.48863e-24        1.70614e-24
 92.21        1.59741e-24        1.48866e-24        1.70616e-24
 92.38        1.59746e-24        1.48871e-24        1.70621e-24
 92.56        1.59753e-24        1.48878e-24        1.70629e-24
 92.74        1.59762e-24        1.48886e-24        1.70638e-24
 92.91        1.59773e-24        1.48897e-24        1.70649e-24
 93.09        1.59786e-24        1.48909e-24        1.70663e-24
 93.27        1.59801e-24        1.48923e-24        1.70679e-24
 93.44        1.59818e-24        1.48939e-24        1.70696e-24
 93.62        1.59836e-24        1.48957e-24        1.70715e-24
 93.80        1.59856e-24        1.48976e-24        1.70737e-24
 93.98        1.59878e-24        1.48997e-24        1.70760e-24
 94.16        1.59902e-24        1.49019e-24        1.70785e-24
 94.34        1.59927e-24        1.49043e-24        1.70812e-24
 94.51        1.59954e-24        1.49068e-24        1.70840e-24
 94.69        1.59983e-24        1.49095e-24        1.70870e-24
 94.87        1.60013e-24        1.49123e-24        1.70902e-24
 95.06        1.60044e-24        1.49153e-24        1.70936e-24
 95.24        1.60077e-24        1.49184e-24        1.70971e-24
 95.42        1.60112e-24        1.49217e-24        1.71007e-24
 95.60        1.60148e-24        1.49250e-24        1.71045e-24
 95.78        1.60185e-24        1.49285e-24        1.71085e-24
 95.96        1.60223e-24        1.49322e-24        1.71125e-24
 96.15        1.60263e-24        1.49359e-24        1.71168e-24
 96.33        1.60304e-24        1.49398e-24        1.71211e-24
 96.51        1.60347e-24        1.49437e-24        1.71256e-24
 96.70        1.60390e-24        1.49478e-24        1.71302e-24
 96.88        1.60435e-24        1.49520e-24        1.71350e-24
 97.06        1.60481e-24        1.49563e-24        1.71398e-24
 97.25        1.60528e-24        1.49607e-24        1.71448e-24
 97.43        1.60575e-24        1.49652e-24        1.71499e-24
 97.62        1.60624e-24        1.49698e-24        1.71551e-24
 97.80        1.60674e-24        1.49745e-24        1.71604e-24
 97.99        1.60725e-24        1.49792e-24        1.71658e-24
 98.18        1.60777e-24        1.49841e-24        1.71713e-24
 98.36        1.60829e-24        1.49890e-24        1.71768e-24
 98.55        1.60883e-24        1.49940e-24        1.71825e-24
 98.74        1.60937e-24        1.49991e-24        1.71883e-24
 98.93        1.60992e-24        1.50042e-24        1.71941e-24
 99.11        1.61047e-24        1.50095e-24        1.72000e-24
 99.30        1.61104e-24        1.50147e-24        1.72060e-24
 99.49        1.61161e-24        1.50201e-24        1.72121e-24
 99.68        1.61218e-24        1.50255e-24        1.72182e-24
 99.87        1.61277e-24        1.50310e-24        1.72244e-24
100.06        1.61335e-24        1.50365e-24        1.72306e-24
100.25        1.61395e-24        1.50420e-24        1.72369e-24
100.44        1.61454e-24        1.50476e-24        1.72433e-24
100.63        1.61515e-24        1.50532e-24        1.72497e-24
100.82        1.61576e-24        1.50590e-24        1.72562e-24
101.02        1.61637e-24        1.50647e-24        1.72627e-24
101.21        1.61699e-24        1.50706e-24        1.72693e-24
101.40        1.61762e-24        1.50764e-24        1.72760e-24
101.59        1.61826e-24        1.50824e-24        1.72828e-24
101.79        1.61891e-24        1.50884e-24        1.72897e-24
101.98        1.61956e-24        1.50945e-24        1.72966e-24
102.17        1.62022e-24        1.51007e-24        1.73036e-24
102.37        1.62089e-24        1.51070e-24        1.73107e-24
102.56        1.62156e-24        1.51133e-24        1.73179e-24
102.76        1.62225e-24        1.51197e-24        1.73252e-24
102.95        1.62294e-24        1.51262e-24        1.73326e-24
103.15        1.62364e-24        1.51328e-24        1.73401e-24
103.35        1.62436e-24        1.51395e-24        1.73477e-24
103.54        1.62508e-24        1.51462e-24        1.73554e-24
103.74        1.62581e-24        1.51531e-24        1.73632e-24
103.94        1.62656e-24        1.51601e-24        1.73711e-24
104.14        1.62731e-24        1.51671e-24        1.73791e-24
104.33        1.62807e-24        1.51743e-24        1.73872e-24
104.53        1.62885e-24        1.51815e-24        1.73955e-24
104.73        1.62964e-24        1.51889e-24        1.74038e-24
104.93        1.63043e-24        1.51963e-24        1.74123e-24
105.13        1.63124e-24        1.52039e-24        1.74210e-24
105.33        1.63207e-24        1.52116e-24        1.74297e-24
105.53        1.63290e-24        1.52194e-24        1.74386e-24
105.73        1.63375e-24        1.52273e-24        1.74476e-24
105.93        1.63461e-24        1.52354e-24        1.74568e-24
106.13        1.63548e-24        1.52435e-24        1.74661e-24
106.34        1.63637e-24        1.52518e-24        1.74755e-24
106.54        1.63727e-24        1.52603e-24        1.74851e-24
106.74        1.63818e-24        1.52688e-24        1.74948e-24
106.94        1.63911e-24        1.52775e-24        1.75047e-24
107.15        1.64005e-24        1.52863e-24        1.75147e-24
107.35        1.64101e-24        1.52952e-24        1.75249e-24
107.56        1.64198e-24        1.53043e-24        1.75353e-24
107.76        1.64297e-24        1.53136e-24        1.75458e-24
107.96        1.64397e-24        1.53230e-24        1.75565e-24
108.17        1.64499e-24        1.53325e-24        1.75673e-24
108.38        1.64603e-24        1.53422e-24        1.75784e-24
108.58        1.64708e-24        1.53520e-24        1.75896e-24
108.79        1.64815e-24        1.53620e-24        1.76009e-24
109.00        1.64923e-24        1.53721e-24        1.76125e-24
109.20        1.65033e-24        1.53824e-24        1.76242e-24
109.41        1.65145e-24        1.53929e-24        1.76362e-24
109.62        1.65259e-24        1.54035e-24        1.76483e-24
109.83        1.65375e-24        1.54143e-24        1.76606e-24
110.04        1.65492e-24        1.54253e-24        1.76731e-24
110.25        1.65611e-24        1.54365e-24        1.76858e-24
110.46        1.65733e-24        1.54478e-24        1.76987e-24
110.67        1.65855e-24        1.54593e-24        1.77118e-24
110.88        1.65980e-24        1.54709e-24        1.77251e-24
111.09        1.66107e-24        1.54827e-24        1.77386e-24
111.30        1.66235e-24        1.54947e-24        1.77522e-24
111.51        1.66365e-24        1.55068e-24        1.77661e-24
111.72        1.66496e-24        1.55191e-24        1.77801e-24
111.94        1.66629e-24        1.55316e-24        1.77943e-24
112.15        1.66764e-24        1.55442e-24        1.78086e-24
112.36        1.66900e-24        1.55569e-24        1.78232e-24
112.58        1.67038e-24        1.55698e-24        1.78379e-24
112.79        1.67178e-24        1.55828e-24        1.78527e-24
113.00        1.67319e-24        1.55960e-24        1.78677e-24
113.22        1.67461e-24        1.56093e-24        1.78829e-24
113.43        1.67605e-24        1.56228e-24        1.78983e-24
113.65        1.67750e-24        1.56363e-24        1.79138e-24
113.87        1.67897e-24        1.56501e-24        1.79294e-24
114.08        1.68045e-24        1.56639e-24        1.79452e-24
114.30        1.68195e-24        1.56779e-24        1.79611e-24
114.52        1.68346e-24        1.56919e-24        1.79772e-24
114.74        1.68498e-24        1.57061e-24        1.79934e-24
114.95        1.68651e-24        1.57205e-24        1.80097e-24
115.17        1.68806e-24        1.57349e-24        1.80262e-24
115.39        1.68961e-24        1.57495e-24        1.80428e-24
115.61        1.69118e-24        1.57641e-24        1.80595e-24
115.83        1.69277e-24        1.57789e-24        1.80764e-24
116.05        1.69436e-24        1.57938e-24        1.80934e-24
116.27        1.69596e-24        1.58088e-24        1.81105e-24
116.49        1.69758e-24        1.58239e-24        1.81277e-24
116.72        1.69920e-24        1.58390e-24        1.81450e-24
116.94        1.70084e-24        1.58543e-24        1.81624e-24
117.16        1.70248e-24        1.58697e-24        1.81800e-24
117.38        1.70414e-24        1.58852e-24        1.81976e-24
117.61        1.70580e-24        1.59007e-24        1.82153e-24
117.83        1.70748e-24        1.59163e-24        1.82332e-24
118.05        1.70916e-24        1.59321e-24        1.82511e-24
118.28        1.71085e-24        1.59479e-24        1.82691e-24
118.50        1.71255e-24        1.59637e-24        1.82873e-24
118.73        1.71426e-24        1.59797e-24        1.83055e-24
118.95        1.71597e-24        1.59957e-24        1.83237e-24
119.18        1.71769e-24        1.60118e-24        1.83421e-24
119.41        1.71942e-24        1.60280e-24        1.83605e-24
119.63        1.72116e-24        1.60442e-24        1.83790e-24
119.86        1.72290e-24        1.60605e-24        1.83976e-24
120.09        1.72465e-24        1.60768e-24        1.84163e-24
120.32        1.72641e-24        1.60932e-24        1.84350e-24
120.55        1.72817e-24        1.61097e-24        1.84538e-24
120.78        1.72994e-24        1.61262e-24        1.84726e-24
121.01        1.73172e-24        1.61428e-24        1.84916e-24
121.24        1.73350e-24        1.61594e-24        1.85106e-24
121.47        1.73529e-24        1.61762e-24        1.85296e-24
121.70        1.73709e-24        1.61929e-24        1.85488e-24
121.93        1.73889e-24        1.62098e-24        1.85680e-24
122.16        1.74070e-24        1.62267e-24        1.85873e-24
122.39        1.74252e-24        1.62437e-24        1.86067e-24
122.63        1.74435e-24        1.62608e-24        1.86262e-24
122.86        1.74619e-24        1.62780e-24        1.86458e-24
123.09        1.74804e-24        1.62952e-24        1.86655e-24
123.33        1.74989e-24        1.63126e-24        1.86853e-24
123.56        1.75175e-24        1.63300e-24        1.87051e-24
123.80        1.75363e-24        1.63475e-24        1.87251e-24
124.03        1.75551e-24        1.63650e-24        1.87451e-24
124.27        1.75740e-24        1.63827e-24        1.87653e-24
124.51        1.75930e-24        1.64005e-24        1.87856e-24
124.74        1.76122e-24        1.64183e-24        1.88060e-24
124.98        1.76314e-24        1.64363e-24        1.88265e-24
125.22        1.76507e-24        1.64544e-24        1.88471e-24
125.46        1.76701e-24        1.64725e-24        1.88678e-24
125.70        1.76897e-24        1.64908e-24        1.88886e-24
125.93        1.77093e-24        1.65091e-24        1.89096e-24
126.17        1.77291e-24        1.65276e-24        1.89306e-24
126.41        1.77490e-24        1.65462e-24        1.89518e-24
126.65        1.77690e-24        1.65649e-24        1.89732e-24
126.90        1.77891e-24        1.65837e-24        1.89946e-24
127.14        1.78094e-24        1.66026e-24        1.90162e-24
127.38        1.78298e-24        1.66216e-24        1.90379e-24
127.62        1.78503e-24        1.66408e-24        1.90598e-24
127.86        1.78709e-24        1.66600e-24        1.90818e-24
128.11        1.78917e-24        1.66794e-24        1.91039e-24
128.35        1.79126e-24        1.66990e-24        1.91262e-24
128.60        1.79336e-24        1.67186e-24        1.91486e-24
128.84        1.79548e-24        1.67384e-24        1.91712e-24
129.09        1.79761e-24        1.67583e-24        1.91939e-24
129.33        1.79976e-24        1.67784e-24        1.92168e-24
129.58        1.80192e-24        1.67986e-24        1.92398e-24
129.82        1.80410e-24        1.68189e-24        1.92630e-24
130.07        1.80629e-24        1.68394e-24        1.92864e-24
130.32        1.80849e-24        1.68600e-24        1.93099e-24
130.57        1.81071e-24        1.68807e-24        1.93336e-24
130.81        1.81295e-24        1.69016e-24        1.93574e-24
131.06        1.81520e-24        1.69226e-24        1.93814e-24
131.31        1.81747e-24        1.69438e-24        1.94055e-24
131.56        1.81974e-24        1.69650e-24        1.94298e-24
131.81        1.82203e-24        1.69864e-24        1.94542e-24
132.06        1.82434e-24        1.70080e-24        1.94788e-24
132.31        1.82666e-24        1.70296e-24        1.95035e-24
132.57        1.82898e-24        1.70514e-24        1.95283e-24
132.82        1.83133e-24        1.70732e-24        1.95533e-24
133.07        1.83368e-24        1.70952e-24        1.95784e-24
133.32        1.83604e-24        1.71173e-24        1.96036e-24
133.58        1.83842e-24        1.71395e-24        1.96289e-24
133.83        1.84080e-24        1.71617e-24        1.96543e-24
134.09        1.84320e-24        1.71841e-24        1.96798e-24
134.34        1.84560e-24        1.72066e-24        1.97055e-24
134.60        1.84802e-24        1.72291e-24        1.97312e-24
134.85        1.85044e-24        1.72518e-24        1.97570e-24
135.11        1.85287e-24        1.72745e-24        1.97830e-24
135.37        1.85531e-24        1.72973e-24        1.98090e-24
135.62        1.85776e-24        1.73201e-24        1.98351e-24
135.88        1.86022e-24        1.73431e-24        1.98613e-24
136.14        1.86268e-24        1.73661e-24        1.98875e-24
136.40        1.86515e-24        1.73892e-24        1.99138e-24
136.66        1.86763e-24        1.74123e-24        1.99402e-24
136.92        1.87011e-24        1.74355e-24        1.99667e-24
137.18        1.87260e-24        1.74587e-24        1.99932e-24
137.44        1.87509e-24        1.74820e-24        2.00198e-24
137.70        1.87759e-24        1.75054e-24        2.00464e-24
137.96        1.88009e-24        1.75287e-24        2.00731e-24
138.23        1.88260e-24        1.75521e-24        2.00998e-24
138.49        1.88511e-24        1.75756e-24        2.01266e-24
138.75        1.88762e-24        1.75991e-24        2.01534e-24
139.02        1.89014e-24        1.76226e-24        2.01802e-24
139.28        1.89266e-24        1.76461e-24        2.02071e-24
139.55        1.89518e-24        1.76697e-24        2.02339e-24
139.81        1.89770e-24        1.76932e-24        2.02608e-24
140.08        1.90023e-24        1.77168e-24        2.02877e-24
140.34        1.90275e-24        1.77404e-24        2.03147e-24
140.61        1.90528e-24        1.77640e-24        2.03416e-24
140.88        1.90781e-24        1.77876e-24        2.03685e-24
141.15        1.91034e-24        1.78113e-24        2.03955e-24
141.42        1.91287e-24        1.78349e-24        2.04225e-24
141.69        1.91541e-24        1.78586e-24        2.04495e-24
141.95        1.91794e-24        1.78823e-24        2.04766e-24
142.22        1.92049e-24        1.79061e-24        2.05037e-24
142.50        1.92303e-24        1.79298e-24        2.05308e-24
142.77        1.92558e-24        1.79537e-24        2.05580e-24
143.04        1.92814e-24        1.79775e-24        2.05852e-24
143.31        1.93070e-24        1.80014e-24        2.06125e-24
143.58        1.93326e-24        1.80254e-24        2.06398e-24
143.86        1.93583e-24        1.80494e-24        2.06672e-24
144.13        1.93841e-24        1.80735e-24        2.06947e-24
144.40        1.94099e-24        1.80976e-24        2.07222e-24
144.68        1.94358e-24        1.81218e-24        2.07498e-24
144.95        1.94617e-24        1.81460e-24        2.07774e-24
145.23        1.94878e-24        1.81703e-24        2.08052e-24
145.51        1.95139e-24        1.81947e-24        2.08330e-24
145.78        1.95401e-24        1.82192e-24        2.08609e-24
146.06        1.95663e-24        1.82438e-24        2.08889e-24
146.34        1.95927e-24        1.82684e-24        2.09170e-24
146.62        1.96192e-24        1.82931e-24        2.09452e-24
146.90        1.96457e-24        1.83179e-24        2.09735e-24
147.17        1.96724e-24        1.83428e-24        2.10020e-24
147.45        1.96992e-24        1.83679e-24        2.10305e-24
147.74        1.97261e-24        1.83930e-24        2.10591e-24
148.02        1.97530e-24        1.84182e-24        2.10879e-24
148.30        1.97802e-24        1.84435e-24        2.11168e-24
148.58        1.98074e-24        1.84689e-24        2.11458e-24
148.86        1.98347e-24        1.84945e-24        2.11750e-24
149.15        1.98622e-24        1.85202e-24        2.12043e-24
149.43        1.98898e-24        1.85460e-24        2.12337e-24
149.71        1.99176e-24        1.85719e-24        2.12633e-24
150.00        1.99455e-24        1.85980e-24        2.12930e-24
150.28        1.99737e-24        1.86243e-24        2.13231e-24
150.57        2.00021e-24        1.86508e-24        2.13533e-24
150.86        2.00306e-24        1.86774e-24        2.13837e-24
151.14        2.00592e-24        1.87041e-24        2.14143e-24
151.43        2.00880e-24        1.87310e-24        2.14450e-24
151.72        2.01169e-24        1.87581e-24        2.14758e-24
152.01        2.01460e-24        1.87852e-24        2.15069e-24
152.30        2.01753e-24        1.88125e-24        2.15380e-24
152.59        2.02047e-24        1.88400e-24        2.15694e-24
152.88        2.02342e-24        1.88676e-24        2.16009e-24
153.17        2.02639e-24        1.88953e-24        2.16325e-24
153.46        2.02938e-24        1.89231e-24        2.16644e-24
153.75        2.03238e-24        1.89512e-24        2.16964e-24
154.04        2.03539e-24        1.89793e-24        2.17285e-24
154.34        2.03842e-24        1.90076e-24        2.17608e-24
154.63        2.04147e-24        1.90360e-24        2.17933e-24
154.92        2.04453e-24        1.90646e-24        2.18259e-24
155.22        2.04760e-24        1.90933e-24        2.18587e-24
155.51        2.05069e-24        1.91222e-24        2.18917e-24
155.81        2.05380e-24        1.91512e-24        2.19248e-24
156.11        2.05692e-24        1.91803e-24        2.19581e-24
156.40        2.06006e-24        1.92096e-24        2.19915e-24
156.70        2.06321e-24        1.92391e-24        2.20251e-24
157.00        2.06638e-24        1.92686e-24        2.20589e-24
157.30        2.06956e-24        1.92984e-24        2.20929e-24
157.60        2.07276e-24        1.93282e-24        2.21270e-24
157.90        2.07597e-24        1.93582e-24        2.21613e-24
158.20        2.07920e-24        1.93884e-24        2.21957e-24
158.50        2.08245e-24        1.94187e-24        2.22303e-24
158.80        2.08571e-24        1.94491e-24        2.22651e-24
159.10        2.08899e-24        1.94797e-24        2.23000e-24
159.41        2.09228e-24        1.95105e-24        2.23351e-24
159.71        2.09559e-24        1.95414e-24        2.23704e-24
160.01        2.09891e-24        1.95724e-24        2.24059e-24
160.32        2.10225e-24        1.96036e-24        2.24415e-24
160.62        2.10561e-24        1.96349e-24        2.24773e-24
160.93        2.10898e-24        1.96664e-24        2.25132e-24
161.23        2.11237e-24        1.96980e-24        2.25493e-24
161.54        2.11577e-24        1.97298e-24        2.25856e-24
161.85        2.11919e-24        1.97617e-24        2.26220e-24
162.16        2.12262e-24        1.97938e-24        2.26587e-24
162.46        2.12607e-24        1.98260e-24        2.26954e-24
162.77        2.12953e-24        1.98583e-24        2.27324e-24
163.08        2.13301e-24        1.98908e-24        2.27694e-24
163.39        2.13650e-24        1.99234e-24        2.28067e-24
163.70        2.14001e-24        1.99562e-24        2.28441e-24
164.02        2.14354e-24        1.99890e-24        2.28817e-24
164.33        2.14707e-24        2.00221e-24        2.29194e-24
164.64        2.15062e-24        2.00552e-24        2.29572e-24
164.95        2.15419e-24        2.00885e-24        2.29953e-24
165.27        2.15777e-24        2.01220e-24        2.30335e-24
165.58        2.16137e-24        2.01555e-24        2.30718e-24
165.90        2.16497e-24        2.01892e-24        2.31103e-24
166.21        2.16860e-24        2.02230e-24        2.31489e-24
166.53        2.17223e-24        2.02570e-24        2.31877e-24
166.85        2.17588e-24        2.02911e-24        2.32266e-24
167.16        2.17955e-24        2.03253e-24        2.32657e-24
167.48        2.18323e-24        2.03596e-24        2.33049e-24
167.80        2.18692e-24        2.03941e-24        2.33442e-24
168.12        2.19062e-24        2.04287e-24        2.33837e-24
168.44        2.19434e-24        2.04634e-24        2.34234e-24
168.76        2.19807e-24        2.04982e-24        2.34631e-24
169.08        2.20181e-24        2.05332e-24        2.35031e-24
169.40        2.20557e-24        2.05683e-24        2.35431e-24
169.72        2.20934e-24        2.06035e-24        2.35833e-24
170.05        2.21312e-24        2.06388e-24        2.36236e-24
170.37        2.21691e-24        2.06742e-24        2.36641e-24
170.69        2.22072e-24        2.07097e-24        2.37047e-24
171.02        2.22454e-24        2.07454e-24        2.37454e-24
171.34        2.22837e-24        2.07812e-24        2.37862e-24
171.67        2.23221e-24        2.08170e-24        2.38272e-24
172.00        2.23607e-24        2.08530e-24        2.38683e-24
172.32        2.23993e-24        2.08891e-24        2.39095e-24
172.65        2.24381e-24        2.09254e-24        2.39509e-24
172.98        2.24770e-24        2.09617e-24        2.39924e-24
173.31        2.25160e-24        2.09981e-24        2.40339e-24
173.64        2.25551e-24        2.10346e-24        2.40757e-24
173.97        2.25944e-24        2.10713e-24        2.41175e-24
174.30        2.26337e-24        2.11080e-24        2.41594e-24
174.63        2.26732e-24        2.11448e-24        2.42015e-24
174.96        2.27127e-24        2.11818e-24        2.42437e-24
175.30        2.27524e-24        2.12188e-24        2.42859e-24
175.63        2.27921e-24        2.12559e-24        2.43283e-24
175.97        2.28320e-24        2.12931e-24        2.43708e-24
176.30        2.28720e-24        2.13305e-24        2.44134e-24
176.64        2.29120e-24        2.13679e-24        2.44562e-24
176.97        2.29522e-24        2.14054e-24        2.44990e-24
177.31        2.29924e-24        2.14430e-24        2.45419e-24
177.65        2.30328e-24        2.14806e-24        2.45849e-24
177.98        2.30732e-24        2.15184e-24        2.46280e-24
178.32        2.31138e-24        2.15563e-24        2.46712e-24
178.66        2.31544e-24        2.15942e-24        2.47146e-24
179.00        2.31951e-24        2.16322e-24        2.47580e-24
179.34        2.32359e-24        2.16703e-24        2.48015e-24
179.68        2.32768e-24        2.17085e-24        2.48450e-24
180.02        2.33177e-24        2.17467e-24        2.48887e-24
180.37        2.33588e-24        2.17850e-24        2.49325e-24
180.71        2.33999e-24        2.18235e-24        2.49763e-24
181.05        2.34411e-24        2.18619e-24        2.50202e-24
181.40        2.34824e-24        2.19005e-24        2.50643e-24
181.74        2.35238e-24        2.19391e-24        2.51084e-24
182.09        2.35652e-24        2.19779e-24        2.51526e-24
182.44        2.36068e-24        2.20167e-24        2.51969e-24
182.78        2.36485e-24        2.20556e-24        2.52413e-24
183.13        2.36902e-24        2.20946e-24        2.52859e-24
183.48        2.37321e-24        2.21337e-24        2.53305e-24
183.83        2.37740e-24        2.21729e-24        2.53752e-24
184.18        2.38161e-24        2.22121e-24        2.54200e-24
184.53        2.38582e-24        2.22515e-24        2.54650e-24
184.88        2.39005e-24        2.22910e-24        2.55100e-24
185.23        2.39428e-24        2.23305e-24        2.55552e-24
185.58        2.39853e-24        2.23702e-24        2.56005e-24
185.94        2.40279e-24        2.24099e-24        2.56459e-24
186.29        2.40706e-24        2.24498e-24        2.56914e-24
186.65        2.41134e-24        2.24898e-24        2.57370e-24
187.00        2.41563e-24        2.25299e-24        2.57828e-24
187.36        2.41994e-24        2.25701e-24        2.58287e-24
187.71        2.42425e-24        2.26104e-24        2.58747e-24
188.07        2.42858e-24        2.26508e-24        2.59208e-24
188.43        2.43292e-24        2.26914e-24        2.59671e-24
188.79        2.43728e-24        2.27320e-24        2.60135e-24
189.14        2.44164e-24        2.27728e-24        2.60601e-24
189.50        2.44602e-24        2.28137e-24        2.61068e-24
189.87        2.45042e-24        2.28548e-24        2.61536e-24
190.23        2.45482e-24        2.28959e-24        2.62006e-24
190.59        2.45924e-24        2.29372e-24        2.62477e-24
190.95        2.46368e-24        2.29786e-24        2.62950e-24
191.31        2.46813e-24        2.30202e-24        2.63424e-24
191.68        2.47259e-24        2.30618e-24        2.63900e-24
192.04        2.47707e-24        2.31037e-24        2.64377e-24
192.41        2.48156e-24        2.31456e-24        2.64856e-24
192.77        2.48607e-24        2.31877e-24        2.65337e-24
193.14        2.49059e-24        2.32300e-24        2.65819e-24
193.51        2.49513e-24        2.32724e-24        2.66303e-24
193.88        2.49969e-24        2.33149e-24        2.66788e-24
194.25        2.50426e-24        2.33576e-24        2.67276e-24
194.62        2.50885e-24        2.34005e-24        2.67765e-24
194.99        2.51345e-24        2.34435e-24        2.68256e-24
195.36        2.51807e-24        2.34866e-24        2.68748e-24
195.73        2.52271e-24        2.35299e-24        2.69243e-24
196.10        2.52737e-24        2.35734e-24        2.69739e-24
196.47        2.53204e-24        2.36171e-24        2.70237e-24
196.85        2.53673e-24        2.36609e-24        2.70737e-24
197.22        2.54144e-24        2.37049e-24        2.71239e-24
197.60        2.54617e-24        2.37490e-24        2.71743e-24
197.97        2.55091e-24        2.37934e-24        2.72249e-24
198.35        2.55568e-24        2.38379e-24        2.72757e-24
198.73        2.56046e-24        2.38826e-24        2.73267e-24
199.11        2.56527e-24        2.39274e-24        2.73779e-24
199.48        2.57009e-24        2.39725e-24        2.74294e-24
199.86        2.57494e-24        2.40177e-24        2.74810e-24
200.24        2.57982e-24        2.40633e-24        2.75330e-24
200.62        2.58472e-24        2.41091e-24        2.75854e-24
201.01        2.58965e-24        2.41551e-24        2.76379e-24
201.39        2.59460e-24        2.42013e-24        2.76907e-24
201.77        2.59957e-24        2.42476e-24        2.77437e-24
202.16        2.60456e-24        2.42942e-24        2.77969e-24
202.54        2.60957e-24        2.43409e-24        2.78504e-24
202.93        2.61459e-24        2.43879e-24        2.79040e-24
203.31        2.61964e-24        2.44350e-24        2.79579e-24
203.70        2.62471e-24        2.44823e-24        2.80119e-24
204.09        2.62980e-24        2.45298e-24        2.80662e-24
204.47        2.63491e-24        2.45774e-24        2.81207e-24
204.86        2.64003e-24        2.46253e-24        2.81754e-24
205.25        2.64518e-24        2.46733e-24        2.82302e-24
205.64        2.65034e-24        2.47215e-24        2.82853e-24
206.03        2.65552e-24        2.47699e-24        2.83406e-24
206.43        2.66073e-24        2.48184e-24        2.83961e-24
206.82        2.66595e-24        2.48671e-24        2.84518e-24
207.21        2.67118e-24        2.49160e-24        2.85077e-24
207.61        2.67644e-24        2.49651e-24        2.85637e-24
208.00        2.68172e-24        2.50143e-24        2.86200e-24
208.40        2.68701e-24        2.50637e-24        2.86765e-24
208.79        2.69232e-24        2.51133e-24        2.87331e-24
209.19        2.69765e-24        2.51630e-24        2.87900e-24
209.59        2.70299e-24        2.52129e-24        2.88470e-24
209.99        2.70836e-24        2.52630e-24        2.89042e-24
210.39        2.71374e-24        2.53132e-24        2.89616e-24
210.79        2.71914e-24        2.53635e-24        2.90192e-24
211.19        2.72455e-24        2.54141e-24        2.90769e-24
211.59        2.72998e-24        2.54648e-24        2.91348e-24
211.99        2.73543e-24        2.55156e-24        2.91929e-24
212.40        2.74089e-24        2.55666e-24        2.92512e-24
212.80        2.74637e-24        2.56177e-24        2.93097e-24
213.21        2.75187e-24        2.56690e-24        2.93683e-24
213.61        2.75738e-24        2.57205e-24        2.94271e-24
214.02        2.76291e-24        2.57721e-24        2.94861e-24
214.42        2.76845e-24        2.58238e-24        2.95452e-24
214.83        2.77401e-24        2.58757e-24        2.96045e-24
215.24        2.77958e-24        2.59277e-24        2.96639e-24
215.65        2.78517e-24        2.59798e-24        2.97235e-24
216.06        2.79077e-24        2.60321e-24        2.97833e-24
216.47        2.79639e-24        2.60845e-24        2.98432e-24
216.88        2.80202e-24        2.61371e-24        2.99032e-24
217.30        2.80766e-24        2.61898e-24        2.99634e-24
217.71        2.81332e-24        2.62426e-24        3.00238e-24
218.12        2.81899e-24        2.62955e-24        3.00843e-24
218.54        2.82468e-24        2.63486e-24        3.01449e-24
218.96        2.83038e-24        2.64018e-24        3.02057e-24
219.37        2.83609e-24        2.64551e-24        3.02667e-24
219.79        2.84181e-24        2.65085e-24        3.03277e-24
220.21        2.84755e-24        2.65621e-24        3.03889e-24
220.63        2.85330e-24        2.66157e-24        3.04502e-24
221.05        2.85906e-24        2.66695e-24        3.05117e-24
221.47        2.86483e-24        2.67234e-24        3.05733e-24
221.89        2.87062e-24        2.67774e-24        3.06350e-24
222.31        2.87642e-24        2.68316e-24        3.06969e-24
222.73        2.88224e-24        2.68858e-24        3.07589e-24
223.16        2.88806e-24        2.69402e-24        3.08210e-24
223.58        2.89390e-24        2.69947e-24        3.08833e-24
224.01        2.89976e-24        2.70494e-24        3.09458e-24
224.43        2.90563e-24        2.71042e-24        3.10084e-24
224.86        2.91151e-24        2.71591e-24        3.10711e-24
225.29        2.91741e-24        2.72141e-24        3.11341e-24
225.72        2.92332e-24        2.72693e-24        3.11971e-24
226.15        2.92925e-24        2.73246e-24        3.12603e-24
226.58        2.93519e-24        2.73801e-24        3.13237e-24
227.01        2.94115e-24        2.74357e-24        3.13873e-24
227.44        2.94712e-24        2.74914e-24        3.14510e-24
227.87        2.95311e-24        2.75473e-24        3.15148e-24
228.31        2.95911e-24        2.76034e-24        3.15789e-24
228.74        2.96513e-24        2.76596e-24        3.16431e-24
229.17        2.97117e-24        2.77159e-24        3.17075e-24
229.61        2.97722e-24        2.77724e-24        3.17720e-24
230.05        2.98329e-24        2.78291e-24        3.18368e-24
230.49        2.98938e-24        2.78859e-24        3.19017e-24
230.92        2.99548e-24        2.79429e-24        3.19668e-24
231.36        3.00161e-24        2.80000e-24        3.20321e-24
231.80        3.00774e-24        2.80573e-24        3.20976e-24
232.24        3.01390e-24        2.81148e-24        3.21633e-24
232.69        3.02008e-24        2.81724e-24        3.22291e-24
233.13        3.02627e-24        2.82302e-24        3.22952e-24
233.57        3.03248e-24        2.82882e-24        3.23614e-24
234.02        3.03871e-24        2.83464e-24        3.24279e-24
234.46        3.04496e-24        2.84047e-24        3.24945e-24
234.91        3.05123e-24        2.84632e-24        3.25614e-24
235.35        3.05752e-24        2.85219e-24        3.26285e-24
235.80        3.06383e-24        2.85808e-24        3.26957e-24
236.25        3.07015e-24        2.86398e-24        3.27632e-24
236.70        3.07650e-24        2.86991e-24        3.28309e-24
237.15        3.08287e-24        2.87585e-24        3.28989e-24
237.60        3.08926e-24        2.88182e-24        3.29670e-24
238.05        3.09567e-24        2.88780e-24        3.30354e-24
238.51        3.10210e-24        2.89381e-24        3.31040e-24
238.96        3.10856e-24        2.89983e-24        3.31728e-24
239.42        3.11503e-24        2.90587e-24        3.32419e-24
239.87        3.12153e-24        2.91194e-24        3.33112e-24
240.33        3.12805e-24        2.91802e-24        3.33807e-24
240.78        3.13459e-24        2.92413e-24        3.34505e-24
241.24        3.14115e-24        2.93026e-24        3.35205e-24
241.70        3.14774e-24        2.93641e-24        3.35907e-24
242.16        3.15435e-24        2.94258e-24        3.36612e-24
242.62        3.16098e-24        2.94877e-24        3.37320e-24
243.08        3.16764e-24        2.95498e-24        3.38029e-24
243.55        3.17431e-24        2.96121e-24        3.38741e-24
244.01        3.18101e-24        2.96746e-24        3.39456e-24
244.47        3.18773e-24        2.97373e-24        3.40172e-24
244.94        3.19447e-24        2.98003e-24        3.40892e-24
245.40        3.20124e-24        2.98634e-24        3.41613e-24
245.87        3.20802e-24        2.99268e-24        3.42337e-24
246.34        3.21483e-24        2.99903e-24        3.43063e-24
246.81        3.22166e-24        3.00541e-24        3.43791e-24
247.28        3.22851e-24        3.01180e-24        3.44522e-24
247.75        3.23538e-24        3.01822e-24        3.45255e-24
248.22        3.24228e-24        3.02465e-24        3.45990e-24
248.69        3.24920e-24        3.03111e-24        3.46728e-24
249.16        3.25613e-24        3.03759e-24        3.47468e-24
249.64        3.26309e-24        3.04408e-24        3.48210e-24
250.11        3.27007e-24        3.05060e-24        3.48955e-24
250.59        3.27708e-24        3.05714e-24        3.49702e-24
251.07        3.28410e-24        3.06369e-24        3.50451e-24
251.54        3.29114e-24        3.07027e-24        3.51202e-24
252.02        3.29821e-24        3.07686e-24        3.51955e-24
252.50        3.30530e-24        3.08348e-24        3.52711e-24
252.98        3.31240e-24        3.09011e-24        3.53469e-24
253.46        3.31953e-24        3.09677e-24        3.54230e-24
253.95        3.32668e-24        3.10344e-24        3.54992e-24
254.43        3.33385e-24        3.11014e-24        3.55757e-24
254.91        3.34104e-24        3.11685e-24        3.56524e-24
255.40        3.34825e-24        3.12358e-24        3.57293e-24
255.88        3.35549e-24        3.13033e-24        3.58064e-24
256.37        3.36274e-24        3.13710e-24        3.58837e-24
256.86        3.37001e-24        3.14389e-24        3.59613e-24
257.35        3.37730e-24        3.15070e-24        3.60391e-24
257.84        3.38461e-24        3.15752e-24        3.61171e-24
258.33        3.39195e-24        3.16437e-24        3.61953e-24
258.82        3.39930e-24        3.17123e-24        3.62737e-24
259.31        3.40667e-24        3.17811e-24        3.63523e-24
259.80        3.41406e-24        3.18501e-24        3.64311e-24
260.30        3.42148e-24        3.19193e-24        3.65102e-24
260.79        3.42891e-24        3.19887e-24        3.65894e-24
261.29        3.43636e-24        3.20583e-24        3.66689e-24
261.79        3.44383e-24        3.21280e-24        3.67486e-24
262.29        3.45132e-24        3.21979e-24        3.68284e-24
262.78        3.45883e-24        3.22680e-24        3.69085e-24
263.28        3.46636e-24        3.23383e-24        3.69889e-24
263.79        3.47391e-24        3.24088e-24        3.70694e-24
264.29        3.48148e-24        3.24795e-24        3.71501e-24
264.79        3.48907e-24        3.25504e-24        3.72311e-24
265.29        3.49668e-24        3.26214e-24        3.73123e-24
265.80        3.50432e-24        3.26927e-24        3.73936e-24
266.30        3.51197e-24        3.27641e-24        3.74753e-24
266.81        3.51964e-24        3.28357e-24        3.75571e-24
267.32        3.52734e-24        3.29076e-24        3.76391e-24
267.83        3.53505e-24        3.29796e-24        3.77214e-24
268.34        3.54279e-24        3.30518e-24        3.78039e-24
268.85        3.55054e-24        3.31242e-24        3.78866e-24
269.36        3.55832e-24        3.31968e-24        3.79696e-24
269.87        3.56612e-24        3.32697e-24        3.80528e-24
270.38        3.57394e-24        3.33427e-24        3.81362e-24
270.90        3.58178e-24        3.34159e-24        3.82198e-24
271.41        3.58965e-24        3.34893e-24        3.83037e-24
271.93        3.59753e-24        3.35629e-24        3.83878e-24
272.45        3.60544e-24        3.36367e-24        3.84721e-24
272.97        3.61337e-24        3.37108e-24        3.85566e-24
273.49        3.62132e-24        3.37850e-24        3.86414e-24
274.01        3.62929e-24        3.38594e-24        3.87265e-24
274.53        3.63729e-24        3.39341e-24        3.88117e-24
275.05        3.64531e-24        3.40089e-24        3.88972e-24
275.57        3.65335e-24        3.40840e-24        3.89830e-24
276.10        3.66141e-24        3.41593e-24        3.90690e-24
276.62        3.66950e-24        3.42347e-24        3.91552e-24
277.15        3.67760e-24        3.43104e-24        3.92416e-24
277.68        3.68573e-24        3.43863e-24        3.93283e-24
278.20        3.69389e-24        3.44625e-24        3.94153e-24
278.73        3.70206e-24        3.45388e-24        3.95025e-24
279.26        3.71026e-24        3.46153e-24        3.95899e-24
279.80        3.71849e-24        3.46921e-24        3.96776e-24
280.33        3.72673e-24        3.47691e-24        3.97656e-24
280.86        3.73500e-24        3.48463e-24        3.98537e-24
281.40        3.74330e-24        3.49237e-24        3.99422e-24
281.93        3.75161e-24        3.50014e-24        4.00309e-24
282.47        3.75995e-24        3.50792e-24        4.01198e-24
283.00        3.76832e-24        3.51573e-24        4.02090e-24
283.54        3.77670e-24        3.52356e-24        4.02984e-24
284.08        3.78511e-24        3.53142e-24        4.03881e-24
284.62        3.79355e-24        3.53929e-24        4.04781e-24
285.16        3.80200e-24        3.54719e-24        4.05682e-24
285.71        3.81049e-24        3.55510e-24        4.06587e-24
286.25        3.81899e-24        3.56304e-24        4.07494e-24
286.79        3.82752e-24        3.57101e-24        4.08403e-24
287.34        3.83607e-24        3.57899e-24        4.09315e-24
287.89        3.84464e-24        3.58699e-24        4.10229e-24
288.43        3.85324e-24        3.59502e-24        4.11146e-24
288.98        3.86186e-24        3.60307e-24        4.12065e-24
289.53        3.87051e-24        3.61114e-24        4.12987e-24
290.08        3.87918e-24        3.61924e-24        4.13912e-24
290.64        3.88787e-24        3.62735e-24        4.14839e-24
291.19        3.89658e-24        3.63549e-24        4.15768e-24
291.74        3.90532e-24        3.64365e-24        4.16700e-24
292.30        3.91409e-24        3.65183e-24        4.17634e-24
292.85        3.92287e-24        3.66003e-24        4.18571e-24
293.41        3.93168e-24        3.66826e-24        4.19510e-24
293.97        3.94051e-24        3.67650e-24        4.20452e-24
294.53        3.94937e-24        3.68477e-24        4.21396e-24
295.09        3.95825e-24        3.69306e-24        4.22343e-24
295.65        3.96715e-24        3.70137e-24        4.23293e-24
296.21        3.97608e-24        3.70971e-24        4.24244e-24
296.78        3.98502e-24        3.71806e-24        4.25199e-24
297.34        3.99400e-24        3.72644e-24        4.26155e-24
297.91        4.00299e-24        3.73484e-24        4.27115e-24
298.47        4.01201e-24        3.74326e-24        4.28076e-24
299.04        4.02105e-24        3.75170e-24        4.29040e-24
299.61        4.03012e-24        3.76017e-24        4.30007e-24
300.18        4.03923e-24        3.76868e-24        4.30979e-24
300.75        4.04842e-24        3.77725e-24        4.31959e-24
301.32        4.05764e-24        3.78586e-24        4.32942e-24
301.90        4.06687e-24        3.79448e-24        4.33927e-24
302.47        4.07614e-24        3.80313e-24        4.34915e-24
303.05        4.08543e-24        3.81180e-24        4.35905e-24
303.62        4.09474e-24        3.82049e-24        4.36898e-24
304.20        4.10407e-24        3.82921e-24        4.37894e-24
304.78        4.11344e-24        3.83795e-24        4.38893e-24
305.36        4.12282e-24        3.84671e-24        4.39894e-24
305.94        4.13224e-24        3.85550e-24        4.40898e-24
306.52        4.14168e-24        3.86431e-24        4.41904e-24
307.11        4.15114e-24        3.87315e-24        4.42914e-24
307.69        4.16063e-24        3.88201e-24        4.43926e-24
308.28        4.17015e-24        3.89089e-24        4.44941e-24
308.86        4.17970e-24        3.89980e-24        4.45959e-24
309.45        4.18927e-24        3.90874e-24        4.46980e-24
310.04        4.19887e-24        3.91770e-24        4.48004e-24
310.63        4.20850e-24        3.92669e-24        4.49030e-24
311.22        4.21815e-24        3.93570e-24        4.50060e-24
311.81        4.22783e-24        3.94474e-24        4.51093e-24
312.40        4.23754e-24        3.95381e-24        4.52128e-24
313.00        4.24728e-24        3.96290e-24        4.53167e-24
313.59        4.25705e-24        3.97202e-24        4.54209e-24
314.19        4.26685e-24        3.98116e-24        4.55254e-24
314.79        4.27668e-24        3.99034e-24        4.56301e-24
315.39        4.28653e-24        3.99954e-24        4.57353e-24
315.99        4.29642e-24        4.00877e-24        4.58407e-24
316.59        4.30633e-24        4.01802e-24        4.59464e-24
317.19        4.31628e-24        4.02731e-24        4.60525e-24
317.79        4.32626e-24        4.03662e-24        4.61589e-24
318.40        4.33626e-24        4.04597e-24        4.62656e-24
319.00        4.34630e-24        4.05534e-24        4.63727e-24
319.61        4.35637e-24        4.06474e-24        4.64801e-24
320.22        4.36647e-24        4.07417e-24        4.65878e-24
320.83        4.37661e-24        4.08363e-24        4.66959e-24
321.44        4.38677e-24        4.09312e-24        4.68043e-24
322.05        4.39697e-24        4.10264e-24        4.69130e-24
322.66        4.40720e-24        4.11219e-24        4.70222e-24
323.28        4.41747e-24        4.12178e-24        4.71316e-24
323.89        4.42777e-24        4.13139e-24        4.72414e-24
324.51        4.43810e-24        4.14104e-24        4.73516e-24
325.13        4.44847e-24        4.15071e-24        4.74622e-24
325.74        4.45887e-24        4.16042e-24        4.75731e-24
326.36        4.46930e-24        4.17017e-24        4.76844e-24
326.99        4.47977e-24        4.17994e-24        4.77960e-24
327.61        4.49028e-24        4.18975e-24        4.79081e-24
328.23        4.50082e-24        4.19959e-24        4.80205e-24
328.86        4.51140e-24        4.20947e-24        4.81333e-24
329.48        4.52201e-24        4.21938e-24        4.82465e-24
330.11        4.53266e-24        4.22932e-24        4.83600e-24
330.74        4.54335e-24        4.23930e-24        4.84740e-24
331.36        4.55407e-24        4.24931e-24        4.85884e-24
332.00        4.56483e-24        4.25935e-24        4.87031e-24
332.63        4.57563e-24        4.26944e-24        4.88183e-24
333.26        4.58647e-24        4.27955e-24        4.89338e-24
333.89        4.59734e-24        4.28970e-24        4.90497e-24
334.53        4.60825e-24        4.29988e-24        4.91661e-24
335.17        4.61919e-24        4.31010e-24        4.92828e-24
335.80        4.63017e-24        4.32035e-24        4.93999e-24
336.44        4.64119e-24        4.33064e-24        4.95174e-24
337.08        4.65224e-24        4.34096e-24        4.96352e-24
337.72        4.66333e-24        4.35131e-24        4.97535e-24
338.37        4.67446e-24        4.36170e-24        4.98721e-24
339.01        4.68562e-24        4.37212e-24        4.99912e-24
339.65        4.69682e-24        4.38258e-24        5.01106e-24
340.30        4.70805e-24        4.39306e-24        5.02304e-24
340.95        4.71932e-24        4.40358e-24        5.03505e-24
341.60        4.73062e-24        4.41414e-24        5.04711e-24
342.25        4.74196e-24        4.42473e-24        5.05920e-24
342.90        4.75334e-24        4.43535e-24        5.07133e-24
343.55        4.76475e-24        4.44600e-24        5.08350e-24
344.20        4.77620e-24        4.45669e-24        5.09571e-24
344.86        4.78768e-24        4.46741e-24        5.10795e-24
345.51        4.79919e-24        4.47816e-24        5.12023e-24
346.17        4.81075e-24        4.48894e-24        5.13255e-24
346.83        4.82233e-24        4.49976e-24        5.14490e-24
347.49        4.83395e-24        4.51061e-24        5.15729e-24
348.15        4.84561e-24        4.52149e-24        5.16972e-24
348.81        4.85729e-24        4.53240e-24        5.18218e-24
349.48        4.86902e-24        4.54335e-24        5.19469e-24
350.14        4.88077e-24        4.55433e-24        5.20722e-24
350.81        4.89257e-24        4.56534e-24        5.21980e-24
351.48        4.90439e-24        4.57638e-24        5.23241e-24
352.14        4.91625e-24        4.58745e-24        5.24505e-24
352.81        4.92814e-24        4.59855e-24        5.25773e-24
353.49        4.94006e-24        4.60968e-24        5.27045e-24
354.16        4.95202e-24        4.62085e-24        5.28320e-24
354.83        4.96401e-24        4.63204e-24        5.29598e-24
355.51        4.97604e-24        4.64327e-24        5.30880e-24
356.18        4.98809e-24        4.65453e-24        5.32166e-24
356.86        5.00018e-24        4.66581e-24        5.33455e-24
357.54        5.01230e-24        4.67713e-24        5.34747e-24
358.22        5.02445e-24        4.68847e-24        5.36043e-24
358.90        5.03664e-24        4.69985e-24        5.37342e-24
359.58        5.04885e-24        4.71126e-24        5.38645e-24
360.27        5.06110e-24        4.72269e-24        5.39951e-24
360.95        5.07338e-24        4.73416e-24        5.41260e-24
361.64        5.08569e-24        4.74565e-24        5.42573e-24
362.33        5.09803e-24        4.75717e-24        5.43889e-24
363.02        5.11040e-24        4.76872e-24        5.45208e-24
363.71        5.12281e-24        4.78031e-24        5.46531e-24
364.40        5.13524e-24        4.79192e-24        5.47857e-24
365.09        5.14771e-24        4.80356e-24        5.49187e-24
365.79        5.16022e-24        4.81524e-24        5.50520e-24
366.48        5.17275e-24        4.82694e-24        5.51856e-24
367.18        5.18532e-24        4.83868e-24        5.53196e-24
367.88        5.19792e-24        4.85044e-24        5.54540e-24
368.58        5.21055e-24        4.86224e-24        5.55887e-24
369.28        5.22322e-24        4.87407e-24        5.57238e-24
369.98        5.23592e-24        4.88592e-24        5.58592e-24
370.69        5.24866e-24        4.89782e-24        5.59950e-24
371.39        5.26143e-24        4.90974e-24        5.61312e-24
372.10        5.27423e-24        4.92169e-24        5.62677e-24
372.81        5.28707e-24        4.93368e-24        5.64046e-24
373.52        5.29994e-24        4.94570e-24        5.65418e-24
374.23        5.31285e-24        4.95775e-24        5.66794e-24
374.94        5.32579e-24        4.96984e-24        5.68174e-24
375.65        5.33877e-24        4.98196e-24        5.69558e-24
376.37        5.35178e-24        4.99411e-24        5.70946e-24
377.08        5.36483e-24        5.00629e-24        5.72337e-24
377.80        5.37792e-24        5.01851e-24        5.73732e-24
378.52        5.39104e-24        5.03076e-24        5.75131e-24
379.24        5.40419e-24        5.04305e-24        5.76534e-24
379.96        5.41739e-24        5.05537e-24        5.77941e-24
380.68        5.43062e-24        5.06772e-24        5.79352e-24
381.41        5.44389e-24        5.08011e-24        5.80766e-24
382.13        5.45719e-24        5.09253e-24        5.82185e-24
382.86        5.47053e-24        5.10499e-24        5.83608e-24
383.59        5.48391e-24        5.11749e-24        5.85034e-24
384.32        5.49733e-24        5.13001e-24        5.86465e-24
385.05        5.51079e-24        5.14258e-24        5.87900e-24
385.78        5.52428e-24        5.15518e-24        5.89338e-24
386.52        5.53782e-24        5.16782e-24        5.90781e-24
387.25        5.55139e-24        5.18049e-24        5.92228e-24
387.99        5.56500e-24        5.19320e-24        5.93680e-24
388.73        5.57865e-24        5.20595e-24        5.95135e-24
389.47        5.59234e-24        5.21873e-24        5.96595e-24
390.21        5.60607e-24        5.23155e-24        5.98059e-24
390.95        5.61984e-24        5.24441e-24        5.99527e-24
391.69        5.63365e-24        5.25731e-24        6.00999e-24
392.44        5.64750e-24        5.27024e-24        6.02476e-24
393.19        5.66139e-24        5.28321e-24        6.03957e-24
393.93        5.67533e-24        5.29622e-24        6.05443e-24
394.68        5.68930e-24        5.30927e-24        6.06933e-24
395.43        5.70332e-24        5.32236e-24        6.08427e-24
396.19        5.71738e-24        5.33549e-24        6.09926e-24
396.94        5.73148e-24        5.34866e-24        6.11430e-24
397.70        5.74562e-24        5.36186e-24        6.12938e-24
398.45        5.75981e-24        5.37511e-24        6.14450e-24
399.21        5.77403e-24        5.38840e-24        6.15967e-24
399.97        5.78831e-24        5.40173e-24        6.17489e-24
400.73        5.80270e-24        5.41516e-24        6.19023e-24
401.49        5.81713e-24        5.42863e-24        6.20563e-24
402.26        5.83161e-24        5.44215e-24        6.22107e-24
403.02        5.84614e-24        5.45571e-24        6.23656e-24
403.79        5.86070e-24        5.46931e-24        6.25210e-24
404.56        5.87532e-24        5.48295e-24        6.26768e-24
405.33        5.88997e-24        5.49664e-24        6.28331e-24
406.10        5.90468e-24        5.51036e-24        6.29899e-24
406.87        5.91942e-24        5.52413e-24        6.31472e-24
407.64        5.93421e-24        5.53793e-24        6.33049e-24
408.42        5.94905e-24        5.55178e-24        6.34631e-24
409.20        5.96393e-24        5.56568e-24        6.36218e-24
409.98        5.97885e-24        5.57961e-24        6.37810e-24
410.76        5.99382e-24        5.59358e-24        6.39407e-24
411.54        6.00884e-24        5.60760e-24        6.41008e-24
412.32        6.02390e-24        5.62166e-24        6.42614e-24
413.10        6.03900e-24        5.63576e-24        6.44225e-24
413.89        6.05415e-24        5.64990e-24        6.45840e-24
414.68        6.06935e-24        5.66409e-24        6.47461e-24
415.47        6.08459e-24        5.67831e-24        6.49086e-24
416.26        6.09987e-24        5.69258e-24        6.50716e-24
417.05        6.11520e-24        5.70689e-24        6.52351e-24
417.84        6.13057e-24        5.72125e-24        6.53990e-24
418.64        6.14599e-24        5.73564e-24        6.55635e-24
419.43        6.16146e-24        5.75008e-24        6.57284e-24
420.23        6.17697e-24        5.76456e-24        6.58938e-24
421.03        6.19252e-24        5.77908e-24        6.60597e-24
421.83        6.20812e-24        5.79364e-24        6.62260e-24
422.64        6.22377e-24        5.80825e-24        6.63929e-24
423.44        6.23946e-24        5.82289e-24        6.65602e-24
424.25        6.25519e-24        5.83758e-24        6.67280e-24
425.05        6.27097e-24        5.85232e-24        6.68963e-24
425.86        6.28680e-24        5.86709e-24        6.70651e-24
426.67        6.30267e-24        5.88191e-24        6.72343e-24
427.48        6.31859e-24        5.89677e-24        6.74041e-24
428.30        6.33455e-24        5.91167e-24        6.75743e-24
429.11        6.35055e-24        5.92661e-24        6.77450e-24
429.93        6.36661e-24        5.94159e-24        6.79162e-24
430.75        6.38270e-24        5.95662e-24        6.80878e-24
431.56        6.39884e-24        5.97169e-24        6.82600e-24
432.39        6.41503e-24        5.98680e-24        6.84326e-24
433.21        6.43126e-24        6.00196e-24        6.86057e-24
434.03        6.44754e-24        6.01716e-24        6.87793e-24
434.86        6.46387e-24        6.03239e-24        6.89534e-24
435.69        6.48023e-24        6.04768e-24        6.91279e-24
436.51        6.49665e-24        6.06300e-24        6.93030e-24
437.35        6.51311e-24        6.07836e-24        6.94785e-24
438.18        6.52961e-24        6.09377e-24        6.96545e-24
439.01        6.54616e-24        6.10922e-24        6.98309e-24
439.85        6.56275e-24        6.12471e-24        7.00079e-24
440.68        6.57939e-24        6.14025e-24        7.01853e-24
441.52        6.59607e-24        6.15582e-24        7.03633e-24
442.36        6.61280e-24        6.17144e-24        7.05417e-24
443.20        6.62958e-24        6.18710e-24        7.07205e-24
444.05        6.64640e-24        6.20280e-24        7.08999e-24
444.89        6.66326e-24        6.21855e-24        7.10797e-24
445.74        6.68017e-24        6.23433e-24        7.12600e-24
446.59        6.69712e-24        6.25016e-24        7.14408e-24
447.43        6.71412e-24        6.26603e-24        7.16221e-24
448.29        6.73116e-24        6.28194e-24        7.18038e-24
449.14        6.74825e-24        6.29789e-24        7.19860e-24
449.99        6.76538e-24        6.31388e-24        7.21687e-24
450.85        6.78255e-24        6.32992e-24        7.23519e-24
451.71        6.79977e-24        6.34600e-24        7.25355e-24
452.57        6.81704e-24        6.36212e-24        7.27196e-24
453.43        6.83435e-24        6.37828e-24        7.29042e-24
454.29        6.85171e-24        6.39448e-24        7.30893e-24
455.15        6.86911e-24        6.41073e-24        7.32749e-24
456.02        6.88655e-24        6.42701e-24        7.34609e-24
456.89        6.90404e-24        6.44334e-24        7.36474e-24
457.76        6.92158e-24        6.45972e-24        7.38344e-24
458.63        6.93916e-24        6.47613e-24        7.40219e-24
459.50        6.95679e-24        6.49259e-24        7.42099e-24
460.38        6.97447e-24        6.50909e-24        7.43984e-24
461.25        6.99219e-24        6.52564e-24        7.45874e-24
462.13        7.00995e-24        6.54222e-24        7.47768e-24
463.01        7.02777e-24        6.55885e-24        7.49668e-24
463.89        7.04563e-24        6.57553e-24        7.51572e-24
464.77        7.06353e-24        6.59225e-24        7.53482e-24
465.66        7.08148e-24        6.60901e-24        7.55396e-24
466.54        7.09948e-24        6.62581e-24        7.57316e-24
467.43        7.11753e-24        6.64266e-24        7.59240e-24
468.32        7.13563e-24        6.65956e-24        7.61170e-24
469.21        7.15377e-24        6.67649e-24        7.63104e-24
470.10        7.17196e-24        6.69348e-24        7.65044e-24
471.00        7.19019e-24        6.71050e-24        7.66989e-24
471.89        7.20848e-24        6.72757e-24        7.68938e-24
472.79        7.22681e-24        6.74469e-24        7.70893e-24
473.69        7.24519e-24        6.76185e-24        7.72853e-24
474.59        7.26362e-24        6.77906e-24        7.74819e-24
475.49        7.28210e-24        6.79631e-24        7.76789e-24
476.40        7.30063e-24        6.81361e-24        7.78765e-24
477.30        7.31920e-24        6.83095e-24        7.80745e-24
478.21        7.33782e-24        6.84834e-24        7.82731e-24
479.12        7.35650e-24        6.86577e-24        7.84722e-24
480.03        7.37522e-24        6.88325e-24        7.86719e-24
480.95        7.39399e-24        6.90078e-24        7.88720e-24
481.86        7.41281e-24        6.91835e-24        7.90727e-24
482.78        7.43168e-24        6.93597e-24        7.92739e-24
483.70        7.45060e-24        6.95363e-24        7.94757e-24
484.62        7.46957e-24        6.97134e-24        7.96780e-24
485.54        7.48859e-24        6.98910e-24        7.98808e-24
486.46        7.50766e-24        7.00691e-24        8.00841e-24
487.39        7.52678e-24        7.02476e-24        8.02880e-24
488.32        7.54595e-24        7.04266e-24        8.04924e-24
489.25        7.56517e-24        7.06060e-24        8.06974e-24
490.18        7.58444e-24        7.07860e-24        8.09029e-24
491.11        7.60377e-24        7.09664e-24        8.11090e-24
492.04        7.62314e-24        7.11473e-24        8.13156e-24
492.98        7.64257e-24        7.13287e-24        8.15227e-24
493.92        7.66205e-24        7.15105e-24        8.17304e-24
494.86        7.68157e-24        7.16929e-24        8.19386e-24
495.80        7.70115e-24        7.18757e-24        8.21474e-24
496.74        7.72079e-24        7.20590e-24        8.23568e-24
497.69        7.74047e-24        7.22428e-24        8.25667e-24
498.63        7.76021e-24        7.24271e-24        8.27771e-24
499.58        7.78000e-24        7.26118e-24        8.29881e-24
500.53        7.79987e-24        7.27974e-24        8.32001e-24
501.48        7.81982e-24        7.29836e-24        8.34128e-24
502.44        7.83983e-24        7.31703e-24        8.36262e-24
503.39        7.85989e-24        7.33576e-24        8.38401e-24
504.35        7.88000e-24        7.35454e-24        8.40547e-24
505.31        7.90018e-24        7.37337e-24        8.42698e-24
506.27        7.92041e-24        7.39225e-24        8.44856e-24
507.24        7.94069e-24        7.41119e-24        8.47020e-24
508.20        7.96104e-24        7.43018e-24        8.49190e-24
509.17        7.98145e-24        7.44923e-24        8.51366e-24
510.14        8.00191e-24        7.46834e-24        8.53549e-24
511.11        8.02244e-24        7.48750e-24        8.55738e-24
512.08        8.04304e-24        7.50673e-24        8.57935e-24
513.05        8.06369e-24        7.52601e-24        8.60137e-24
514.03        8.08441e-24        7.54535e-24        8.62347e-24
515.01        8.10519e-24        7.56475e-24        8.64564e-24
515.99        8.12604e-24        7.58421e-24        8.66787e-24
516.97        8.14696e-24        7.60374e-24        8.69018e-24
517.95        8.16794e-24        7.62333e-24        8.71256e-24
518.94        8.18900e-24        7.64298e-24        8.73502e-24
519.93        8.21012e-24        7.66270e-24        8.75754e-24
520.92        8.23132e-24        7.68248e-24        8.78015e-24
521.91        8.25258e-24        7.70233e-24        8.80283e-24
522.90        8.27392e-24        7.72225e-24        8.82559e-24
523.89        8.29533e-24        7.74224e-24        8.84842e-24
524.89        8.31682e-24        7.76230e-24        8.87134e-24
525.89        8.33838e-24        7.78243e-24        8.89434e-24
526.89        8.36002e-24        7.80263e-24        8.91742e-24
527.89        8.38174e-24        7.82290e-24        8.94058e-24
528.90        8.40354e-24        7.84325e-24        8.96383e-24
529.90        8.42542e-24        7.86367e-24        8.98716e-24
530.91        8.44737e-24        7.88417e-24        9.01058e-24
531.92        8.46942e-24        7.90475e-24        9.03409e-24
532.93        8.49154e-24        7.92540e-24        9.05768e-24
533.95        8.51375e-24        7.94613e-24        9.08137e-24
534.96        8.53605e-24        7.96695e-24        9.10515e-24
535.98        8.55843e-24        7.98784e-24        9.12902e-24
537.00        8.58090e-24        8.00882e-24        9.15298e-24
538.02        8.60346e-24        8.02988e-24        9.17705e-24
539.05        8.62611e-24        8.05102e-24        9.20120e-24
540.07        8.64886e-24        8.07226e-24        9.22546e-24
541.10        8.67170e-24        8.09358e-24        9.24982e-24
542.13        8.69463e-24        8.11498e-24        9.27427e-24
543.16        8.71766e-24        8.13648e-24        9.29883e-24
544.19        8.74078e-24        8.15807e-24        9.32350e-24
545.23        8.76401e-24        8.17975e-24        9.34827e-24
546.27        8.78733e-24        8.20152e-24        9.37314e-24
547.30        8.81076e-24        8.22339e-24        9.39813e-24
548.35        8.83429e-24        8.24535e-24        9.42322e-24
549.39        8.85792e-24        8.26742e-24        9.44842e-24
550.43        8.88166e-24        8.28958e-24        9.47374e-24
551.48        8.90550e-24        8.31184e-24        9.49917e-24
552.53        8.92946e-24        8.33419e-24        9.52472e-24
553.58        8.95351e-24        8.35665e-24        9.55037e-24
554.63        8.97767e-24        8.37920e-24        9.57614e-24
555.69        9.00193e-24        8.40185e-24        9.60201e-24
556.75        9.02629e-24        8.42459e-24        9.62799e-24
557.81        9.05076e-24        8.44743e-24        9.65409e-24
558.87        9.07532e-24        8.47036e-24        9.68028e-24
559.93        9.09999e-24        8.49339e-24        9.70659e-24
561.00        9.12475e-24        8.51650e-24        9.73299e-24
562.06        9.14960e-24        8.53971e-24        9.75950e-24
563.13        9.17456e-24        8.56300e-24        9.78611e-24
564.20        9.19960e-24        8.58638e-24        9.81283e-24
565.28        9.22475e-24        8.60985e-24        9.83964e-24
566.35        9.24998e-24        8.63341e-24        9.86655e-24
567.43        9.27530e-24        8.65705e-24        9.89356e-24
568.51        9.30072e-24        8.68077e-24        9.92066e-24
569.59        9.32622e-24        8.70458e-24        9.94786e-24
570.68        9.35181e-24        8.72847e-24        9.97515e-24
571.76        9.37748e-24        8.75243e-24        1.00025e-23
572.85        9.40324e-24        8.77648e-24        1.00300e-23
573.94        9.42909e-24        8.80061e-24        1.00576e-23
575.03        9.45501e-24        8.82481e-24        1.00852e-23
576.12        9.48102e-24        8.84908e-24        1.01129e-23
577.22        9.50710e-24        8.87343e-24        1.01408e-23
578.32        9.53326e-24        8.89786e-24        1.01687e-23
579.42        9.55950e-24        8.92235e-24        1.01966e-23
580.52        9.58581e-24        8.94691e-24        1.02247e-23
581.63        9.61219e-24        8.97154e-24        1.02528e-23
582.73        9.63865e-24        8.99624e-24        1.02811e-23
583.84        9.66517e-24        9.02100e-24        1.03093e-23
584.95        9.69177e-24        9.04582e-24        1.03377e-23
586.06        9.71843e-24        9.07071e-24        1.03661e-23
587.18        9.74515e-24        9.09566e-24        1.03946e-23
588.30        9.77193e-24        9.12066e-24        1.04232e-23
589.42        9.79878e-24        9.14572e-24        1.04518e-23
590.54        9.82569e-24        9.17084e-24        1.04805e-23
591.66        9.85265e-24        9.19601e-24        1.05093e-23
592.79        9.87966e-24        9.22123e-24        1.05381e-23
593.91        9.90673e-24        9.24650e-24        1.05670e-23
595.04        9.93386e-24        9.27182e-24        1.05959e-23
596.18        9.96103e-24        9.29719e-24        1.06249e-23
597.31        9.98824e-24        9.32259e-24        1.06539e-23
598.45        1.00155e-23        9.34804e-24        1.06830e-23
599.59        1.00428e-23        9.37353e-24        1.07121e-23
600.73        1.00703e-23        9.39916e-24        1.07414e-23
601.87        1.00978e-23        9.42487e-24        1.07707e-23
603.01        1.01254e-23        9.45063e-24        1.08002e-23
604.16        1.01530e-23        9.47643e-24        1.08296e-23
605.31        1.01807e-23        9.50227e-24        1.08592e-23
606.46        1.02085e-23        9.52816e-24        1.08888e-23
607.62        1.02362e-23        9.55409e-24        1.09184e-23
608.77        1.02641e-23        9.58007e-24        1.09481e-23
609.93        1.02919e-23        9.60609e-24        1.09778e-23
611.09        1.03199e-23        9.63217e-24        1.10076e-23
612.25        1.03479e-23        9.65830e-24        1.10375e-23
613.42        1.03759e-23        9.68448e-24        1.10674e-23
614.59        1.04040e-23        9.71072e-24        1.10974e-23
615.75        1.04322e-23        9.73701e-24        1.11274e-23
616.93        1.04604e-23        9.76336e-24        1.11575e-23
618.10        1.04887e-23        9.78978e-24        1.11877e-23
619.28        1.05171e-23        9.81625e-24        1.12179e-23
620.45        1.05455e-23        9.84278e-24        1.12483e-23
621.63        1.05740e-23        9.86938e-24        1.12786e-23
622.82        1.06026e-23        9.89605e-24        1.13091e-23
624.00        1.06312e-23        9.92279e-24        1.13397e-23
625.19        1.06599e-23        9.94959e-24        1.13703e-23
626.38        1.06887e-23        9.97647e-24        1.14010e-23
627.57        1.07176e-23        1.00034e-23        1.14318e-23
628.76        1.07466e-23        1.00305e-23        1.14627e-23
629.96        1.07756e-23        1.00576e-23        1.14936e-23
631.16        1.08047e-23        1.00847e-23        1.15247e-23
632.36        1.08339e-23        1.01120e-23        1.15559e-23
633.56        1.08632e-23        1.01394e-23        1.15871e-23
634.77        1.08926e-23        1.01668e-23        1.16185e-23
635.98        1.09221e-23        1.01943e-23        1.16499e-23
637.19        1.09517e-23        1.02219e-23        1.16815e-23
638.40        1.09814e-23        1.02496e-23        1.17131e-23
639.61        1.10112e-23        1.02774e-23        1.17449e-23
640.83        1.10411e-23        1.03053e-23        1.17768e-23
642.05        1.10711e-23        1.03333e-23        1.18088e-23
643.27        1.11012e-23        1.03614e-23        1.18409e-23
644.49        1.11314e-23        1.03896e-23        1.18731e-23
645.72        1.11617e-23        1.04180e-23        1.19054e-23
646.95        1.11921e-23        1.04464e-23        1.19379e-23
648.18        1.12227e-23        1.04749e-23        1.19705e-23
649.41        1.12534e-23        1.05035e-23        1.20032e-23
650.65        1.12842e-23        1.05323e-23        1.20361e-23
651.89        1.13151e-23        1.05612e-23        1.20691e-23
653.13        1.13462e-23        1.05902e-23        1.21022e-23
654.37        1.13774e-23        1.06193e-23        1.21355e-23
655.61        1.14087e-23        1.06485e-23        1.21689e-23
656.86        1.14401e-23        1.06778e-23        1.22024e-23
658.11        1.14717e-23        1.07073e-23        1.22360e-23
659.36        1.15033e-23        1.07369e-23        1.22698e-23
660.62        1.15351e-23        1.07665e-23        1.23037e-23
661.87        1.15670e-23        1.07963e-23        1.23378e-23
663.13        1.15991e-23        1.08262e-23        1.23719e-23
664.39        1.16312e-23        1.08562e-23        1.24062e-23
665.66        1.16635e-23        1.08864e-23        1.24406e-23
666.93        1.16959e-23        1.09166e-23        1.24752e-23
668.19        1.17284e-23        1.09469e-23        1.25098e-23
669.47        1.17610e-23        1.09774e-23        1.25446e-23
670.74        1.17937e-23        1.10079e-23        1.25795e-23
672.02        1.18265e-23        1.10386e-23        1.26145e-23
673.29        1.18595e-23        1.10693e-23        1.26497e-23
674.57        1.18925e-23        1.11002e-23        1.26849e-23
675.86        1.19257e-23        1.11311e-23        1.27203e-23
677.14        1.19590e-23        1.11622e-23        1.27558e-23
678.43        1.19924e-23        1.11934e-23        1.27914e-23
679.72        1.20259e-23        1.12246e-23        1.28271e-23
681.02        1.20594e-23        1.12560e-23        1.28629e-23
682.31        1.20931e-23        1.12874e-23        1.28989e-23
683.61        1.21269e-23        1.13190e-23        1.29349e-23
684.91        1.21608e-23        1.13506e-23        1.29711e-23
686.21        1.21948e-23        1.13823e-23        1.30073e-23
687.52        1.22289e-23        1.14142e-23        1.30437e-23
688.83        1.22631e-23        1.14461e-23        1.30802e-23
690.14        1.22974e-23        1.14781e-23        1.31167e-23
691.45        1.23318e-23        1.15102e-23        1.31534e-23
692.77        1.23663e-23        1.15424e-23        1.31902e-23
694.08        1.24008e-23        1.15746e-23        1.32270e-23
695.40        1.24355e-23        1.16070e-23        1.32640e-23
696.73        1.24702e-23        1.16394e-23        1.33010e-23
698.05        1.25050e-23        1.16719e-23        1.33382e-23
699.38        1.25400e-23        1.17045e-23        1.33754e-23
700.71        1.25750e-23        1.17372e-23        1.34127e-23
702.04        1.26100e-23        1.17699e-23        1.34502e-23
703.38        1.26452e-23        1.18027e-23        1.34877e-23
704.72        1.26804e-23        1.18356e-23        1.35252e-23
706.06        1.27158e-23        1.18686e-23        1.35629e-23
707.40        1.27512e-23        1.19017e-23        1.36007e-23
708.75        1.27867e-23        1.19348e-23        1.36386e-23
710.10        1.28223e-23        1.19681e-23        1.36765e-23
711.45        1.28580e-23        1.20014e-23        1.37146e-23
712.80        1.28937e-23        1.20348e-23        1.37527e-23
714.16        1.29296e-23        1.20682e-23        1.37910e-23
715.52        1.29656e-23        1.21018e-23        1.38293e-23
716.88        1.30016e-23        1.21354e-23        1.38678e-23
718.24        1.30377e-23        1.21692e-23        1.39063e-23
719.61        1.30740e-23        1.22030e-23        1.39449e-23
720.98        1.31103e-23        1.22369e-23        1.39837e-23
722.35        1.31467e-23        1.22709e-23        1.40225e-23
723.72        1.31832e-23        1.23050e-23        1.40615e-23
725.10        1.32199e-23        1.23392e-23        1.41005e-23
726.48        1.32566e-23        1.23734e-23        1.41397e-23
727.86        1.32934e-23        1.24078e-23        1.41790e-23
729.25        1.33303e-23        1.24423e-23        1.42183e-23
730.63        1.33673e-23        1.24768e-23        1.42578e-23
732.02        1.34045e-23        1.25115e-23        1.42974e-23
733.42        1.34417e-23        1.25462e-23        1.43371e-23
734.81        1.34790e-23        1.25811e-23        1.43769e-23
736.21        1.35165e-23        1.26160e-23        1.44169e-23
737.61        1.35540e-23        1.26511e-23        1.44569e-23
739.01        1.35917e-23        1.26862e-23        1.44971e-23
740.42        1.36294e-23        1.27215e-23        1.45374e-23
741.83        1.36673e-23        1.27569e-23        1.45778e-23
743.24        1.37053e-23        1.27923e-23        1.46183e-23
744.65        1.37434e-23        1.28279e-23        1.46589e-23
746.07        1.37816e-23        1.28636e-23        1.46997e-23
747.49        1.38200e-23        1.28994e-23        1.47406e-23
748.91        1.38584e-23        1.29353e-23        1.47816e-23
750.34        1.38970e-23        1.29713e-23        1.48227e-23
751.76        1.39357e-23        1.30074e-23        1.48640e-23
753.19        1.39745e-23        1.30436e-23        1.49054e-23
754.63        1.40134e-23        1.30800e-23        1.49469e-23
756.06        1.40525e-23        1.31164e-23        1.49886e-23
757.50        1.40917e-23        1.31530e-23        1.50304e-23
758.94        1.41310e-23        1.31897e-23        1.50723e-23
760.39        1.41704e-23        1.32265e-23        1.51143e-23
761.83        1.42100e-23        1.32634e-23        1.51565e-23
763.28        1.42496e-23        1.33005e-23        1.51988e-23
764.73        1.42894e-23        1.33376e-23        1.52413e-23
766.19        1.43294e-23        1.33749e-23        1.52838e-23
767.65        1.43694e-23        1.34123e-23        1.53266e-23
769.11        1.44096e-23        1.34498e-23        1.53694e-23
770.57        1.44499e-23        1.34874e-23        1.54124e-23
772.04        1.44903e-23        1.35251e-23        1.54555e-23
773.51        1.45309e-23        1.35630e-23        1.54987e-23
774.98        1.45715e-23        1.36009e-23        1.55421e-23
776.45        1.46123e-23        1.36390e-23        1.55857e-23
777.93        1.46533e-23        1.36773e-23        1.56293e-23
779.41        1.46944e-23        1.37156e-23        1.56731e-23
780.89        1.47355e-23        1.37540e-23        1.57170e-23
782.38        1.47769e-23        1.37926e-23        1.57611e-23
783.87        1.48183e-23        1.38313e-23        1.58053e-23
785.36        1.48599e-23        1.38702e-23        1.58497e-23
786.85        1.49016e-23        1.39091e-23        1.58942e-23
788.35        1.49435e-23        1.39482e-23        1.59388e-23
789.85        1.49855e-23        1.39874e-23        1.59836e-23
791.35        1.50276e-23        1.40267e-23        1.60285e-23
792.86        1.50699e-23        1.40661e-23        1.60736e-23
794.36        1.51122e-23        1.41057e-23        1.61188e-23
795.88        1.51548e-23        1.41454e-23        1.61641e-23
797.39        1.51974e-23        1.41852e-23        1.62096e-23
798.91        1.52402e-23        1.42251e-23        1.62553e-23
800.43        1.52832e-23        1.42653e-23        1.63011e-23
801.95        1.53265e-23        1.43057e-23        1.63473e-23
803.48        1.53700e-23        1.43463e-23        1.63937e-23
805.00        1.54136e-23        1.43870e-23        1.64402e-23
806.54        1.54573e-23        1.44278e-23        1.64869e-23
808.07        1.55012e-23        1.44688e-23        1.65337e-23
809.61        1.55453e-23        1.45099e-23        1.65806e-23
811.15        1.55894e-23        1.45511e-23        1.66277e-23
812.69        1.56337e-23        1.45925e-23        1.66750e-23
814.24        1.56782e-23        1.46340e-23        1.67224e-23
815.79        1.57228e-23        1.46756e-23        1.67699e-23
817.34        1.57675e-23        1.47173e-23        1.68176e-23
818.89        1.58124e-23        1.47592e-23        1.68655e-23
820.45        1.58574e-23        1.48012e-23        1.69135e-23
822.01        1.59025e-23        1.48434e-23        1.69617e-23
823.58        1.59478e-23        1.48856e-23        1.70100e-23
825.14        1.59933e-23        1.49281e-23        1.70584e-23
826.71        1.60388e-23        1.49706e-23        1.71071e-23
828.29        1.60846e-23        1.50133e-23        1.71558e-23
829.86        1.61304e-23        1.50561e-23        1.72047e-23
831.44        1.61764e-23        1.50990e-23        1.72538e-23
833.02        1.62226e-23        1.51421e-23        1.73030e-23
834.61        1.62689e-23        1.51853e-23        1.73524e-23
836.19        1.63153e-23        1.52287e-23        1.74020e-23
837.79        1.63619e-23        1.52722e-23        1.74516e-23
839.38        1.64086e-23        1.53158e-23        1.75015e-23
840.98        1.64555e-23        1.53596e-23        1.75515e-23
842.58        1.65025e-23        1.54034e-23        1.76016e-23
844.18        1.65497e-23        1.54475e-23        1.76519e-23
845.79        1.65970e-23        1.54916e-23        1.77024e-23
847.39        1.66445e-23        1.55359e-23        1.77530e-23
849.01        1.66921e-23        1.55804e-23        1.78038e-23
850.62        1.67398e-23        1.56249e-23        1.78547e-23
852.24        1.67877e-23        1.56696e-23        1.79058e-23
853.86        1.68357e-23        1.57145e-23        1.79570e-23
855.49        1.68839e-23        1.57594e-23        1.80084e-23
857.11        1.69323e-23        1.58046e-23        1.80600e-23
858.74        1.69807e-23        1.58498e-23        1.81117e-23
860.38        1.70294e-23        1.58952e-23        1.81635e-23
862.02        1.70781e-23        1.59407e-23        1.82155e-23
863.66        1.71270e-23        1.59864e-23        1.82677e-23
865.30        1.71761e-23        1.60322e-23        1.83200e-23
866.94        1.72253e-23        1.60781e-23        1.83725e-23
868.59        1.72747e-23        1.61242e-23        1.84252e-23
870.25        1.73242e-23        1.61704e-23        1.84780e-23
871.90        1.73738e-23        1.62167e-23        1.85309e-23
873.56        1.74236e-23        1.62632e-23        1.85840e-23
875.22        1.74736e-23        1.63099e-23        1.86373e-23
876.89        1.75237e-23        1.63566e-23        1.86907e-23
878.56        1.75739e-23        1.64035e-23        1.87443e-23
880.23        1.76243e-23        1.64506e-23        1.87981e-23
881.90        1.76749e-23        1.64977e-23        1.88520e-23
883.58        1.77255e-23        1.65450e-23        1.89060e-23
885.26        1.77764e-23        1.65925e-23        1.89603e-23
886.95        1.78274e-23        1.66401e-23        1.90146e-23
888.63        1.78785e-23        1.66878e-23        1.90692e-23
890.32        1.79298e-23        1.67357e-23        1.91239e-23
892.02        1.79812e-23        1.67837e-23        1.91787e-23
893.71        1.80328e-23        1.68318e-23        1.92337e-23
895.41        1.80845e-23        1.68801e-23        1.92889e-23
897.12        1.81364e-23        1.69285e-23        1.93442e-23
898.82        1.81884e-23        1.69771e-23        1.93997e-23
900.53        1.82406e-23        1.70258e-23        1.94553e-23
902.25        1.82929e-23        1.70746e-23        1.95111e-23
903.96        1.83453e-23        1.71236e-23        1.95671e-23
905.68        1.83980e-23        1.71727e-23        1.96232e-23
907.41        1.84507e-23        1.72220e-23        1.96795e-23
909.13        1.85036e-23        1.72713e-23        1.97359e-23
910.86        1.85567e-23        1.73209e-23        1.97925e-23
912.60        1.86099e-23        1.73706e-23        1.98493e-23
914.33        1.86633e-23        1.74204e-23        1.99062e-23
916.07        1.87168e-23        1.74703e-23        1.99633e-23
917.82        1.87705e-23        1.75205e-23        2.00206e-23
919.56        1.88243e-23        1.75707e-23        2.00780e-23
921.31        1.88783e-23        1.76211e-23        2.01356e-23
923.06        1.89325e-23        1.76716e-23        2.01933e-23
924.82        1.89868e-23        1.77223e-23        2.02512e-23
926.58        1.90412e-23        1.77732e-23        2.03093e-23
928.34        1.90959e-23        1.78242e-23        2.03676e-23
930.11        1.91506e-23        1.78753e-23        2.04260e-23
931.88        1.92056e-23        1.79266e-23        2.04846e-23
933.65        1.92607e-23        1.79780e-23        2.05434e-23
935.43        1.93159e-23        1.80296e-23        2.06023e-23
937.21        1.93714e-23        1.80813e-23        2.06614e-23
938.99        1.94270e-23        1.81332e-23        2.07207e-23
940.78        1.94827e-23        1.81853e-23        2.07802e-23
942.57        1.95386e-23        1.82374e-23        2.08398e-23
944.36        1.95947e-23        1.82898e-23        2.08996e-23
946.16        1.96509e-23        1.83423e-23        2.09596e-23
947.96        1.97074e-23        1.83949e-23        2.10198e-23
949.76        1.97639e-23        1.84478e-23        2.10801e-23
951.57        1.98207e-23        1.85007e-23        2.11406e-23
953.38        1.98776e-23        1.85539e-23        2.12013e-23
955.19        1.99347e-23        1.86071e-23        2.12622e-23
957.01        1.99919e-23        1.86606e-23        2.13233e-23
958.83        2.00494e-23        1.87142e-23        2.13845e-23
960.65        2.01070e-23        1.87679e-23        2.14460e-23
962.48        2.01647e-23        1.88219e-23        2.15076e-23
964.31        2.02227e-23        1.88760e-23        2.15694e-23
966.15        2.02808e-23        1.89302e-23        2.16314e-23
967.98        2.03391e-23        1.89846e-23        2.16935e-23
969.83        2.03975e-23        1.90392e-23        2.17559e-23
971.67        2.04562e-23        1.90940e-23        2.18184e-23
973.52        2.05150e-23        1.91489e-23        2.18812e-23
975.37        2.05740e-23        1.92039e-23        2.19441e-23
977.23        2.06332e-23        1.92592e-23        2.20072e-23
979.09        2.06926e-23        1.93146e-23        2.20706e-23
980.95        2.07521e-23        1.93702e-23        2.21341e-23
982.82        2.08118e-23        1.94259e-23        2.21978e-23
984.69        2.08718e-23        1.94819e-23        2.22617e-23
986.56        2.09319e-23        1.95380e-23        2.23258e-23
988.44        2.09921e-23        1.95942e-23        2.23901e-23
990.32        2.10526e-23        1.96507e-23        2.24545e-23
992.20        2.11133e-23        1.97073e-23        2.25192e-23
994.09        2.11741e-23        1.97641e-23        2.25841e-23
995.98        2.12351e-23        1.98210e-23        2.26492e-23
997.87        2.12964e-23        1.98782e-23        2.27145e-23
999.77        2.13578e-23        1.99355e-23        2.27800e-23
1001.67        2.14197e-23        1.99933e-23        2.28460e-23
1003.58        2.14818e-23        2.00513e-23        2.29123e-23
1005.49        2.15441e-23        2.01094e-23        2.29788e-23
1007.40        2.16066e-23        2.01678e-23        2.30454e-23
1009.32        2.16693e-23        2.02263e-23        2.31123e-23
1011.24        2.17322e-23        2.02850e-23        2.31794e-23
1013.16        2.17953e-23        2.03439e-23        2.32467e-23
1015.09        2.18586e-23        2.04030e-23        2.33143e-23
1017.02        2.19221e-23        2.04622e-23        2.33820e-23
1018.96        2.19858e-23        2.05217e-23        2.34499e-23
1020.90        2.20497e-23        2.05813e-23        2.35181e-23
1022.84        2.21138e-23        2.06411e-23        2.35864e-23
1024.78        2.21781e-23        2.07011e-23        2.36550e-23
1026.73        2.22425e-23        2.07613e-23        2.37238e-23
1028.69        2.23072e-23        2.08217e-23        2.37928e-23
1030.64        2.23721e-23        2.08822e-23        2.38620e-23
1032.60        2.24372e-23        2.09430e-23        2.39314e-23
1034.57        2.25025e-23        2.10039e-23        2.40010e-23
1036.54        2.25679e-23        2.10650e-23        2.40709e-23
1038.51        2.26336e-23        2.11263e-23        2.41409e-23
1040.48        2.26995e-23        2.11878e-23        2.42112e-23
1042.46        2.27656e-23        2.12495e-23        2.42817e-23
1044.45        2.28318e-23        2.13113e-23        2.43524e-23
1046.43        2.28983e-23        2.13734e-23        2.44233e-23
1048.43        2.29650e-23        2.14356e-23        2.44944e-23
1050.42        2.30319e-23        2.14980e-23        2.45657e-23
1052.42        2.30989e-23        2.15606e-23        2.46373e-23
1054.42        2.31662e-23        2.16234e-23        2.47090e-23
1056.43        2.32337e-23        2.16864e-23        2.47810e-23
1058.44        2.33014e-23        2.17496e-23        2.48532e-23
1060.45        2.33693e-23        2.18129e-23        2.49256e-23
1062.47        2.34373e-23        2.18765e-23        2.49982e-23
1064.49        2.35056e-23        2.19402e-23        2.50711e-23
1066.51        2.35741e-23        2.20041e-23        2.51441e-23
1068.54        2.36428e-23        2.20682e-23        2.52174e-23
1070.58        2.37117e-23        2.21325e-23        2.52909e-23
1072.61        2.37808e-23        2.21970e-23        2.53646e-23
1074.65        2.38501e-23        2.22617e-23        2.54385e-23
1076.70        2.39196e-23        2.23265e-23        2.55126e-23
1078.75        2.39893e-23        2.23916e-23        2.55870e-23
1080.80        2.40592e-23        2.24568e-23        2.56616e-23
1082.86        2.41293e-23        2.25223e-23        2.57363e-23
1084.92        2.41996e-23        2.25879e-23        2.58113e-23
1086.98        2.42701e-23        2.26537e-23        2.58865e-23
1089.05        2.43408e-23        2.27197e-23        2.59620e-23
1091.12        2.44118e-23        2.27859e-23        2.60376e-23
1093.20        2.44829e-23        2.28523e-23        2.61135e-23
1095.28        2.45542e-23        2.29188e-23        2.61896e-23
1097.36        2.46257e-23        2.29856e-23        2.62659e-23
1099.45        2.46974e-23        2.30525e-23        2.63424e-23
1101.54        2.47694e-23        2.31197e-23        2.64191e-23
1103.63        2.48415e-23        2.31870e-23        2.64960e-23
1105.73        2.49138e-23        2.32545e-23        2.65732e-23
1107.84        2.49864e-23        2.33222e-23        2.66506e-23
1109.95        2.50591e-23        2.33901e-23        2.67282e-23
1112.06        2.51321e-23        2.34582e-23        2.68060e-23
1114.17        2.52053e-23        2.35265e-23        2.68840e-23
1116.29        2.52786e-23        2.35950e-23        2.69623e-23
1118.42        2.53522e-23        2.36637e-23        2.70408e-23
1120.54        2.54260e-23        2.37325e-23        2.71195e-23
1122.68        2.55001e-23        2.38016e-23        2.71985e-23
1124.81        2.55743e-23        2.38709e-23        2.72777e-23
1126.95        2.56488e-23        2.39404e-23        2.73571e-23
1129.10        2.57234e-23        2.40101e-23        2.74368e-23
1131.24        2.57983e-23        2.40800e-23        2.75167e-23
1133.40        2.58735e-23        2.41501e-23        2.75968e-23
1135.55        2.59488e-23        2.42204e-23        2.76772e-23
1137.71        2.60244e-23        2.42910e-23        2.77578e-23
1139.88        2.61002e-23        2.43617e-23        2.78386e-23
1142.05        2.61762e-23        2.44327e-23        2.79197e-23
1144.22        2.62524e-23        2.45038e-23        2.80011e-23
1146.40        2.63289e-23        2.45752e-23        2.80826e-23
1148.58        2.64056e-23        2.46468e-23        2.81645e-23
1150.76        2.64826e-23        2.47186e-23        2.82466e-23
1152.95        2.65598e-23        2.47907e-23        2.83289e-23
1155.14        2.66372e-23        2.48630e-23        2.84115e-23
1157.34        2.67149e-23        2.49354e-23        2.84944e-23
1159.54        2.67928e-23        2.50082e-23        2.85775e-23
1161.75        2.68710e-23        2.50811e-23        2.86608e-23
1163.96        2.69494e-23        2.51543e-23        2.87445e-23
1166.17        2.70280e-23        2.52277e-23        2.88284e-23
1168.39        2.71069e-23        2.53013e-23        2.89125e-23
1170.62        2.71861e-23        2.53752e-23        2.89969e-23
1172.84        2.72655e-23        2.54493e-23        2.90816e-23
1175.07        2.73451e-23        2.55236e-23        2.91666e-23
1177.31        2.74250e-23        2.55982e-23        2.92519e-23
1179.55        2.75052e-23        2.56730e-23        2.93374e-23
1181.79        2.75856e-23        2.57481e-23        2.94232e-23
1184.04        2.76663e-23        2.58234e-23        2.95092e-23
1186.30        2.77473e-23        2.58990e-23        2.95956e-23
1188.55        2.78285e-23        2.59748e-23        2.96822e-23
1190.81        2.79100e-23        2.60508e-23        2.97692e-23
1193.08        2.79918e-23        2.61271e-23        2.98564e-23
1195.35        2.80738e-23        2.62037e-23        2.99439e-23
1197.62        2.81561e-23        2.62805e-23        3.00317e-23
1199.90        2.82387e-23        2.63576e-23        3.01198e-23
1202.18        2.83215e-23        2.64349e-23        3.02081e-23
1204.47        2.84047e-23        2.65125e-23        3.02968e-23
1206.76        2.84881e-23        2.65904e-23        3.03858e-23
1209.06        2.85718e-23        2.66685e-23        3.04751e-23
1211.36        2.86558e-23        2.67468e-23        3.05647e-23
1213.66        2.87400e-23        2.68255e-23        3.06545e-23
1215.97        2.88245e-23        2.69044e-23        3.07447e-23
1218.29        2.89093e-23        2.69835e-23        3.08351e-23
1220.60        2.89944e-23        2.70629e-23        3.09259e-23
1222.93        2.90798e-23        2.71426e-23        3.10170e-23
1225.25        2.91654e-23        2.72225e-23        3.11083e-23
1227.58        2.92513e-23        2.73027e-23        3.11999e-23
1229.92        2.93375e-23        2.73831e-23        3.12919e-23
1232.26        2.94240e-23        2.74638e-23        3.13841e-23
1234.60        2.95107e-23        2.75448e-23        3.14766e-23
1236.95        2.95977e-23        2.76260e-23        3.15694e-23
1239.31        2.96850e-23        2.77074e-23        3.16626e-23
1241.66        2.97726e-23        2.77892e-23        3.17560e-23
1244.03        2.98604e-23        2.78711e-23        3.18496e-23
1246.39        2.99485e-23        2.79533e-23        3.19436e-23
1248.76        3.00369e-23        2.80358e-23        3.20379e-23
1251.14        3.01255e-23        2.81186e-23        3.21325e-23
1253.52        3.02144e-23        2.82015e-23        3.22273e-23
1255.90        3.03036e-23        2.82848e-23        3.23224e-23
1258.29        3.03931e-23        2.83683e-23        3.24179e-23
1260.69        3.04828e-23        2.84520e-23        3.25136e-23
1263.09        3.05728e-23        2.85360e-23        3.26096e-23
1265.49        3.06630e-23        2.86202e-23        3.27058e-23
1267.90        3.07536e-23        2.87047e-23        3.28024e-23
1270.31        3.08444e-23        2.87895e-23        3.28993e-23
1272.73        3.09354e-23        2.88744e-23        3.29964e-23
1275.15        3.10267e-23        2.89597e-23        3.30938e-23
1277.57        3.11183e-23        2.90452e-23        3.31915e-23
1280.00        3.12102e-23        2.91309e-23        3.32895e-23
1282.44        3.13023e-23        2.92168e-23        3.33877e-23
1284.88        3.13947e-23        2.93030e-23        3.34863e-23
1287.32        3.14873e-23        2.93895e-23        3.35851e-23
1289.77        3.15802e-23        2.94762e-23        3.36842e-23
1292.23        3.16733e-23        2.95631e-23        3.37835e-23
1294.69        3.17667e-23        2.96503e-23        3.38831e-23
1297.15        3.18604e-23        2.97377e-23        3.39830e-23
1299.62        3.19543e-23        2.98253e-23        3.40832e-23
1302.09        3.20484e-23        2.99132e-23        3.41837e-23
1304.57        3.21428e-23        3.00013e-23        3.42844e-23
1307.05        3.22375e-23        3.00897e-23        3.43854e-23
1309.53        3.23324e-23        3.01783e-23        3.44866e-23
1312.03        3.24276e-23        3.02671e-23        3.45881e-23
1314.52        3.25230e-23        3.03561e-23        3.46899e-23
1317.02        3.26187e-23        3.04455e-23        3.47920e-23
1319.53        3.27147e-23        3.05350e-23        3.48944e-23
1322.04        3.28109e-23        3.06248e-23        3.49970e-23
1324.55        3.29074e-23        3.07148e-23        3.50999e-23
1327.07        3.30041e-23        3.08051e-23        3.52031e-23
1329.60        3.31011e-23        3.08956e-23        3.53066e-23
1332.13        3.31984e-23        3.09864e-23        3.54103e-23
1334.66        3.32959e-23        3.10774e-23        3.55144e-23
1337.20        3.33937e-23        3.11687e-23        3.56187e-23
1339.75        3.34918e-23        3.12602e-23        3.57233e-23
1342.29        3.35901e-23        3.13520e-23        3.58282e-23
1344.85        3.36887e-23        3.14440e-23        3.59334e-23
1347.41        3.37876e-23        3.15363e-23        3.60388e-23
1349.97        3.38867e-23        3.16288e-23        3.61446e-23
1352.54        3.39861e-23        3.17216e-23        3.62507e-23
1355.11        3.40858e-23        3.18147e-23        3.63570e-23
1357.69        3.41858e-23        3.19080e-23        3.64636e-23
1360.27        3.42861e-23        3.20015e-23        3.65706e-23
1362.86        3.43866e-23        3.20953e-23        3.66778e-23
1365.45        3.44874e-23        3.21894e-23        3.67854e-23
1368.05        3.45885e-23        3.22838e-23        3.68932e-23
1370.65        3.46898e-23        3.23784e-23        3.70013e-23
1373.26        3.47915e-23        3.24732e-23        3.71098e-23
1375.88        3.48934e-23        3.25684e-23        3.72185e-23
1378.49        3.49956e-23        3.26638e-23        3.73275e-23
1381.12        3.50982e-23        3.27594e-23        3.74369e-23
1383.74        3.52010e-23        3.28554e-23        3.75465e-23
1386.38        3.53040e-23        3.29516e-23        3.76565e-23
1389.01        3.54074e-23        3.30481e-23        3.77668e-23
1391.66        3.55111e-23        3.31448e-23        3.78774e-23
1394.30        3.56151e-23        3.32418e-23        3.79883e-23
1396.96        3.57193e-23        3.33391e-23        3.80995e-23
1399.61        3.58239e-23        3.34367e-23        3.82110e-23
1402.28        3.59287e-23        3.35346e-23        3.83229e-23
1404.94        3.60339e-23        3.36327e-23        3.84350e-23
1407.62        3.61393e-23        3.37311e-23        3.85475e-23
1410.30        3.62451e-23        3.38298e-23        3.86604e-23
1412.98        3.63511e-23        3.39288e-23        3.87735e-23
1415.67        3.64575e-23        3.40281e-23        3.88870e-23
1418.36        3.65642e-23        3.41276e-23        3.90007e-23
1421.06        3.66712e-23        3.42275e-23        3.91149e-23
1423.76        3.67784e-23        3.43276e-23        3.92293e-23
1426.47        3.68860e-23        3.44280e-23        3.93441e-23
1429.18        3.69940e-23        3.45287e-23        3.94592e-23
1431.90        3.71022e-23        3.46297e-23        3.95747e-23
1434.63        3.72107e-23        3.47310e-23        3.96904e-23
1437.36        3.73196e-23        3.48326e-23        3.98066e-23
1440.09        3.74288e-23        3.49345e-23        3.99230e-23
1442.83        3.75383e-23        3.50367e-23        4.00398e-23
1445.58        3.76481e-23        3.51392e-23        4.01570e-23
1448.33        3.77582e-23        3.52420e-23        4.02745e-23
1451.08        3.78687e-23        3.53451e-23        4.03923e-23
1453.84        3.79795e-23        3.54485e-23        4.05105e-23
1456.61        3.80906e-23        3.55522e-23        4.06291e-23
1459.38        3.82021e-23        3.56562e-23        4.07480e-23
1462.16        3.83139e-23        3.57605e-23        4.08672e-23
1464.94        3.84260e-23        3.58651e-23        4.09868e-23
1467.73        3.85384e-23        3.59701e-23        4.11068e-23
1470.52        3.86512e-23        3.60754e-23        4.12271e-23
1473.32        3.87644e-23        3.61809e-23        4.13478e-23
1476.12        3.88778e-23        3.62868e-23        4.14688e-23
1478.93        3.89917e-23        3.63931e-23        4.15902e-23
1481.74        3.91058e-23        3.64996e-23        4.17120e-23
1484.56        3.92203e-23        3.66065e-23        4.18342e-23
1487.38        3.93352e-23        3.67137e-23        4.19567e-23
1490.21        3.94504e-23        3.68212e-23        4.20796e-23
1493.05        3.95660e-23        3.69290e-23        4.22029e-23
1495.89        3.96819e-23        3.70372e-23        4.23265e-23
1498.74        3.97981e-23        3.71457e-23        4.24506e-23
1501.59        3.99151e-23        3.72549e-23        4.25753e-23
1504.44        4.00327e-23        3.73646e-23        4.27008e-23
1507.31        4.01507e-23        3.74747e-23        4.28266e-23
1510.17        4.02690e-23        3.75852e-23        4.29529e-23
1513.05        4.03877e-23        3.76960e-23        4.30795e-23
1515.92        4.05068e-23        3.78071e-23        4.32065e-23
1518.81        4.06262e-23        3.79186e-23        4.33339e-23
1521.70        4.07460e-23        3.80304e-23        4.34617e-23
1524.59        4.08662e-23        3.81425e-23        4.35899e-23
1527.49        4.09868e-23        3.82550e-23        4.37185e-23
1530.40        4.11077e-23        3.83679e-23        4.38475e-23
1533.31        4.12290e-23        3.84811e-23        4.39769e-23
1536.23        4.13506e-23        3.85946e-23        4.41066e-23
1539.15        4.14727e-23        3.87085e-23        4.42368e-23
1542.08        4.15951e-23        3.88228e-23        4.43674e-23
1545.01        4.17179e-23        3.89373e-23        4.44984e-23
1547.95        4.18410e-23        3.90523e-23        4.46297e-23
1550.90        4.19645e-23        3.91676e-23        4.47615e-23
1553.85        4.20885e-23        3.92832e-23        4.48937e-23
1556.80        4.22127e-23        3.93992e-23        4.50263e-23
1559.77        4.23374e-23        3.95156e-23        4.51593e-23
1562.73        4.24625e-23        3.96323e-23        4.52927e-23
1565.71        4.25879e-23        3.97493e-23        4.54264e-23
1568.69        4.27137e-23        3.98667e-23        4.55606e-23
1571.67        4.28399e-23        3.99845e-23        4.56952e-23
1574.66        4.29664e-23        4.01026e-23        4.58303e-23
1577.66        4.30934e-23        4.02211e-23        4.59657e-23
1580.66        4.32207e-23        4.03399e-23        4.61015e-23
1583.66        4.33484e-23        4.04591e-23        4.62377e-23
1586.68        4.34765e-23        4.05786e-23        4.63744e-23
1589.70        4.36050e-23        4.06985e-23        4.65114e-23
1592.72        4.37338e-23        4.08188e-23        4.66489e-23
1595.75        4.38631e-23        4.09394e-23        4.67868e-23
1598.79        4.39927e-23        4.10604e-23        4.69250e-23
1601.83        4.41228e-23        4.11818e-23        4.70637e-23
1604.88        4.42532e-23        4.13035e-23        4.72028e-23
1607.93        4.43840e-23        4.14255e-23        4.73424e-23
1610.99        4.45151e-23        4.15480e-23        4.74823e-23
1614.05        4.46467e-23        4.16708e-23        4.76227e-23
1617.12        4.47787e-23        4.17939e-23        4.77634e-23
1620.20        4.49110e-23        4.19174e-23        4.79046e-23
1623.28        4.50438e-23        4.20413e-23        4.80462e-23
1626.37        4.51769e-23        4.21656e-23        4.81882e-23
1629.47        4.53104e-23        4.22902e-23        4.83307e-23
1632.57        4.54443e-23        4.24151e-23        4.84735e-23
1635.67        4.55786e-23        4.25405e-23        4.86168e-23
1638.78        4.57133e-23        4.26662e-23        4.87605e-23
1641.90        4.58484e-23        4.27923e-23        4.89046e-23
1645.03        4.59839e-23        4.29187e-23        4.90491e-23
1648.15        4.61198e-23        4.30455e-23        4.91940e-23
1651.29        4.62560e-23        4.31727e-23        4.93394e-23
1654.43        4.63927e-23        4.33002e-23        4.94852e-23
1657.58        4.65298e-23        4.34281e-23        4.96314e-23
1660.73        4.66672e-23        4.35564e-23        4.97780e-23
1663.89        4.68051e-23        4.36851e-23        4.99250e-23
1667.06        4.69433e-23        4.38141e-23        5.00725e-23
1670.23        4.70819e-23        4.39435e-23        5.02204e-23
1673.41        4.72210e-23        4.40732e-23        5.03687e-23
1676.59        4.73604e-23        4.42033e-23        5.05175e-23
1679.78        4.75002e-23        4.43338e-23        5.06666e-23
1682.98        4.76405e-23        4.44647e-23        5.08162e-23
1686.18        4.77811e-23        4.45959e-23        5.09662e-23
1689.39        4.79221e-23        4.47276e-23        5.11166e-23
1692.60        4.80635e-23        4.48595e-23        5.12675e-23
1695.82        4.82053e-23        4.49919e-23        5.14188e-23
1699.05        4.83475e-23        4.51246e-23        5.15705e-23
1702.28        4.84902e-23        4.52577e-23        5.17226e-23
1705.52        4.86332e-23        4.53912e-23        5.18752e-23
1708.76        4.87766e-23        4.55250e-23        5.20282e-23
1712.01        4.89204e-23        4.56592e-23        5.21816e-23
1715.27        4.90646e-23        4.57938e-23        5.23354e-23
1718.53        4.92092e-23        4.59288e-23        5.24897e-23
1721.80        4.93543e-23        4.60641e-23        5.26444e-23
1725.08        4.94997e-23        4.61998e-23        5.27995e-23
1728.36        4.96455e-23        4.63360e-23        5.29551e-23
1731.65        4.97918e-23        4.64724e-23        5.31111e-23
1734.94        4.99384e-23        4.66093e-23        5.32676e-23
1738.25        5.00855e-23        4.67466e-23        5.34245e-23
1741.55        5.02330e-23        4.68842e-23        5.35818e-23
1744.87        5.03809e-23        4.70223e-23        5.37396e-23
1748.19        5.05292e-23        4.71607e-23        5.38978e-23
1751.51        5.06780e-23        4.72995e-23        5.40565e-23
1754.84        5.08271e-23        4.74387e-23        5.42156e-23
1758.18        5.09767e-23        4.75783e-23        5.43752e-23
1761.53        5.11267e-23        4.77183e-23        5.45352e-23
1764.88        5.12772e-23        4.78587e-23        5.46957e-23
1768.24        5.14280e-23        4.79995e-23        5.48566e-23
1771.60        5.15793e-23        4.81407e-23        5.50180e-23
1774.97        5.17310e-23        4.82822e-23        5.51798e-23
1778.35        5.18832e-23        4.84242e-23        5.53421e-23
1781.73        5.20357e-23        4.85666e-23        5.55049e-23
1785.12        5.21887e-23        4.87094e-23        5.56681e-23
1788.52        5.23422e-23        4.88526e-23        5.58318e-23
1791.92        5.24961e-23        4.89962e-23        5.59959e-23
1795.33        5.26504e-23        4.91402e-23        5.61605e-23
1798.74        5.28051e-23        4.92847e-23        5.63256e-23
1802.17        5.29603e-23        4.94295e-23        5.64912e-23
1805.59        5.31160e-23        4.95748e-23        5.66572e-23
1809.03        5.32721e-23        4.97204e-23        5.68237e-23
1812.47        5.34286e-23        4.98665e-23        5.69907e-23
1815.92        5.35856e-23        5.00130e-23        5.71582e-23
1819.37        5.37430e-23        5.01599e-23        5.73261e-23
1822.84        5.39009e-23        5.03073e-23        5.74945e-23
1826.30        5.40592e-23        5.04550e-23        5.76634e-23
1829.78        5.42180e-23        5.06032e-23        5.78328e-23
1833.26        5.43773e-23        5.07518e-23        5.80027e-23
1836.75        5.45370e-23        5.09009e-23        5.81731e-23
1840.24        5.46971e-23        5.10503e-23        5.83439e-23
1843.74        5.48578e-23        5.12002e-23        5.85153e-23
1847.25        5.50188e-23        5.13506e-23        5.86871e-23
1850.77        5.51804e-23        5.15013e-23        5.88594e-23
1854.29        5.53424e-23        5.16525e-23        5.90323e-23
1857.81        5.55049e-23        5.18042e-23        5.92056e-23
1861.35        5.56678e-23        5.19562e-23        5.93794e-23
1864.89        5.58313e-23        5.21088e-23        5.95538e-23
1868.44        5.59952e-23        5.22617e-23        5.97286e-23
1871.99        5.61595e-23        5.24151e-23        5.99040e-23
1875.55        5.63244e-23        5.25690e-23        6.00798e-23
1879.12        5.64897e-23        5.27232e-23        6.02562e-23
1882.70        5.66555e-23        5.28780e-23        6.04331e-23
1886.28        5.68218e-23        5.30332e-23        6.06105e-23
1889.87        5.69886e-23        5.31888e-23        6.07884e-23
1893.46        5.71559e-23        5.33449e-23        6.09668e-23
1897.07        5.73236e-23        5.35015e-23        6.11458e-23
1900.67        5.74918e-23        5.36585e-23        6.13252e-23
1904.29        5.76606e-23        5.38159e-23        6.15052e-23
1907.91        5.78298e-23        5.39739e-23        6.16857e-23
1911.54        5.79995e-23        5.41322e-23        6.18668e-23
1915.18        5.81697e-23        5.42911e-23        6.20484e-23
1918.82        5.83405e-23        5.44504e-23        6.22305e-23
1922.47        5.85117e-23        5.46102e-23        6.24132e-23
1926.13        5.86834e-23        5.47705e-23        6.25964e-23
1929.80        5.88556e-23        5.49312e-23        6.27801e-23
1933.47        5.90284e-23        5.50924e-23        6.29644e-23
1937.15        5.92016e-23        5.52541e-23        6.31492e-23
1940.83        5.93754e-23        5.54162e-23        6.33345e-23
1944.52        5.95497e-23        5.55789e-23        6.35204e-23
1948.22        5.97245e-23        5.57420e-23        6.37069e-23
1951.93        5.98998e-23        5.59056e-23        6.38939e-23
1955.64        6.00756e-23        5.60697e-23        6.40815e-23
1959.36        6.02519e-23        5.62343e-23        6.42696e-23
1963.09        6.04288e-23        5.63993e-23        6.44583e-23
1966.83        6.06062e-23        5.65649e-23        6.46476e-23
1970.57        6.07841e-23        5.67309e-23        6.48374e-23
1974.32        6.09626e-23        5.68975e-23        6.50277e-23
1978.07        6.11416e-23        5.70645e-23        6.52187e-23
1981.84        6.13211e-23        5.72321e-23        6.54102e-23
1985.61        6.15012e-23        5.74001e-23        6.56023e-23
1989.39        6.16818e-23        5.75686e-23        6.57950e-23
1993.17        6.18630e-23        5.77377e-23        6.59882e-23
1996.96        6.20446e-23        5.79073e-23        6.61820e-23
2000.76        6.22269e-23        5.80773e-23        6.63764e-23
2004.57        6.24097e-23        5.82479e-23        6.65714e-23
2008.38        6.25930e-23        5.84190e-23        6.67670e-23
2012.20        6.27769e-23        5.85906e-23        6.69632e-23
2016.03        6.29613e-23        5.87627e-23        6.71600e-23
2019.87        6.31463e-23        5.89354e-23        6.73573e-23
2023.71        6.33319e-23        5.91085e-23        6.75553e-23
2027.56        6.35180e-23        5.92822e-23        6.77538e-23
2031.42        6.37047e-23        5.94564e-23        6.79529e-23
2035.28        6.38919e-23        5.96312e-23        6.81527e-23
2039.15        6.40797e-23        5.98064e-23        6.83530e-23
2043.03        6.42681e-23        5.99822e-23        6.85540e-23
2046.92        6.44570e-23        6.01585e-23        6.87555e-23
2050.81        6.46465e-23        6.03353e-23        6.89576e-23
2054.72        6.48365e-23        6.05127e-23        6.91604e-23
2058.63        6.50272e-23        6.06906e-23        6.93638e-23
2062.54        6.52184e-23        6.08690e-23        6.95677e-23
2066.47        6.54102e-23        6.10480e-23        6.97723e-23
2070.40        6.56025e-23        6.12275e-23        6.99775e-23
2074.34        6.57954e-23        6.14075e-23        7.01833e-23
2078.28        6.59889e-23        6.15881e-23        7.03897e-23
2082.24        6.61830e-23        6.17692e-23        7.05968e-23
2086.20        6.63777e-23        6.19509e-23        7.08044e-23
2090.17        6.65729e-23        6.21331e-23        7.10127e-23
2094.14        6.67687e-23        6.23158e-23        7.12216e-23
2098.13        6.69651e-23        6.24991e-23        7.14312e-23
2102.12        6.71621e-23        6.26830e-23        7.16413e-23
2106.12        6.73597e-23        6.28673e-23        7.18521e-23
2110.13        6.75579e-23        6.30523e-23        7.20635e-23
2114.14        6.77567e-23        6.32378e-23        7.22755e-23
2118.16        6.79560e-23        6.34238e-23        7.24882e-23
2122.19        6.81560e-23        6.36104e-23        7.27015e-23
2126.23        6.83565e-23        6.37976e-23        7.29155e-23
2130.28        6.85577e-23        6.39853e-23        7.31300e-23
2134.33        6.87594e-23        6.41735e-23        7.33453e-23
2138.39        6.89617e-23        6.43624e-23        7.35611e-23
2142.46        6.91647e-23        6.45517e-23        7.37776e-23
2146.53        6.93682e-23        6.47417e-23        7.39947e-23
2150.62        6.95724e-23        6.49322e-23        7.42125e-23
2154.71        6.97771e-23        6.51233e-23        7.44310e-23
2158.81        6.99825e-23        6.53149e-23        7.46500e-23
2162.91        7.01884e-23        6.55071e-23        7.48698e-23
2167.03        7.03950e-23        6.56999e-23        7.50901e-23
2171.15        7.06022e-23        6.58933e-23        7.53112e-23
2175.28        7.08100e-23        6.60872e-23        7.55329e-23
2179.42        7.10184e-23        6.62817e-23        7.57552e-23
2183.57        7.12275e-23        6.64767e-23        7.59782e-23
2187.72        7.14371e-23        6.66724e-23        7.62019e-23
2191.88        7.16474e-23        6.68686e-23        7.64262e-23
2196.05        7.18583e-23        6.70654e-23        7.66512e-23
2200.23        7.20698e-23        6.72628e-23        7.68768e-23
2204.42        7.22819e-23        6.74608e-23        7.71031e-23
2208.61        7.24947e-23        6.76593e-23        7.73301e-23
2212.81        7.27081e-23        6.78584e-23        7.75577e-23
2217.02        7.29221e-23        6.80581e-23        7.77860e-23
2221.24        7.31367e-23        6.82584e-23        7.80150e-23
2225.47        7.33520e-23        6.84593e-23        7.82447e-23
2229.70        7.35679e-23        6.86608e-23        7.84750e-23
2233.94        7.37844e-23        6.88629e-23        7.87060e-23
2238.19        7.40016e-23        6.90655e-23        7.89377e-23
2242.45        7.42194e-23        6.92688e-23        7.91700e-23
2246.72        7.44379e-23        6.94727e-23        7.94031e-23
2250.99        7.46569e-23        6.96771e-23        7.96368e-23
2255.28        7.48767e-23        6.98821e-23        7.98712e-23
2259.57        7.50970e-23        7.00878e-23        8.01063e-23
2263.86        7.53180e-23        7.02940e-23        8.03421e-23
2268.17        7.55397e-23        7.05009e-23        8.05785e-23
2272.49        7.57620e-23        7.07083e-23        8.08157e-23
2276.81        7.59849e-23        7.09164e-23        8.10535e-23
2281.14        7.62085e-23        7.11250e-23        8.12920e-23
2285.48        7.64328e-23        7.13343e-23        8.15313e-23
2289.83        7.66577e-23        7.15441e-23        8.17712e-23
2294.19        7.68832e-23        7.17546e-23        8.20118e-23
2298.55        7.71094e-23        7.19657e-23        8.22531e-23
2302.92        7.73363e-23        7.21774e-23        8.24951e-23
2307.31        7.75638e-23        7.23897e-23        8.27379e-23
2311.70        7.77920e-23        7.26026e-23        8.29813e-23
2316.09        7.80208e-23        7.28162e-23        8.32254e-23
2320.50        7.82503e-23        7.30303e-23        8.34702e-23
2324.91        7.84804e-23        7.32451e-23        8.37157e-23
2329.34        7.87112e-23        7.34605e-23        8.39620e-23
2333.77        7.89427e-23        7.36765e-23        8.42089e-23
2338.21        7.91749e-23        7.38931e-23        8.44566e-23
2342.66        7.94077e-23        7.41104e-23        8.47050e-23
2347.11        7.96412e-23        7.43283e-23        8.49540e-23
2351.58        7.98753e-23        7.45468e-23        8.52038e-23
2356.05        8.01101e-23        7.47659e-23        8.54543e-23
2360.54        8.03456e-23        7.49857e-23        8.57056e-23
2365.03        8.05818e-23        7.52061e-23        8.59575e-23
2369.53        8.08186e-23        7.54271e-23        8.62102e-23
2374.03        8.10561e-23        7.56487e-23        8.64636e-23
2378.55        8.12943e-23        7.58710e-23        8.67177e-23
2383.08        8.15332e-23        7.60939e-23        8.69725e-23
2387.61        8.17728e-23        7.63174e-23        8.72281e-23
2392.15        8.20130e-23        7.65416e-23        8.74844e-23
2396.70        8.22539e-23        7.67664e-23        8.77414e-23
2401.26        8.24955e-23        7.69919e-23        8.79991e-23
2405.83        8.27378e-23        7.72180e-23        8.82576e-23
2410.41        8.29808e-23        7.74447e-23        8.85168e-23
2415.00        8.32244e-23        7.76721e-23        8.87767e-23
2419.59        8.34687e-23        7.79001e-23        8.90374e-23
2424.19        8.37138e-23        7.81287e-23        8.92988e-23
2428.81        8.39595e-23        7.83580e-23        8.95610e-23
2433.43        8.42059e-23        7.85880e-23        8.98238e-23
2438.06        8.44530e-23        7.88186e-23        9.00874e-23
2442.69        8.47008e-23        7.90498e-23        9.03518e-23
2447.34        8.49493e-23        7.92817e-23        9.06169e-23
2452.00        8.51985e-23        7.95142e-23        9.08827e-23
2456.66        8.54483e-23        7.97474e-23        9.11493e-23
2461.34        8.56989e-23        7.99812e-23        9.14166e-23
2466.02        8.59502e-23        8.02157e-23        9.16847e-23
2470.71        8.62022e-23        8.04508e-23        9.19535e-23
2475.41        8.64548e-23        8.06866e-23        9.22231e-23
2480.12        8.67082e-23        8.09230e-23        9.24934e-23
2484.84        8.69623e-23        8.11601e-23        9.27645e-23
2489.57        8.72171e-23        8.13979e-23        9.30363e-23
2494.30        8.74726e-23        8.16363e-23        9.33088e-23
2499.05        8.77288e-23        8.18754e-23        9.35822e-23
2503.80        8.79857e-23        8.21151e-23        9.38562e-23
2508.57        8.82433e-23        8.23555e-23        9.41310e-23
2513.34        8.85016e-23        8.25965e-23        9.44066e-23
2518.12        8.87606e-23        8.28382e-23        9.46830e-23
2522.91        8.90203e-23        8.30806e-23        9.49601e-23
2527.71        8.92808e-23        8.33237e-23        9.52379e-23
2532.52        8.95420e-23        8.35674e-23        9.55166e-23
2537.34        8.98039e-23        8.38118e-23        9.57960e-23
2542.17        9.00665e-23        8.40568e-23        9.60762e-23
2547.00        9.03298e-23        8.43026e-23        9.63571e-23
2551.85        9.05939e-23        8.45490e-23        9.66388e-23
2556.70        9.08587e-23        8.47961e-23        9.69213e-23
2561.57        9.11243e-23        8.50439e-23        9.72046e-23
2566.44        9.13905e-23        8.52924e-23        9.74887e-23
2571.32        9.16575e-23        8.55415e-23        9.77736e-23
2576.21        9.19253e-23        8.57914e-23        9.80592e-23
2581.12        9.21938e-23        8.60419e-23        9.83456e-23
2586.03        9.24630e-23        8.62931e-23        9.86329e-23
2590.95        9.27330e-23        8.65451e-23        9.89209e-23
2595.88        9.30037e-23        8.67977e-23        9.92097e-23
2600.81        9.32752e-23        8.70510e-23        9.94993e-23
2605.76        9.35474e-23        8.73050e-23        9.97898e-23
2610.72        9.38204e-23        8.75598e-23        1.00081e-22
2615.69        9.40941e-23        8.78152e-23        1.00373e-22
2620.66        9.43686e-23        8.80713e-23        1.00666e-22
2625.65        9.46439e-23        8.83282e-23        1.00960e-22
2630.64        9.49199e-23        8.85858e-23        1.01254e-22
2635.65        9.51967e-23        8.88441e-23        1.01549e-22
2640.66        9.54743e-23        8.91031e-23        1.01845e-22
2645.69        9.57526e-23        8.93628e-23        1.02142e-22
2650.72        9.60317e-23        8.96232e-23        1.02440e-22
2655.76        9.63116e-23        8.98844e-23        1.02739e-22
2660.82        9.65922e-23        9.01463e-23        1.03038e-22
2665.88        9.68737e-23        9.04089e-23        1.03338e-22
2670.95        9.71559e-23        9.06723e-23        1.03640e-22
2676.03        9.74389e-23        9.09364e-23        1.03941e-22
2681.12        9.77227e-23        9.12012e-23        1.04244e-22
2686.22        9.80073e-23        9.14668e-23        1.04548e-22
2691.33        9.82927e-23        9.17331e-23        1.04852e-22
2696.46        9.85789e-23        9.20001e-23        1.05158e-22
2701.59        9.88659e-23        9.22679e-23        1.05464e-22
2706.72        9.91537e-23        9.25365e-23        1.05771e-22
2711.87        9.94423e-23        9.28058e-23        1.06079e-22
2717.03        9.97317e-23        9.30758e-23        1.06388e-22
2722.20        1.00022e-22        9.33466e-23        1.06697e-22
2727.38        1.00313e-22        9.36182e-23        1.07008e-22
2732.57        1.00605e-22        9.38905e-23        1.07319e-22
2737.77        1.00897e-22        9.41636e-23        1.07631e-22
2742.98        1.01191e-22        9.44374e-23        1.07944e-22
2748.20        1.01485e-22        9.47121e-23        1.08258e-22
2753.43        1.01780e-22        9.49875e-23        1.08573e-22
2758.66        1.02076e-22        9.52636e-23        1.08889e-22
2763.91        1.02373e-22        9.55406e-23        1.09206e-22
2769.17        1.02671e-22        9.58183e-23        1.09523e-22
2774.44        1.02969e-22        9.60968e-23        1.09842e-22
2779.72        1.03268e-22        9.63761e-23        1.10161e-22
2785.01        1.03569e-22        9.66561e-23        1.10481e-22
2790.30        1.03870e-22        9.69370e-23        1.10802e-22
2795.61        1.04171e-22        9.72186e-23        1.11124e-22
2800.93        1.04474e-22        9.75011e-23        1.11447e-22
2806.26        1.04778e-22        9.77843e-23        1.11771e-22
2811.60        1.05082e-22        9.80683e-23        1.12096e-22
2816.95        1.05387e-22        9.83532e-23        1.12421e-22
2822.31        1.05693e-22        9.86388e-23        1.12748e-22
2827.68        1.06000e-22        9.89253e-23        1.13075e-22
2833.06        1.06308e-22        9.92125e-23        1.13404e-22
2838.45        1.06617e-22        9.95006e-23        1.13733e-22
2843.85        1.06927e-22        9.97895e-23        1.14064e-22
2849.26        1.07237e-22        1.00079e-22        1.14395e-22
2854.68        1.07548e-22        1.00370e-22        1.14727e-22
2860.11        1.07861e-22        1.00661e-22        1.15060e-22
2865.55        1.08174e-22        1.00953e-22        1.15394e-22
2871.00        1.08488e-22        1.01246e-22        1.15729e-22
2876.46        1.08803e-22        1.01540e-22        1.16065e-22
2881.94        1.09118e-22        1.01835e-22        1.16402e-22
2887.42        1.09435e-22        1.02130e-22        1.16740e-22
2892.91        1.09753e-22        1.02427e-22        1.17079e-22
2898.42        1.10071e-22        1.02724e-22        1.17419e-22
2903.93        1.10391e-22        1.03022e-22        1.17759e-22
2909.46        1.10711e-22        1.03321e-22        1.18101e-22
2914.99        1.11032e-22        1.03621e-22        1.18444e-22
2920.54        1.11354e-22        1.03921e-22        1.18788e-22
2926.09        1.11678e-22        1.04223e-22        1.19132e-22
2931.66        1.12002e-22        1.04525e-22        1.19478e-22
2937.24        1.12326e-22        1.04828e-22        1.19825e-22
2942.83        1.12652e-22        1.05132e-22        1.20172e-22
2948.42        1.12979e-22        1.05437e-22        1.20521e-22
2954.03        1.13307e-22        1.05743e-22        1.20871e-22
2959.65        1.13636e-22        1.06050e-22        1.21221e-22
2965.28        1.13965e-22        1.06357e-22        1.21573e-22
2970.93        1.14296e-22        1.06666e-22        1.21926e-22
2976.58        1.14627e-22        1.06975e-22        1.22279e-22
2982.24        1.14960e-22        1.07285e-22        1.22634e-22
2987.92        1.15293e-22        1.07596e-22        1.22990e-22
2993.60        1.15628e-22        1.07908e-22        1.23347e-22
2999.29        1.15963e-22        1.08221e-22        1.23705e-22
3005.00        1.16300e-22        1.08536e-22        1.24064e-22
3010.72        1.16638e-22        1.08851e-22        1.24425e-22
3016.45        1.16977e-22        1.09168e-22        1.24786e-22
3022.18        1.17317e-22        1.09485e-22        1.25149e-22
3027.93        1.17658e-22        1.09803e-22        1.25513e-22
3033.70        1.18000e-22        1.10122e-22        1.25878e-22
3039.47        1.18343e-22        1.10442e-22        1.26244e-22
3045.25        1.18687e-22        1.10763e-22        1.26611e-22
3051.04        1.19032e-22        1.11085e-22        1.26979e-22
3056.85        1.19378e-22        1.11408e-22        1.27348e-22
3062.66        1.19725e-22        1.11732e-22        1.27718e-22
3068.49        1.20073e-22        1.12057e-22        1.28089e-22
3074.33        1.20422e-22        1.12382e-22        1.28461e-22
3080.18        1.20772e-22        1.12709e-22        1.28835e-22
3086.04        1.21123e-22        1.13036e-22        1.29209e-22
3091.91        1.21475e-22        1.13365e-22        1.29585e-22
3097.79        1.21828e-22        1.13694e-22        1.29962e-22
3103.68        1.22182e-22        1.14025e-22        1.30339e-22
3109.59        1.22537e-22        1.14356e-22        1.30718e-22
3115.50        1.22893e-22        1.14688e-22        1.31098e-22
3121.43        1.23250e-22        1.15022e-22        1.31479e-22
3127.37        1.23608e-22        1.15356e-22        1.31861e-22
3133.32        1.23968e-22        1.15691e-22        1.32244e-22
3139.28        1.24328e-22        1.16027e-22        1.32629e-22
3145.25        1.24689e-22        1.16364e-22        1.33014e-22
3151.24        1.25052e-22        1.16702e-22        1.33401e-22
3157.23        1.25415e-22        1.17041e-22        1.33788e-22
3163.24        1.25779e-22        1.17382e-22        1.34177e-22
3169.26        1.26145e-22        1.17723e-22        1.34567e-22
3175.29        1.26511e-22        1.18065e-22        1.34958e-22
3181.33        1.26879e-22        1.18408e-22        1.35350e-22
3187.38        1.27248e-22        1.18752e-22        1.35744e-22
3193.45        1.27617e-22        1.19097e-22        1.36138e-22
3199.52        1.27988e-22        1.19443e-22        1.36534e-22
3205.61        1.28360e-22        1.19790e-22        1.36930e-22
3211.71        1.28733e-22        1.20138e-22        1.37328e-22
3217.82        1.29107e-22        1.20487e-22        1.37727e-22
3223.94        1.29482e-22        1.20837e-22        1.38127e-22
3230.07        1.29858e-22        1.21188e-22        1.38529e-22
3236.22        1.30235e-22        1.21540e-22        1.38931e-22
3242.37        1.30614e-22        1.21893e-22        1.39335e-22
3248.54        1.30993e-22        1.22247e-22        1.39740e-22
3254.72        1.31374e-22        1.22602e-22        1.40146e-22
3260.92        1.31755e-22        1.22958e-22        1.40553e-22
3267.12        1.32138e-22        1.23315e-22        1.40961e-22
3273.34        1.32522e-22        1.23673e-22        1.41371e-22
3279.56        1.32907e-22        1.24032e-22        1.41781e-22
3285.80        1.33293e-22        1.24393e-22        1.42193e-22
3292.05        1.33680e-22        1.24754e-22        1.42606e-22
3298.32        1.34068e-22        1.25116e-22        1.43020e-22
3304.59        1.34458e-22        1.25479e-22        1.43436e-22
3310.88        1.34848e-22        1.25844e-22        1.43852e-22
3317.18        1.35240e-22        1.26209e-22        1.44270e-22
3323.49        1.35632e-22        1.26576e-22        1.44689e-22
3329.81        1.36026e-22        1.26943e-22        1.45109e-22
3336.15        1.36421e-22        1.27312e-22        1.45531e-22
3342.49        1.36817e-22        1.27681e-22        1.45953e-22
3348.85        1.37215e-22        1.28052e-22        1.46377e-22
3355.22        1.37613e-22        1.28424e-22        1.46802e-22
3361.61        1.38012e-22        1.28797e-22        1.47228e-22
3368.00        1.38413e-22        1.29170e-22        1.47656e-22
3374.41        1.38815e-22        1.29545e-22        1.48085e-22
3380.83        1.39218e-22        1.29921e-22        1.48514e-22
3387.26        1.39622e-22        1.30299e-22        1.48946e-22
3393.71        1.40027e-22        1.30677e-22        1.49378e-22
3400.16        1.40434e-22        1.31056e-22        1.49812e-22
3406.63        1.40841e-22        1.31436e-22        1.50247e-22
3413.11        1.41250e-22        1.31818e-22        1.50683e-22
3419.61        1.41660e-22        1.32200e-22        1.51120e-22
3426.11        1.42071e-22        1.32584e-22        1.51559e-22
3432.63        1.42484e-22        1.32969e-22        1.51998e-22
3439.16        1.42897e-22        1.33354e-22        1.52440e-22
3445.70        1.43312e-22        1.33741e-22        1.52882e-22
3452.26        1.43728e-22        1.34129e-22        1.53326e-22
3458.83        1.44145e-22        1.34518e-22        1.53771e-22
3465.41        1.44563e-22        1.34909e-22        1.54217e-22
3472.00        1.44982e-22        1.35300e-22        1.54664e-22
3478.61        1.45403e-22        1.35693e-22        1.55113e-22
3485.22        1.45824e-22        1.36086e-22        1.55563e-22
3491.86        1.46247e-22        1.36481e-22        1.56014e-22
3498.50        1.46672e-22        1.36877e-22        1.56467e-22
3505.15        1.47097e-22        1.37274e-22        1.56921e-22
3511.82        1.47524e-22        1.37672e-22        1.57376e-22
3518.50        1.47952e-22        1.38071e-22        1.57832e-22
3525.20        1.48381e-22        1.38471e-22        1.58290e-22
3531.91        1.48811e-22        1.38873e-22        1.58749e-22
3538.62        1.49242e-22        1.39275e-22        1.59209e-22
3545.36        1.49675e-22        1.39679e-22        1.59671e-22
3552.10        1.50109e-22        1.40084e-22        1.60134e-22
3558.86        1.50544e-22        1.40490e-22        1.60598e-22
3565.63        1.50980e-22        1.40897e-22        1.61064e-22
3572.41        1.51418e-22        1.41306e-22        1.61531e-22
3579.21        1.51857e-22        1.41715e-22        1.61999e-22
3586.02        1.52297e-22        1.42126e-22        1.62468e-22
3592.84        1.52738e-22        1.42538e-22        1.62939e-22
3599.68        1.53181e-22        1.42950e-22        1.63411e-22
3606.53        1.53625e-22        1.43365e-22        1.63885e-22
3613.39        1.54070e-22        1.43780e-22        1.64360e-22
3620.26        1.54516e-22        1.44196e-22        1.64836e-22
3627.15        1.54964e-22        1.44614e-22        1.65314e-22
3634.05        1.55413e-22        1.45033e-22        1.65793e-22
3640.96        1.55863e-22        1.45453e-22        1.66273e-22
3647.89        1.56314e-22        1.45874e-22        1.66754e-22
3654.83        1.56767e-22        1.46297e-22        1.67237e-22
3661.79        1.57221e-22        1.46720e-22        1.67722e-22
3668.75        1.57676e-22        1.47145e-22        1.68207e-22
3675.73        1.58133e-22        1.47571e-22        1.68695e-22
3682.72        1.58591e-22        1.47998e-22        1.69183e-22
3689.73        1.59050e-22        1.48426e-22        1.69673e-22
3696.75        1.59510e-22        1.48856e-22        1.70164e-22
3703.78        1.59972e-22        1.49287e-22        1.70656e-22
3710.83        1.60435e-22        1.49719e-22        1.71150e-22
3717.89        1.60899e-22        1.50152e-22        1.71646e-22
3724.96        1.61364e-22        1.50586e-22        1.72142e-22
3732.05        1.61831e-22        1.51022e-22        1.72640e-22
3739.15        1.62299e-22        1.51459e-22        1.73140e-22
3746.26        1.62769e-22        1.51897e-22        1.73641e-22
3753.39        1.63240e-22        1.52336e-22        1.74143e-22
3760.53        1.63712e-22        1.52777e-22        1.74647e-22
3767.69        1.64185e-22        1.53218e-22        1.75152e-22
3774.86        1.64660e-22        1.53661e-22        1.75658e-22
3782.04        1.65136e-22        1.54106e-22        1.76166e-22
3789.23        1.65613e-22        1.54551e-22        1.76676e-22
3796.44        1.66092e-22        1.54998e-22        1.77186e-22
3803.66        1.66572e-22        1.55446e-22        1.77698e-22
3810.90        1.67053e-22        1.55895e-22        1.78212e-22
3818.15        1.67536e-22        1.56345e-22        1.78727e-22
3825.41        1.68020e-22        1.56797e-22        1.79243e-22
3832.69        1.68506e-22        1.57250e-22        1.79761e-22
3839.98        1.68992e-22        1.57704e-22        1.80281e-22
3847.29        1.69480e-22        1.58159e-22        1.80801e-22
3854.61        1.69970e-22        1.58616e-22        1.81324e-22
3861.94        1.70461e-22        1.59074e-22        1.81847e-22
3869.29        1.70953e-22        1.59533e-22        1.82372e-22
3876.65        1.71446e-22        1.59994e-22        1.82899e-22
3884.03        1.71941e-22        1.60455e-22        1.83427e-22
3891.42        1.72437e-22        1.60918e-22        1.83956e-22
3898.82        1.72935e-22        1.61383e-22        1.84487e-22
3906.24        1.73434e-22        1.61848e-22        1.85019e-22
3913.67        1.73934e-22        1.62315e-22        1.85553e-22
3921.11        1.74436e-22        1.62783e-22        1.86088e-22
3928.57        1.74939e-22        1.63253e-22        1.86625e-22
3936.05        1.75443e-22        1.63723e-22        1.87163e-22
3943.54        1.75949e-22        1.64195e-22        1.87703e-22
3951.04        1.76456e-22        1.64669e-22        1.88244e-22
3958.56        1.76965e-22        1.65143e-22        1.88787e-22
3966.09        1.77475e-22        1.65619e-22        1.89331e-22
3973.63        1.77986e-22        1.66096e-22        1.89877e-22
3981.19        1.78499e-22        1.66575e-22        1.90424e-22
3988.77        1.79013e-22        1.67054e-22        1.90972e-22
3996.36        1.79529e-22        1.67535e-22        1.91523e-22
4003.96        1.80047e-22        1.68018e-22        1.92075e-22
4011.58        1.80566e-22        1.68503e-22        1.92629e-22
4019.21        1.81087e-22        1.68989e-22        1.93185e-22
4026.86        1.81609e-22        1.69477e-22        1.93742e-22
4034.52        1.82133e-22        1.69965e-22        1.94301e-22
4042.19        1.82659e-22        1.70455e-22        1.94862e-22
4049.88        1.83185e-22        1.70947e-22        1.95424e-22
4057.59        1.83713e-22        1.71439e-22        1.95987e-22
4065.31        1.84243e-22        1.71933e-22        1.96552e-22
4073.04        1.84774e-22        1.72429e-22        1.97119e-22
4080.79        1.85306e-22        1.72926e-22        1.97687e-22
4088.55        1.85840e-22        1.73424e-22        1.98257e-22
4096.33        1.86376e-22        1.73923e-22        1.98828e-22
4104.13        1.86912e-22        1.74424e-22        1.99401e-22
4111.93        1.87451e-22        1.74926e-22        1.99975e-22
4119.76        1.87991e-22        1.75430e-22        2.00551e-22
4127.60        1.88532e-22        1.75935e-22        2.01129e-22
4135.45        1.89075e-22        1.76441e-22        2.01708e-22
4143.32        1.89619e-22        1.76949e-22        2.02288e-22
4151.20        1.90164e-22        1.77458e-22        2.02871e-22
4159.10        1.90712e-22        1.77969e-22        2.03455e-22
4167.01        1.91260e-22        1.78481e-22        2.04040e-22
4174.94        1.91811e-22        1.78994e-22        2.04627e-22
4182.88        1.92362e-22        1.79509e-22        2.05216e-22
4190.84        1.92916e-22        1.80025e-22        2.05806e-22
4198.81        1.93470e-22        1.80543e-22        2.06398e-22
4206.80        1.94027e-22        1.81062e-22        2.06992e-22
4214.80        1.94584e-22        1.81582e-22        2.07587e-22
4222.82        1.95144e-22        1.82104e-22        2.08184e-22
4230.85        1.95705e-22        1.82627e-22        2.08782e-22
4238.90        1.96267e-22        1.83152e-22        2.09382e-22
4246.97        1.96831e-22        1.83678e-22        2.09984e-22
4255.05        1.97396e-22        1.84205e-22        2.10587e-22
4263.14        1.97963e-22        1.84734e-22        2.11192e-22
4271.25        1.98532e-22        1.85265e-22        2.11799e-22
4279.38        1.99102e-22        1.85797e-22        2.12407e-22
4287.52        1.99674e-22        1.86330e-22        2.13017e-22
4295.68        2.00247e-22        1.86865e-22        2.13629e-22
4303.85        2.00822e-22        1.87401e-22        2.14242e-22
4312.04        2.01398e-22        1.87939e-22        2.14858e-22
4320.24        2.01976e-22        1.88478e-22        2.15474e-22
4328.46        2.02556e-22        1.89019e-22        2.16093e-22
4336.70        2.03137e-22        1.89561e-22        2.16713e-22
4344.95        2.03720e-22        1.90105e-22        2.17335e-22
4353.21        2.04304e-22        1.90650e-22        2.17958e-22
4361.50        2.04890e-22        1.91197e-22        2.18584e-22
4369.79        2.05478e-22        1.91745e-22        2.19211e-22
4378.11        2.06067e-22        1.92295e-22        2.19839e-22
4386.44        2.06658e-22        1.92846e-22        2.20470e-22
4394.78        2.07251e-22        1.93399e-22        2.21102e-22
4403.14        2.07845e-22        1.93953e-22        2.21736e-22
4411.52        2.08440e-22        1.94509e-22        2.22372e-22
4419.91        2.09038e-22        1.95066e-22        2.23009e-22
4428.32        2.09637e-22        1.95625e-22        2.23648e-22
4436.75        2.10238e-22        1.96186e-22        2.24289e-22
4445.19        2.10840e-22        1.96748e-22        2.24932e-22
4453.65        2.11444e-22        1.97311e-22        2.25577e-22
4462.12        2.12050e-22        1.97876e-22        2.26223e-22
4470.61        2.12657e-22        1.98443e-22        2.26871e-22
4479.11        2.13266e-22        1.99011e-22        2.27521e-22
4487.63        2.13877e-22        1.99581e-22        2.28172e-22
4496.17        2.14489e-22        2.00152e-22        2.28826e-22
4504.73        2.15103e-22        2.00725e-22        2.29481e-22
4513.30        2.15719e-22        2.01299e-22        2.30138e-22
4521.88        2.16336e-22        2.01875e-22        2.30797e-22
4530.49        2.16955e-22        2.02453e-22        2.31458e-22
4539.11        2.17576e-22        2.03032e-22        2.32120e-22
4547.74        2.18199e-22        2.03613e-22        2.32785e-22
4556.39        2.18823e-22        2.04196e-22        2.33451e-22
4565.06        2.19449e-22        2.04780e-22        2.34119e-22
4573.75        2.20077e-22        2.05365e-22        2.34789e-22
4582.45        2.20707e-22        2.05953e-22        2.35461e-22
4591.17        2.21338e-22        2.06542e-22        2.36134e-22
4599.90        2.21971e-22        2.07132e-22        2.36810e-22
4608.65        2.22606e-22        2.07724e-22        2.37487e-22
4617.42        2.23242e-22        2.08318e-22        2.38166e-22
4626.21        2.23880e-22        2.08914e-22        2.38847e-22
4635.01        2.24520e-22        2.09511e-22        2.39530e-22
4643.83        2.25162e-22        2.10109e-22        2.40215e-22
4652.66        2.25806e-22        2.10710e-22        2.40902e-22
4661.51        2.26451e-22        2.11312e-22        2.41591e-22
4670.38        2.27098e-22        2.11916e-22        2.42281e-22
4679.27        2.27747e-22        2.12521e-22        2.42974e-22
4688.17        2.28398e-22        2.13128e-22        2.43668e-22
4697.09        2.29051e-22        2.13737e-22        2.44365e-22
4706.02        2.29705e-22        2.14348e-22        2.45063e-22
4714.98        2.30361e-22        2.14960e-22        2.45763e-22
4723.95        2.31020e-22        2.15574e-22        2.46465e-22
4732.93        2.31679e-22        2.16189e-22        2.47169e-22
4741.94        2.32341e-22        2.16807e-22        2.47876e-22
4750.96        2.33005e-22        2.17426e-22        2.48584e-22
4760.00        2.33670e-22        2.18046e-22        2.49294e-22
4769.06        2.34337e-22        2.18669e-22        2.50006e-22
4778.13        2.35006e-22        2.19293e-22        2.50720e-22
4787.22        2.35677e-22        2.19919e-22        2.51436e-22
4796.33        2.36350e-22        2.20547e-22        2.52154e-22
4805.45        2.37025e-22        2.21176e-22        2.52874e-22
4814.59        2.37702e-22        2.21808e-22        2.53596e-22
4823.75        2.38380e-22        2.22441e-22        2.54320e-22
4832.93        2.39061e-22        2.23075e-22        2.55046e-22
4842.13        2.39743e-22        2.23712e-22        2.55774e-22
4851.34        2.40427e-22        2.24350e-22        2.56504e-22
4860.57        2.41113e-22        2.24990e-22        2.57236e-22
4869.81        2.41801e-22        2.25632e-22        2.57970e-22
4879.08        2.42491e-22        2.26276e-22        2.58707e-22
4888.36        2.43183e-22        2.26921e-22        2.59445e-22
4897.66        2.43877e-22        2.27568e-22        2.60185e-22
4906.98        2.44573e-22        2.28217e-22        2.60928e-22
4916.32        2.45270e-22        2.28868e-22        2.61673e-22
4925.67        2.45970e-22        2.29521e-22        2.62419e-22
4935.04        2.46672e-22        2.30176e-22        2.63168e-22
4944.43        2.47375e-22        2.30832e-22        2.63919e-22
4953.84        2.48081e-22        2.31490e-22        2.64672e-22
4963.26        2.48789e-22        2.32150e-22        2.65427e-22
4972.70        2.49498e-22        2.32812e-22        2.66184e-22
4982.16        2.50210e-22        2.33476e-22        2.66943e-22
4991.64        2.50923e-22        2.34142e-22        2.67705e-22
5001.14        2.51639e-22        2.34809e-22        2.68468e-22
5010.65        2.52354e-22        2.35476e-22        2.69231e-22
5020.19        2.53071e-22        2.36146e-22        2.69997e-22
5029.74        2.53791e-22        2.36817e-22        2.70764e-22
5039.31        2.54512e-22        2.37490e-22        2.71534e-22
5048.89        2.55235e-22        2.38165e-22        2.72306e-22
5058.50        2.55961e-22        2.38842e-22        2.73080e-22
5068.12        2.56688e-22        2.39521e-22        2.73856e-22
5077.77        2.57418e-22        2.40201e-22        2.74634e-22
5087.43        2.58149e-22        2.40884e-22        2.75415e-22
5097.11        2.58883e-22        2.41568e-22        2.76198e-22
5106.80        2.59619e-22        2.42255e-22        2.76982e-22
5116.52        2.60356e-22        2.42943e-22        2.77770e-22
5126.25        2.61096e-22        2.43633e-22        2.78559e-22
5136.01        2.61838e-22        2.44325e-22        2.79350e-22
5145.78        2.62582e-22        2.45019e-22        2.80144e-22
5155.57        2.63328e-22        2.45715e-22        2.80940e-22
5165.37        2.64076e-22        2.46413e-22        2.81738e-22
5175.20        2.64826e-22        2.47113e-22        2.82538e-22
5185.05        2.65578e-22        2.47815e-22        2.83341e-22
5194.91        2.66332e-22        2.48519e-22        2.84146e-22
5204.80        2.67089e-22        2.49225e-22        2.84953e-22
5214.70        2.67847e-22        2.49932e-22        2.85762e-22
5224.62        2.68608e-22        2.50642e-22        2.86574e-22
5234.56        2.69371e-22        2.51354e-22        2.87387e-22
5244.52        2.70135e-22        2.52067e-22        2.88204e-22
5254.50        2.70902e-22        2.52783e-22        2.89022e-22
5264.49        2.71672e-22        2.53500e-22        2.89843e-22
5274.51        2.72443e-22        2.54220e-22        2.90666e-22
5284.54        2.73216e-22        2.54942e-22        2.91491e-22
5294.60        2.73992e-22        2.55665e-22        2.92318e-22
5304.67        2.74769e-22        2.56391e-22        2.93148e-22
5314.76        2.75549e-22        2.57119e-22        2.93980e-22
5324.87        2.76331e-22        2.57848e-22        2.94815e-22
5335.00        2.77116e-22        2.58580e-22        2.95651e-22
5345.15        2.77902e-22        2.59314e-22        2.96490e-22
5355.32        2.78691e-22        2.60049e-22        2.97332e-22
5365.51        2.79481e-22        2.60787e-22        2.98175e-22
5375.72        2.80274e-22        2.61527e-22        2.99022e-22
5385.95        2.81069e-22        2.62269e-22        2.99870e-22
5396.19        2.81867e-22        2.63013e-22        3.00721e-22
5406.46        2.82666e-22        2.63759e-22        3.01574e-22
5416.75        2.83468e-22        2.64507e-22        3.02429e-22
5427.05        2.84272e-22        2.65257e-22        3.03287e-22
5437.38        2.85078e-22        2.66009e-22        3.04147e-22
5447.72        2.85887e-22        2.66764e-22        3.05010e-22
5458.08        2.86697e-22        2.67520e-22        3.05875e-22
5468.47        2.87510e-22        2.68278e-22        3.06742e-22
5478.87        2.88326e-22        2.69039e-22        3.07612e-22
5489.30        2.89143e-22        2.69802e-22        3.08484e-22
5499.74        2.89963e-22        2.70566e-22        3.09359e-22
5510.20        2.90785e-22        2.71333e-22        3.10236e-22
5520.69        2.91609e-22        2.72102e-22        3.11115e-22
5531.19        2.92435e-22        2.72874e-22        3.11997e-22
5541.71        2.93264e-22        2.73647e-22        3.12881e-22
5552.26        2.94095e-22        2.74422e-22        3.13768e-22
5562.82        2.94928e-22        2.75200e-22        3.14657e-22
5573.40        2.95764e-22        2.75979e-22        3.15549e-22
5584.01        2.96602e-22        2.76761e-22        3.16443e-22
5594.63        2.97442e-22        2.77545e-22        3.17339e-22
5605.27        2.98285e-22        2.78331e-22        3.18238e-22
5615.94        2.99130e-22        2.79119e-22        3.19140e-22
5626.62        2.99977e-22        2.79910e-22        3.20044e-22
5637.33        3.00826e-22        2.80702e-22        3.20950e-22
5648.05        3.01678e-22        2.81497e-22        3.21859e-22
5658.80        3.02532e-22        2.82294e-22        3.22770e-22
5669.56        3.03389e-22        2.83093e-22        3.23684e-22
5680.35        3.04248e-22        2.83895e-22        3.24601e-22
5691.16        3.05109e-22        2.84698e-22        3.25520e-22
5701.98        3.05972e-22        2.85504e-22        3.26441e-22
5712.83        3.06838e-22        2.86312e-22        3.27365e-22
5723.70        3.07707e-22        2.87122e-22        3.28292e-22
5734.59        3.08577e-22        2.87934e-22        3.29221e-22
5745.50        3.09451e-22        2.88749e-22        3.30152e-22
5756.43        3.10326e-22        2.89566e-22        3.31086e-22
5767.38        3.11204e-22        2.90385e-22        3.32023e-22
5778.35        3.12084e-22        2.91206e-22        3.32962e-22
5789.35        3.12967e-22        2.92030e-22        3.33904e-22
5800.36        3.13852e-22        2.92855e-22        3.34848e-22
5811.40        3.14739e-22        2.93683e-22        3.35795e-22
5822.45        3.15629e-22        2.94514e-22        3.36745e-22
5833.53        3.16521e-22        2.95346e-22        3.37697e-22
5844.63        3.17416e-22        2.96181e-22        3.38651e-22
5855.75        3.18313e-22        2.97018e-22        3.39609e-22
5866.89        3.19213e-22        2.97857e-22        3.40569e-22
5878.05        3.20115e-22        2.98699e-22        3.41531e-22
5889.23        3.21019e-22        2.99543e-22        3.42496e-22
5900.44        3.21926e-22        3.00389e-22        3.43464e-22
5911.66        3.22836e-22        3.01237e-22        3.44434e-22
5922.91        3.23748e-22        3.02088e-22        3.45407e-22
5934.18        3.24662e-22        3.02941e-22        3.46383e-22
5945.47        3.25579e-22        3.03797e-22        3.47361e-22
5956.78        3.26498e-22        3.04654e-22        3.48342e-22
5968.11        3.27420e-22        3.05514e-22        3.49325e-22
5979.47        3.28344e-22        3.06377e-22        3.50312e-22
5990.84        3.29271e-22        3.07241e-22        3.51301e-22
6002.24        3.30200e-22        3.08109e-22        3.52292e-22
6013.66        3.31133e-22        3.08979e-22        3.53288e-22
6025.10        3.32069e-22        3.09852e-22        3.54286e-22
6036.56        3.33007e-22        3.10727e-22        3.55286e-22
6048.05        3.33947e-22        3.11604e-22        3.56290e-22
6059.56        3.34890e-22        3.12484e-22        3.57296e-22
6071.08        3.35835e-22        3.13366e-22        3.58305e-22
6082.63        3.36783e-22        3.14250e-22        3.59317e-22
6094.21        3.37734e-22        3.15137e-22        3.60331e-22
6105.80        3.38687e-22        3.16027e-22        3.61348e-22
6117.42        3.39643e-22        3.16918e-22        3.62368e-22
6129.06        3.40602e-22        3.17812e-22        3.63391e-22
6140.72        3.41563e-22        3.18709e-22        3.64416e-22
6152.40        3.42526e-22        3.19608e-22        3.65445e-22
6164.10        3.43493e-22        3.20510e-22        3.66476e-22
6175.83        3.44461e-22        3.21413e-22        3.67509e-22
6187.58        3.45433e-22        3.22320e-22        3.68546e-22
6199.35        3.46407e-22        3.23229e-22        3.69586e-22
6211.15        3.47384e-22        3.24140e-22        3.70628e-22
6222.96        3.48364e-22        3.25054e-22        3.71673e-22
6234.80        3.49346e-22        3.25970e-22        3.72721e-22
6246.67        3.50331e-22        3.26889e-22        3.73772e-22
6258.55        3.51318e-22        3.27811e-22        3.74826e-22
6270.46        3.52309e-22        3.28734e-22        3.75883e-22
6282.39        3.53302e-22        3.29661e-22        3.76942e-22
6294.34        3.54297e-22        3.30590e-22        3.78005e-22
6306.31        3.55296e-22        3.31521e-22        3.79070e-22
6318.31        3.56297e-22        3.32455e-22        3.80139e-22
6330.33        3.57301e-22        3.33392e-22        3.81210e-22
6342.38        3.58308e-22        3.34331e-22        3.82284e-22
6354.44        3.59317e-22        3.35273e-22        3.83362e-22
6366.53        3.60330e-22        3.36218e-22        3.84442e-22
6378.64        3.61345e-22        3.37165e-22        3.85525e-22
6390.78        3.62363e-22        3.38114e-22        3.86611e-22
6402.94        3.63383e-22        3.39066e-22        3.87700e-22
6415.12        3.64407e-22        3.40021e-22        3.88792e-22
6427.32        3.65433e-22        3.40979e-22        3.89888e-22
6439.55        3.66462e-22        3.41939e-22        3.90986e-22
6451.80        3.67495e-22        3.42902e-22        3.92087e-22
6464.08        3.68529e-22        3.43867e-22        3.93191e-22
6476.38        3.69567e-22        3.44836e-22        3.94299e-22
6488.70        3.70608e-22        3.45806e-22        3.95409e-22
6501.04        3.71651e-22        3.46780e-22        3.96523e-22
6513.41        3.72698e-22        3.47756e-22        3.97640e-22
6525.80        3.73747e-22        3.48735e-22        3.98759e-22
6538.22        3.74800e-22        3.49717e-22        3.99882e-22
6550.66        3.75855e-22        3.50702e-22        4.01008e-22
6563.12        3.76913e-22        3.51689e-22        4.02137e-22
6575.61        3.77974e-22        3.52679e-22        4.03270e-22
6588.12        3.79038e-22        3.53671e-22        4.04405e-22
6600.65        3.80105e-22        3.54667e-22        4.05544e-22
6613.21        3.81175e-22        3.55665e-22        4.06686e-22
6625.79        3.82249e-22        3.56666e-22        4.07831e-22
6638.39        3.83325e-22        3.57670e-22        4.08979e-22
6651.02        3.84404e-22        3.58677e-22        4.10131e-22
6663.68        3.85486e-22        3.59687e-22        4.11285e-22
6676.36        3.86571e-22        3.60699e-22        4.12443e-22
6689.06        3.87659e-22        3.61714e-22        4.13605e-22
6701.78        3.88751e-22        3.62732e-22        4.14769e-22
6714.53        3.89845e-22        3.63753e-22        4.15937e-22
6727.31        3.90943e-22        3.64777e-22        4.17108e-22
6740.11        3.92043e-22        3.65804e-22        4.18282e-22
6752.93        3.93147e-22        3.66834e-22        4.19460e-22
6765.78        3.94254e-22        3.67866e-22        4.20641e-22
6778.65        3.95364e-22        3.68902e-22        4.21826e-22
6791.55        3.96477e-22        3.69940e-22        4.23013e-22
6804.47        3.97593e-22        3.70981e-22        4.24205e-22
6817.41        3.98713e-22        3.72026e-22        4.25399e-22
6830.38        3.99835e-22        3.73073e-22        4.26597e-22
6843.38        4.00961e-22        3.74123e-22        4.27799e-22
6856.40        4.02090e-22        3.75177e-22        4.29003e-22
6869.44        4.03222e-22        3.76233e-22        4.30212e-22
6882.51        4.04358e-22        3.77292e-22        4.31423e-22
6895.60        4.05497e-22        3.78355e-22        4.32638e-22
6908.72        4.06639e-22        3.79420e-22        4.33857e-22
6921.87        4.07784e-22        3.80489e-22        4.35079e-22
6935.04        4.08932e-22        3.81560e-22        4.36305e-22
6948.23        4.10084e-22        3.82635e-22        4.37534e-22
6961.45        4.11240e-22        3.83712e-22        4.38767e-22
6974.69        4.12398e-22        3.84793e-22        4.40003e-22
6987.96        4.13560e-22        3.85877e-22        4.41243e-22
7001.26        4.14725e-22        3.86964e-22        4.42486e-22
7014.58        4.15894e-22        3.88054e-22        4.43733e-22
7027.92        4.17066e-22        3.89148e-22        4.44984e-22
7041.29        4.18241e-22        3.90244e-22        4.46238e-22
7054.69        4.19420e-22        3.91344e-22        4.47496e-22
7068.11        4.20602e-22        3.92446e-22        4.48757e-22
7081.56        4.21787e-22        3.93552e-22        4.50022e-22
7095.03        4.22976e-22        3.94662e-22        4.51291e-22
7108.53        4.24169e-22        3.95774e-22        4.52563e-22
7122.05        4.25364e-22        3.96889e-22        4.53839e-22
7135.60        4.26564e-22        3.98008e-22        4.55119e-22
7149.18        4.27766e-22        3.99130e-22        4.56402e-22
7162.78        4.28972e-22        4.00255e-22        4.57689e-22
7176.41        4.30182e-22        4.01384e-22        4.58980e-22
7190.06        4.31395e-22        4.02515e-22        4.60274e-22
7203.74        4.32611e-22        4.03650e-22        4.61573e-22
7217.44        4.33831e-22        4.04788e-22        4.62874e-22
7231.18        4.35055e-22        4.05929e-22        4.64180e-22
7244.93        4.36281e-22        4.07074e-22        4.65489e-22
7258.72        4.37512e-22        4.08222e-22        4.66802e-22
7272.53        4.38746e-22        4.09373e-22        4.68119e-22
7286.36        4.39983e-22        4.10527e-22        4.69439e-22
7300.23        4.41224e-22        4.11685e-22        4.70763e-22
7314.11        4.42469e-22        4.12846e-22        4.72091e-22
7328.03        4.43717e-22        4.14010e-22        4.73423e-22
7341.97        4.44968e-22        4.15177e-22        4.74759e-22
7355.94        4.46223e-22        4.16348e-22        4.76098e-22
7369.93        4.47482e-22        4.17522e-22        4.77441e-22
7383.95        4.48744e-22        4.18700e-22        4.78788e-22
7398.00        4.50010e-22        4.19881e-22        4.80139e-22
7412.08        4.51279e-22        4.21065e-22        4.81493e-22
7426.18        4.52552e-22        4.22252e-22        4.82852e-22
7440.31        4.53828e-22        4.23443e-22        4.84214e-22
7454.46        4.55108e-22        4.24637e-22        4.85580e-22
7468.65        4.56392e-22        4.25835e-22        4.86949e-22
7482.85        4.57679e-22        4.27035e-22        4.88323e-22
7497.09        4.58970e-22        4.28240e-22        4.89701e-22
7511.35        4.60265e-22        4.29447e-22        4.91082e-22
7525.64        4.61563e-22        4.30658e-22        4.92467e-22
7539.96        4.62864e-22        4.31872e-22        4.93856e-22
7554.31        4.64170e-22        4.33090e-22        4.95249e-22
7568.68        4.65479e-22        4.34311e-22        4.96646e-22
7583.08        4.66791e-22        4.35536e-22        4.98047e-22
7597.51        4.68108e-22        4.36764e-22        4.99452e-22
7611.96        4.69428e-22        4.37995e-22        5.00860e-22
7626.44        4.70751e-22        4.39230e-22        5.02273e-22
7640.95        4.72079e-22        4.40468e-22        5.03689e-22
7655.49        4.73410e-22        4.41710e-22        5.05109e-22
7670.05        4.74744e-22        4.42955e-22        5.06534e-22
7684.64        4.76083e-22        4.44203e-22        5.07962e-22
7699.26        4.77425e-22        4.45455e-22        5.09394e-22
7713.91        4.78770e-22        4.46711e-22        5.10830e-22
7728.59        4.80120e-22        4.47969e-22        5.12270e-22
7743.29        4.81473e-22        4.49232e-22        5.13714e-22
7758.02        4.82830e-22        4.50497e-22        5.15162e-22
7772.78        4.84190e-22        4.51767e-22        5.16614e-22
7787.57        4.85555e-22        4.53039e-22        5.18070e-22
7802.39        4.86923e-22        4.54316e-22        5.19530e-22
7817.23        4.88294e-22        4.55595e-22        5.20994e-22
7832.10        4.89670e-22        4.56878e-22        5.22462e-22
7847.00        4.91049e-22        4.58165e-22        5.23933e-22
7861.93        4.92432e-22        4.59455e-22        5.25409e-22
7876.89        4.93819e-22        4.60749e-22        5.26889e-22
7891.88        4.95209e-22        4.62046e-22        5.28373e-22
7906.89        4.96604e-22        4.63347e-22        5.29861e-22
7921.93        4.98002e-22        4.64651e-22        5.31353e-22
7937.01        4.99404e-22        4.65958e-22        5.32849e-22
7952.11        5.00809e-22        4.67270e-22        5.34349e-22
7967.23        5.02219e-22        4.68584e-22        5.35853e-22
7982.39        5.03632e-22        4.69903e-22        5.37361e-22
7997.58        5.05049e-22        4.71224e-22        5.38873e-22
8012.79        5.06470e-22        4.72550e-22        5.40390e-22
8028.04        5.07895e-22        4.73880e-22        5.41911e-22
8043.31        5.09324e-22        4.75213e-22        5.43436e-22
8058.61        5.10757e-22        4.76550e-22        5.44965e-22
8073.95        5.12194e-22        4.77890e-22        5.46499e-22
8089.31        5.13635e-22        4.79234e-22        5.48036e-22
8104.70        5.15079e-22        4.80581e-22        5.49577e-22
8120.12        5.16528e-22        4.81932e-22        5.51123e-22
8135.56        5.17980e-22        4.83287e-22        5.52673e-22
8151.04        5.19436e-22        4.84645e-22        5.54227e-22
8166.55        5.20896e-22        4.86007e-22        5.55785e-22
8182.09        5.22360e-22        4.87372e-22        5.57347e-22
8197.65        5.23827e-22        4.88742e-22        5.58913e-22
8213.25        5.25299e-22        4.90114e-22        5.60484e-22
8228.88        5.26775e-22        4.91491e-22        5.62059e-22
8244.53        5.28254e-22        4.92871e-22        5.63638e-22
8260.22        5.29738e-22        4.94255e-22        5.65221e-22
8275.93        5.31225e-22        4.95642e-22        5.66808e-22
8291.68        5.32717e-22        4.97034e-22        5.68400e-22
8307.45        5.34212e-22        4.98428e-22        5.69996e-22
8323.26        5.35711e-22        4.99827e-22        5.71596e-22
8339.09        5.37215e-22        5.01229e-22        5.73200e-22
8354.96        5.38722e-22        5.02636e-22        5.74809e-22
8370.85        5.40234e-22        5.04045e-22        5.76422e-22
8386.78        5.41749e-22        5.05459e-22        5.78039e-22
8402.73        5.43268e-22        5.06876e-22        5.79661e-22
8418.72        5.44792e-22        5.08297e-22        5.81287e-22
8434.74        5.46319e-22        5.09722e-22        5.82917e-22
8450.78        5.47851e-22        5.11151e-22        5.84551e-22
8466.86        5.49387e-22        5.12583e-22        5.86190e-22
8482.97        5.50926e-22        5.14020e-22        5.87833e-22
8499.11        5.52470e-22        5.15460e-22        5.89481e-22
8515.28        5.54018e-22        5.16903e-22        5.91133e-22
8531.48        5.55570e-22        5.18351e-22        5.92789e-22
8547.71        5.57126e-22        5.19803e-22        5.94450e-22
8563.97        5.58686e-22        5.21258e-22        5.96115e-22
8580.26        5.60251e-22        5.22717e-22        5.97784e-22
8596.59        5.61819e-22        5.24180e-22        5.99458e-22
8612.94        5.63392e-22        5.25647e-22        6.01137e-22
8629.33        5.64969e-22        5.27118e-22        6.02819e-22
8645.75        5.66550e-22        5.28593e-22        6.04507e-22
8662.20        5.68135e-22        5.30072e-22        6.06198e-22
8678.68        5.69724e-22        5.31554e-22        6.07895e-22
8695.19        5.71318e-22        5.33041e-22        6.09595e-22
8711.73        5.72916e-22        5.34531e-22        6.11300e-22
8728.30        5.74518e-22        5.36025e-22        6.13010e-22
8744.91        5.76124e-22        5.37523e-22        6.14724e-22
8761.55        5.77734e-22        5.39026e-22        6.16443e-22
8778.22        5.79349e-22        5.40532e-22        6.18166e-22
8794.92        5.80968e-22        5.42042e-22        6.19894e-22
8811.65        5.82591e-22        5.43556e-22        6.21626e-22
8828.41        5.84219e-22        5.45074e-22        6.23363e-22
8845.21        5.85850e-22        5.46596e-22        6.25105e-22
8862.04        5.87486e-22        5.48122e-22        6.26851e-22
8878.90        5.89127e-22        5.49652e-22        6.28601e-22
8895.79        5.90771e-22        5.51186e-22        6.30357e-22
8912.71        5.92420e-22        5.52724e-22        6.32116e-22
8929.67        5.94074e-22        5.54267e-22        6.33881e-22
8946.66        5.95731e-22        5.55813e-22        6.35650e-22
8963.68        5.97393e-22        5.57363e-22        6.37424e-22
8980.73        5.99060e-22        5.58917e-22        6.39202e-22
8997.82        6.00730e-22        5.60476e-22        6.40985e-22
9014.94        6.02405e-22        5.62038e-22        6.42773e-22
9032.09        6.04085e-22        5.63605e-22        6.44565e-22
9049.27        6.05769e-22        5.65175e-22        6.46362e-22
9066.49        6.07457e-22        5.66750e-22        6.48164e-22
9083.74        6.09150e-22        5.68329e-22        6.49971e-22
9101.02        6.10847e-22        5.69912e-22        6.51782e-22
9118.33        6.12549e-22        5.71499e-22        6.53598e-22
9135.68        6.14255e-22        5.73091e-22        6.55419e-22
9153.06        6.15966e-22        5.74686e-22        6.57245e-22
9170.48        6.17681e-22        5.76286e-22        6.59075e-22
9187.92        6.19401e-22        5.77891e-22        6.60911e-22
9205.40        6.21125e-22        5.79499e-22        6.62751e-22
9222.92        6.22854e-22        5.81112e-22        6.64596e-22
9240.46        6.24588e-22        5.82729e-22        6.66447e-22
9258.04        6.26326e-22        5.84350e-22        6.68302e-22
9275.66        6.28069e-22        5.85976e-22        6.70162e-22
9293.30        6.29816e-22        5.87605e-22        6.72027e-22
9310.99        6.31568e-22        5.89240e-22        6.73897e-22
9328.70        6.33325e-22        5.90879e-22        6.75772e-22
9346.45        6.35087e-22        5.92522e-22        6.77652e-22
9364.23        6.36853e-22        5.94169e-22        6.79537e-22
9382.04        6.38624e-22        5.95821e-22        6.81427e-22
9399.89        6.40400e-22        5.97478e-22        6.83323e-22
9417.78        6.42181e-22        5.99139e-22        6.85223e-22
9435.69        6.43967e-22        6.00804e-22        6.87129e-22
9453.65        6.45757e-22        6.02474e-22        6.89040e-22
9471.63        6.47552e-22        6.04149e-22        6.90956e-22
9489.65        6.49353e-22        6.05828e-22        6.92877e-22
9507.71        6.51158e-22        6.07511e-22        6.94804e-22
9525.79        6.52968e-22        6.09200e-22        6.96736e-22
9543.92        6.54783e-22        6.10893e-22        6.98673e-22
9562.07        6.56603e-22        6.12590e-22        7.00615e-22
9580.27        6.58428e-22        6.14292e-22        7.02563e-22
9598.49        6.60258e-22        6.15999e-22        7.04516e-22
9616.75        6.62093e-22        6.17711e-22        7.06474e-22
9635.05        6.63933e-22        6.19427e-22        7.08438e-22
9653.38        6.65778e-22        6.21148e-22        7.10408e-22
9671.75        6.67628e-22        6.22874e-22        7.12382e-22
9690.15        6.69484e-22        6.24605e-22        7.14363e-22
9708.58        6.71344e-22        6.26340e-22        7.16349e-22
9727.05        6.73210e-22        6.28080e-22        7.18340e-22
9745.56        6.75081e-22        6.29826e-22        7.20337e-22
9764.10        6.76957e-22        6.31576e-22        7.22339e-22
9782.68        6.78839e-22        6.33330e-22        7.24348e-22
9801.29        6.80726e-22        6.35090e-22        7.26361e-22
9819.94        6.82618e-22        6.36855e-22        7.28381e-22
9838.62        6.84515e-22        6.38625e-22        7.30406e-22
9857.34        6.86418e-22        6.40400e-22        7.32437e-22
9876.09        6.88326e-22        6.42179e-22        7.34473e-22
9894.88        6.90240e-22        6.43964e-22        7.36516e-22
9913.70        6.92159e-22        6.45754e-22        7.38564e-22
9932.56        6.94084e-22        6.47549e-22        7.40618e-22
9951.46        6.96014e-22        6.49349e-22        7.42678e-22
9970.39        6.97949e-22        6.51155e-22        7.44744e-22
9989.36        6.99890e-22        6.52965e-22        7.46815e-22


==> anc/ee_3fgl_constraints.txt <==
#DM constraints, ee, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  2.00        1.64637e-26        1.38596e-26        2.29546e-26
  2.01        1.65345e-26        1.39193e-26        2.30530e-26
  2.01        1.66055e-26        1.39793e-26        2.31519e-26
  2.02        1.66769e-26        1.40395e-26        2.32511e-26
  2.02        1.67485e-26        1.41000e-26        2.33507e-26
  2.03        1.68203e-26        1.41607e-26        2.34507e-26
  2.03        1.68925e-26        1.42216e-26        2.35511e-26
  2.04        1.69649e-26        1.42827e-26        2.36519e-26
  2.04        1.70377e-26        1.43442e-26        2.37531e-26
  2.05        1.71107e-26        1.44058e-26        2.38546e-26
  2.05        1.71839e-26        1.44677e-26        2.39566e-26
  2.06        1.72575e-26        1.45298e-26        2.40589e-26
  2.07        1.73314e-26        1.45922e-26        2.41617e-26
  2.07        1.74055e-26        1.46548e-26        2.42648e-26
  2.08        1.74799e-26        1.47176e-26        2.43683e-26
  2.08        1.75546e-26        1.47807e-26        2.44722e-26
  2.09        1.76296e-26        1.48441e-26        2.45766e-26
  2.09        1.77049e-26        1.49077e-26        2.46813e-26
  2.10        1.77805e-26        1.49715e-26        2.47864e-26
  2.11        1.78564e-26        1.50356e-26        2.48919e-26
  2.11        1.79326e-26        1.50999e-26        2.49979e-26
  2.12        1.80090e-26        1.51645e-26        2.51042e-26
  2.12        1.80858e-26        1.52293e-26        2.52110e-26
  2.13        1.81628e-26        1.52944e-26        2.53181e-26
  2.13        1.82402e-26        1.53597e-26        2.54257e-26
  2.14        1.83178e-26        1.54253e-26        2.55337e-26
  2.15        1.83957e-26        1.54912e-26        2.56421e-26
  2.15        1.84740e-26        1.55572e-26        2.57509e-26
  2.16        1.85525e-26        1.56236e-26        2.58601e-26
  2.16        1.86313e-26        1.56902e-26        2.59697e-26
  2.17        1.87105e-26        1.57571e-26        2.60798e-26
  2.17        1.87899e-26        1.58242e-26        2.61903e-26
  2.18        1.88697e-26        1.58916e-26        2.63012e-26
  2.19        1.89497e-26        1.59592e-26        2.64125e-26
  2.19        1.90301e-26        1.60271e-26        2.65242e-26
  2.20        1.91108e-26        1.60952e-26        2.66364e-26
  2.20        1.91917e-26        1.61637e-26        2.67490e-26
  2.21        1.92730e-26        1.62323e-26        2.68620e-26
  2.22        1.93546e-26        1.63013e-26        2.69755e-26
  2.22        1.94365e-26        1.63705e-26        2.70894e-26
  2.23        1.95187e-26        1.64400e-26        2.72037e-26
  2.23        1.96013e-26        1.65097e-26        2.73184e-26
  2.24        1.96841e-26        1.65797e-26        2.74336e-26
  2.25        1.97673e-26        1.66500e-26        2.75492e-26
  2.25        1.98508e-26        1.67206e-26        2.76653e-26
  2.26        1.99346e-26        1.67914e-26        2.77818e-26
  2.27        2.00187e-26        1.68625e-26        2.78987e-26
  2.27        2.01031e-26        1.69338e-26        2.80161e-26
  2.28        2.01879e-26        1.70055e-26        2.81339e-26
  2.28        2.02729e-26        1.70774e-26        2.82522e-26
  2.29        2.03583e-26        1.71495e-26        2.83709e-26
  2.30        2.04440e-26        1.72220e-26        2.84901e-26
  2.30        2.05301e-26        1.72947e-26        2.86097e-26
  2.31        2.06165e-26        1.73677e-26        2.87297e-26
  2.31        2.07032e-26        1.74410e-26        2.88503e-26
  2.32        2.07902e-26        1.75146e-26        2.89712e-26
  2.33        2.08775e-26        1.75884e-26        2.90926e-26
  2.33        2.09652e-26        1.76626e-26        2.92145e-26
  2.34        2.10532e-26        1.77370e-26        2.93369e-26
  2.35        2.11416e-26        1.78117e-26        2.94597e-26
  2.35        2.12303e-26        1.78867e-26        2.95829e-26
  2.36        2.13193e-26        1.79619e-26        2.97066e-26
  2.37        2.14086e-26        1.80375e-26        2.98308e-26
  2.37        2.14983e-26        1.81133e-26        2.99555e-26
  2.38        2.15883e-26        1.81894e-26        3.00806e-26
  2.38        2.16787e-26        1.82658e-26        3.02061e-26
  2.39        2.17694e-26        1.83425e-26        3.03322e-26
  2.40        2.18605e-26        1.84195e-26        3.04587e-26
  2.40        2.19518e-26        1.84968e-26        3.05857e-26
  2.41        2.20436e-26        1.85744e-26        3.07132e-26
  2.42        2.21356e-26        1.86522e-26        3.08411e-26
  2.42        2.22281e-26        1.87304e-26        3.09696e-26
  2.43        2.23208e-26        1.88088e-26        3.10985e-26
  2.44        2.24139e-26        1.88876e-26        3.12278e-26
  2.44        2.25074e-26        1.89666e-26        3.13577e-26
  2.45        2.26012e-26        1.90460e-26        3.14880e-26
  2.46        2.26954e-26        1.91256e-26        3.16189e-26
  2.46        2.27899e-26        1.92056e-26        3.17502e-26
  2.47        2.28847e-26        1.92858e-26        3.18820e-26
  2.48        2.29800e-26        1.93663e-26        3.20143e-26
  2.48        2.30755e-26        1.94472e-26        3.21471e-26
  2.49        2.31715e-26        1.95284e-26        3.22803e-26
  2.50        2.32678e-26        1.96098e-26        3.24141e-26
  2.50        2.33644e-26        1.96916e-26        3.25484e-26
  2.51        2.34614e-26        1.97736e-26        3.26831e-26
  2.52        2.35588e-26        1.98560e-26        3.28184e-26
  2.52        2.36565e-26        1.99387e-26        3.29542e-26
  2.53        2.37546e-26        2.00217e-26        3.30904e-26
  2.54        2.38531e-26        2.01050e-26        3.32272e-26
  2.54        2.39519e-26        2.01886e-26        3.33645e-26
  2.55        2.40511e-26        2.02726e-26        3.35023e-26
  2.56        2.41506e-26        2.03568e-26        3.36405e-26
  2.57        2.42506e-26        2.04414e-26        3.37793e-26
  2.57        2.43509e-26        2.05262e-26        3.39186e-26
  2.58        2.44515e-26        2.06114e-26        3.40585e-26
  2.59        2.45526e-26        2.06969e-26        3.41988e-26
  2.59        2.46540e-26        2.07828e-26        3.43397e-26
  2.60        2.47558e-26        2.08689e-26        3.44810e-26
  2.61        2.48579e-26        2.09554e-26        3.46229e-26
  2.61        2.49605e-26        2.10422e-26        3.47653e-26
  2.62        2.50634e-26        2.11293e-26        3.49082e-26
  2.63        2.51667e-26        2.12167e-26        3.50517e-26
  2.64        2.52704e-26        2.13045e-26        3.51957e-26
  2.64        2.53745e-26        2.13926e-26        3.53402e-26
  2.65        2.54789e-26        2.14810e-26        3.54852e-26
  2.66        2.55837e-26        2.15697e-26        3.56308e-26
  2.66        2.56890e-26        2.16588e-26        3.57769e-26
  2.67        2.57946e-26        2.17482e-26        3.59235e-26
  2.68        2.59006e-26        2.18380e-26        3.60707e-26
  2.69        2.60069e-26        2.19280e-26        3.62184e-26
  2.69        2.61137e-26        2.20184e-26        3.63667e-26
  2.70        2.62209e-26        2.21092e-26        3.65155e-26
  2.71        2.63284e-26        2.22002e-26        3.66648e-26
  2.72        2.64364e-26        2.22917e-26        3.68147e-26
  2.72        2.65448e-26        2.23834e-26        3.69651e-26
  2.73        2.66535e-26        2.24755e-26        3.71161e-26
  2.74        2.67626e-26        2.25679e-26        3.72676e-26
  2.74        2.68722e-26        2.26607e-26        3.74196e-26
  2.75        2.69821e-26        2.27538e-26        3.75723e-26
  2.76        2.70925e-26        2.28472e-26        3.77254e-26
  2.77        2.72032e-26        2.29410e-26        3.78792e-26
  2.77        2.73144e-26        2.30352e-26        3.80335e-26
  2.78        2.74259e-26        2.31297e-26        3.81883e-26
  2.79        2.75379e-26        2.32245e-26        3.83437e-26
  2.80        2.76503e-26        2.33197e-26        3.84997e-26
  2.80        2.77631e-26        2.34152e-26        3.86562e-26
  2.81        2.78762e-26        2.35111e-26        3.88133e-26
  2.82        2.79899e-26        2.36073e-26        3.89710e-26
  2.83        2.81039e-26        2.37039e-26        3.91292e-26
  2.84        2.82183e-26        2.38009e-26        3.92880e-26
  2.84        2.83332e-26        2.38982e-26        3.94474e-26
  2.85        2.84484e-26        2.39958e-26        3.96074e-26
  2.86        2.85641e-26        2.40939e-26        3.97679e-26
  2.87        2.86802e-26        2.41922e-26        3.99290e-26
  2.87        2.87967e-26        2.42910e-26        4.00907e-26
  2.88        2.89137e-26        2.43901e-26        4.02530e-26
  2.89        2.90310e-26        2.44895e-26        4.04159e-26
  2.90        2.91488e-26        2.45893e-26        4.05793e-26
  2.91        2.92671e-26        2.46895e-26        4.07433e-26
  2.91        2.93857e-26        2.47901e-26        4.09080e-26
  2.92        2.95048e-26        2.48910e-26        4.10732e-26
  2.93        2.96243e-26        2.49923e-26        4.12390e-26
  2.94        2.97442e-26        2.50939e-26        4.14054e-26
  2.94        2.98646e-26        2.51959e-26        4.15724e-26
  2.95        2.99854e-26        2.52983e-26        4.17400e-26
  2.96        3.01067e-26        2.54011e-26        4.19082e-26
  2.97        3.02283e-26        2.55043e-26        4.20770e-26
  2.98        3.03505e-26        2.56078e-26        4.22464e-26
  2.98        3.04730e-26        2.57117e-26        4.24164e-26
  2.99        3.05960e-26        2.58159e-26        4.25870e-26
  3.00        3.07194e-26        2.59206e-26        4.27582e-26
  3.01        3.08433e-26        2.60256e-26        4.29300e-26
  3.02        3.09677e-26        2.61310e-26        4.31025e-26
  3.03        3.10924e-26        2.62368e-26        4.32755e-26
  3.03        3.12177e-26        2.63430e-26        4.34492e-26
  3.04        3.13433e-26        2.64495e-26        4.36235e-26
  3.05        3.14694e-26        2.65565e-26        4.37984e-26
  3.06        3.15960e-26        2.66638e-26        4.39739e-26
  3.07        3.17230e-26        2.67715e-26        4.41501e-26
  3.08        3.18505e-26        2.68797e-26        4.43269e-26
  3.08        3.19785e-26        2.69882e-26        4.45043e-26
  3.09        3.21069e-26        2.70971e-26        4.46823e-26
  3.10        3.22357e-26        2.72063e-26        4.48610e-26
  3.11        3.23650e-26        2.73160e-26        4.50403e-26
  3.12        3.24948e-26        2.74261e-26        4.52202e-26
  3.13        3.26250e-26        2.75366e-26        4.54008e-26
  3.13        3.27557e-26        2.76474e-26        4.55820e-26
  3.14        3.28869e-26        2.77587e-26        4.57639e-26
  3.15        3.30185e-26        2.78704e-26        4.59464e-26
  3.16        3.31506e-26        2.79824e-26        4.61295e-26
  3.17        3.32832e-26        2.80949e-26        4.63133e-26
  3.18        3.34162e-26        2.82078e-26        4.64978e-26
  3.19        3.35498e-26        2.83211e-26        4.66829e-26
  3.19        3.36838e-26        2.84348e-26        4.68686e-26
  3.20        3.38182e-26        2.85489e-26        4.70550e-26
  3.21        3.39532e-26        2.86634e-26        4.72420e-26
  3.22        3.40886e-26        2.87783e-26        4.74298e-26
  3.23        3.42245e-26        2.88936e-26        4.76181e-26
  3.24        3.43609e-26        2.90094e-26        4.78072e-26
  3.25        3.44977e-26        2.91255e-26        4.79969e-26
  3.25        3.46351e-26        2.92421e-26        4.81872e-26
  3.26        3.47729e-26        2.93591e-26        4.83782e-26
  3.27        3.49113e-26        2.94765e-26        4.85699e-26
  3.28        3.50501e-26        2.95943e-26        4.87623e-26
  3.29        3.51894e-26        2.97126e-26        4.89554e-26
  3.30        3.53292e-26        2.98312e-26        4.91491e-26
  3.31        3.54695e-26        2.99503e-26        4.93435e-26
  3.32        3.56102e-26        3.00699e-26        4.95386e-26
  3.33        3.57515e-26        3.01898e-26        4.97343e-26
  3.34        3.58933e-26        3.03102e-26        4.99308e-26
  3.34        3.60356e-26        3.04310e-26        5.01279e-26
  3.35        3.61784e-26        3.05522e-26        5.03257e-26
  3.36        3.63216e-26        3.06739e-26        5.05242e-26
  3.37        3.64654e-26        3.07960e-26        5.07234e-26
  3.38        3.66097e-26        3.09185e-26        5.09233e-26
  3.39        3.67545e-26        3.10414e-26        5.11239e-26
  3.40        3.68998e-26        3.11648e-26        5.13252e-26
  3.41        3.70456e-26        3.12887e-26        5.15272e-26
  3.42        3.71919e-26        3.14130e-26        5.17299e-26
  3.43        3.73388e-26        3.15377e-26        5.19333e-26
  3.44        3.74861e-26        3.16628e-26        5.21374e-26
  3.45        3.76340e-26        3.17884e-26        5.23422e-26
  3.45        3.77824e-26        3.19145e-26        5.25477e-26
  3.46        3.79313e-26        3.20410e-26        5.27540e-26
  3.47        3.80807e-26        3.21679e-26        5.29609e-26
  3.48        3.82307e-26        3.22953e-26        5.31686e-26
  3.49        3.83811e-26        3.24232e-26        5.33770e-26
  3.50        3.85321e-26        3.25515e-26        5.35861e-26
  3.51        3.86837e-26        3.26802e-26        5.37959e-26
  3.52        3.88357e-26        3.28094e-26        5.40065e-26
  3.53        3.89883e-26        3.29391e-26        5.42177e-26
  3.54        3.91414e-26        3.30692e-26        5.44297e-26
  3.55        3.92950e-26        3.31998e-26        5.46425e-26
  3.56        3.94492e-26        3.33308e-26        5.48560e-26
  3.57        3.96039e-26        3.34623e-26        5.50702e-26
  3.58        3.97592e-26        3.35942e-26        5.52851e-26
  3.59        3.99150e-26        3.37267e-26        5.55008e-26
  3.60        4.00713e-26        3.38595e-26        5.57172e-26
  3.61        4.02282e-26        3.39929e-26        5.59344e-26
  3.62        4.03856e-26        3.41267e-26        5.61523e-26
  3.63        4.05436e-26        3.42610e-26        5.63710e-26
  3.64        4.07021e-26        3.43958e-26        5.65904e-26
  3.65        4.08612e-26        3.45310e-26        5.68106e-26
  3.66        4.10208e-26        3.46667e-26        5.70315e-26
  3.67        4.11810e-26        3.48029e-26        5.72532e-26
  3.68        4.13417e-26        3.49396e-26        5.74757e-26
  3.69        4.15030e-26        3.50767e-26        5.76989e-26
  3.70        4.16648e-26        3.52143e-26        5.79229e-26
  3.71        4.18272e-26        3.53524e-26        5.81476e-26
  3.72        4.19902e-26        3.54910e-26        5.83731e-26
  3.73        4.21537e-26        3.56301e-26        5.85994e-26
  3.74        4.23178e-26        3.57697e-26        5.88264e-26
  3.75        4.24824e-26        3.59097e-26        5.90542e-26
  3.76        4.26476e-26        3.60502e-26        5.92828e-26
  3.77        4.28134e-26        3.61913e-26        5.95122e-26
  3.78        4.29798e-26        3.63328e-26        5.97424e-26
  3.79        4.31467e-26        3.64748e-26        5.99733e-26
  3.80        4.33142e-26        3.66173e-26        6.02051e-26
  3.81        4.34823e-26        3.67603e-26        6.04376e-26
  3.82        4.36509e-26        3.69038e-26        6.06709e-26
  3.83        4.38201e-26        3.70478e-26        6.09050e-26
  3.84        4.39900e-26        3.71923e-26        6.11399e-26
  3.85        4.41603e-26        3.73373e-26        6.13756e-26
  3.86        4.43313e-26        3.74828e-26        6.16121e-26
  3.87        4.45029e-26        3.76288e-26        6.18494e-26
  3.88        4.46750e-26        3.77753e-26        6.20875e-26
  3.89        4.48478e-26        3.79224e-26        6.23264e-26
  3.90        4.50211e-26        3.80699e-26        6.25661e-26
  3.91        4.51950e-26        3.82179e-26        6.28067e-26
  3.92        4.53696e-26        3.83665e-26        6.30480e-26
  3.93        4.55447e-26        3.85156e-26        6.32902e-26
  3.94        4.57204e-26        3.86652e-26        6.35331e-26
  3.95        4.58967e-26        3.88153e-26        6.37769e-26
  3.97        4.60736e-26        3.89659e-26        6.40216e-26
  3.98        4.62511e-26        3.91171e-26        6.42670e-26
  3.99        4.64293e-26        3.92687e-26        6.45133e-26
  4.00        4.66080e-26        3.94209e-26        6.47604e-26
  4.01        4.67873e-26        3.95737e-26        6.50083e-26
  4.02        4.69673e-26        3.97269e-26        6.52571e-26
  4.03        4.71478e-26        3.98807e-26        6.55067e-26
  4.04        4.73290e-26        4.00350e-26        6.57571e-26
  4.05        4.75108e-26        4.01898e-26        6.60084e-26
  4.06        4.76932e-26        4.03452e-26        6.62606e-26
  4.07        4.78762e-26        4.05011e-26        6.65135e-26
  4.09        4.80599e-26        4.06576e-26        6.67674e-26
  4.10        4.82442e-26        4.08146e-26        6.70220e-26
  4.11        4.84291e-26        4.09721e-26        6.72776e-26
  4.12        4.86146e-26        4.11302e-26        6.75339e-26
  4.13        4.88007e-26        4.12888e-26        6.77912e-26
  4.14        4.89875e-26        4.14479e-26        6.80493e-26
  4.15        4.91749e-26        4.16076e-26        6.83083e-26
  4.16        4.93630e-26        4.17679e-26        6.85681e-26
  4.17        4.95516e-26        4.19287e-26        6.88288e-26
  4.19        4.97410e-26        4.20900e-26        6.90904e-26
  4.20        4.99309e-26        4.22519e-26        6.93528e-26
  4.21        5.01215e-26        4.24144e-26        6.96161e-26
  4.22        5.03128e-26        4.25774e-26        6.98803e-26
  4.23        5.05046e-26        4.27410e-26        7.01454e-26
  4.24        5.06972e-26        4.29051e-26        7.04114e-26
  4.25        5.08904e-26        4.30698e-26        7.06782e-26
  4.27        5.10842e-26        4.32351e-26        7.09460e-26
  4.28        5.12787e-26        4.34009e-26        7.12146e-26
  4.29        5.14738e-26        4.35673e-26        7.14841e-26
  4.30        5.16696e-26        4.37343e-26        7.17545e-26
  4.31        5.18660e-26        4.39018e-26        7.20258e-26
  4.32        5.20632e-26        4.40699e-26        7.22980e-26
  4.34        5.22609e-26        4.42386e-26        7.25712e-26
  4.35        5.24594e-26        4.44078e-26        7.28452e-26
  4.36        5.26585e-26        4.45776e-26        7.31201e-26
  4.37        5.28582e-26        4.47480e-26        7.33959e-26
  4.38        5.30587e-26        4.49190e-26        7.36727e-26
  4.40        5.32598e-26        4.50906e-26        7.39503e-26
  4.41        5.34616e-26        4.52627e-26        7.42289e-26
  4.42        5.36640e-26        4.54355e-26        7.45084e-26
  4.43        5.38671e-26        4.56088e-26        7.47889e-26
  4.44        5.40710e-26        4.57827e-26        7.50702e-26
  4.45        5.42755e-26        4.59572e-26        7.53525e-26
  4.47        5.44806e-26        4.61323e-26        7.56357e-26
  4.48        5.46865e-26        4.63080e-26        7.59198e-26
  4.49        5.48930e-26        4.64843e-26        7.62049e-26
  4.50        5.51003e-26        4.66612e-26        7.64909e-26
  4.52        5.53082e-26        4.68387e-26        7.67779e-26
  4.53        5.55168e-26        4.70167e-26        7.70658e-26
  4.54        5.57261e-26        4.71954e-26        7.73546e-26
  4.55        5.59361e-26        4.73747e-26        7.76444e-26
  4.56        5.61468e-26        4.75546e-26        7.79352e-26
  4.58        5.63582e-26        4.77351e-26        7.82269e-26
  4.59        5.65704e-26        4.79162e-26        7.85195e-26
  4.60        5.67832e-26        4.80980e-26        7.88131e-26
  4.61        5.69967e-26        4.82803e-26        7.91077e-26
  4.63        5.72109e-26        4.84633e-26        7.94032e-26
  4.64        5.74259e-26        4.86468e-26        7.96997e-26
  4.65        5.76415e-26        4.88310e-26        7.99972e-26
  4.66        5.78579e-26        4.90159e-26        8.02957e-26
  4.68        5.80750e-26        4.92013e-26        8.05951e-26
  4.69        5.82928e-26        4.93874e-26        8.08955e-26
  4.70        5.85113e-26        4.95740e-26        8.11969e-26
  4.72        5.87305e-26        4.97614e-26        8.14992e-26
  4.73        5.89505e-26        4.99493e-26        8.18026e-26
  4.74        5.91712e-26        5.01379e-26        8.21069e-26
  4.75        5.93926e-26        5.03271e-26        8.24123e-26
  4.77        5.96148e-26        5.05170e-26        8.27186e-26
  4.78        5.98376e-26        5.07075e-26        8.30259e-26
  4.79        6.00613e-26        5.08986e-26        8.33342e-26
  4.81        6.02856e-26        5.10904e-26        8.36435e-26
  4.82        6.05107e-26        5.12828e-26        8.39539e-26
  4.83        6.07366e-26        5.14758e-26        8.42652e-26
  4.84        6.09631e-26        5.16695e-26        8.45775e-26
  4.86        6.11905e-26        5.18639e-26        8.48909e-26
  4.87        6.14185e-26        5.20589e-26        8.52052e-26
  4.88        6.16474e-26        5.22546e-26        8.55206e-26
  4.90        6.18769e-26        5.24509e-26        8.58370e-26
  4.91        6.21073e-26        5.26478e-26        8.61545e-26
  4.92        6.23383e-26        5.28455e-26        8.64729e-26
  4.94        6.25702e-26        5.30438e-26        8.67924e-26
  4.95        6.28028e-26        5.32427e-26        8.71129e-26
  4.96        6.30361e-26        5.34423e-26        8.74345e-26
  4.98        6.32703e-26        5.36426e-26        8.77571e-26
  4.99        6.35052e-26        5.38436e-26        8.80807e-26
  5.00        6.37408e-26        5.40452e-26        8.84054e-26
  5.02        6.39773e-26        5.42475e-26        8.87311e-26
  5.03        6.42145e-26        5.44505e-26        8.90579e-26
  5.05        6.44524e-26        5.46541e-26        8.93857e-26
  5.06        6.46912e-26        5.48584e-26        8.97145e-26
  5.07        6.49307e-26        5.50634e-26        9.00445e-26
  5.09        6.51710e-26        5.52691e-26        9.03755e-26
  5.10        6.54121e-26        5.54755e-26        9.07075e-26
  5.11        6.56540e-26        5.56825e-26        9.10406e-26
  5.13        6.58967e-26        5.58903e-26        9.13748e-26
  5.14        6.61402e-26        5.60987e-26        9.17101e-26
  5.16        6.63844e-26        5.63078e-26        9.20464e-26
  5.17        6.66295e-26        5.65177e-26        9.23838e-26
  5.18        6.68753e-26        5.67282e-26        9.27223e-26
  5.20        6.71219e-26        5.69394e-26        9.30619e-26
  5.21        6.73694e-26        5.71513e-26        9.34025e-26
  5.23        6.76176e-26        5.73639e-26        9.37442e-26
  5.24        6.78667e-26        5.75772e-26        9.40871e-26
  5.25        6.81165e-26        5.77913e-26        9.44310e-26
  5.27        6.83672e-26        5.80060e-26        9.47760e-26
  5.28        6.86187e-26        5.82215e-26        9.51221e-26
  5.30        6.88710e-26        5.84376e-26        9.54694e-26
  5.31        6.91241e-26        5.86545e-26        9.58177e-26
  5.33        6.93780e-26        5.88721e-26        9.61671e-26
  5.34        6.96328e-26        5.90904e-26        9.65177e-26
  5.35        6.98883e-26        5.93094e-26        9.68693e-26
  5.37        7.01447e-26        5.95292e-26        9.72221e-26
  5.38        7.04020e-26        5.97496e-26        9.75760e-26
  5.40        7.06600e-26        5.99708e-26        9.79310e-26
  5.41        7.09189e-26        6.01928e-26        9.82872e-26
  5.43        7.11786e-26        6.04154e-26        9.86445e-26
  5.44        7.14392e-26        6.06388e-26        9.90029e-26
  5.46        7.17006e-26        6.08630e-26        9.93624e-26
  5.47        7.19628e-26        6.10878e-26        9.97231e-26
  5.49        7.22259e-26        6.13134e-26        1.00085e-25
  5.50        7.24898e-26        6.15398e-26        1.00448e-25
  5.52        7.27546e-26        6.17669e-26        1.00812e-25
  5.53        7.30202e-26        6.19947e-26        1.01177e-25
  5.55        7.32867e-26        6.22233e-26        1.01544e-25
  5.56        7.35541e-26        6.24526e-26        1.01911e-25
  5.58        7.38222e-26        6.26827e-26        1.02280e-25
  5.59        7.40913e-26        6.29136e-26        1.02650e-25
  5.61        7.43612e-26        6.31452e-26        1.03021e-25
  5.62        7.46320e-26        6.33775e-26        1.03393e-25
  5.64        7.49036e-26        6.36106e-26        1.03766e-25
  5.65        7.51761e-26        6.38445e-26        1.04141e-25
  5.67        7.54495e-26        6.40792e-26        1.04517e-25
  5.68        7.57238e-26        6.43146e-26        1.04894e-25
  5.70        7.59989e-26        6.45508e-26        1.05272e-25
  5.71        7.62749e-26        6.47877e-26        1.05651e-25
  5.73        7.65518e-26        6.50254e-26        1.06032e-25
  5.75        7.68296e-26        6.52639e-26        1.06413e-25
  5.76        7.71082e-26        6.55032e-26        1.06796e-25
  5.78        7.73878e-26        6.57433e-26        1.07180e-25
  5.79        7.76682e-26        6.59841e-26        1.07565e-25
  5.81        7.79495e-26        6.62258e-26        1.07952e-25
  5.82        7.82317e-26        6.64682e-26        1.08339e-25
  5.84        7.85149e-26        6.67114e-26        1.08728e-25
  5.85        7.87989e-26        6.69554e-26        1.09118e-25
  5.87        7.90838e-26        6.72002e-26        1.09510e-25
  5.89        7.93696e-26        6.74458e-26        1.09902e-25
  5.90        7.96563e-26        6.76922e-26        1.10296e-25
  5.92        7.99440e-26        6.79393e-26        1.10691e-25
  5.93        8.02325e-26        6.81873e-26        1.11087e-25
  5.95        8.05220e-26        6.84361e-26        1.11485e-25
  5.97        8.08124e-26        6.86857e-26        1.11883e-25
  5.98        8.11036e-26        6.89361e-26        1.12283e-25
  6.00        8.13959e-26        6.91874e-26        1.12684e-25
  6.02        8.16890e-26        6.94394e-26        1.13087e-25
  6.03        8.19831e-26        6.96922e-26        1.13490e-25
  6.05        8.22781e-26        6.99459e-26        1.13895e-25
  6.06        8.25740e-26        7.02004e-26        1.14301e-25
  6.08        8.28708e-26        7.04557e-26        1.14709e-25
  6.10        8.31686e-26        7.07118e-26        1.15117e-25
  6.11        8.34673e-26        7.09688e-26        1.15527e-25
  6.13        8.37670e-26        7.12266e-26        1.15938e-25
  6.15        8.40676e-26        7.14852e-26        1.16351e-25
  6.16        8.43692e-26        7.17447e-26        1.16764e-25
  6.18        8.46717e-26        7.20050e-26        1.17179e-25
  6.20        8.49751e-26        7.22661e-26        1.17596e-25
  6.21        8.52795e-26        7.25281e-26        1.18013e-25
  6.23        8.55849e-26        7.27909e-26        1.18432e-25
  6.25        8.58912e-26        7.30546e-26        1.18852e-25
  6.26        8.61985e-26        7.33191e-26        1.19273e-25
  6.28        8.65067e-26        7.35845e-26        1.19696e-25
  6.30        8.68159e-26        7.38507e-26        1.20120e-25
  6.32        8.71261e-26        7.41178e-26        1.20545e-25
  6.33        8.74372e-26        7.43857e-26        1.20972e-25
  6.35        8.77493e-26        7.46545e-26        1.21400e-25
  6.37        8.80624e-26        7.49241e-26        1.21829e-25
  6.38        8.83764e-26        7.51947e-26        1.22259e-25
  6.40        8.86915e-26        7.54660e-26        1.22691e-25
  6.42        8.90075e-26        7.57383e-26        1.23124e-25
  6.44        8.93245e-26        7.60114e-26        1.23559e-25
  6.45        8.96425e-26        7.62854e-26        1.23994e-25
  6.47        8.99615e-26        7.65603e-26        1.24432e-25
  6.49        9.02814e-26        7.68360e-26        1.24870e-25
  6.51        9.06024e-26        7.71127e-26        1.25310e-25
  6.52        9.09243e-26        7.73902e-26        1.25751e-25
  6.54        9.12473e-26        7.76686e-26        1.26193e-25
  6.56        9.15712e-26        7.79479e-26        1.26637e-25
  6.58        9.18962e-26        7.82281e-26        1.27082e-25
  6.60        9.22222e-26        7.85091e-26        1.27529e-25
  6.61        9.25491e-26        7.87911e-26        1.27976e-25
  6.63        9.28771e-26        7.90740e-26        1.28425e-25
  6.65        9.32061e-26        7.93577e-26        1.28876e-25
  6.67        9.35361e-26        7.96424e-26        1.29328e-25
  6.68        9.38672e-26        7.99280e-26        1.29781e-25
  6.70        9.41992e-26        8.02144e-26        1.30236e-25
  6.72        9.45323e-26        8.05018e-26        1.30692e-25
  6.74        9.48664e-26        8.07901e-26        1.31149e-25
  6.76        9.52015e-26        8.10793e-26        1.31608e-25
  6.78        9.55377e-26        8.13695e-26        1.32068e-25
  6.79        9.58749e-26        8.16605e-26        1.32529e-25
  6.81        9.62131e-26        8.19525e-26        1.32992e-25
  6.83        9.65524e-26        8.22454e-26        1.33456e-25
  6.85        9.68927e-26        8.25392e-26        1.33922e-25
  6.87        9.72340e-26        8.28339e-26        1.34389e-25
  6.89        9.75764e-26        8.31296e-26        1.34858e-25
  6.91        9.79199e-26        8.34262e-26        1.35327e-25
  6.92        9.82644e-26        8.37238e-26        1.35799e-25
  6.94        9.86099e-26        8.40222e-26        1.36271e-25
  6.96        9.89565e-26        8.43217e-26        1.36745e-25
  6.98        9.93042e-26        8.46220e-26        1.37221e-25
  7.00        9.96529e-26        8.49233e-26        1.37698e-25
  7.02        1.00003e-25        8.52256e-26        1.38176e-25
  7.04        1.00354e-25        8.55288e-26        1.38656e-25
  7.06        1.00705e-25        8.58330e-26        1.39137e-25
  7.08        1.01058e-25        8.61381e-26        1.39619e-25
  7.09        1.01412e-25        8.64441e-26        1.40103e-25
  7.11        1.01768e-25        8.67512e-26        1.40589e-25
  7.13        1.02124e-25        8.70592e-26        1.41076e-25
  7.15        1.02481e-25        8.73681e-26        1.41564e-25
  7.17        1.02839e-25        8.76780e-26        1.42054e-25
  7.19        1.03199e-25        8.79889e-26        1.42545e-25
  7.21        1.03559e-25        8.83008e-26        1.43038e-25
  7.23        1.03921e-25        8.86136e-26        1.43532e-25
  7.25        1.04284e-25        8.89274e-26        1.44027e-25
  7.27        1.04648e-25        8.92422e-26        1.44524e-25
  7.29        1.05013e-25        8.95580e-26        1.45023e-25
  7.31        1.05379e-25        8.98748e-26        1.45523e-25
  7.33        1.05746e-25        9.01925e-26        1.46024e-25
  7.35        1.06114e-25        9.05112e-26        1.46527e-25
  7.37        1.06483e-25        9.08310e-26        1.47031e-25
  7.39        1.06854e-25        9.11517e-26        1.47537e-25
  7.41        1.07225e-25        9.14734e-26        1.48044e-25
  7.43        1.07598e-25        9.17961e-26        1.48553e-25
  7.45        1.07972e-25        9.21198e-26        1.49063e-25
  7.47        1.08347e-25        9.24445e-26        1.49575e-25
  7.49        1.08723e-25        9.27702e-26        1.50088e-25
  7.51        1.09100e-25        9.30969e-26        1.50603e-25
  7.53        1.09478e-25        9.34247e-26        1.51119e-25
  7.55        1.09857e-25        9.37534e-26        1.51637e-25
  7.57        1.10238e-25        9.40832e-26        1.52156e-25
  7.59        1.10620e-25        9.44139e-26        1.52677e-25
  7.61        1.11002e-25        9.47457e-26        1.53199e-25
  7.63        1.11386e-25        9.50785e-26        1.53723e-25
  7.65        1.11771e-25        9.54124e-26        1.54248e-25
  7.67        1.12158e-25        9.57472e-26        1.54775e-25
  7.69        1.12545e-25        9.60831e-26        1.55303e-25
  7.72        1.12933e-25        9.64200e-26        1.55833e-25
  7.74        1.13323e-25        9.67580e-26        1.56364e-25
  7.76        1.13714e-25        9.70970e-26        1.56897e-25
  7.78        1.14106e-25        9.74370e-26        1.57431e-25
  7.80        1.14499e-25        9.77781e-26        1.57967e-25
  7.82        1.14893e-25        9.81202e-26        1.58504e-25
  7.84        1.15289e-25        9.84633e-26        1.59043e-25
  7.86        1.15685e-25        9.88075e-26        1.59584e-25
  7.88        1.16083e-25        9.91528e-26        1.60126e-25
  7.91        1.16482e-25        9.94991e-26        1.60670e-25
  7.93        1.16882e-25        9.98464e-26        1.61215e-25
  7.95        1.17283e-25        1.00195e-25        1.61761e-25
  7.97        1.17686e-25        1.00544e-25        1.62310e-25
  7.99        1.18089e-25        1.00895e-25        1.62859e-25
  8.01        1.18494e-25        1.01246e-25        1.63411e-25
  8.04        1.18900e-25        1.01599e-25        1.63964e-25
  8.06        1.19307e-25        1.01953e-25        1.64518e-25
  8.08        1.19716e-25        1.02308e-25        1.65074e-25
  8.10        1.20125e-25        1.02663e-25        1.65632e-25
  8.12        1.20536e-25        1.03020e-25        1.66191e-25
  8.14        1.20948e-25        1.03378e-25        1.66752e-25
  8.17        1.21361e-25        1.03737e-25        1.67314e-25
  8.19        1.21775e-25        1.04098e-25        1.67878e-25
  8.21        1.22191e-25        1.04459e-25        1.68443e-25
  8.23        1.22607e-25        1.04821e-25        1.69010e-25
  8.26        1.23025e-25        1.05185e-25        1.69579e-25
  8.28        1.23444e-25        1.05549e-25        1.70149e-25
  8.30        1.23864e-25        1.05915e-25        1.70721e-25
  8.32        1.24286e-25        1.06281e-25        1.71294e-25
  8.35        1.24709e-25        1.06649e-25        1.71869e-25
  8.37        1.25133e-25        1.07018e-25        1.72446e-25
  8.39        1.25558e-25        1.07388e-25        1.73024e-25
  8.41        1.25984e-25        1.07759e-25        1.73604e-25
  8.44        1.26412e-25        1.08131e-25        1.74185e-25
  8.46        1.26840e-25        1.08505e-25        1.74768e-25
  8.48        1.27270e-25        1.08879e-25        1.75353e-25
  8.51        1.27702e-25        1.09255e-25        1.75939e-25
  8.53        1.28134e-25        1.09631e-25        1.76526e-25
  8.55        1.28568e-25        1.10009e-25        1.77116e-25
  8.57        1.29003e-25        1.10388e-25        1.77707e-25
  8.60        1.29439e-25        1.10768e-25        1.78299e-25
  8.62        1.29876e-25        1.11149e-25        1.78894e-25
  8.64        1.30315e-25        1.11531e-25        1.79490e-25
  8.67        1.30754e-25        1.11914e-25        1.80087e-25
  8.69        1.31195e-25        1.12299e-25        1.80686e-25
  8.71        1.31638e-25        1.12684e-25        1.81287e-25
  8.74        1.32081e-25        1.13071e-25        1.81889e-25
  8.76        1.32526e-25        1.13459e-25        1.82493e-25
  8.79        1.32972e-25        1.13848e-25        1.83099e-25
  8.81        1.33419e-25        1.14238e-25        1.83706e-25
  8.83        1.33868e-25        1.14629e-25        1.84315e-25
  8.86        1.34318e-25        1.15022e-25        1.84925e-25
  8.88        1.34769e-25        1.15415e-25        1.85537e-25
  8.91        1.35221e-25        1.15810e-25        1.86151e-25
  8.93        1.35674e-25        1.16206e-25        1.86766e-25
  8.95        1.36129e-25        1.16603e-25        1.87383e-25
  8.98        1.36585e-25        1.17001e-25        1.88002e-25
  9.00        1.37042e-25        1.17400e-25        1.88622e-25
  9.03        1.37501e-25        1.17800e-25        1.89244e-25
  9.05        1.37961e-25        1.18202e-25        1.89868e-25
  9.08        1.38422e-25        1.18605e-25        1.90493e-25
  9.10        1.38884e-25        1.19008e-25        1.91120e-25
  9.12        1.39347e-25        1.19413e-25        1.91748e-25
  9.15        1.39812e-25        1.19820e-25        1.92379e-25
  9.17        1.40278e-25        1.20227e-25        1.93010e-25
  9.20        1.40746e-25        1.20635e-25        1.93644e-25
  9.22        1.41214e-25        1.21045e-25        1.94279e-25
  9.25        1.41684e-25        1.21456e-25        1.94916e-25
  9.27        1.42155e-25        1.21868e-25        1.95554e-25
  9.30        1.42628e-25        1.22281e-25        1.96194e-25
  9.32        1.43101e-25        1.22695e-25        1.96836e-25
  9.35        1.43576e-25        1.23111e-25        1.97479e-25
  9.38        1.44052e-25        1.23527e-25        1.98124e-25
  9.40        1.44530e-25        1.23945e-25        1.98771e-25
  9.43        1.45009e-25        1.24364e-25        1.99419e-25
  9.45        1.45489e-25        1.24784e-25        2.00069e-25
  9.48        1.45970e-25        1.25205e-25        2.00721e-25
  9.50        1.46452e-25        1.25628e-25        2.01374e-25
  9.53        1.46936e-25        1.26051e-25        2.02029e-25
  9.55        1.47421e-25        1.26476e-25        2.02686e-25
  9.58        1.47908e-25        1.26902e-25        2.03344e-25
  9.61        1.48396e-25        1.27329e-25        2.04004e-25
  9.63        1.48884e-25        1.27758e-25        2.04665e-25
  9.66        1.49375e-25        1.28187e-25        2.05329e-25
  9.68        1.49866e-25        1.28618e-25        2.05993e-25
  9.71        1.50359e-25        1.29050e-25        2.06660e-25
  9.74        1.50853e-25        1.29483e-25        2.07328e-25
  9.76        1.51348e-25        1.29917e-25        2.07998e-25
  9.79        1.51845e-25        1.30353e-25        2.08669e-25
  9.82        1.52343e-25        1.30789e-25        2.09343e-25
  9.84        1.52842e-25        1.31227e-25        2.10017e-25
  9.87        1.53343e-25        1.31666e-25        2.10694e-25
  9.90        1.53844e-25        1.32106e-25        2.11372e-25
  9.92        1.54347e-25        1.32548e-25        2.12052e-25
  9.95        1.54852e-25        1.32990e-25        2.12733e-25
  9.98        1.55357e-25        1.33434e-25        2.13416e-25
 10.00        1.55864e-25        1.33879e-25        2.14101e-25
 10.03        1.56372e-25        1.34325e-25        2.14787e-25
 10.06        1.56882e-25        1.34772e-25        2.15475e-25
 10.09        1.57392e-25        1.35221e-25        2.16165e-25
 10.11        1.57904e-25        1.35671e-25        2.16856e-25
 10.14        1.58417e-25        1.36122e-25        2.17549e-25
 10.17        1.58932e-25        1.36574e-25        2.18244e-25
 10.20        1.59448e-25        1.37027e-25        2.18940e-25
 10.22        1.59965e-25        1.37481e-25        2.19638e-25
 10.25        1.60483e-25        1.37937e-25        2.20337e-25
 10.28        1.61003e-25        1.38394e-25        2.21039e-25
 10.31        1.61524e-25        1.38852e-25        2.21741e-25
 10.33        1.62046e-25        1.39312e-25        2.22446e-25
 10.36        1.62570e-25        1.39772e-25        2.23152e-25
 10.39        1.63095e-25        1.40234e-25        2.23860e-25
 10.42        1.63621e-25        1.40697e-25        2.24570e-25
 10.45        1.64149e-25        1.41161e-25        2.25281e-25
 10.47        1.64678e-25        1.41627e-25        2.25994e-25
 10.50        1.65208e-25        1.42093e-25        2.26709e-25
 10.53        1.65739e-25        1.42561e-25        2.27425e-25
 10.56        1.66272e-25        1.43030e-25        2.28143e-25
 10.59        1.66806e-25        1.43501e-25        2.28863e-25
 10.62        1.67342e-25        1.43972e-25        2.29585e-25
 10.65        1.67878e-25        1.44445e-25        2.30308e-25
 10.68        1.68417e-25        1.44919e-25        2.31033e-25
 10.70        1.68956e-25        1.45395e-25        2.31759e-25
 10.73        1.69497e-25        1.45871e-25        2.32487e-25
 10.76        1.70039e-25        1.46349e-25        2.33217e-25
 10.79        1.70582e-25        1.46828e-25        2.33949e-25
 10.82        1.71127e-25        1.47309e-25        2.34683e-25
 10.85        1.71673e-25        1.47790e-25        2.35418e-25
 10.88        1.72221e-25        1.48273e-25        2.36155e-25
 10.91        1.72770e-25        1.48757e-25        2.36893e-25
 10.94        1.73320e-25        1.49243e-25        2.37634e-25
 10.97        1.73871e-25        1.49729e-25        2.38376e-25
 11.00        1.74424e-25        1.50217e-25        2.39119e-25
 11.03        1.74979e-25        1.50707e-25        2.39865e-25
 11.06        1.75534e-25        1.51197e-25        2.40612e-25
 11.09        1.76091e-25        1.51689e-25        2.41361e-25
 11.12        1.76650e-25        1.52182e-25        2.42112e-25
 11.15        1.77209e-25        1.52677e-25        2.42864e-25
 11.18        1.77771e-25        1.53172e-25        2.43619e-25
 11.21        1.78333e-25        1.53669e-25        2.44375e-25
 11.24        1.78897e-25        1.54168e-25        2.45132e-25
 11.27        1.79462e-25        1.54667e-25        2.45892e-25
 11.30        1.80029e-25        1.55168e-25        2.46653e-25
 11.33        1.80597e-25        1.55671e-25        2.47416e-25
 11.36        1.81166e-25        1.56174e-25        2.48181e-25
 11.39        1.81737e-25        1.56679e-25        2.48948e-25
 11.42        1.82309e-25        1.57185e-25        2.49716e-25
 11.45        1.82883e-25        1.57693e-25        2.50486e-25
 11.48        1.83458e-25        1.58201e-25        2.51258e-25
 11.52        1.84034e-25        1.58712e-25        2.52032e-25
 11.55        1.84612e-25        1.59223e-25        2.52807e-25
 11.58        1.85191e-25        1.59736e-25        2.53584e-25
 11.61        1.85772e-25        1.60250e-25        2.54364e-25
 11.64        1.86354e-25        1.60765e-25        2.55144e-25
 11.67        1.86938e-25        1.61282e-25        2.55927e-25
 11.70        1.87523e-25        1.61800e-25        2.56712e-25
 11.74        1.88109e-25        1.62320e-25        2.57498e-25
 11.77        1.88697e-25        1.62841e-25        2.58286e-25
 11.80        1.89286e-25        1.63363e-25        2.59076e-25
 11.83        1.89876e-25        1.63887e-25        2.59867e-25
 11.86        1.90469e-25        1.64412e-25        2.60661e-25
 11.90        1.91062e-25        1.64938e-25        2.61456e-25
 11.93        1.91657e-25        1.65466e-25        2.62254e-25
 11.96        1.92253e-25        1.65995e-25        2.63053e-25
 11.99        1.92851e-25        1.66525e-25        2.63853e-25
 12.02        1.93451e-25        1.67057e-25        2.64656e-25
 12.06        1.94051e-25        1.67590e-25        2.65461e-25
 12.09        1.94653e-25        1.68125e-25        2.66267e-25
 12.12        1.95257e-25        1.68661e-25        2.67075e-25
 12.16        1.95862e-25        1.69198e-25        2.67885e-25
 12.19        1.96469e-25        1.69737e-25        2.68697e-25
 12.22        1.97077e-25        1.70277e-25        2.69511e-25
 12.25        1.97686e-25        1.70818e-25        2.70327e-25
 12.29        1.98297e-25        1.71361e-25        2.71144e-25
 12.32        1.98910e-25        1.71906e-25        2.71964e-25
 12.35        1.99524e-25        1.72451e-25        2.72785e-25
 12.39        2.00139e-25        1.72999e-25        2.73608e-25
 12.42        2.00756e-25        1.73547e-25        2.74433e-25
 12.46        2.01375e-25        1.74097e-25        2.75260e-25
 12.49        2.01995e-25        1.74649e-25        2.76089e-25
 12.52        2.02616e-25        1.75202e-25        2.76919e-25
 12.56        2.03239e-25        1.75756e-25        2.77752e-25
 12.59        2.03864e-25        1.76312e-25        2.78587e-25
 12.62        2.04490e-25        1.76869e-25        2.79423e-25
 12.66        2.05117e-25        1.77427e-25        2.80261e-25
 12.69        2.05746e-25        1.77988e-25        2.81102e-25
 12.73        2.06377e-25        1.78549e-25        2.81944e-25
 12.76        2.07009e-25        1.79112e-25        2.82788e-25
 12.80        2.07643e-25        1.79677e-25        2.83634e-25
 12.83        2.08278e-25        1.80243e-25        2.84482e-25
 12.87        2.08914e-25        1.80810e-25        2.85332e-25
 12.90        2.09553e-25        1.81379e-25        2.86183e-25
 12.94        2.10192e-25        1.81949e-25        2.87037e-25
 12.97        2.10834e-25        1.82521e-25        2.87893e-25
 13.01        2.11477e-25        1.83094e-25        2.88750e-25
 13.04        2.12121e-25        1.83669e-25        2.89610e-25
 13.08        2.12767e-25        1.84245e-25        2.90472e-25
 13.11        2.13415e-25        1.84823e-25        2.91335e-25
 13.15        2.14064e-25        1.85403e-25        2.92201e-25
 13.18        2.14714e-25        1.85983e-25        2.93068e-25
 13.22        2.15367e-25        1.86566e-25        2.93938e-25
 13.26        2.16021e-25        1.87150e-25        2.94809e-25
 13.29        2.16676e-25        1.87735e-25        2.95683e-25
 13.33        2.17333e-25        1.88322e-25        2.96558e-25
 13.36        2.17992e-25        1.88910e-25        2.97435e-25
 13.40        2.18652e-25        1.89500e-25        2.98315e-25
 13.44        2.19314e-25        1.90092e-25        2.99196e-25
 13.47        2.19977e-25        1.90685e-25        3.00080e-25
 13.51        2.20642e-25        1.91279e-25        3.00965e-25
 13.55        2.21309e-25        1.91875e-25        3.01853e-25
 13.58        2.21977e-25        1.92473e-25        3.02742e-25
 13.62        2.22647e-25        1.93072e-25        3.03634e-25
 13.66        2.23319e-25        1.93673e-25        3.04528e-25
 13.69        2.23992e-25        1.94275e-25        3.05423e-25
 13.73        2.24667e-25        1.94879e-25        3.06321e-25
 13.77        2.25343e-25        1.95484e-25        3.07221e-25
 13.80        2.26021e-25        1.96091e-25        3.08123e-25
 13.84        2.26701e-25        1.96700e-25        3.09026e-25
 13.88        2.27382e-25        1.97310e-25        3.09932e-25
 13.92        2.28065e-25        1.97922e-25        3.10840e-25
 13.95        2.28750e-25        1.98536e-25        3.11751e-25
 13.99        2.29436e-25        1.99151e-25        3.12663e-25
 14.03        2.30124e-25        1.99767e-25        3.13577e-25
 14.07        2.30814e-25        2.00385e-25        3.14494e-25
 14.11        2.31506e-25        2.01005e-25        3.15412e-25
 14.14        2.32199e-25        2.01627e-25        3.16333e-25
 14.18        2.32894e-25        2.02250e-25        3.17256e-25
 14.22        2.33590e-25        2.02874e-25        3.18180e-25
 14.26        2.34288e-25        2.03501e-25        3.19107e-25
 14.30        2.34988e-25        2.04129e-25        3.20037e-25
 14.34        2.35690e-25        2.04758e-25        3.20968e-25
 14.38        2.36393e-25        2.05390e-25        3.21901e-25
 14.41        2.37098e-25        2.06023e-25        3.22837e-25
 14.45        2.37805e-25        2.06657e-25        3.23775e-25
 14.49        2.38514e-25        2.07294e-25        3.24715e-25
 14.53        2.39224e-25        2.07931e-25        3.25657e-25
 14.57        2.39936e-25        2.08571e-25        3.26601e-25
 14.61        2.40650e-25        2.09212e-25        3.27548e-25
 14.65        2.41365e-25        2.09855e-25        3.28496e-25
 14.69        2.42082e-25        2.10500e-25        3.29447e-25
 14.73        2.42801e-25        2.11146e-25        3.30400e-25
 14.77        2.43522e-25        2.11794e-25        3.31355e-25
 14.81        2.44245e-25        2.12444e-25        3.32313e-25
 14.85        2.44969e-25        2.13096e-25        3.33273e-25
 14.89        2.45695e-25        2.13749e-25        3.34235e-25
 14.93        2.46423e-25        2.14404e-25        3.35199e-25
 14.97        2.47153e-25        2.15060e-25        3.36165e-25
 15.01        2.47884e-25        2.15719e-25        3.37134e-25
 15.05        2.48618e-25        2.16379e-25        3.38105e-25
 15.09        2.49353e-25        2.17041e-25        3.39078e-25
 15.13        2.50090e-25        2.17704e-25        3.40054e-25
 15.18        2.50829e-25        2.18370e-25        3.41032e-25
 15.22        2.51569e-25        2.19037e-25        3.42012e-25
 15.26        2.52312e-25        2.19706e-25        3.42994e-25
 15.30        2.53056e-25        2.20377e-25        3.43979e-25
 15.34        2.53803e-25        2.21049e-25        3.44966e-25
 15.38        2.54551e-25        2.21723e-25        3.45956e-25
 15.42        2.55301e-25        2.22400e-25        3.46947e-25
 15.47        2.56053e-25        2.23078e-25        3.47942e-25
 15.51        2.56806e-25        2.23757e-25        3.48938e-25
 15.55        2.57562e-25        2.24439e-25        3.49937e-25
 15.59        2.58320e-25        2.25122e-25        3.50939e-25
 15.63        2.59079e-25        2.25808e-25        3.51942e-25
 15.68        2.59841e-25        2.26495e-25        3.52949e-25
 15.72        2.60604e-25        2.27184e-25        3.53957e-25
 15.76        2.61370e-25        2.27875e-25        3.54969e-25
 15.80        2.62137e-25        2.28568e-25        3.55982e-25
 15.85        2.62907e-25        2.29263e-25        3.56999e-25
 15.89        2.63678e-25        2.29959e-25        3.58017e-25
 15.93        2.64452e-25        2.30658e-25        3.59038e-25
 15.98        2.65227e-25        2.31358e-25        3.60062e-25
 16.02        2.66005e-25        2.32061e-25        3.61089e-25
 16.06        2.66784e-25        2.32765e-25        3.62117e-25
 16.11        2.67566e-25        2.33472e-25        3.63149e-25
 16.15        2.68350e-25        2.34180e-25        3.64183e-25
 16.19        2.69135e-25        2.34890e-25        3.65220e-25
 16.24        2.69923e-25        2.35603e-25        3.66259e-25
 16.28        2.70713e-25        2.36317e-25        3.67301e-25
 16.33        2.71505e-25        2.37034e-25        3.68345e-25
 16.37        2.72299e-25        2.37752e-25        3.69393e-25
 16.41        2.73096e-25        2.38472e-25        3.70443e-25
 16.46        2.73894e-25        2.39195e-25        3.71495e-25
 16.50        2.74695e-25        2.39920e-25        3.72551e-25
 16.55        2.75498e-25        2.40646e-25        3.73609e-25
 16.59        2.76303e-25        2.41375e-25        3.74670e-25
 16.64        2.77110e-25        2.42106e-25        3.75734e-25
 16.68        2.77919e-25        2.42839e-25        3.76800e-25
 16.73        2.78731e-25        2.43574e-25        3.77869e-25
 16.77        2.79545e-25        2.44311e-25        3.78941e-25
 16.82        2.80361e-25        2.45050e-25        3.80016e-25
 16.86        2.81179e-25        2.45792e-25        3.81094e-25
 16.91        2.82000e-25        2.46536e-25        3.82175e-25
 16.96        2.82823e-25        2.47281e-25        3.83259e-25
 17.00        2.83648e-25        2.48029e-25        3.84345e-25
 17.05        2.84476e-25        2.48780e-25        3.85435e-25
 17.09        2.85306e-25        2.49532e-25        3.86527e-25
 17.14        2.86138e-25        2.50287e-25        3.87622e-25
 17.19        2.86973e-25        2.51044e-25        3.88721e-25
 17.23        2.87810e-25        2.51803e-25        3.89822e-25
 17.28        2.88650e-25        2.52565e-25        3.90927e-25
 17.33        2.89491e-25        2.53328e-25        3.92034e-25
 17.37        2.90336e-25        2.54094e-25        3.93145e-25
 17.42        2.91183e-25        2.54863e-25        3.94259e-25
 17.47        2.92032e-25        2.55634e-25        3.95376e-25
 17.51        2.92884e-25        2.56407e-25        3.96496e-25
 17.56        2.93738e-25        2.57182e-25        3.97619e-25
 17.61        2.94594e-25        2.57960e-25        3.98745e-25
 17.66        2.95454e-25        2.58740e-25        3.99875e-25
 17.71        2.96316e-25        2.59523e-25        4.01007e-25
 17.75        2.97180e-25        2.60308e-25        4.02143e-25
 17.80        2.98047e-25        2.61095e-25        4.03283e-25
 17.85        2.98916e-25        2.61885e-25        4.04425e-25
 17.90        2.99788e-25        2.62678e-25        4.05571e-25
 17.95        3.00663e-25        2.63472e-25        4.06721e-25
 18.00        3.01541e-25        2.64270e-25        4.07873e-25
 18.04        3.02421e-25        2.65070e-25        4.09029e-25
 18.09        3.03304e-25        2.65872e-25        4.10189e-25
 18.14        3.04189e-25        2.66677e-25        4.11352e-25
 18.19        3.05077e-25        2.67484e-25        4.12518e-25
 18.24        3.05968e-25        2.68294e-25        4.13688e-25
 18.29        3.06862e-25        2.69107e-25        4.14862e-25
 18.34        3.07758e-25        2.69922e-25        4.16038e-25
 18.39        3.08658e-25        2.70740e-25        4.17219e-25
 18.44        3.09560e-25        2.71561e-25        4.18403e-25
 18.49        3.10465e-25        2.72384e-25        4.19591e-25
 18.54        3.11372e-25        2.73210e-25        4.20782e-25
 18.59        3.12283e-25        2.74038e-25        4.21977e-25
 18.64        3.13196e-25        2.74870e-25        4.23176e-25
 18.69        3.14113e-25        2.75703e-25        4.24379e-25
 18.74        3.15032e-25        2.76540e-25        4.25585e-25
 18.79        3.15955e-25        2.77380e-25        4.26795e-25
 18.84        3.16880e-25        2.78222e-25        4.28009e-25
 18.89        3.17808e-25        2.79067e-25        4.29227e-25
 18.94        3.18740e-25        2.79915e-25        4.30448e-25
 19.00        3.19674e-25        2.80766e-25        4.31674e-25
 19.05        3.20611e-25        2.81619e-25        4.32903e-25
 19.10        3.21552e-25        2.82476e-25        4.34137e-25
 19.15        3.22496e-25        2.83335e-25        4.35374e-25
 19.20        3.23442e-25        2.84197e-25        4.36615e-25
 19.25        3.24392e-25        2.85063e-25        4.37861e-25
 19.31        3.25345e-25        2.85931e-25        4.39111e-25
 19.36        3.26302e-25        2.86802e-25        4.40364e-25
 19.41        3.27261e-25        2.87676e-25        4.41622e-25
 19.46        3.28224e-25        2.88553e-25        4.42884e-25
 19.52        3.29190e-25        2.89433e-25        4.44150e-25
 19.57        3.30159e-25        2.90317e-25        4.45421e-25
 19.62        3.31132e-25        2.91203e-25        4.46695e-25
 19.68        3.32108e-25        2.92092e-25        4.47974e-25
 19.73        3.33087e-25        2.92985e-25        4.49258e-25
 19.78        3.34069e-25        2.93881e-25        4.50545e-25
 19.84        3.35056e-25        2.94779e-25        4.51838e-25
 19.89        3.36045e-25        2.95681e-25        4.53134e-25
 19.94        3.37038e-25        2.96587e-25        4.54435e-25
 20.00        3.38035e-25        2.97495e-25        4.55741e-25
 20.05        3.39034e-25        2.98407e-25        4.57051e-25
 20.11        3.40038e-25        2.99322e-25        4.58365e-25
 20.16        3.41045e-25        3.00240e-25        4.59685e-25
 20.22        3.42056e-25        3.01161e-25        4.61009e-25
 20.27        3.43070e-25        3.02086e-25        4.62337e-25
 20.33        3.44088e-25        3.03014e-25        4.63670e-25
 20.38        3.45109e-25        3.03946e-25        4.65008e-25
 20.44        3.46134e-25        3.04881e-25        4.66351e-25
 20.49        3.47163e-25        3.05819e-25        4.67699e-25
 20.55        3.48196e-25        3.06761e-25        4.69051e-25
 20.60        3.49232e-25        3.07706e-25        4.70408e-25
 20.66        3.50272e-25        3.08655e-25        4.71770e-25
 20.71        3.51316e-25        3.09607e-25        4.73137e-25
 20.77        3.52364e-25        3.10563e-25        4.74509e-25
 20.83        3.53415e-25        3.11522e-25        4.75886e-25
 20.88        3.54471e-25        3.12485e-25        4.77268e-25
 20.94        3.55530e-25        3.13451e-25        4.78656e-25
 21.00        3.56593e-25        3.14421e-25        4.80048e-25
 21.05        3.57660e-25        3.15395e-25        4.81445e-25
 21.11        3.58732e-25        3.16372e-25        4.82847e-25
 21.17        3.59807e-25        3.17353e-25        4.84255e-25
 21.22        3.60886e-25        3.18338e-25        4.85668e-25
 21.28        3.61969e-25        3.19326e-25        4.87086e-25
 21.34        3.63056e-25        3.20318e-25        4.88509e-25
 21.40        3.64147e-25        3.21313e-25        4.89938e-25
 21.46        3.65243e-25        3.22313e-25        4.91372e-25
 21.51        3.66342e-25        3.23316e-25        4.92812e-25
 21.57        3.67446e-25        3.24323e-25        4.94257e-25
 21.63        3.68554e-25        3.25334e-25        4.95707e-25
 21.69        3.69666e-25        3.26349e-25        4.97163e-25
 21.75        3.70782e-25        3.27367e-25        4.98624e-25
 21.81        3.71903e-25        3.28390e-25        5.00091e-25
 21.87        3.73027e-25        3.29416e-25        5.01564e-25
 21.92        3.74157e-25        3.30447e-25        5.03042e-25
 21.98        3.75290e-25        3.31481e-25        5.04526e-25
 22.04        3.76428e-25        3.32519e-25        5.06016e-25
 22.10        3.77570e-25        3.33562e-25        5.07511e-25
 22.16        3.78717e-25        3.34608e-25        5.09012e-25
 22.22        3.79868e-25        3.35658e-25        5.10519e-25
 22.28        3.81023e-25        3.36713e-25        5.12032e-25
 22.34        3.82183e-25        3.37771e-25        5.13551e-25
 22.40        3.83348e-25        3.38834e-25        5.15076e-25
 22.47        3.84517e-25        3.39901e-25        5.16606e-25
 22.53        3.85691e-25        3.40972e-25        5.18143e-25
 22.59        3.86869e-25        3.42047e-25        5.19685e-25
 22.65        3.88052e-25        3.43126e-25        5.21234e-25
 22.71        3.89239e-25        3.44209e-25        5.22789e-25
 22.77        3.90432e-25        3.45297e-25        5.24350e-25
 22.83        3.91629e-25        3.46389e-25        5.25917e-25
 22.89        3.92830e-25        3.47486e-25        5.27490e-25
 22.96        3.94036e-25        3.48586e-25        5.29070e-25
 23.02        3.95248e-25        3.49691e-25        5.30655e-25
 23.08        3.96463e-25        3.50800e-25        5.32247e-25
 23.14        3.97684e-25        3.51914e-25        5.33846e-25
 23.21        3.98910e-25        3.53032e-25        5.35451e-25
 23.27        4.00140e-25        3.54155e-25        5.37062e-25
 23.33        4.01375e-25        3.55281e-25        5.38679e-25
 23.40        4.02616e-25        3.56413e-25        5.40303e-25
 23.46        4.03861e-25        3.57549e-25        5.41934e-25
 23.52        4.05111e-25        3.58689e-25        5.43571e-25
 23.59        4.06366e-25        3.59834e-25        5.45215e-25
 23.65        4.07626e-25        3.60983e-25        5.46865e-25
 23.71        4.08891e-25        3.62137e-25        5.48522e-25
 23.78        4.10161e-25        3.63296e-25        5.50185e-25
 23.84        4.11437e-25        3.64459e-25        5.51856e-25
 23.91        4.12717e-25        3.65626e-25        5.53533e-25
 23.97        4.14003e-25        3.66799e-25        5.55217e-25
 24.04        4.15293e-25        3.67976e-25        5.56907e-25
 24.10        4.16589e-25        3.69157e-25        5.58604e-25
 24.17        4.17890e-25        3.70344e-25        5.60309e-25
 24.23        4.19196e-25        3.71535e-25        5.62020e-25
 24.30        4.20508e-25        3.72730e-25        5.63738e-25
 24.36        4.21824e-25        3.73931e-25        5.65463e-25
 24.43        4.23146e-25        3.75136e-25        5.67195e-25
 24.50        4.24474e-25        3.76346e-25        5.68933e-25
 24.56        4.25806e-25        3.77561e-25        5.70679e-25
 24.63        4.27144e-25        3.78781e-25        5.72432e-25
 24.70        4.28487e-25        3.80005e-25        5.74192e-25
 24.76        4.29836e-25        3.81235e-25        5.75959e-25
 24.83        4.31190e-25        3.82469e-25        5.77734e-25
 24.90        4.32549e-25        3.83708e-25        5.79515e-25
 24.97        4.33914e-25        3.84952e-25        5.81304e-25
 25.03        4.35284e-25        3.86201e-25        5.83099e-25
 25.10        4.36660e-25        3.87454e-25        5.84902e-25
 25.17        4.38041e-25        3.88713e-25        5.86713e-25
 25.24        4.39428e-25        3.89977e-25        5.88530e-25
 25.31        4.40820e-25        3.91246e-25        5.90355e-25
 25.37        4.42218e-25        3.92519e-25        5.92187e-25
 25.44        4.43622e-25        3.93798e-25        5.94027e-25
 25.51        4.45031e-25        3.95082e-25        5.95874e-25
 25.58        4.46446e-25        3.96371e-25        5.97729e-25
 25.65        4.47867e-25        3.97666e-25        5.99591e-25
 25.72        4.49293e-25        3.98965e-25        6.01461e-25
 25.79        4.50725e-25        4.00270e-25        6.03339e-25
 25.86        4.52163e-25        4.01580e-25        6.05224e-25
 25.93        4.53607e-25        4.02895e-25        6.07118e-25
 26.00        4.55057e-25        4.04215e-25        6.09018e-25
 26.07        4.56513e-25        4.05541e-25        6.10927e-25
 26.14        4.57974e-25        4.06872e-25        6.12844e-25
 26.21        4.59442e-25        4.08209e-25        6.14768e-25
 26.28        4.60915e-25        4.09551e-25        6.16701e-25
 26.35        4.62395e-25        4.10898e-25        6.18641e-25
 26.42        4.63881e-25        4.12251e-25        6.20590e-25
 26.50        4.65373e-25        4.13609e-25        6.22546e-25
 26.57        4.66870e-25        4.14973e-25        6.24511e-25
 26.64        4.68375e-25        4.16342e-25        6.26484e-25
 26.71        4.69885e-25        4.17717e-25        6.28465e-25
 26.78        4.71401e-25        4.19098e-25        6.30454e-25
 26.86        4.72924e-25        4.20484e-25        6.32452e-25
 26.93        4.74453e-25        4.21876e-25        6.34458e-25
 27.00        4.75989e-25        4.23274e-25        6.36472e-25
 27.08        4.77530e-25        4.24677e-25        6.38494e-25
 27.15        4.79078e-25        4.26086e-25        6.40525e-25
 27.22        4.80633e-25        4.27500e-25        6.42565e-25
 27.30        4.82193e-25        4.28921e-25        6.44612e-25
 27.37        4.83761e-25        4.30347e-25        6.46669e-25
 27.45        4.85334e-25        4.31779e-25        6.48734e-25
 27.52        4.86914e-25        4.33217e-25        6.50807e-25
 27.59        4.88501e-25        4.34661e-25        6.52889e-25
 27.67        4.90094e-25        4.36111e-25        6.54980e-25
 27.74        4.91694e-25        4.37567e-25        6.57079e-25
 27.82        4.93300e-25        4.39028e-25        6.59187e-25
 27.89        4.94913e-25        4.40496e-25        6.61304e-25
 27.97        4.96533e-25        4.41969e-25        6.63429e-25
 28.05        4.98159e-25        4.43449e-25        6.65563e-25
 28.12        4.99792e-25        4.44934e-25        6.67706e-25
 28.20        5.01431e-25        4.46426e-25        6.69858e-25
 28.27        5.03077e-25        4.47923e-25        6.72018e-25
 28.35        5.04730e-25        4.49427e-25        6.74187e-25
 28.43        5.06390e-25        4.50937e-25        6.76365e-25
 28.50        5.08056e-25        4.52453e-25        6.78552e-25
 28.58        5.09729e-25        4.53975e-25        6.80748e-25
 28.66        5.11409e-25        4.55503e-25        6.82953e-25
 28.74        5.13095e-25        4.57037e-25        6.85166e-25
 28.81        5.14788e-25        4.58578e-25        6.87389e-25
 28.89        5.16488e-25        4.60124e-25        6.89620e-25
 28.97        5.18195e-25        4.61677e-25        6.91860e-25
 29.05        5.19909e-25        4.63236e-25        6.94109e-25
 29.13        5.21629e-25        4.64801e-25        6.96368e-25
 29.21        5.23357e-25        4.66373e-25        6.98635e-25
 29.29        5.25091e-25        4.67950e-25        7.00910e-25
 29.37        5.26832e-25        4.69534e-25        7.03195e-25
 29.45        5.28579e-25        4.71124e-25        7.05489e-25
 29.53        5.30334e-25        4.72720e-25        7.07792e-25
 29.61        5.32095e-25        4.74323e-25        7.10103e-25
 29.69        5.33863e-25        4.75932e-25        7.12424e-25
 29.77        5.35638e-25        4.77547e-25        7.14753e-25
 29.85        5.37420e-25        4.79168e-25        7.17091e-25
 29.93        5.39209e-25        4.80796e-25        7.19438e-25
 30.01        5.41004e-25        4.82430e-25        7.21794e-25
 30.09        5.42806e-25        4.84070e-25        7.24158e-25
 30.17        5.44615e-25        4.85716e-25        7.26532e-25
 30.25        5.46431e-25        4.87369e-25        7.28914e-25
 30.33        5.48254e-25        4.89028e-25        7.31305e-25
 30.42        5.50083e-25        4.90694e-25        7.33705e-25
 30.50        5.51920e-25        4.92365e-25        7.36114e-25
 30.58        5.53763e-25        4.94044e-25        7.38533e-25
 30.66        5.55614e-25        4.95728e-25        7.40960e-25
 30.75        5.57471e-25        4.97419e-25        7.43396e-25
 30.83        5.59336e-25        4.99117e-25        7.45842e-25
 30.91        5.61208e-25        5.00821e-25        7.48297e-25
 31.00        5.63086e-25        5.02532e-25        7.50761e-25
 31.08        5.64972e-25        5.04250e-25        7.53234e-25
 31.17        5.66866e-25        5.05974e-25        7.55716e-25
 31.25        5.68766e-25        5.07704e-25        7.58208e-25
 31.34        5.70673e-25        5.09442e-25        7.60710e-25
 31.42        5.72588e-25        5.11186e-25        7.63220e-25
 31.51        5.74510e-25        5.12936e-25        7.65741e-25
 31.59        5.76440e-25        5.14694e-25        7.68271e-25
 31.68        5.78377e-25        5.16458e-25        7.70810e-25
 31.76        5.80321e-25        5.18229e-25        7.73359e-25
 31.85        5.82273e-25        5.20007e-25        7.75917e-25
 31.94        5.84232e-25        5.21792e-25        7.78485e-25
 32.02        5.86198e-25        5.23584e-25        7.81063e-25
 32.11        5.88172e-25        5.25383e-25        7.83651e-25
 32.20        5.90154e-25        5.27188e-25        7.86248e-25
 32.28        5.92143e-25        5.29001e-25        7.88856e-25
 32.37        5.94140e-25        5.30820e-25        7.91473e-25
 32.46        5.96144e-25        5.32647e-25        7.94099e-25
 32.55        5.98156e-25        5.34480e-25        7.96736e-25
 32.63        6.00176e-25        5.36321e-25        7.99383e-25
 32.72        6.02203e-25        5.38168e-25        8.02040e-25
 32.81        6.04238e-25        5.40023e-25        8.04706e-25
 32.90        6.06280e-25        5.41885e-25        8.07383e-25
 32.99        6.08331e-25        5.43754e-25        8.10070e-25
 33.08        6.10389e-25        5.45630e-25        8.12767e-25
 33.17        6.12455e-25        5.47514e-25        8.15474e-25
 33.26        6.14529e-25        5.49404e-25        8.18191e-25
 33.35        6.16611e-25        5.51302e-25        8.20919e-25
 33.44        6.18700e-25        5.53207e-25        8.23656e-25
 33.53        6.20798e-25        5.55119e-25        8.26404e-25
 33.62        6.22903e-25        5.57039e-25        8.29162e-25
 33.71        6.25016e-25        5.58966e-25        8.31930e-25
 33.80        6.27138e-25        5.60900e-25        8.34709e-25
 33.89        6.29267e-25        5.62842e-25        8.37498e-25
 33.99        6.31404e-25        5.64791e-25        8.40297e-25
 34.08        6.33549e-25        5.66747e-25        8.43107e-25
 34.17        6.35702e-25        5.68711e-25        8.45927e-25
 34.26        6.37863e-25        5.70682e-25        8.48758e-25
 34.36        6.40033e-25        5.72661e-25        8.51599e-25
 34.45        6.42210e-25        5.74647e-25        8.54450e-25
 34.54        6.44395e-25        5.76640e-25        8.57312e-25
 34.64        6.46589e-25        5.78641e-25        8.60184e-25
 34.73        6.48790e-25        5.80649e-25        8.63067e-25
 34.82        6.51000e-25        5.82665e-25        8.65961e-25
 34.92        6.53218e-25        5.84689e-25        8.68864e-25
 35.01        6.55444e-25        5.86719e-25        8.71779e-25
 35.11        6.57678e-25        5.88758e-25        8.74704e-25
 35.20        6.59920e-25        5.90804e-25        8.77639e-25
 35.30        6.62170e-25        5.92857e-25        8.80585e-25
 35.39        6.64429e-25        5.94918e-25        8.83542e-25
 35.49        6.66695e-25        5.96987e-25        8.86509e-25
 35.59        6.68970e-25        5.99063e-25        8.89487e-25
 35.68        6.71253e-25        6.01146e-25        8.92475e-25
 35.78        6.73544e-25        6.03237e-25        8.95474e-25
 35.88        6.75844e-25        6.05336e-25        8.98484e-25
 35.97        6.78151e-25        6.07442e-25        9.01504e-25
 36.07        6.80467e-25        6.09556e-25        9.04534e-25
 36.17        6.82790e-25        6.11677e-25        9.07575e-25
 36.27        6.85122e-25        6.13806e-25        9.10627e-25
 36.36        6.87462e-25        6.15942e-25        9.13689e-25
 36.46        6.89810e-25        6.18086e-25        9.16762e-25
 36.56        6.92167e-25        6.20238e-25        9.19845e-25
 36.66        6.94531e-25        6.22397e-25        9.22939e-25
 36.76        6.96904e-25        6.24563e-25        9.26043e-25
 36.86        6.99284e-25        6.26737e-25        9.29157e-25
 36.96        7.01673e-25        6.28918e-25        9.32282e-25
 37.06        7.04069e-25        6.31107e-25        9.35418e-25
 37.16        7.06474e-25        6.33304e-25        9.38564e-25
 37.26        7.08887e-25        6.35507e-25        9.41720e-25
 37.36        7.11308e-25        6.37719e-25        9.44886e-25
 37.46        7.13736e-25        6.39937e-25        9.48062e-25
 37.56        7.16173e-25        6.42163e-25        9.51249e-25
 37.67        7.18617e-25        6.44397e-25        9.54446e-25
 37.77        7.21070e-25        6.46637e-25        9.57653e-25
 37.87        7.23530e-25        6.48885e-25        9.60871e-25
 37.97        7.25998e-25        6.51141e-25        9.64098e-25
 38.08        7.28474e-25        6.53403e-25        9.67335e-25
 38.18        7.30958e-25        6.55673e-25        9.70582e-25
 38.28        7.33449e-25        6.57950e-25        9.73840e-25
 38.39        7.35948e-25        6.60234e-25        9.77107e-25
 38.49        7.38454e-25        6.62525e-25        9.80383e-25
 38.59        7.40968e-25        6.64824e-25        9.83670e-25
 38.70        7.43490e-25        6.67129e-25        9.86966e-25
 38.80        7.46019e-25        6.69441e-25        9.90271e-25
 38.91        7.48556e-25        6.71761e-25        9.93586e-25
 39.01        7.51100e-25        6.74087e-25        9.96911e-25
 39.12        7.53651e-25        6.76420e-25        1.00024e-24
 39.23        7.56209e-25        6.78760e-25        1.00359e-24
 39.33        7.58775e-25        6.81106e-25        1.00694e-24
 39.44        7.61347e-25        6.83460e-25        1.01030e-24
 39.55        7.63927e-25        6.85820e-25        1.01367e-24
 39.65        7.66514e-25        6.88186e-25        1.01705e-24
 39.76        7.69107e-25        6.90559e-25        1.02044e-24
 39.87        7.71707e-25        6.92939e-25        1.02383e-24
 39.98        7.74315e-25        6.95324e-25        1.02724e-24
 40.08        7.76928e-25        6.97717e-25        1.03065e-24
 40.19        7.79549e-25        7.00115e-25        1.03407e-24
 40.30        7.82176e-25        7.02520e-25        1.03750e-24
 40.41        7.84809e-25        7.04931e-25        1.04094e-24
 40.52        7.87450e-25        7.07349e-25        1.04439e-24
 40.63        7.90097e-25        7.09773e-25        1.04784e-24
 40.74        7.92751e-25        7.12203e-25        1.05131e-24
 40.85        7.95412e-25        7.14641e-25        1.05478e-24
 40.96        7.98080e-25        7.17084e-25        1.05826e-24
 41.07        8.00756e-25        7.19535e-25        1.06175e-24
 41.18        8.03438e-25        7.21992e-25        1.06525e-24
 41.29        8.06127e-25        7.24456e-25        1.06876e-24
 41.41        8.08823e-25        7.26926e-25        1.07228e-24
 41.52        8.11527e-25        7.29404e-25        1.07581e-24
 41.63        8.14238e-25        7.31888e-25        1.07934e-24
 41.74        8.16956e-25        7.34380e-25        1.08289e-24
 41.86        8.19682e-25        7.36878e-25        1.08644e-24
 41.97        8.22415e-25        7.39383e-25        1.09001e-24
 42.08        8.25156e-25        7.41896e-25        1.09358e-24
 42.20        8.27904e-25        7.44415e-25        1.09717e-24
 42.31        8.30660e-25        7.46942e-25        1.10076e-24
 42.43        8.33424e-25        7.49477e-25        1.10436e-24
 42.54        8.36195e-25        7.52018e-25        1.10798e-24
 42.66        8.38975e-25        7.54567e-25        1.11160e-24
 42.77        8.41762e-25        7.57124e-25        1.11523e-24
 42.89        8.44558e-25        7.59688e-25        1.11888e-24
 43.01        8.47361e-25        7.62259e-25        1.12253e-24
 43.12        8.50173e-25        7.64839e-25        1.12620e-24
 43.24        8.52993e-25        7.67426e-25        1.12987e-24
 43.36        8.55821e-25        7.70021e-25        1.13356e-24
 43.47        8.58658e-25        7.72624e-25        1.13725e-24
 43.59        8.61503e-25        7.75235e-25        1.14096e-24
 43.71        8.64357e-25        7.77854e-25        1.14468e-24
 43.83        8.67219e-25        7.80481e-25        1.14841e-24
 43.95        8.70091e-25        7.83116e-25        1.15215e-24
 44.07        8.72971e-25        7.85760e-25        1.15590e-24
 44.18        8.75860e-25        7.88412e-25        1.15966e-24
 44.30        8.78758e-25        7.91073e-25        1.16344e-24
 44.42        8.81666e-25        7.93743e-25        1.16723e-24
 44.54        8.84583e-25        7.96421e-25        1.17102e-24
 44.67        8.87509e-25        7.99107e-25        1.17484e-24
 44.79        8.90445e-25        8.01803e-25        1.17866e-24
 44.91        8.93391e-25        8.04508e-25        1.18249e-24
 45.03        8.96346e-25        8.07222e-25        1.18634e-24
 45.15        8.99311e-25        8.09945e-25        1.19020e-24
 45.27        9.02286e-25        8.12677e-25        1.19408e-24
 45.40        9.05271e-25        8.15419e-25        1.19796e-24
 45.52        9.08267e-25        8.18170e-25        1.20186e-24
 45.64        9.11273e-25        8.20931e-25        1.20578e-24
 45.77        9.14289e-25        8.23702e-25        1.20971e-24
 45.89        9.17316e-25        8.26483e-25        1.21365e-24
 46.01        9.20354e-25        8.29273e-25        1.21760e-24
 46.14        9.23403e-25        8.32074e-25        1.22157e-24
 46.26        9.26463e-25        8.34885e-25        1.22555e-24
 46.39        9.29534e-25        8.37707e-25        1.22955e-24
 46.52        9.32616e-25        8.40539e-25        1.23356e-24
 46.64        9.35710e-25        8.43382e-25        1.23759e-24
 46.77        9.38816e-25        8.46236e-25        1.24163e-24
 46.89        9.41934e-25        8.49100e-25        1.24569e-24
 47.02        9.45064e-25        8.51976e-25        1.24976e-24
 47.15        9.48205e-25        8.54863e-25        1.25385e-24
 47.28        9.51360e-25        8.57761e-25        1.25796e-24
 47.40        9.54527e-25        8.60671e-25        1.26208e-24
 47.53        9.57706e-25        8.63593e-25        1.26622e-24
 47.66        9.60899e-25        8.66527e-25        1.27037e-24
 47.79        9.64104e-25        8.69472e-25        1.27454e-24
 47.92        9.67323e-25        8.72431e-25        1.27873e-24
 48.05        9.70556e-25        8.75401e-25        1.28294e-24
 48.18        9.73802e-25        8.78384e-25        1.28716e-24
 48.31        9.77062e-25        8.81380e-25        1.29141e-24
 48.44        9.80336e-25        8.84389e-25        1.29567e-24
 48.57        9.83625e-25        8.87411e-25        1.29995e-24
 48.70        9.86928e-25        8.90446e-25        1.30425e-24
 48.84        9.90246e-25        8.93495e-25        1.30857e-24
 48.97        9.93579e-25        8.96558e-25        1.31290e-24
 49.10        9.96927e-25        8.99634e-25        1.31726e-24
 49.23        1.00029e-24        9.02725e-25        1.32164e-24
 49.37        1.00367e-24        9.05830e-25        1.32604e-24
 49.50        1.00707e-24        9.08950e-25        1.33046e-24
 49.64        1.01048e-24        9.12085e-25        1.33490e-24
 49.77        1.01391e-24        9.15235e-25        1.33936e-24
 49.91        1.01735e-24        9.18400e-25        1.34384e-24
 50.04        1.02081e-24        9.21581e-25        1.34835e-24
 50.18        1.02429e-24        9.24777e-25        1.35288e-24
 50.31        1.02779e-24        9.27989e-25        1.35743e-24
 50.45        1.03130e-24        9.31217e-25        1.36201e-24
 50.59        1.03484e-24        9.34462e-25        1.36661e-24
 50.72        1.03839e-24        9.37722e-25        1.37123e-24
 50.86        1.04195e-24        9.40999e-25        1.37587e-24
 51.00        1.04554e-24        9.44292e-25        1.38054e-24
 51.14        1.04914e-24        9.47601e-25        1.38523e-24
 51.27        1.05276e-24        9.50927e-25        1.38995e-24
 51.41        1.05640e-24        9.54270e-25        1.39469e-24
 51.55        1.06006e-24        9.57629e-25        1.39945e-24
 51.69        1.06374e-24        9.61005e-25        1.40424e-24
 51.83        1.06743e-24        9.64398e-25        1.40905e-24
 51.97        1.07115e-24        9.67808e-25        1.41389e-24
 52.11        1.07488e-24        9.71236e-25        1.41875e-24
 52.25        1.07863e-24        9.74680e-25        1.42363e-24
 52.40        1.08240e-24        9.78141e-25        1.42854e-24
 52.54        1.08619e-24        9.81620e-25        1.43348e-24
 52.68        1.09000e-24        9.85117e-25        1.43844e-24
 52.82        1.09383e-24        9.88631e-25        1.44343e-24
 52.97        1.09767e-24        9.92162e-25        1.44844e-24
 53.11        1.10154e-24        9.95712e-25        1.45347e-24
 53.25        1.10543e-24        9.99279e-25        1.45854e-24
 53.40        1.10933e-24        1.00286e-24        1.46363e-24
 53.54        1.11326e-24        1.00647e-24        1.46874e-24
 53.69        1.11720e-24        1.01009e-24        1.47388e-24
 53.83        1.12117e-24        1.01373e-24        1.47904e-24
 53.98        1.12515e-24        1.01738e-24        1.48424e-24
 54.13        1.12916e-24        1.02106e-24        1.48945e-24
 54.27        1.13318e-24        1.02475e-24        1.49470e-24
 54.42        1.13723e-24        1.02847e-24        1.49997e-24
 54.57        1.14130e-24        1.03220e-24        1.50527e-24
 54.71        1.14538e-24        1.03595e-24        1.51059e-24
 54.86        1.14949e-24        1.03972e-24        1.51594e-24
 55.01        1.15362e-24        1.04350e-24        1.52132e-24
 55.16        1.15776e-24        1.04731e-24        1.52673e-24
 55.31        1.16193e-24        1.05113e-24        1.53216e-24
 55.46        1.16612e-24        1.05498e-24        1.53762e-24
 55.61        1.17033e-24        1.05884e-24        1.54310e-24
 55.76        1.17456e-24        1.06272e-24        1.54862e-24
 55.91        1.17881e-24        1.06662e-24        1.55416e-24
 56.06        1.18309e-24        1.07054e-24        1.55973e-24
 56.21        1.18738e-24        1.07448e-24        1.56532e-24
 56.37        1.19169e-24        1.07844e-24        1.57094e-24
 56.52        1.19603e-24        1.08242e-24        1.57660e-24
 56.67        1.20039e-24        1.08641e-24        1.58227e-24
 56.83        1.20477e-24        1.09043e-24        1.58798e-24
 56.98        1.20917e-24        1.09447e-24        1.59371e-24
 57.13        1.21359e-24        1.09852e-24        1.59948e-24
 57.29        1.21803e-24        1.10260e-24        1.60526e-24
 57.44        1.22249e-24        1.10669e-24        1.61108e-24
 57.60        1.22698e-24        1.11081e-24        1.61693e-24
 57.76        1.23148e-24        1.11494e-24        1.62280e-24
 57.91        1.23601e-24        1.11909e-24        1.62870e-24
 58.07        1.24056e-24        1.12327e-24        1.63463e-24
 58.23        1.24513e-24        1.12746e-24        1.64059e-24
 58.38        1.24972e-24        1.13167e-24        1.64657e-24
 58.54        1.25433e-24        1.13590e-24        1.65258e-24
 58.70        1.25897e-24        1.14015e-24        1.65862e-24
 58.86        1.26362e-24        1.14443e-24        1.66469e-24
 59.02        1.26830e-24        1.14872e-24        1.67079e-24
 59.18        1.27300e-24        1.15303e-24        1.67691e-24
 59.34        1.27772e-24        1.15736e-24        1.68306e-24
 59.50        1.28246e-24        1.16171e-24        1.68924e-24
 59.66        1.28723e-24        1.16608e-24        1.69545e-24
 59.82        1.29201e-24        1.17047e-24        1.70168e-24
 59.99        1.29681e-24        1.17488e-24        1.70794e-24
 60.15        1.30164e-24        1.17931e-24        1.71423e-24
 60.31        1.30649e-24        1.18375e-24        1.72055e-24
 60.47        1.31136e-24        1.18822e-24        1.72689e-24
 60.64        1.31625e-24        1.19271e-24        1.73327e-24
 60.80        1.32116e-24        1.19722e-24        1.73967e-24
 60.97        1.32609e-24        1.20175e-24        1.74609e-24
 61.13        1.33105e-24        1.20629e-24        1.75255e-24
 61.30        1.33603e-24        1.21086e-24        1.75904e-24
 61.46        1.34103e-24        1.21545e-24        1.76555e-24
 61.63        1.34605e-24        1.22006e-24        1.77209e-24
 61.80        1.35109e-24        1.22469e-24        1.77866e-24
 61.97        1.35616e-24        1.22934e-24        1.78526e-24
 62.13        1.36125e-24        1.23401e-24        1.79189e-24
 62.30        1.36636e-24        1.23871e-24        1.79855e-24
 62.47        1.37150e-24        1.24342e-24        1.80524e-24
 62.64        1.37665e-24        1.24815e-24        1.81195e-24
 62.81        1.38183e-24        1.25291e-24        1.81870e-24
 62.98        1.38703e-24        1.25769e-24        1.82548e-24
 63.15        1.39226e-24        1.26248e-24        1.83228e-24
 63.32        1.39751e-24        1.26730e-24        1.83912e-24
 63.49        1.40278e-24        1.27215e-24        1.84598e-24
 63.67        1.40808e-24        1.27701e-24        1.85288e-24
 63.84        1.41340e-24        1.28189e-24        1.85981e-24
 64.01        1.41874e-24        1.28680e-24        1.86677e-24
 64.18        1.42411e-24        1.29173e-24        1.87375e-24
 64.36        1.42950e-24        1.29668e-24        1.88077e-24
 64.53        1.43491e-24        1.30165e-24        1.88782e-24
 64.71        1.44035e-24        1.30664e-24        1.89491e-24
 64.88        1.44581e-24        1.31166e-24        1.90202e-24
 65.06        1.45130e-24        1.31670e-24        1.90916e-24
 65.23        1.45681e-24        1.32176e-24        1.91634e-24
 65.41        1.46235e-24        1.32685e-24        1.92355e-24
 65.59        1.46791e-24        1.33195e-24        1.93078e-24
 65.77        1.47349e-24        1.33708e-24        1.93805e-24
 65.94        1.47910e-24        1.34224e-24        1.94536e-24
 66.12        1.48474e-24        1.34741e-24        1.95269e-24
 66.30        1.49040e-24        1.35261e-24        1.96006e-24
 66.48        1.49608e-24        1.35783e-24        1.96746e-24
 66.66        1.50179e-24        1.36308e-24        1.97489e-24
 66.84        1.50752e-24        1.36835e-24        1.98236e-24
 67.02        1.51328e-24        1.37364e-24        1.98985e-24
 67.21        1.51907e-24        1.37895e-24        1.99738e-24
 67.39        1.52488e-24        1.38429e-24        2.00495e-24
 67.57        1.53072e-24        1.38966e-24        2.01254e-24
 67.75        1.53658e-24        1.39504e-24        2.02017e-24
 67.94        1.54247e-24        1.40045e-24        2.02783e-24
 68.12        1.54838e-24        1.40589e-24        2.03553e-24
 68.30        1.55432e-24        1.41134e-24        2.04326e-24
 68.49        1.56028e-24        1.41682e-24        2.05102e-24
 68.68        1.56627e-24        1.42233e-24        2.05882e-24
 68.86        1.57229e-24        1.42786e-24        2.06665e-24
 69.05        1.57833e-24        1.43341e-24        2.07451e-24
 69.24        1.58440e-24        1.43899e-24        2.08241e-24
 69.42        1.59050e-24        1.44460e-24        2.09034e-24
 69.61        1.59662e-24        1.45022e-24        2.09831e-24
 69.80        1.60277e-24        1.45587e-24        2.10631e-24
 69.99        1.60895e-24        1.46155e-24        2.11435e-24
 70.18        1.61515e-24        1.46725e-24        2.12241e-24
 70.37        1.62138e-24        1.47298e-24        2.13052e-24
 70.56        1.62763e-24        1.47873e-24        2.13866e-24
 70.75        1.63391e-24        1.48450e-24        2.14683e-24
 70.94        1.64022e-24        1.49030e-24        2.15504e-24
 71.13        1.64656e-24        1.49612e-24        2.16328e-24
 71.33        1.65292e-24        1.50197e-24        2.17156e-24
 71.52        1.65931e-24        1.50785e-24        2.17987e-24
 71.71        1.66573e-24        1.51375e-24        2.18821e-24
 71.91        1.67217e-24        1.51967e-24        2.19660e-24
 72.10        1.67864e-24        1.52562e-24        2.20501e-24
 72.30        1.68514e-24        1.53160e-24        2.21347e-24
 72.49        1.69166e-24        1.53760e-24        2.22195e-24
 72.69        1.69822e-24        1.54362e-24        2.23048e-24
 72.89        1.70480e-24        1.54968e-24        2.23903e-24
 73.08        1.71140e-24        1.55575e-24        2.24763e-24
 73.28        1.71804e-24        1.56185e-24        2.25626e-24
 73.48        1.72470e-24        1.56798e-24        2.26492e-24
 73.68        1.73139e-24        1.57413e-24        2.27362e-24
 73.88        1.73811e-24        1.58031e-24        2.28236e-24
 74.08        1.74485e-24        1.58652e-24        2.29113e-24
 74.28        1.75163e-24        1.59274e-24        2.29993e-24
 74.48        1.75842e-24        1.59900e-24        2.30878e-24
 74.68        1.76525e-24        1.60528e-24        2.31765e-24
 74.89        1.77211e-24        1.61159e-24        2.32657e-24
 75.09        1.77899e-24        1.61792e-24        2.33551e-24
 75.29        1.78590e-24        1.62427e-24        2.34450e-24
 75.50        1.79284e-24        1.63066e-24        2.35352e-24
 75.70        1.79980e-24        1.63706e-24        2.36257e-24
 75.91        1.80679e-24        1.64350e-24        2.37166e-24
 76.11        1.81381e-24        1.64996e-24        2.38079e-24
 76.32        1.82086e-24        1.65644e-24        2.38995e-24
 76.53        1.82794e-24        1.66295e-24        2.39915e-24
 76.73        1.83504e-24        1.66949e-24        2.40838e-24
 76.94        1.84217e-24        1.67605e-24        2.41765e-24
 77.15        1.84933e-24        1.68264e-24        2.42695e-24
 77.36        1.85651e-24        1.68925e-24        2.43629e-24
 77.57        1.86372e-24        1.69589e-24        2.44566e-24
 77.78        1.87096e-24        1.70255e-24        2.45507e-24
 77.99        1.87823e-24        1.70924e-24        2.46451e-24
 78.20        1.88552e-24        1.71595e-24        2.47399e-24
 78.41        1.89284e-24        1.72269e-24        2.48350e-24
 78.62        1.90019e-24        1.72945e-24        2.49305e-24
 78.84        1.90756e-24        1.73624e-24        2.50263e-24
 79.05        1.91496e-24        1.74306e-24        2.51225e-24
 79.26        1.92239e-24        1.74989e-24        2.52189e-24
 79.48        1.92984e-24        1.75676e-24        2.53158e-24
 79.69        1.93732e-24        1.76365e-24        2.54130e-24
 79.91        1.94483e-24        1.77056e-24        2.55105e-24
 80.13        1.95236e-24        1.77749e-24        2.56083e-24
 80.34        1.95992e-24        1.78446e-24        2.57065e-24
 80.56        1.96751e-24        1.79144e-24        2.58050e-24
 80.78        1.97512e-24        1.79845e-24        2.59039e-24
 81.00        1.98276e-24        1.80549e-24        2.60031e-24
 81.22        1.99042e-24        1.81255e-24        2.61027e-24
 81.44        1.99811e-24        1.81964e-24        2.62026e-24
 81.66        2.00584e-24        1.82675e-24        2.63028e-24
 81.88        2.01358e-24        1.83389e-24        2.64034e-24
 82.10        2.02136e-24        1.84105e-24        2.65044e-24
 82.32        2.02916e-24        1.84824e-24        2.66058e-24
 82.55        2.03700e-24        1.85546e-24        2.67075e-24
 82.77        2.04486e-24        1.86271e-24        2.68095e-24
 83.00        2.05275e-24        1.86998e-24        2.69120e-24
 83.22        2.06067e-24        1.87728e-24        2.70148e-24
 83.45        2.06862e-24        1.88460e-24        2.71180e-24
 83.67        2.07660e-24        1.89196e-24        2.72216e-24
 83.90        2.08461e-24        1.89934e-24        2.73255e-24
 84.13        2.09265e-24        1.90675e-24        2.74299e-24
 84.35        2.10072e-24        1.91419e-24        2.75346e-24
 84.58        2.10882e-24        1.92166e-24        2.76398e-24
 84.81        2.11695e-24        1.92915e-24        2.77453e-24
 85.04        2.12511e-24        1.93668e-24        2.78513e-24
 85.27        2.13331e-24        1.94424e-24        2.79576e-24
 85.50        2.14153e-24        1.95182e-24        2.80644e-24
 85.73        2.14979e-24        1.95944e-24        2.81716e-24
 85.97        2.15809e-24        1.96708e-24        2.82792e-24
 86.20        2.16641e-24        1.97476e-24        2.83872e-24
 86.43        2.17477e-24        1.98247e-24        2.84956e-24
 86.67        2.18316e-24        1.99021e-24        2.86045e-24
 86.90        2.19159e-24        1.99798e-24        2.87139e-24
 87.14        2.20005e-24        2.00578e-24        2.88236e-24
 87.37        2.20855e-24        2.01362e-24        2.89338e-24
 87.61        2.21708e-24        2.02149e-24        2.90445e-24
 87.85        2.22564e-24        2.02939e-24        2.91556e-24
 88.09        2.23424e-24        2.03732e-24        2.92672e-24
 88.32        2.24288e-24        2.04529e-24        2.93793e-24
 88.56        2.25156e-24        2.05329e-24        2.94918e-24
 88.80        2.26027e-24        2.06133e-24        2.96048e-24
 89.04        2.26902e-24        2.06940e-24        2.97183e-24
 89.29        2.27781e-24        2.07751e-24        2.98323e-24
 89.53        2.28663e-24        2.08565e-24        2.99467e-24
 89.77        2.29550e-24        2.09383e-24        3.00617e-24
 90.01        2.30440e-24        2.10205e-24        3.01772e-24
 90.26        2.31334e-24        2.11030e-24        3.02931e-24
 90.50        2.32232e-24        2.11859e-24        3.04096e-24
 90.75        2.33135e-24        2.12691e-24        3.05266e-24
 90.99        2.34041e-24        2.13528e-24        3.06441e-24
 91.24        2.34951e-24        2.14367e-24        3.07621e-24
 91.49        2.35865e-24        2.15211e-24        3.08807e-24
 91.73        2.36783e-24        2.16058e-24        3.09997e-24
 91.98        2.37705e-24        2.16909e-24        3.11193e-24
 92.23        2.38631e-24        2.17764e-24        3.12393e-24
 92.48        2.39561e-24        2.18622e-24        3.13599e-24
 92.73        2.40495e-24        2.19484e-24        3.14810e-24
 92.98        2.41433e-24        2.20350e-24        3.16025e-24
 93.24        2.42375e-24        2.21220e-24        3.17246e-24
 93.49        2.43320e-24        2.22093e-24        3.18473e-24
 93.74        2.44270e-24        2.22969e-24        3.19704e-24
 94.00        2.45224e-24        2.23850e-24        3.20940e-24
 94.25        2.46181e-24        2.24734e-24        3.22181e-24
 94.51        2.47143e-24        2.25622e-24        3.23428e-24
 94.76        2.48109e-24        2.26513e-24        3.24679e-24
 95.02        2.49078e-24        2.27408e-24        3.25936e-24
 95.28        2.50051e-24        2.28307e-24        3.27197e-24
 95.53        2.51028e-24        2.29209e-24        3.28464e-24
 95.79        2.52010e-24        2.30115e-24        3.29735e-24
 96.05        2.52995e-24        2.31025e-24        3.31012e-24
 96.31        2.53983e-24        2.31938e-24        3.32293e-24
 96.57        2.54976e-24        2.32855e-24        3.33580e-24
 96.83        2.55973e-24        2.33775e-24        3.34871e-24
 97.10        2.56973e-24        2.34699e-24        3.36168e-24
 97.36        2.57977e-24        2.35626e-24        3.37469e-24
 97.62        2.58985e-24        2.36557e-24        3.38775e-24
 97.89        2.59997e-24        2.37492e-24        3.40086e-24
 98.15        2.61013e-24        2.38430e-24        3.41402e-24
 98.42        2.62032e-24        2.39372e-24        3.42723e-24
 98.69        2.63055e-24        2.40317e-24        3.44049e-24
 98.95        2.64082e-24        2.41265e-24        3.45379e-24
 99.22        2.65113e-24        2.42218e-24        3.46715e-24
 99.49        2.66147e-24        2.43173e-24        3.48054e-24
 99.76        2.67185e-24        2.44132e-24        3.49399e-24
100.03        2.68227e-24        2.45094e-24        3.50749e-24
100.30        2.69272e-24        2.46060e-24        3.52103e-24
100.57        2.70321e-24        2.47029e-24        3.53461e-24
100.85        2.71374e-24        2.48002e-24        3.54825e-24
101.12        2.72430e-24        2.48978e-24        3.56194e-24
101.39        2.73490e-24        2.49958e-24        3.57567e-24
101.67        2.74555e-24        2.50941e-24        3.58946e-24
101.94        2.75623e-24        2.51928e-24        3.60330e-24
102.22        2.76696e-24        2.52919e-24        3.61719e-24
102.50        2.77772e-24        2.53914e-24        3.63113e-24
102.77        2.78853e-24        2.54913e-24        3.64513e-24
103.05        2.79939e-24        2.55916e-24        3.65919e-24
103.33        2.81028e-24        2.56923e-24        3.67330e-24
103.61        2.82122e-24        2.57935e-24        3.68747e-24
103.89        2.83221e-24        2.58950e-24        3.70170e-24
104.17        2.84324e-24        2.59970e-24        3.71599e-24
104.46        2.85433e-24        2.60994e-24        3.73034e-24
104.74        2.86546e-24        2.62023e-24        3.74475e-24
105.02        2.87663e-24        2.63056e-24        3.75923e-24
105.31        2.88786e-24        2.64094e-24        3.77377e-24
105.59        2.89914e-24        2.65136e-24        3.78838e-24
105.88        2.91048e-24        2.66184e-24        3.80305e-24
106.17        2.92186e-24        2.67236e-24        3.81780e-24
106.45        2.93330e-24        2.68293e-24        3.83261e-24
106.74        2.94479e-24        2.69356e-24        3.84749e-24
107.03        2.95634e-24        2.70423e-24        3.86245e-24
107.32        2.96795e-24        2.71496e-24        3.87748e-24
107.61        2.97962e-24        2.72575e-24        3.89259e-24
107.90        2.99134e-24        2.73659e-24        3.90777e-24
108.20        3.00313e-24        2.74748e-24        3.92303e-24
108.49        3.01498e-24        2.75843e-24        3.93837e-24
108.78        3.02689e-24        2.76944e-24        3.95380e-24
109.08        3.03886e-24        2.78051e-24        3.96930e-24
109.37        3.05090e-24        2.79164e-24        3.98489e-24
109.67        3.06301e-24        2.80283e-24        4.00057e-24
109.97        3.07518e-24        2.81409e-24        4.01633e-24
110.26        3.08743e-24        2.82540e-24        4.03219e-24
110.56        3.09974e-24        2.83679e-24        4.04813e-24
110.86        3.11212e-24        2.84823e-24        4.06417e-24
111.16        3.12457e-24        2.85974e-24        4.08029e-24
111.46        3.13709e-24        2.87131e-24        4.09649e-24
111.77        3.14967e-24        2.88294e-24        4.11279e-24
112.07        3.16232e-24        2.89463e-24        4.12916e-24
112.37        3.17503e-24        2.90638e-24        4.14563e-24
112.68        3.18781e-24        2.91820e-24        4.16217e-24
112.98        3.20065e-24        2.93007e-24        4.17880e-24
113.29        3.21356e-24        2.94199e-24        4.19551e-24
113.59        3.22652e-24        2.95398e-24        4.21230e-24
113.90        3.23955e-24        2.96602e-24        4.22916e-24
114.21        3.25263e-24        2.97812e-24        4.24611e-24
114.52        3.26578e-24        2.99027e-24        4.26313e-24
114.83        3.27898e-24        3.00247e-24        4.28022e-24
115.14        3.29224e-24        3.01473e-24        4.29739e-24
115.45        3.30555e-24        3.02704e-24        4.31463e-24
115.77        3.31892e-24        3.03940e-24        4.33194e-24
116.08        3.33234e-24        3.05180e-24        4.34932e-24
116.40        3.34582e-24        3.06426e-24        4.36676e-24
116.71        3.35934e-24        3.07676e-24        4.38427e-24
117.03        3.37292e-24        3.08931e-24        4.40185e-24
117.34        3.38654e-24        3.10190e-24        4.41948e-24
117.66        3.40020e-24        3.11454e-24        4.43718e-24
117.98        3.41392e-24        3.12722e-24        4.45493e-24
118.30        3.42767e-24        3.13994e-24        4.47274e-24
118.62        3.44147e-24        3.15269e-24        4.49061e-24
118.94        3.45531e-24        3.16549e-24        4.50852e-24
119.26        3.46919e-24        3.17832e-24        4.52649e-24
119.59        3.48310e-24        3.19119e-24        4.54450e-24
119.91        3.49705e-24        3.20408e-24        4.56256e-24
120.24        3.51103e-24        3.21701e-24        4.58066e-24
120.56        3.52505e-24        3.22997e-24        4.59880e-24
120.89        3.53910e-24        3.24296e-24        4.61699e-24
121.22        3.55318e-24        3.25599e-24        4.63522e-24
121.54        3.56730e-24        3.26904e-24        4.65349e-24
121.87        3.58145e-24        3.28212e-24        4.67181e-24
122.20        3.59563e-24        3.29524e-24        4.69017e-24
122.53        3.60985e-24        3.30839e-24        4.70857e-24
122.87        3.62410e-24        3.32157e-24        4.72702e-24
123.20        3.63839e-24        3.33478e-24        4.74551e-24
123.53        3.65271e-24        3.34803e-24        4.76405e-24
123.87        3.66707e-24        3.36131e-24        4.78263e-24
124.20        3.68146e-24        3.37462e-24        4.80126e-24
124.54        3.69589e-24        3.38797e-24        4.81994e-24
124.88        3.71036e-24        3.40135e-24        4.83866e-24
125.22        3.72486e-24        3.41476e-24        4.85743e-24
125.56        3.73940e-24        3.42821e-24        4.87625e-24
125.90        3.75398e-24        3.44169e-24        4.89511e-24
126.24        3.76859e-24        3.45521e-24        4.91403e-24
126.58        3.78324e-24        3.46876e-24        4.93299e-24
126.92        3.79794e-24        3.48235e-24        4.95200e-24
127.27        3.81267e-24        3.49597e-24        4.97106e-24
127.61        3.82743e-24        3.50964e-24        4.99018e-24
127.96        3.84224e-24        3.52333e-24        5.00934e-24
128.30        3.85709e-24        3.53707e-24        5.02856e-24
128.65        3.87198e-24        3.55084e-24        5.04782e-24
129.00        3.88691e-24        3.56465e-24        5.06714e-24
129.35        3.90188e-24        3.57850e-24        5.08652e-24
129.70        3.91689e-24        3.59239e-24        5.10594e-24
130.05        3.93195e-24        3.60632e-24        5.12543e-24
130.40        3.94705e-24        3.62028e-24        5.14496e-24
130.76        3.96219e-24        3.63429e-24        5.16455e-24
131.11        3.97737e-24        3.64834e-24        5.18420e-24
131.47        3.99260e-24        3.66242e-24        5.20391e-24
131.82        4.00787e-24        3.67655e-24        5.22367e-24
132.18        4.02319e-24        3.69072e-24        5.24349e-24
132.54        4.03855e-24        3.70493e-24        5.26337e-24
132.90        4.05396e-24        3.71919e-24        5.28330e-24
133.26        4.06941e-24        3.73348e-24        5.30330e-24
133.62        4.08491e-24        3.74782e-24        5.32335e-24
133.98        4.10046e-24        3.76221e-24        5.34347e-24
134.34        4.11605e-24        3.77663e-24        5.36365e-24
134.71        4.13169e-24        3.79110e-24        5.38388e-24
135.07        4.14738e-24        3.80562e-24        5.40419e-24
135.44        4.16312e-24        3.82018e-24        5.42455e-24
135.80        4.17891e-24        3.83479e-24        5.44498e-24
136.17        4.19474e-24        3.84944e-24        5.46547e-24
136.54        4.21063e-24        3.86414e-24        5.48602e-24
136.91        4.22657e-24        3.87889e-24        5.50665e-24
137.28        4.24256e-24        3.89368e-24        5.52733e-24
137.65        4.25860e-24        3.90852e-24        5.54809e-24
138.03        4.27470e-24        3.92341e-24        5.56891e-24
138.40        4.29084e-24        3.93835e-24        5.58980e-24
138.78        4.30704e-24        3.95334e-24        5.61077e-24
139.15        4.32330e-24        3.96838e-24        5.63180e-24
139.53        4.33961e-24        3.98348e-24        5.65290e-24
139.91        4.35597e-24        3.99862e-24        5.67407e-24
140.29        4.37240e-24        4.01381e-24        5.69532e-24
140.67        4.38887e-24        4.02906e-24        5.71664e-24
141.05        4.40541e-24        4.04436e-24        5.73803e-24
141.43        4.42201e-24        4.05972e-24        5.75951e-24
141.81        4.43867e-24        4.07514e-24        5.78106e-24
142.20        4.45540e-24        4.09061e-24        5.80270e-24
142.58        4.47219e-24        4.10615e-24        5.82442e-24
142.97        4.48904e-24        4.12175e-24        5.84623e-24
143.35        4.50597e-24        4.13741e-24        5.86813e-24
143.74        4.52296e-24        4.15314e-24        5.89012e-24
144.13        4.54003e-24        4.16893e-24        5.91220e-24
144.52        4.55718e-24        4.18479e-24        5.93438e-24
144.91        4.57440e-24        4.20073e-24        5.95665e-24
145.31        4.59169e-24        4.21673e-24        5.97903e-24
145.70        4.60907e-24        4.23282e-24        6.00151e-24
146.10        4.62653e-24        4.24897e-24        6.02410e-24
146.49        4.64408e-24        4.26521e-24        6.04680e-24
146.89        4.66171e-24        4.28152e-24        6.06961e-24
147.29        4.67943e-24        4.29792e-24        6.09253e-24
147.69        4.69724e-24        4.31440e-24        6.11557e-24
148.09        4.71514e-24        4.33097e-24        6.13873e-24
148.49        4.73314e-24        4.34763e-24        6.16202e-24
148.89        4.75124e-24        4.36437e-24        6.18543e-24
149.29        4.76943e-24        4.38121e-24        6.20897e-24
149.70        4.78773e-24        4.39815e-24        6.23264e-24
150.10        4.80614e-24        4.41518e-24        6.25645e-24
150.51        4.82465e-24        4.43231e-24        6.28040e-24
150.92        4.84327e-24        4.44954e-24        6.30448e-24
151.33        4.86199e-24        4.46687e-24        6.32870e-24
151.74        4.88082e-24        4.48429e-24        6.35305e-24
152.15        4.89974e-24        4.50181e-24        6.37754e-24
152.56        4.91877e-24        4.51942e-24        6.40215e-24
152.97        4.93791e-24        4.53712e-24        6.42690e-24
153.39        4.95714e-24        4.55492e-24        6.45178e-24
153.80        4.97646e-24        4.57281e-24        6.47678e-24
154.22        4.99589e-24        4.59078e-24        6.50191e-24
154.64        5.01541e-24        4.60885e-24        6.52715e-24
155.06        5.03502e-24        4.62700e-24        6.55253e-24
155.48        5.05473e-24        4.64524e-24        6.57802e-24
155.90        5.07453e-24        4.66357e-24        6.60362e-24
156.32        5.09441e-24        4.68197e-24        6.62935e-24
156.74        5.11439e-24        4.70046e-24        6.65518e-24
157.17        5.13445e-24        4.71903e-24        6.68113e-24
157.59        5.15459e-24        4.73767e-24        6.70718e-24
158.02        5.17482e-24        4.75639e-24        6.73334e-24
158.45        5.19512e-24        4.77519e-24        6.75961e-24
158.88        5.21551e-24        4.79406e-24        6.78597e-24
159.31        5.23597e-24        4.81300e-24        6.81244e-24
159.74        5.25651e-24        4.83201e-24        6.83900e-24
160.17        5.27712e-24        4.85108e-24        6.86565e-24
160.61        5.29779e-24        4.87023e-24        6.89239e-24
161.04        5.31855e-24        4.88943e-24        6.91923e-24
161.48        5.33937e-24        4.90871e-24        6.94616e-24
161.92        5.36026e-24        4.92805e-24        6.97318e-24
162.35        5.38123e-24        4.94747e-24        7.00030e-24
162.79        5.40227e-24        4.96695e-24        7.02751e-24
163.24        5.42339e-24        4.98649e-24        7.05481e-24
163.68        5.44458e-24        5.00611e-24        7.08222e-24
164.12        5.46584e-24        5.02580e-24        7.10971e-24
164.57        5.48718e-24        5.04556e-24        7.13731e-24
165.01        5.50860e-24        5.06539e-24        7.16500e-24
165.46        5.53009e-24        5.08529e-24        7.19280e-24
165.91        5.55166e-24        5.10526e-24        7.22069e-24
166.36        5.57331e-24        5.12530e-24        7.24868e-24
166.81        5.59504e-24        5.14542e-24        7.27678e-24
167.26        5.61685e-24        5.16561e-24        7.30497e-24
167.71        5.63873e-24        5.18587e-24        7.33327e-24
168.17        5.66069e-24        5.20621e-24        7.36167e-24
168.62        5.68274e-24        5.22662e-24        7.39017e-24
169.08        5.70487e-24        5.24711e-24        7.41878e-24
169.54        5.72708e-24        5.26768e-24        7.44750e-24
170.00        5.74937e-24        5.28832e-24        7.47632e-24
170.46        5.77174e-24        5.30904e-24        7.50524e-24
170.92        5.79420e-24        5.32983e-24        7.53428e-24
171.38        5.81674e-24        5.35070e-24        7.56342e-24
171.85        5.83936e-24        5.37166e-24        7.59267e-24
172.31        5.86208e-24        5.39269e-24        7.62204e-24
172.78        5.88487e-24        5.41380e-24        7.65151e-24
173.25        5.90776e-24        5.43499e-24        7.68110e-24
173.72        5.93073e-24        5.45627e-24        7.71080e-24
174.19        5.95379e-24        5.47762e-24        7.74061e-24
174.66        5.97694e-24        5.49906e-24        7.77053e-24
175.13        6.00018e-24        5.52058e-24        7.80058e-24
175.61        6.02350e-24        5.54218e-24        7.83073e-24
176.08        6.04692e-24        5.56387e-24        7.86101e-24
176.56        6.07043e-24        5.58564e-24        7.89140e-24
177.04        6.09403e-24        5.60750e-24        7.92191e-24
177.52        6.11772e-24        5.62945e-24        7.95254e-24
178.00        6.14151e-24        5.65148e-24        7.98329e-24
178.48        6.16539e-24        5.67359e-24        8.01416e-24
178.96        6.18937e-24        5.69580e-24        8.04515e-24
179.45        6.21344e-24        5.71809e-24        8.07627e-24
179.93        6.23761e-24        5.74048e-24        8.10751e-24
180.42        6.26187e-24        5.76295e-24        8.13888e-24
180.91        6.28623e-24        5.78551e-24        8.17037e-24
181.40        6.31069e-24        5.80817e-24        8.20198e-24
181.89        6.33524e-24        5.83091e-24        8.23372e-24
182.39        6.35989e-24        5.85373e-24        8.26558e-24
182.88        6.38462e-24        5.87665e-24        8.29756e-24
183.38        6.40946e-24        5.89965e-24        8.32965e-24
183.87        6.43438e-24        5.92274e-24        8.36187e-24
184.37        6.45940e-24        5.94591e-24        8.39421e-24
184.87        6.48451e-24        5.96917e-24        8.42666e-24
185.37        6.50971e-24        5.99251e-24        8.45923e-24
185.87        6.53499e-24        6.01593e-24        8.49192e-24
186.38        6.56037e-24        6.03944e-24        8.52472e-24
186.88        6.58583e-24        6.06302e-24        8.55763e-24
187.39        6.61138e-24        6.08669e-24        8.59065e-24
187.90        6.63701e-24        6.11043e-24        8.62378e-24
188.40        6.66273e-24        6.13426e-24        8.65702e-24
188.91        6.68853e-24        6.15816e-24        8.69037e-24
189.43        6.71441e-24        6.18214e-24        8.72382e-24
189.94        6.74038e-24        6.20619e-24        8.75738e-24
190.45        6.76642e-24        6.23032e-24        8.79104e-24
190.97        6.79254e-24        6.25451e-24        8.82480e-24
191.49        6.81874e-24        6.27879e-24        8.85865e-24
192.01        6.84501e-24        6.30313e-24        8.89261e-24
192.53        6.87136e-24        6.32754e-24        8.92666e-24
193.05        6.89778e-24        6.35201e-24        8.96080e-24
193.57        6.92427e-24        6.37656e-24        8.99504e-24
194.10        6.95083e-24        6.40117e-24        9.02936e-24
194.62        6.97746e-24        6.42584e-24        9.06377e-24
195.15        7.00415e-24        6.45057e-24        9.09827e-24
195.68        7.03091e-24        6.47537e-24        9.13284e-24
196.21        7.05773e-24        6.50022e-24        9.16750e-24
196.74        7.08462e-24        6.52513e-24        9.20224e-24
197.27        7.11156e-24        6.55009e-24        9.23705e-24
197.81        7.13856e-24        6.57511e-24        9.27194e-24
198.34        7.16561e-24        6.60018e-24        9.30690e-24
198.88        7.19272e-24        6.62530e-24        9.34192e-24
199.42        7.21987e-24        6.65047e-24        9.37701e-24
199.96        7.24708e-24        6.67568e-24        9.41216e-24
200.50        7.27434e-24        6.70094e-24        9.44737e-24
201.04        7.30164e-24        6.72624e-24        9.48264e-24
201.59        7.32898e-24        6.75159e-24        9.51797e-24
202.14        7.35637e-24        6.77697e-24        9.55336e-24
202.68        7.38381e-24        6.80241e-24        9.58881e-24
203.23        7.41130e-24        6.82788e-24        9.62432e-24
203.78        7.43883e-24        6.85340e-24        9.65988e-24
204.33        7.46641e-24        6.87897e-24        9.69551e-24
204.89        7.49403e-24        6.90457e-24        9.73119e-24
205.44        7.52170e-24        6.93022e-24        9.76694e-24
206.00        7.54942e-24        6.95592e-24        9.80274e-24
206.56        7.57718e-24        6.98165e-24        9.83860e-24
207.12        7.60500e-24        7.00744e-24        9.87452e-24
207.68        7.63285e-24        7.03326e-24        9.91050e-24
208.24        7.66076e-24        7.05913e-24        9.94654e-24
208.81        7.68871e-24        7.08504e-24        9.98264e-24
209.37        7.71670e-24        7.11100e-24        1.00188e-23
209.94        7.74475e-24        7.13700e-24        1.00550e-23
210.51        7.77284e-24        7.16305e-24        1.00913e-23
211.08        7.80098e-24        7.18914e-24        1.01276e-23
211.65        7.82916e-24        7.21527e-24        1.01640e-23
212.22        7.85740e-24        7.24145e-24        1.02005e-23
212.80        7.88568e-24        7.26768e-24        1.02370e-23
213.37        7.91401e-24        7.29395e-24        1.02736e-23
213.95        7.94238e-24        7.32026e-24        1.03102e-23
214.53        7.97081e-24        7.34662e-24        1.03470e-23
215.11        7.99928e-24        7.37303e-24        1.03837e-23
215.70        8.02780e-24        7.39948e-24        1.04206e-23
216.28        8.05638e-24        7.42598e-24        1.04574e-23
216.87        8.08500e-24        7.45252e-24        1.04944e-23
217.45        8.11367e-24        7.47911e-24        1.05314e-23
218.04        8.14238e-24        7.50575e-24        1.05685e-23
218.63        8.17115e-24        7.53243e-24        1.06056e-23
219.23        8.19997e-24        7.55916e-24        1.06428e-23
219.82        8.22884e-24        7.58594e-24        1.06801e-23
220.42        8.25777e-24        7.61277e-24        1.07175e-23
221.01        8.28674e-24        7.63964e-24        1.07549e-23
221.61        8.31576e-24        7.66657e-24        1.07923e-23
222.21        8.34484e-24        7.69354e-24        1.08299e-23
222.81        8.37397e-24        7.72056e-24        1.08675e-23
223.42        8.40314e-24        7.74763e-24        1.09051e-23
224.02        8.43238e-24        7.77474e-24        1.09429e-23
224.63        8.46166e-24        7.80191e-24        1.09807e-23
225.24        8.49099e-24        7.82913e-24        1.10185e-23
225.85        8.52038e-24        7.85639e-24        1.10565e-23
226.46        8.54982e-24        7.88371e-24        1.10945e-23
227.07        8.57932e-24        7.91107e-24        1.11325e-23
227.69        8.60886e-24        7.93848e-24        1.11707e-23
228.31        8.63846e-24        7.96595e-24        1.12089e-23
228.93        8.66812e-24        7.99346e-24        1.12472e-23
229.55        8.69783e-24        8.02103e-24        1.12855e-23
230.17        8.72759e-24        8.04865e-24        1.13239e-23
230.79        8.75741e-24        8.07632e-24        1.13624e-23
231.42        8.78728e-24        8.10404e-24        1.14010e-23
232.04        8.81721e-24        8.13181e-24        1.14396e-23
232.67        8.84719e-24        8.15963e-24        1.14783e-23
233.30        8.87724e-24        8.18751e-24        1.15170e-23
233.93        8.90733e-24        8.21544e-24        1.15559e-23
234.57        8.93749e-24        8.24343e-24        1.15948e-23
235.20        8.96770e-24        8.27146e-24        1.16338e-23
235.84        8.99797e-24        8.29956e-24        1.16728e-23
236.48        9.02830e-24        8.32770e-24        1.17120e-23
237.12        9.05869e-24        8.35591e-24        1.17512e-23
237.76        9.08913e-24        8.38417e-24        1.17905e-23
238.41        9.11964e-24        8.41248e-24        1.18298e-23
239.05        9.15021e-24        8.44085e-24        1.18693e-23
239.70        9.18084e-24        8.46928e-24        1.19088e-23
240.35        9.21153e-24        8.49777e-24        1.19484e-23
241.00        9.24228e-24        8.52632e-24        1.19881e-23
241.65        9.27310e-24        8.55492e-24        1.20279e-23
242.31        9.30398e-24        8.58359e-24        1.20677e-23
242.97        9.33493e-24        8.61232e-24        1.21076e-23
243.62        9.36594e-24        8.64110e-24        1.21476e-23
244.28        9.39702e-24        8.66995e-24        1.21877e-23
244.95        9.42816e-24        8.69887e-24        1.22279e-23
245.61        9.45938e-24        8.72784e-24        1.22682e-23
246.27        9.49066e-24        8.75688e-24        1.23085e-23
246.94        9.52201e-24        8.78599e-24        1.23490e-23
247.61        9.55343e-24        8.81516e-24        1.23895e-23
248.28        9.58492e-24        8.84440e-24        1.24301e-23
248.95        9.61649e-24        8.87370e-24        1.24709e-23
249.63        9.64813e-24        8.90308e-24        1.25117e-23
250.31        9.67984e-24        8.93252e-24        1.25526e-23
250.98        9.71163e-24        8.96204e-24        1.25936e-23
251.66        9.74350e-24        8.99162e-24        1.26347e-23
252.35        9.77544e-24        9.02128e-24        1.26759e-23
253.03        9.80746e-24        9.05102e-24        1.27172e-23
253.71        9.83957e-24        9.08082e-24        1.27586e-23
254.40        9.87175e-24        9.11071e-24        1.28001e-23
255.09        9.90402e-24        9.14067e-24        1.28418e-23
255.78        9.93637e-24        9.17071e-24        1.28835e-23
256.48        9.96881e-24        9.20083e-24        1.29253e-23
257.17        1.00013e-23        9.23103e-24        1.29673e-23
257.87        1.00339e-23        9.26131e-24        1.30093e-23
258.57        1.00666e-23        9.29168e-24        1.30515e-23
259.27        1.00994e-23        9.32213e-24        1.30938e-23
259.97        1.01323e-23        9.35267e-24        1.31362e-23
260.67        1.01653e-23        9.38329e-24        1.31788e-23
261.38        1.01984e-23        9.41401e-24        1.32214e-23
262.09        1.02315e-23        9.44481e-24        1.32642e-23
262.80        1.02648e-23        9.47571e-24        1.33071e-23
263.51        1.02982e-23        9.50670e-24        1.33501e-23
264.22        1.03317e-23        9.53779e-24        1.33933e-23
264.94        1.03652e-23        9.56897e-24        1.34366e-23
265.66        1.03989e-23        9.60025e-24        1.34801e-23
266.38        1.04327e-23        9.63162e-24        1.35236e-23
267.10        1.04666e-23        9.66310e-24        1.35673e-23
267.82        1.05006e-23        9.69468e-24        1.36112e-23
268.55        1.05347e-23        9.72636e-24        1.36552e-23
269.27        1.05689e-23        9.75814e-24        1.36993e-23
270.00        1.06033e-23        9.79003e-24        1.37436e-23
270.74        1.06377e-23        9.82203e-24        1.37880e-23
271.47        1.06723e-23        9.85414e-24        1.38326e-23
272.20        1.07070e-23        9.88636e-24        1.38774e-23
272.94        1.07418e-23        9.91870e-24        1.39222e-23
273.68        1.07767e-23        9.95114e-24        1.39673e-23
274.42        1.08118e-23        9.98371e-24        1.40125e-23
275.17        1.08470e-23        1.00164e-23        1.40579e-23
275.91        1.08823e-23        1.00492e-23        1.41034e-23
276.66        1.09178e-23        1.00821e-23        1.41492e-23
277.41        1.09534e-23        1.01152e-23        1.41951e-23
278.16        1.09891e-23        1.01484e-23        1.42411e-23
278.91        1.10249e-23        1.01817e-23        1.42874e-23
279.67        1.10609e-23        1.02151e-23        1.43338e-23
280.43        1.10971e-23        1.02487e-23        1.43804e-23
281.19        1.11334e-23        1.02824e-23        1.44272e-23
281.95        1.11698e-23        1.03163e-23        1.44742e-23
282.71        1.12064e-23        1.03503e-23        1.45214e-23
283.48        1.12432e-23        1.03844e-23        1.45688e-23
284.25        1.12801e-23        1.04187e-23        1.46164e-23
285.02        1.13172e-23        1.04531e-23        1.46643e-23
285.79        1.13545e-23        1.04877e-23        1.47123e-23
286.56        1.13919e-23        1.05225e-23        1.47606e-23
287.34        1.14295e-23        1.05574e-23        1.48091e-23
288.12        1.14673e-23        1.05925e-23        1.48578e-23
288.90        1.15053e-23        1.06278e-23        1.49068e-23
289.68        1.15434e-23        1.06632e-23        1.49560e-23
290.47        1.15818e-23        1.06989e-23        1.50055e-23
291.25        1.16204e-23        1.07347e-23        1.50552e-23
292.04        1.16591e-23        1.07707e-23        1.51052e-23
292.83        1.16981e-23        1.08069e-23        1.51554e-23
293.63        1.17373e-23        1.08433e-23        1.52060e-23
294.42        1.17767e-23        1.08799e-23        1.52568e-23
295.22        1.18163e-23        1.09167e-23        1.53079e-23
296.02        1.18562e-23        1.09537e-23        1.53593e-23
296.82        1.18963e-23        1.09909e-23        1.54110e-23
297.63        1.19366e-23        1.10284e-23        1.54630e-23
298.43        1.19772e-23        1.10661e-23        1.55153e-23
299.24        1.20180e-23        1.11040e-23        1.55680e-23
300.05        1.20591e-23        1.11422e-23        1.56210e-23
300.87        1.21004e-23        1.11806e-23        1.56743e-23
301.68        1.21421e-23        1.12192e-23        1.57280e-23
302.50        1.21839e-23        1.12581e-23        1.57820e-23
303.32        1.22261e-23        1.12972e-23        1.58364e-23
304.14        1.22685e-23        1.13366e-23        1.58911e-23
304.96        1.23112e-23        1.13763e-23        1.59461e-23
305.79        1.23542e-23        1.14162e-23        1.60015e-23
306.62        1.23974e-23        1.14563e-23        1.60573e-23
307.45        1.24409e-23        1.14967e-23        1.61134e-23
308.28        1.24847e-23        1.15374e-23        1.61699e-23
309.12        1.25288e-23        1.15783e-23        1.62268e-23
309.95        1.25731e-23        1.16195e-23        1.62840e-23
310.79        1.26177e-23        1.16609e-23        1.63415e-23
311.64        1.26627e-23        1.17026e-23        1.63995e-23
312.48        1.27079e-23        1.17446e-23        1.64578e-23
313.33        1.27533e-23        1.17868e-23        1.65164e-23
314.18        1.27991e-23        1.18293e-23        1.65755e-23
315.03        1.28452e-23        1.18721e-23        1.66349e-23
315.88        1.28915e-23        1.19151e-23        1.66947e-23
316.74        1.29382e-23        1.19584e-23        1.67548e-23
317.59        1.29851e-23        1.20020e-23        1.68154e-23
318.45        1.30323e-23        1.20459e-23        1.68763e-23
319.32        1.30798e-23        1.20900e-23        1.69376e-23
320.18        1.31277e-23        1.21344e-23        1.69993e-23
321.05        1.31758e-23        1.21790e-23        1.70613e-23
321.92        1.32242e-23        1.22240e-23        1.71238e-23
322.79        1.32729e-23        1.22692e-23        1.71866e-23
323.67        1.33219e-23        1.23147e-23        1.72499e-23
324.54        1.33712e-23        1.23605e-23        1.73135e-23
325.42        1.34208e-23        1.24066e-23        1.73775e-23
326.30        1.34708e-23        1.24529e-23        1.74419e-23
327.19        1.35210e-23        1.24996e-23        1.75067e-23
328.08        1.35715e-23        1.25465e-23        1.75719e-23
328.96        1.36224e-23        1.25937e-23        1.76375e-23
329.86        1.36735e-23        1.26411e-23        1.77035e-23
330.75        1.37250e-23        1.26889e-23        1.77698e-23
331.65        1.37767e-23        1.27370e-23        1.78366e-23
332.54        1.38288e-23        1.27853e-23        1.79038e-23
333.44        1.38812e-23        1.28339e-23        1.79714e-23
334.35        1.39339e-23        1.28828e-23        1.80394e-23
335.25        1.39869e-23        1.29320e-23        1.81077e-23
336.16        1.40402e-23        1.29815e-23        1.81765e-23
337.07        1.40938e-23        1.30313e-23        1.82457e-23
337.99        1.41477e-23        1.30813e-23        1.83153e-23
338.90        1.42020e-23        1.31317e-23        1.83852e-23
339.82        1.42565e-23        1.31823e-23        1.84556e-23
340.74        1.43114e-23        1.32332e-23        1.85264e-23
341.66        1.43665e-23        1.32844e-23        1.85975e-23
342.59        1.44220e-23        1.33359e-23        1.86691e-23
343.52        1.44777e-23        1.33877e-23        1.87411e-23
344.45        1.45338e-23        1.34397e-23        1.88134e-23
345.38        1.45902e-23        1.34921e-23        1.88862e-23
346.32        1.46469e-23        1.35447e-23        1.89593e-23
347.26        1.47039e-23        1.35976e-23        1.90329e-23
348.20        1.47612e-23        1.36508e-23        1.91068e-23
349.14        1.48188e-23        1.37042e-23        1.91811e-23
350.09        1.48767e-23        1.37580e-23        1.92558e-23
351.03        1.49349e-23        1.38120e-23        1.93309e-23
351.99        1.49934e-23        1.38663e-23        1.94064e-23
352.94        1.50522e-23        1.39209e-23        1.94822e-23
353.89        1.51113e-23        1.39757e-23        1.95585e-23
354.85        1.51707e-23        1.40308e-23        1.96351e-23
355.82        1.52303e-23        1.40862e-23        1.97121e-23
356.78        1.52903e-23        1.41419e-23        1.97895e-23
357.75        1.53505e-23        1.41978e-23        1.98672e-23
358.72        1.54111e-23        1.42540e-23        1.99453e-23
359.69        1.54719e-23        1.43105e-23        2.00238e-23
360.66        1.55330e-23        1.43672e-23        2.01026e-23
361.64        1.55944e-23        1.44242e-23        2.01819e-23
362.62        1.56561e-23        1.44814e-23        2.02614e-23
363.60        1.57180e-23        1.45389e-23        2.03413e-23
364.59        1.57802e-23        1.45966e-23        2.04216e-23
365.57        1.58427e-23        1.46546e-23        2.05022e-23
366.56        1.59054e-23        1.47129e-23        2.05831e-23
367.56        1.59684e-23        1.47713e-23        2.06644e-23
368.55        1.60317e-23        1.48300e-23        2.07460e-23
369.55        1.60952e-23        1.48890e-23        2.08279e-23
370.55        1.61589e-23        1.49482e-23        2.09102e-23
371.56        1.62229e-23        1.50076e-23        2.09928e-23
372.56        1.62871e-23        1.50672e-23        2.10756e-23
373.57        1.63516e-23        1.51270e-23        2.11588e-23
374.58        1.64163e-23        1.51871e-23        2.12423e-23
375.60        1.64812e-23        1.52474e-23        2.13260e-23
376.62        1.65464e-23        1.53078e-23        2.14101e-23
377.64        1.66117e-23        1.53685e-23        2.14944e-23
378.66        1.66773e-23        1.54294e-23        2.15790e-23
379.69        1.67430e-23        1.54904e-23        2.16638e-23
380.72        1.68090e-23        1.55516e-23        2.17489e-23
381.75        1.68751e-23        1.56131e-23        2.18342e-23
382.78        1.69415e-23        1.56746e-23        2.19198e-23
383.82        1.70080e-23        1.57364e-23        2.20056e-23
384.86        1.70747e-23        1.57983e-23        2.20916e-23
385.90        1.71415e-23        1.58604e-23        2.21779e-23
386.95        1.72085e-23        1.59226e-23        2.22643e-23
387.99        1.72757e-23        1.59849e-23        2.23509e-23
389.05        1.73430e-23        1.60474e-23        2.24377e-23
390.10        1.74104e-23        1.61100e-23        2.25247e-23
391.16        1.74780e-23        1.61728e-23        2.26118e-23
392.22        1.75456e-23        1.62356e-23        2.26991e-23
393.28        1.76134e-23        1.62986e-23        2.27866e-23
394.34        1.76813e-23        1.63616e-23        2.28741e-23
395.41        1.77493e-23        1.64247e-23        2.29618e-23
396.48        1.78174e-23        1.64879e-23        2.30496e-23
397.56        1.78855e-23        1.65512e-23        2.31374e-23
398.64        1.79537e-23        1.66146e-23        2.32254e-23
399.72        1.80219e-23        1.66779e-23        2.33134e-23
400.80        1.80902e-23        1.67414e-23        2.34014e-23
401.88        1.81585e-23        1.68048e-23        2.34895e-23
402.97        1.82269e-23        1.68684e-23        2.35777e-23
404.06        1.82953e-23        1.69319e-23        2.36659e-23
405.16        1.83638e-23        1.69955e-23        2.37542e-23
406.26        1.84323e-23        1.70592e-23        2.38425e-23
407.36        1.85009e-23        1.71229e-23        2.39309e-23
408.46        1.85695e-23        1.71866e-23        2.40194e-23
409.57        1.86382e-23        1.72504e-23        2.41080e-23
410.68        1.87070e-23        1.73143e-23        2.41966e-23
411.79        1.87758e-23        1.73783e-23        2.42853e-23
412.91        1.88447e-23        1.74423e-23        2.43741e-23
414.02        1.89136e-23        1.75064e-23        2.44630e-23
415.15        1.89826e-23        1.75705e-23        2.45520e-23
416.27        1.90518e-23        1.76347e-23        2.46411e-23
417.40        1.91210e-23        1.76991e-23        2.47302e-23
418.53        1.91903e-23        1.77635e-23        2.48196e-23
419.66        1.92596e-23        1.78279e-23        2.49090e-23
420.80        1.93291e-23        1.78925e-23        2.49985e-23
421.94        1.93987e-23        1.79572e-23        2.50882e-23
423.08        1.94684e-23        1.80220e-23        2.51780e-23
424.23        1.95382e-23        1.80869e-23        2.52680e-23
425.38        1.96082e-23        1.81519e-23        2.53581e-23
426.53        1.96782e-23        1.82170e-23        2.54484e-23
427.69        1.97484e-23        1.82822e-23        2.55389e-23
428.85        1.98187e-23        1.83476e-23        2.56295e-23
430.01        1.98892e-23        1.84131e-23        2.57203e-23
431.17        1.99598e-23        1.84787e-23        2.58113e-23
432.34        2.00306e-23        1.85445e-23        2.59025e-23
433.51        2.01015e-23        1.86105e-23        2.59939e-23
434.69        2.01726e-23        1.86766e-23        2.60855e-23
435.87        2.02439e-23        1.87429e-23        2.61773e-23
437.05        2.03154e-23        1.88093e-23        2.62694e-23
438.23        2.03870e-23        1.88759e-23        2.63618e-23
439.42        2.04589e-23        1.89427e-23        2.64544e-23
440.61        2.05310e-23        1.90097e-23        2.65472e-23
441.80        2.06033e-23        1.90769e-23        2.66404e-23
443.00        2.06758e-23        1.91444e-23        2.67338e-23
444.20        2.07485e-23        1.92120e-23        2.68275e-23
445.40        2.08215e-23        1.92799e-23        2.69216e-23
446.61        2.08948e-23        1.93480e-23        2.70160e-23
447.82        2.09683e-23        1.94163e-23        2.71107e-23
449.03        2.10421e-23        1.94849e-23        2.72057e-23
450.25        2.11161e-23        1.95538e-23        2.73012e-23
451.47        2.11905e-23        1.96229e-23        2.73970e-23
452.69        2.12652e-23        1.96923e-23        2.74932e-23
453.92        2.13402e-23        1.97621e-23        2.75899e-23
455.15        2.14155e-23        1.98321e-23        2.76869e-23
456.38        2.14912e-23        1.99024e-23        2.77844e-23
457.62        2.15672e-23        1.99731e-23        2.78823e-23
458.86        2.16435e-23        2.00441e-23        2.79807e-23
460.10        2.17203e-23        2.01154e-23        2.80796e-23
461.35        2.17974e-23        2.01871e-23        2.81790e-23
462.60        2.18749e-23        2.02592e-23        2.82789e-23
463.85        2.19529e-23        2.03316e-23        2.83793e-23
465.11        2.20312e-23        2.04045e-23        2.84803e-23
466.37        2.21100e-23        2.04777e-23        2.85819e-23
467.63        2.21893e-23        2.05514e-23        2.86840e-23
468.90        2.22690e-23        2.06255e-23        2.87867e-23
470.17        2.23492e-23        2.07000e-23        2.88901e-23
471.44        2.24299e-23        2.07750e-23        2.89941e-23
472.72        2.25111e-23        2.08505e-23        2.90988e-23
474.00        2.25928e-23        2.09264e-23        2.92041e-23
475.28        2.26751e-23        2.10029e-23        2.93102e-23
476.57        2.27580e-23        2.10799e-23        2.94170e-23
477.86        2.28414e-23        2.11574e-23        2.95245e-23
479.16        2.29254e-23        2.12355e-23        2.96329e-23
480.46        2.30101e-23        2.13141e-23        2.97420e-23
481.76        2.30953e-23        2.13933e-23        2.98519e-23
483.06        2.31812e-23        2.14731e-23        2.99627e-23
484.37        2.32678e-23        2.15536e-23        3.00743e-23
485.68        2.33551e-23        2.16346e-23        3.01869e-23
487.00        2.34431e-23        2.17164e-23        3.03004e-23
488.32        2.35318e-23        2.17988e-23        3.04148e-23
489.64        2.36213e-23        2.18819e-23        3.05302e-23
490.97        2.37116e-23        2.19657e-23        3.06466e-23
492.30        2.38027e-23        2.20503e-23        3.07641e-23
493.63        2.38945e-23        2.21356e-23        3.08826e-23
494.97        2.39873e-23        2.22217e-23        3.10022e-23
496.31        2.40809e-23        2.23086e-23        3.11229e-23
497.66        2.41754e-23        2.23963e-23        3.12449e-23
499.00        2.42708e-23        2.24849e-23        3.13680e-23
500.36        2.43671e-23        2.25743e-23        3.14923e-23
501.71        2.44645e-23        2.26646e-23        3.16179e-23
503.07        2.45627e-23        2.27558e-23        3.17447e-23
504.43        2.46620e-23        2.28479e-23        3.18728e-23
505.80        2.47623e-23        2.29410e-23        3.20022e-23
507.17        2.48635e-23        2.30349e-23        3.21329e-23
508.54        2.49658e-23        2.31298e-23        3.22649e-23
509.92        2.50690e-23        2.32255e-23        3.23982e-23
511.30        2.51732e-23        2.33222e-23        3.25327e-23
512.69        2.52785e-23        2.34198e-23        3.26686e-23
514.08        2.53848e-23        2.35184e-23        3.28058e-23
515.47        2.54920e-23        2.36179e-23        3.29444e-23
516.87        2.56003e-23        2.37183e-23        3.30842e-23
518.27        2.57097e-23        2.38197e-23        3.32254e-23
519.67        2.58201e-23        2.39221e-23        3.33680e-23
521.08        2.59315e-23        2.40254e-23        3.35119e-23
522.49        2.60439e-23        2.41296e-23        3.36571e-23
523.91        2.61574e-23        2.42349e-23        3.38037e-23
525.33        2.62720e-23        2.43410e-23        3.39517e-23
526.75        2.63876e-23        2.44482e-23        3.41010e-23
528.18        2.65043e-23        2.45563e-23        3.42518e-23
529.61        2.66220e-23        2.46655e-23        3.44039e-23
531.04        2.67408e-23        2.47755e-23        3.45573e-23
532.48        2.68607e-23        2.48866e-23        3.47122e-23
533.92        2.69816e-23        2.49987e-23        3.48685e-23
535.37        2.71036e-23        2.51118e-23        3.50261e-23
536.82        2.72267e-23        2.52258e-23        3.51852e-23
538.28        2.73509e-23        2.53409e-23        3.53457e-23
539.73        2.74761e-23        2.54569e-23        3.55075e-23
541.20        2.76025e-23        2.55739e-23        3.56708e-23
542.66        2.77299e-23        2.56920e-23        3.58355e-23
544.13        2.78584e-23        2.58110e-23        3.60016e-23
545.61        2.79880e-23        2.59311e-23        3.61691e-23
547.09        2.81187e-23        2.60521e-23        3.63381e-23
548.57        2.82505e-23        2.61742e-23        3.65084e-23
550.05        2.83834e-23        2.62973e-23        3.66802e-23
551.54        2.85173e-23        2.64213e-23        3.68534e-23
553.04        2.86524e-23        2.65464e-23        3.70280e-23
554.54        2.87886e-23        2.66725e-23        3.72040e-23
556.04        2.89258e-23        2.67996e-23        3.73815e-23
557.55        2.90641e-23        2.69277e-23        3.75603e-23
559.06        2.92035e-23        2.70568e-23        3.77406e-23
560.57        2.93440e-23        2.71868e-23        3.79222e-23
562.09        2.94855e-23        2.73179e-23        3.81052e-23
563.61        2.96282e-23        2.74499e-23        3.82896e-23
565.14        2.97718e-23        2.75829e-23        3.84754e-23
566.67        2.99165e-23        2.77169e-23        3.86626e-23
568.21        3.00623e-23        2.78519e-23        3.88511e-23
569.75        3.02091e-23        2.79878e-23        3.90409e-23
571.29        3.03570e-23        2.81246e-23        3.92321e-23
572.84        3.05058e-23        2.82624e-23        3.94247e-23
574.39        3.06557e-23        2.84012e-23        3.96185e-23
575.94        3.08066e-23        2.85408e-23        3.98136e-23
577.51        3.09585e-23        2.86814e-23        4.00101e-23
579.07        3.11113e-23        2.88229e-23        4.02078e-23
580.64        3.12652e-23        2.89653e-23        4.04068e-23
582.21        3.14200e-23        2.91086e-23        4.06071e-23
583.79        3.15758e-23        2.92528e-23        4.08086e-23
585.37        3.17325e-23        2.93978e-23        4.10113e-23
586.96        3.18902e-23        2.95437e-23        4.12152e-23
588.55        3.20487e-23        2.96905e-23        4.14203e-23
590.14        3.22082e-23        2.98381e-23        4.16266e-23
591.74        3.23686e-23        2.99865e-23        4.18341e-23
593.34        3.25298e-23        3.01357e-23        4.20427e-23
594.95        3.26920e-23        3.02858e-23        4.22524e-23
596.56        3.28549e-23        3.04366e-23        4.24632e-23
598.18        3.30187e-23        3.05881e-23        4.26751e-23
599.80        3.31833e-23        3.07405e-23        4.28880e-23
601.42        3.33487e-23        3.08935e-23        4.31020e-23
603.05        3.35149e-23        3.10473e-23        4.33170e-23
604.69        3.36819e-23        3.12019e-23        4.35330e-23
606.33        3.38497e-23        3.13571e-23        4.37501e-23
607.97        3.40183e-23        3.15132e-23        4.39682e-23
609.62        3.41878e-23        3.16700e-23        4.41874e-23
611.27        3.43580e-23        3.18275e-23        4.44077e-23
612.92        3.45291e-23        3.19858e-23        4.46290e-23
614.58        3.47010e-23        3.21449e-23        4.48514e-23
616.25        3.48737e-23        3.23047e-23        4.50749e-23
617.92        3.50473e-23        3.24654e-23        4.52995e-23
619.59        3.52218e-23        3.26268e-23        4.55251e-23
621.27        3.53971e-23        3.27890e-23        4.57519e-23
622.96        3.55732e-23        3.29520e-23        4.59798e-23
624.64        3.57502e-23        3.31158e-23        4.62088e-23
626.34        3.59281e-23        3.32804e-23        4.64389e-23
628.03        3.61069e-23        3.34458e-23        4.66702e-23
629.73        3.62865e-23        3.36120e-23        4.69026e-23
631.44        3.64670e-23        3.37791e-23        4.71362e-23
633.15        3.66485e-23        3.39469e-23        4.73709e-23
634.87        3.68308e-23        3.41156e-23        4.76067e-23
636.59        3.70140e-23        3.42852e-23        4.78438e-23
638.31        3.71981e-23        3.44556e-23        4.80820e-23
640.04        3.73832e-23        3.46268e-23        4.83214e-23
641.77        3.75691e-23        3.47989e-23        4.85620e-23
643.51        3.77561e-23        3.49718e-23        4.88038e-23
645.26        3.79439e-23        3.51456e-23        4.90469e-23
647.00        3.81327e-23        3.53203e-23        4.92911e-23
648.76        3.83224e-23        3.54958e-23        4.95366e-23
650.52        3.85131e-23        3.56723e-23        4.97833e-23
652.28        3.87047e-23        3.58496e-23        5.00312e-23
654.04        3.88973e-23        3.60278e-23        5.02804e-23
655.82        3.90909e-23        3.62069e-23        5.05309e-23
657.59        3.92854e-23        3.63869e-23        5.07825e-23
659.38        3.94809e-23        3.65677e-23        5.10354e-23
661.16        3.96773e-23        3.67495e-23        5.12895e-23
662.95        3.98747e-23        3.69321e-23        5.15449e-23
664.75        4.00730e-23        3.71156e-23        5.18015e-23
666.55        4.02722e-23        3.72999e-23        5.20593e-23
668.36        4.04724e-23        3.74852e-23        5.23183e-23
670.17        4.06736e-23        3.76713e-23        5.25786e-23
671.98        4.08757e-23        3.78583e-23        5.28400e-23
673.80        4.10787e-23        3.80461e-23        5.31027e-23
675.63        4.12826e-23        3.82348e-23        5.33666e-23
677.46        4.14875e-23        3.84243e-23        5.36316e-23
679.29        4.16933e-23        3.86148e-23        5.38979e-23
681.13        4.19000e-23        3.88060e-23        5.41654e-23
682.98        4.21076e-23        3.89981e-23        5.44340e-23
684.83        4.23162e-23        3.91911e-23        5.47038e-23
686.69        4.25256e-23        3.93848e-23        5.49748e-23
688.55        4.27359e-23        3.95794e-23        5.52469e-23
690.41        4.29472e-23        3.97749e-23        5.55202e-23
692.28        4.31593e-23        3.99711e-23        5.57947e-23
694.16        4.33723e-23        4.01682e-23        5.60703e-23
696.04        4.35862e-23        4.03661e-23        5.63470e-23
697.92        4.38009e-23        4.05648e-23        5.66249e-23
699.82        4.40165e-23        4.07643e-23        5.69039e-23
701.71        4.42330e-23        4.09646e-23        5.71839e-23
703.61        4.44504e-23        4.11656e-23        5.74651e-23
705.52        4.46686e-23        4.13675e-23        5.77475e-23
707.43        4.48876e-23        4.15702e-23        5.80309e-23
709.35        4.51076e-23        4.17737e-23        5.83155e-23
711.27        4.53285e-23        4.19781e-23        5.86013e-23
713.20        4.55502e-23        4.21833e-23        5.88882e-23
715.13        4.57729e-23        4.23893e-23        5.91763e-23
717.07        4.59965e-23        4.25961e-23        5.94656e-23
719.01        4.62210e-23        4.28039e-23        5.97561e-23
720.96        4.64464e-23        4.30124e-23        6.00477e-23
722.91        4.66728e-23        4.32219e-23        6.03406e-23
724.87        4.69001e-23        4.34322e-23        6.06348e-23
726.83        4.71284e-23        4.36434e-23        6.09301e-23
728.80        4.73577e-23        4.38556e-23        6.12268e-23
730.78        4.75879e-23        4.40686e-23        6.15247e-23
732.76        4.78191e-23        4.42825e-23        6.18238e-23
734.74        4.80514e-23        4.44974e-23        6.21243e-23
736.73        4.82846e-23        4.47132e-23        6.24260e-23
738.73        4.85188e-23        4.49299e-23        6.27291e-23
740.73        4.87541e-23        4.51476e-23        6.30335e-23
742.74        4.89904e-23        4.53663e-23        6.33393e-23
744.75        4.92278e-23        4.55859e-23        6.36464e-23
746.77        4.94662e-23        4.58065e-23        6.39549e-23
748.79        4.97057e-23        4.60281e-23        6.42647e-23
750.82        4.99463e-23        4.62507e-23        6.45760e-23
752.85        5.01880e-23        4.64743e-23        6.48887e-23
754.89        5.04307e-23        4.66989e-23        6.52027e-23
756.94        5.06745e-23        4.69245e-23        6.55182e-23
758.99        5.09194e-23        4.71511e-23        6.58350e-23
761.04        5.11653e-23        4.73786e-23        6.61531e-23
763.11        5.14123e-23        4.76071e-23        6.64726e-23
765.17        5.16602e-23        4.78366e-23        6.67934e-23
767.25        5.19092e-23        4.80670e-23        6.71155e-23
769.32        5.21592e-23        4.82983e-23        6.74389e-23
771.41        5.24101e-23        4.85305e-23        6.77636e-23
773.50        5.26620e-23        4.87636e-23        6.80895e-23
775.59        5.29149e-23        4.89976e-23        6.84166e-23
777.70        5.31687e-23        4.92325e-23        6.87450e-23
779.80        5.34235e-23        4.94682e-23        6.90746e-23
781.92        5.36791e-23        4.97047e-23        6.94053e-23
784.03        5.39356e-23        4.99421e-23        6.97371e-23
786.16        5.41931e-23        5.01803e-23        7.00701e-23
788.29        5.44513e-23        5.04193e-23        7.04042e-23
790.42        5.47104e-23        5.06591e-23        7.07394e-23
792.57        5.49703e-23        5.08996e-23        7.10757e-23
794.71        5.52310e-23        5.11409e-23        7.14129e-23
796.87        5.54925e-23        5.13829e-23        7.17512e-23
799.02        5.57548e-23        5.16256e-23        7.20904e-23
801.19        5.60178e-23        5.18690e-23        7.24306e-23
803.36        5.62815e-23        5.21130e-23        7.27718e-23
805.54        5.65459e-23        5.23578e-23        7.31138e-23
807.72        5.68111e-23        5.26032e-23        7.34569e-23
809.91        5.70771e-23        5.28493e-23        7.38009e-23
812.10        5.73437e-23        5.30961e-23        7.41458e-23
814.30        5.76112e-23        5.33437e-23        7.44918e-23
816.51        5.78794e-23        5.35919e-23        7.48387e-23
818.72        5.81484e-23        5.38409e-23        7.51867e-23
820.94        5.84182e-23        5.40906e-23        7.55357e-23
823.16        5.86888e-23        5.43410e-23        7.58856e-23
825.39        5.89602e-23        5.45922e-23        7.62367e-23
827.63        5.92324e-23        5.48441e-23        7.65887e-23
829.87        5.95054e-23        5.50968e-23        7.69419e-23
832.12        5.97792e-23        5.53503e-23        7.72961e-23
834.37        6.00539e-23        5.56045e-23        7.76513e-23
836.63        6.03294e-23        5.58595e-23        7.80077e-23
838.90        6.06058e-23        5.61154e-23        7.83652e-23
841.17        6.08831e-23        5.63720e-23        7.87238e-23
843.45        6.11612e-23        5.66295e-23        7.90836e-23
845.74        6.14403e-23        5.68878e-23        7.94445e-23
848.03        6.17202e-23        5.71469e-23        7.98065e-23
850.33        6.20011e-23        5.74069e-23        8.01698e-23
852.63        6.22829e-23        5.76677e-23        8.05342e-23
854.94        6.25656e-23        5.79294e-23        8.08999e-23
857.26        6.28493e-23        5.81920e-23        8.12668e-23
859.58        6.31340e-23        5.84555e-23        8.16350e-23
861.91        6.34196e-23        5.87199e-23        8.20044e-23
864.24        6.37062e-23        5.89852e-23        8.23751e-23
866.59        6.39939e-23        5.92515e-23        8.27471e-23
868.93        6.42826e-23        5.95187e-23        8.31205e-23
871.29        6.45723e-23        5.97869e-23        8.34952e-23
873.65        6.48631e-23        6.00561e-23        8.38712e-23
876.01        6.51549e-23        6.03262e-23        8.42487e-23
878.39        6.54479e-23        6.05974e-23        8.46276e-23
880.77        6.57419e-23        6.08696e-23        8.50079e-23
883.15        6.60371e-23        6.11429e-23        8.53896e-23
885.55        6.63334e-23        6.14172e-23        8.57729e-23
887.95        6.66309e-23        6.16926e-23        8.61576e-23
890.35        6.69296e-23        6.19691e-23        8.65439e-23
892.76        6.72295e-23        6.22467e-23        8.69318e-23
895.18        6.75306e-23        6.25254e-23        8.73212e-23
897.61        6.78330e-23        6.28053e-23        8.77122e-23
900.04        6.81366e-23        6.30864e-23        8.81049e-23
902.48        6.84416e-23        6.33687e-23        8.84993e-23
904.92        6.87478e-23        6.36521e-23        8.88953e-23
907.38        6.90554e-23        6.39368e-23        8.92931e-23
909.83        6.93643e-23        6.42228e-23        8.96926e-23
912.30        6.96745e-23        6.45100e-23        9.00939e-23
914.77        6.99862e-23        6.47985e-23        9.04969e-23
917.25        7.02992e-23        6.50883e-23        9.09018e-23
919.73        7.06137e-23        6.53794e-23        9.13085e-23
922.23        7.09296e-23        6.56718e-23        9.17171e-23
924.72        7.12470e-23        6.59656e-23        9.21276e-23
927.23        7.15659e-23        6.62607e-23        9.25400e-23
929.74        7.18863e-23        6.65573e-23        9.29544e-23
932.26        7.22082e-23        6.68553e-23        9.33707e-23
934.79        7.25316e-23        6.71547e-23        9.37891e-23
937.32        7.28567e-23        6.74555e-23        9.42095e-23
939.86        7.31833e-23        6.77579e-23        9.46320e-23
942.40        7.35116e-23        6.80617e-23        9.50566e-23
944.96        7.38415e-23        6.83671e-23        9.54834e-23
947.52        7.41732e-23        6.86740e-23        9.59123e-23
950.09        7.45065e-23        6.89825e-23        9.63434e-23
952.66        7.48415e-23        6.92927e-23        9.67768e-23
955.24        7.51783e-23        6.96044e-23        9.72125e-23
957.83        7.55170e-23        6.99178e-23        9.76505e-23
960.42        7.58574e-23        7.02328e-23        9.80908e-23
963.03        7.61997e-23        7.05496e-23        9.85336e-23
965.63        7.65438e-23        7.08681e-23        9.89788e-23
968.25        7.68899e-23        7.11884e-23        9.94264e-23
970.87        7.72379e-23        7.15105e-23        9.98766e-23
973.50        7.75879e-23        7.18344e-23        1.00329e-22
976.14        7.79399e-23        7.21601e-23        1.00785e-22
978.79        7.82940e-23        7.24877e-23        1.01243e-22
981.44        7.86501e-23        7.28173e-23        1.01704e-22
984.10        7.90084e-23        7.31488e-23        1.02167e-22
986.76        7.93688e-23        7.34823e-23        1.02633e-22
989.44        7.97314e-23        7.38178e-23        1.03103e-22
992.12        8.00963e-23        7.41554e-23        1.03575e-22
994.81        8.04634e-23        7.44951e-23        1.04050e-22
997.50        8.08328e-23        7.48368e-23        1.04527e-22
1000.20        8.12046e-23        7.51808e-23        1.05009e-22
1002.91        8.15787e-23        7.55270e-23        1.05493e-22
1005.63        8.19553e-23        7.58753e-23        1.05980e-22
1008.35        8.23343e-23        7.62259e-23        1.06470e-22
1011.09        8.27157e-23        7.65788e-23        1.06964e-22
1013.83        8.30996e-23        7.69339e-23        1.07461e-22
1016.57        8.34860e-23        7.72913e-23        1.07961e-22
1019.33        8.38749e-23        7.76510e-23        1.08464e-22
1022.09        8.42663e-23        7.80131e-23        1.08971e-22
1024.86        8.46602e-23        7.83774e-23        1.09480e-22
1027.63        8.50566e-23        7.87441e-23        1.09993e-22
1030.42        8.54557e-23        7.91132e-23        1.10510e-22
1033.21        8.58573e-23        7.94846e-23        1.11030e-22
1036.01        8.62615e-23        7.98584e-23        1.11553e-22
1038.82        8.66683e-23        8.02347e-23        1.12079e-22
1041.63        8.70778e-23        8.06134e-23        1.12609e-22
1044.45        8.74899e-23        8.09945e-23        1.13143e-22
1047.28        8.79048e-23        8.13781e-23        1.13680e-22
1050.12        8.83223e-23        8.17641e-23        1.14220e-22
1052.97        8.87425e-23        8.21527e-23        1.14764e-22
1055.82        8.91654e-23        8.25437e-23        1.15312e-22
1058.68        8.95911e-23        8.29373e-23        1.15863e-22
1061.55        9.00195e-23        8.33335e-23        1.16418e-22
1064.42        9.04508e-23        8.37322e-23        1.16976e-22
1067.31        9.08848e-23        8.41335e-23        1.17538e-22
1070.20        9.13217e-23        8.45374e-23        1.18103e-22
1073.10        9.17614e-23        8.49439e-23        1.18673e-22
1076.00        9.22039e-23        8.53530e-23        1.19246e-22
1078.92        9.26494e-23        8.57648e-23        1.19822e-22
1081.84        9.30977e-23        8.61792e-23        1.20403e-22
1084.77        9.35490e-23        8.65963e-23        1.20987e-22
1087.71        9.40031e-23        8.70162e-23        1.21575e-22
1090.66        9.44603e-23        8.74387e-23        1.22167e-22
1093.62        9.49204e-23        8.78640e-23        1.22763e-22
1096.58        9.53835e-23        8.82920e-23        1.23363e-22
1099.55        9.58496e-23        8.87228e-23        1.23967e-22
1102.53        9.63187e-23        8.91564e-23        1.24574e-22
1105.51        9.67909e-23        8.95928e-23        1.25186e-22
1108.51        9.72662e-23        9.00320e-23        1.25801e-22
1111.51        9.77445e-23        9.04741e-23        1.26421e-22
1114.52        9.82260e-23        9.09190e-23        1.27044e-22
1117.54        9.87106e-23        9.13668e-23        1.27672e-22
1120.57        9.91983e-23        9.18175e-23        1.28304e-22
1123.61        9.96892e-23        9.22711e-23        1.28940e-22
1126.65        1.00183e-22        9.27277e-23        1.29580e-22
1129.70        1.00681e-22        9.31872e-23        1.30224e-22
1132.77        1.01181e-22        9.36496e-23        1.30872e-22
1135.83        1.01685e-22        9.41151e-23        1.31525e-22
1138.91        1.02192e-22        9.45836e-23        1.32182e-22
1142.00        1.02702e-22        9.50551e-23        1.32843e-22
1145.09        1.03216e-22        9.55296e-23        1.33508e-22
1148.19        1.03733e-22        9.60072e-23        1.34178e-22
1151.30        1.04253e-22        9.64879e-23        1.34852e-22
1154.42        1.04777e-22        9.69717e-23        1.35531e-22
1157.55        1.05304e-22        9.74587e-23        1.36214e-22
1160.69        1.05835e-22        9.79487e-23        1.36901e-22
1163.83        1.06369e-22        9.84420e-23        1.37593e-22
1166.99        1.06906e-22        9.89384e-23        1.38289e-22
1170.15        1.07447e-22        9.94380e-23        1.38990e-22
1173.32        1.07992e-22        9.99408e-23        1.39696e-22
1176.50        1.08539e-22        1.00447e-22        1.40406e-22
1179.68        1.09091e-22        1.00956e-22        1.41120e-22
1182.88        1.09646e-22        1.01469e-22        1.41840e-22
1186.08        1.10205e-22        1.01985e-22        1.42563e-22
1189.30        1.10767e-22        1.02504e-22        1.43292e-22
1192.52        1.11333e-22        1.03026e-22        1.44025e-22
1195.75        1.11902e-22        1.03552e-22        1.44763e-22
1198.99        1.12475e-22        1.04081e-22        1.45506e-22
1202.24        1.13052e-22        1.04614e-22        1.46254e-22
1205.50        1.13632e-22        1.05150e-22        1.47006e-22
1208.76        1.14217e-22        1.05689e-22        1.47763e-22
1212.04        1.14805e-22        1.06232e-22        1.48525e-22
1215.32        1.15396e-22        1.06779e-22        1.49292e-22
1218.61        1.15992e-22        1.07328e-22        1.50064e-22
1221.91        1.16591e-22        1.07882e-22        1.50841e-22
1225.23        1.17194e-22        1.08439e-22        1.51623e-22
1228.54        1.17801e-22        1.08999e-22        1.52410e-22
1231.87        1.18412e-22        1.09563e-22        1.53202e-22
1235.21        1.19027e-22        1.10131e-22        1.53999e-22
1238.56        1.19646e-22        1.10702e-22        1.54801e-22
1241.91        1.20269e-22        1.11277e-22        1.55609e-22
1245.28        1.20895e-22        1.11855e-22        1.56421e-22
1248.65        1.21526e-22        1.12437e-22        1.57239e-22
1252.03        1.22161e-22        1.13023e-22        1.58062e-22
1255.43        1.22799e-22        1.13613e-22        1.58890e-22
1258.83        1.23442e-22        1.14206e-22        1.59723e-22
1262.24        1.24089e-22        1.14803e-22        1.60562e-22
1265.66        1.24740e-22        1.15404e-22        1.61406e-22
1269.09        1.25395e-22        1.16008e-22        1.62255e-22
1272.53        1.26054e-22        1.16617e-22        1.63110e-22
1275.97        1.26718e-22        1.17229e-22        1.63970e-22
1279.43        1.27385e-22        1.17845e-22        1.64836e-22
1282.90        1.28057e-22        1.18465e-22        1.65707e-22
1286.37        1.28733e-22        1.19089e-22        1.66584e-22
1289.86        1.29414e-22        1.19717e-22        1.67466e-22
1293.35        1.30098e-22        1.20348e-22        1.68354e-22
1296.86        1.30787e-22        1.20984e-22        1.69248e-22
1300.37        1.31480e-22        1.21624e-22        1.70147e-22
1303.89        1.32178e-22        1.22267e-22        1.71051e-22
1307.43        1.32880e-22        1.22915e-22        1.71962e-22
1310.97        1.33586e-22        1.23567e-22        1.72878e-22
1314.52        1.34297e-22        1.24222e-22        1.73800e-22
1318.08        1.35012e-22        1.24882e-22        1.74727e-22
1321.65        1.35732e-22        1.25546e-22        1.75661e-22
1325.23        1.36456e-22        1.26214e-22        1.76600e-22
1328.82        1.37185e-22        1.26886e-22        1.77545e-22
1332.42        1.37918e-22        1.27563e-22        1.78496e-22
1336.03        1.38655e-22        1.28243e-22        1.79452e-22
1339.65        1.39397e-22        1.28928e-22        1.80415e-22
1343.28        1.40144e-22        1.29616e-22        1.81384e-22
1346.92        1.40895e-22        1.30309e-22        1.82358e-22
1350.57        1.41651e-22        1.31006e-22        1.83339e-22
1354.23        1.42411e-22        1.31708e-22        1.84325e-22
1357.90        1.43176e-22        1.32413e-22        1.85317e-22
1361.58        1.43946e-22        1.33123e-22        1.86316e-22
1365.27        1.44720e-22        1.33837e-22        1.87320e-22
1368.97        1.45499e-22        1.34556e-22        1.88331e-22
1372.67        1.46283e-22        1.35279e-22        1.89348e-22
1376.39        1.47071e-22        1.36006e-22        1.90370e-22
1380.12        1.47864e-22        1.36737e-22        1.91399e-22
1383.86        1.48662e-22        1.37473e-22        1.92434e-22
1387.61        1.49465e-22        1.38213e-22        1.93476e-22
1391.37        1.50272e-22        1.38957e-22        1.94523e-22
1395.14        1.51084e-22        1.39706e-22        1.95577e-22
1398.92        1.51901e-22        1.40459e-22        1.96636e-22
1402.71        1.52722e-22        1.41217e-22        1.97702e-22
1406.51        1.53549e-22        1.41979e-22        1.98775e-22
1410.32        1.54380e-22        1.42746e-22        1.99853e-22
1414.14        1.55216e-22        1.43516e-22        2.00938e-22
1417.97        1.56057e-22        1.44292e-22        2.02029e-22
1421.81        1.56902e-22        1.45072e-22        2.03127e-22
1425.67        1.57753e-22        1.45856e-22        2.04230e-22
1429.53        1.58608e-22        1.46645e-22        2.05340e-22
1433.40        1.59468e-22        1.47438e-22        2.06457e-22
1437.29        1.60334e-22        1.48235e-22        2.07579e-22
1441.18        1.61204e-22        1.49038e-22        2.08709e-22
1445.08        1.62079e-22        1.49844e-22        2.09844e-22
1449.00        1.62958e-22        1.50655e-22        2.10986e-22
1452.93        1.63843e-22        1.51471e-22        2.12134e-22
1456.86        1.64733e-22        1.52291e-22        2.13289e-22
1460.81        1.65627e-22        1.53116e-22        2.14450e-22
1464.77        1.66527e-22        1.53945e-22        2.15617e-22
1468.73        1.67431e-22        1.54779e-22        2.16791e-22
1472.71        1.68341e-22        1.55617e-22        2.17971e-22
1476.70        1.69255e-22        1.56460e-22        2.19158e-22
1480.71        1.70174e-22        1.57308e-22        2.20351e-22
1484.72        1.71098e-22        1.58160e-22        2.21550e-22
1488.74        1.72027e-22        1.59016e-22        2.22756e-22
1492.77        1.72961e-22        1.59877e-22        2.23968e-22
1496.82        1.73900e-22        1.60742e-22        2.25187e-22
1500.87        1.74844e-22        1.61612e-22        2.26412e-22
1504.94        1.75793e-22        1.62487e-22        2.27643e-22
1509.02        1.76747e-22        1.63366e-22        2.28881e-22
1513.10        1.77705e-22        1.64250e-22        2.30126e-22
1517.20        1.78669e-22        1.65138e-22        2.31377e-22
1521.31        1.79638e-22        1.66031e-22        2.32634e-22
1525.44        1.80612e-22        1.66929e-22        2.33898e-22
1529.57        1.81590e-22        1.67831e-22        2.35169e-22
1533.71        1.82574e-22        1.68738e-22        2.36446e-22
1537.87        1.83563e-22        1.69650e-22        2.37730e-22
1542.03        1.84558e-22        1.70566e-22        2.39021e-22
1546.21        1.85557e-22        1.71487e-22        2.40318e-22
1550.40        1.86562e-22        1.72413e-22        2.41622e-22
1554.60        1.87571e-22        1.73344e-22        2.42933e-22
1558.81        1.88586e-22        1.74279e-22        2.44251e-22
1563.04        1.89607e-22        1.75219e-22        2.45575e-22
1567.27        1.90632e-22        1.76165e-22        2.46906e-22
1571.52        1.91663e-22        1.77115e-22        2.48245e-22
1575.78        1.92699e-22        1.78070e-22        2.49590e-22
1580.04        1.93741e-22        1.79030e-22        2.50942e-22
1584.33        1.94788e-22        1.79994e-22        2.52301e-22
1588.62        1.95840e-22        1.80964e-22        2.53667e-22
1592.92        1.96898e-22        1.81939e-22        2.55041e-22
1597.24        1.97961e-22        1.82919e-22        2.56421e-22
1601.57        1.99030e-22        1.83904e-22        2.57809e-22
1605.90        2.00104e-22        1.84894e-22        2.59203e-22
1610.26        2.01184e-22        1.85889e-22        2.60605e-22
1614.62        2.02269e-22        1.86889e-22        2.62014e-22
1618.99        2.03360e-22        1.87894e-22        2.63431e-22
1623.38        2.04457e-22        1.88904e-22        2.64854e-22
1627.78        2.05559e-22        1.89920e-22        2.66285e-22
1632.19        2.06667e-22        1.90941e-22        2.67724e-22
1636.61        2.07780e-22        1.91967e-22        2.69169e-22
1641.04        2.08899e-22        1.92998e-22        2.70622e-22
1645.49        2.10024e-22        1.94035e-22        2.72083e-22
1649.95        2.11155e-22        1.95076e-22        2.73551e-22
1654.42        2.12291e-22        1.96124e-22        2.75027e-22
1658.90        2.13433e-22        1.97176e-22        2.76510e-22
1663.39        2.14582e-22        1.98234e-22        2.78001e-22
1667.90        2.15735e-22        1.99297e-22        2.79499e-22
1672.42        2.16895e-22        2.00366e-22        2.81005e-22
1676.95        2.18061e-22        2.01440e-22        2.82519e-22
1681.49        2.19233e-22        2.02519e-22        2.84040e-22
1686.05        2.20410e-22        2.03604e-22        2.85569e-22
1690.62        2.21594e-22        2.04695e-22        2.87106e-22
1695.20        2.22783e-22        2.05791e-22        2.88651e-22
1699.79        2.23979e-22        2.06892e-22        2.90204e-22
1704.40        2.25181e-22        2.07999e-22        2.91764e-22
1709.01        2.26389e-22        2.09112e-22        2.93333e-22
1713.64        2.27603e-22        2.10231e-22        2.94909e-22
1718.29        2.28823e-22        2.11355e-22        2.96493e-22
1722.94        2.30049e-22        2.12484e-22        2.98086e-22
1727.61        2.31281e-22        2.13620e-22        2.99686e-22
1732.29        2.32520e-22        2.14761e-22        3.01295e-22
1736.98        2.33765e-22        2.15908e-22        3.02911e-22
1741.69        2.35016e-22        2.17060e-22        3.04536e-22
1746.41        2.36273e-22        2.18219e-22        3.06169e-22
1751.14        2.37537e-22        2.19383e-22        3.07811e-22
1755.88        2.38808e-22        2.20553e-22        3.09460e-22
1760.64        2.40084e-22        2.21729e-22        3.11118e-22
1765.41        2.41367e-22        2.22911e-22        3.12785e-22
1770.19        2.42657e-22        2.24099e-22        3.14459e-22
1774.99        2.43953e-22        2.25292e-22        3.16142e-22
1779.80        2.45255e-22        2.26492e-22        3.17834e-22
1784.62        2.46564e-22        2.27698e-22        3.19534e-22
1789.46        2.47880e-22        2.28910e-22        3.21243e-22
1794.30        2.49202e-22        2.30127e-22        3.22960e-22
1799.17        2.50530e-22        2.31351e-22        3.24686e-22
1804.04        2.51866e-22        2.32581e-22        3.26420e-22
1808.93        2.53208e-22        2.33818e-22        3.28163e-22
1813.83        2.54557e-22        2.35060e-22        3.29915e-22
1818.74        2.55912e-22        2.36308e-22        3.31676e-22
1823.67        2.57275e-22        2.37563e-22        3.33446e-22
1828.61        2.58644e-22        2.38824e-22        3.35224e-22
1833.57        2.60020e-22        2.40092e-22        3.37011e-22
1838.53        2.61402e-22        2.41365e-22        3.38807e-22
1843.51        2.62792e-22        2.42645e-22        3.40612e-22
1848.51        2.64189e-22        2.43931e-22        3.42426e-22
1853.52        2.65592e-22        2.45224e-22        3.44249e-22
1858.54        2.67003e-22        2.46523e-22        3.46082e-22
1863.57        2.68420e-22        2.47828e-22        3.47923e-22
1868.62        2.69845e-22        2.49140e-22        3.49773e-22
1873.69        2.71276e-22        2.50459e-22        3.51633e-22
1878.76        2.72715e-22        2.51784e-22        3.53502e-22
1883.85        2.74161e-22        2.53115e-22        3.55380e-22
1888.96        2.75614e-22        2.54453e-22        3.57267e-22
1894.07        2.77074e-22        2.55798e-22        3.59164e-22
1899.21        2.78541e-22        2.57149e-22        3.61070e-22
1904.35        2.80016e-22        2.58507e-22        3.62986e-22
1909.51        2.81498e-22        2.59872e-22        3.64911e-22
1914.68        2.82987e-22        2.61243e-22        3.66845e-22
1919.87        2.84483e-22        2.62621e-22        3.68789e-22
1925.07        2.85987e-22        2.64006e-22        3.70743e-22
1930.29        2.87498e-22        2.65398e-22        3.72706e-22
1935.52        2.89017e-22        2.66796e-22        3.74679e-22
1940.76        2.90543e-22        2.68202e-22        3.76662e-22
1946.02        2.92077e-22        2.69614e-22        3.78654e-22
1951.29        2.93618e-22        2.71033e-22        3.80657e-22
1956.58        2.95167e-22        2.72459e-22        3.82669e-22
1961.88        2.96723e-22        2.73892e-22        3.84690e-22
1967.19        2.98287e-22        2.75332e-22        3.86722e-22
1972.52        2.99858e-22        2.76779e-22        3.88764e-22
1977.87        3.01438e-22        2.78233e-22        3.90816e-22
1983.23        3.03024e-22        2.79694e-22        3.92877e-22
1988.60        3.04619e-22        2.81162e-22        3.94949e-22
1993.99        3.06222e-22        2.82638e-22        3.97031e-22
1999.39        3.07832e-22        2.84120e-22        3.99123e-22
2004.81        3.09450e-22        2.85610e-22        4.01225e-22
2010.24        3.11076e-22        2.87107e-22        4.03338e-22
2015.69        3.12709e-22        2.88611e-22        4.05461e-22
2021.15        3.14351e-22        2.90123e-22        4.07594e-22
2026.62        3.16001e-22        2.91642e-22        4.09737e-22
2032.11        3.17659e-22        2.93168e-22        4.11891e-22
2037.62        3.19324e-22        2.94702e-22        4.14055e-22
2043.14        3.20998e-22        2.96243e-22        4.16230e-22
2048.67        3.22680e-22        2.97791e-22        4.18415e-22
2054.22        3.24370e-22        2.99347e-22        4.20611e-22
2059.79        3.26068e-22        3.00910e-22        4.22818e-22
2065.37        3.27774e-22        3.02481e-22        4.25035e-22
2070.97        3.29489e-22        3.04060e-22        4.27263e-22
2076.58        3.31211e-22        3.05646e-22        4.29501e-22
2082.20        3.32943e-22        3.07239e-22        4.31750e-22
2087.84        3.34682e-22        3.08841e-22        4.34011e-22
2093.50        3.36430e-22        3.10449e-22        4.36282e-22
2099.17        3.38186e-22        3.12066e-22        4.38564e-22
2104.86        3.39950e-22        3.13691e-22        4.40857e-22
2110.56        3.41723e-22        3.15323e-22        4.43161e-22
2116.28        3.43505e-22        3.16963e-22        4.45476e-22
2122.01        3.45295e-22        3.18611e-22        4.47802e-22
2127.76        3.47093e-22        3.20266e-22        4.50139e-22
2133.53        3.48901e-22        3.21930e-22        4.52487e-22
2139.31        3.50716e-22        3.23601e-22        4.54847e-22
2145.10        3.52541e-22        3.25281e-22        4.57218e-22
2150.92        3.54374e-22        3.26968e-22        4.59600e-22
2156.74        3.56216e-22        3.28664e-22        4.61994e-22
2162.59        3.58067e-22        3.30367e-22        4.64398e-22
2168.45        3.59926e-22        3.32079e-22        4.66815e-22
2174.32        3.61794e-22        3.33798e-22        4.69243e-22
2180.21        3.63671e-22        3.35526e-22        4.71682e-22
2186.12        3.65557e-22        3.37262e-22        4.74133e-22
2192.04        3.67452e-22        3.39007e-22        4.76596e-22
2197.98        3.69356e-22        3.40759e-22        4.79070e-22
2203.94        3.71269e-22        3.42520e-22        4.81556e-22
2209.91        3.73191e-22        3.44289e-22        4.84054e-22
2215.89        3.75122e-22        3.46066e-22        4.86563e-22
2221.90        3.77062e-22        3.47852e-22        4.89085e-22
2227.92        3.79011e-22        3.49646e-22        4.91618e-22
2233.95        3.80970e-22        3.51449e-22        4.94163e-22
2240.01        3.82937e-22        3.53260e-22        4.96721e-22
2246.07        3.84914e-22        3.55079e-22        4.99290e-22
2252.16        3.86900e-22        3.56907e-22        5.01871e-22
2258.26        3.88896e-22        3.58744e-22        5.04465e-22
2264.38        3.90901e-22        3.60589e-22        5.07070e-22
2270.51        3.92915e-22        3.62443e-22        5.09688e-22
2276.67        3.94939e-22        3.64305e-22        5.12318e-22
2282.83        3.96972e-22        3.66176e-22        5.14961e-22
2289.02        3.99014e-22        3.68056e-22        5.17616e-22
2295.22        4.01066e-22        3.69945e-22        5.20283e-22
2301.44        4.03128e-22        3.71842e-22        5.22962e-22
2307.67        4.05199e-22        3.73749e-22        5.25655e-22
2313.93        4.07280e-22        3.75664e-22        5.28359e-22
2320.20        4.09371e-22        3.77588e-22        5.31076e-22
2326.48        4.11471e-22        3.79521e-22        5.33806e-22
2332.78        4.13581e-22        3.81463e-22        5.36549e-22
2339.10        4.15701e-22        3.83413e-22        5.39304e-22
2345.44        4.17830e-22        3.85373e-22        5.42072e-22
2351.80        4.19970e-22        3.87342e-22        5.44853e-22
2358.17        4.22119e-22        3.89320e-22        5.47647e-22
2364.56        4.24279e-22        3.91307e-22        5.50453e-22
2370.96        4.26448e-22        3.93303e-22        5.53273e-22
2377.39        4.28627e-22        3.95309e-22        5.56105e-22
2383.83        4.30816e-22        3.97324e-22        5.58951e-22
2390.29        4.33015e-22        3.99347e-22        5.61810e-22
2396.76        4.35225e-22        4.01381e-22        5.64682e-22
2403.26        4.37444e-22        4.03423e-22        5.67567e-22
2409.77        4.39674e-22        4.05475e-22        5.70465e-22
2416.30        4.41914e-22        4.07536e-22        5.73377e-22
2422.84        4.44164e-22        4.09607e-22        5.76302e-22
2429.41        4.46425e-22        4.11687e-22        5.79240e-22
2435.99        4.48695e-22        4.13776e-22        5.82192e-22
2442.59        4.50976e-22        4.15876e-22        5.85157e-22
2449.21        4.53268e-22        4.17984e-22        5.88135e-22
2455.84        4.55570e-22        4.20102e-22        5.91128e-22
2462.50        4.57882e-22        4.22230e-22        5.94134e-22
2469.17        4.60205e-22        4.24368e-22        5.97153e-22
2475.86        4.62538e-22        4.26515e-22        6.00186e-22
2482.56        4.64882e-22        4.28672e-22        6.03233e-22
2489.29        4.67237e-22        4.30838e-22        6.06294e-22
2496.03        4.69602e-22        4.33015e-22        6.09369e-22
2502.80        4.71978e-22        4.35201e-22        6.12458e-22
2509.58        4.74365e-22        4.37397e-22        6.15560e-22
2516.38        4.76762e-22        4.39603e-22        6.18677e-22
2523.19        4.79171e-22        4.41819e-22        6.21807e-22
2530.03        4.81590e-22        4.44045e-22        6.24952e-22
2536.88        4.84019e-22        4.46281e-22        6.28111e-22
2543.76        4.86460e-22        4.48527e-22        6.31284e-22
2550.65        4.88912e-22        4.50783e-22        6.34471e-22
2557.56        4.91375e-22        4.53049e-22        6.37673e-22
2564.49        4.93849e-22        4.55325e-22        6.40888e-22
2571.44        4.96333e-22        4.57611e-22        6.44119e-22
2578.40        4.98829e-22        4.59908e-22        6.47363e-22
2585.39        5.01336e-22        4.62214e-22        6.50623e-22
2592.39        5.03855e-22        4.64532e-22        6.53896e-22
2599.42        5.06384e-22        4.66859e-22        6.57185e-22
2606.46        5.08925e-22        4.69197e-22        6.60488e-22
2613.52        5.11477e-22        4.71545e-22        6.63805e-22
2620.60        5.14040e-22        4.73903e-22        6.67138e-22
2627.70        5.16615e-22        4.76272e-22        6.70485e-22
2634.82        5.19201e-22        4.78651e-22        6.73847e-22
2641.96        5.21798e-22        4.81041e-22        6.77224e-22
2649.12        5.24407e-22        4.83442e-22        6.80616e-22
2656.30        5.27028e-22        4.85853e-22        6.84023e-22
2663.49        5.29660e-22        4.88275e-22        6.87445e-22
2670.71        5.32304e-22        4.90707e-22        6.90882e-22
2677.94        5.34959e-22        4.93150e-22        6.94334e-22
2685.20        5.37626e-22        4.95604e-22        6.97801e-22
2692.47        5.40305e-22        4.98069e-22        7.01283e-22
2699.77        5.42995e-22        5.00544e-22        7.04781e-22
2707.08        5.45698e-22        5.03030e-22        7.08294e-22
2714.42        5.48412e-22        5.05527e-22        7.11823e-22
2721.77        5.51138e-22        5.08035e-22        7.15367e-22
2729.15        5.53875e-22        5.10554e-22        7.18926e-22
2736.54        5.56625e-22        5.13084e-22        7.22501e-22
2743.95        5.59387e-22        5.15625e-22        7.26092e-22
2751.39        5.62161e-22        5.18177e-22        7.29698e-22
2758.84        5.64947e-22        5.20740e-22        7.33320e-22
2766.32        5.67745e-22        5.23315e-22        7.36958e-22
2773.81        5.70555e-22        5.25900e-22        7.40611e-22
2781.33        5.73377e-22        5.28497e-22        7.44281e-22
2788.86        5.76212e-22        5.31105e-22        7.47966e-22
2796.42        5.79059e-22        5.33724e-22        7.51667e-22
2803.99        5.81918e-22        5.36354e-22        7.55384e-22
2811.59        5.84789e-22        5.38996e-22        7.59117e-22
2819.21        5.87673e-22        5.41649e-22        7.62867e-22
2826.85        5.90569e-22        5.44314e-22        7.66632e-22
2834.51        5.93478e-22        5.46990e-22        7.70414e-22
2842.18        5.96399e-22        5.49678e-22        7.74212e-22
2849.88        5.99333e-22        5.52377e-22        7.78026e-22
2857.61        6.02279e-22        5.55087e-22        7.81856e-22
2865.35        6.05238e-22        5.57810e-22        7.85703e-22
2873.11        6.08210e-22        5.60544e-22        7.89567e-22
2880.90        6.11194e-22        5.63289e-22        7.93447e-22
2888.70        6.14191e-22        5.66047e-22        7.97343e-22
2896.53        6.17201e-22        5.68816e-22        8.01256e-22
2904.37        6.20224e-22        5.71597e-22        8.05186e-22
2912.24        6.23259e-22        5.74390e-22        8.09133e-22
2920.13        6.26308e-22        5.77194e-22        8.13096e-22
2928.04        6.29369e-22        5.80011e-22        8.17076e-22
2935.98        6.32444e-22        5.82839e-22        8.21073e-22
2943.93        6.35531e-22        5.85680e-22        8.25087e-22
2951.91        6.38631e-22        5.88532e-22        8.29118e-22
2959.91        6.41745e-22        5.91397e-22        8.33166e-22
2967.92        6.44872e-22        5.94274e-22        8.37231e-22
2975.97        6.48012e-22        5.97163e-22        8.41313e-22
2984.03        6.51165e-22        6.00064e-22        8.45413e-22
2992.11        6.54331e-22        6.02977e-22        8.49529e-22
3000.22        6.57511e-22        6.05902e-22        8.53663e-22
3008.35        6.60704e-22        6.08840e-22        8.57815e-22
3016.50        6.63911e-22        6.11790e-22        8.61983e-22
3024.67        6.67131e-22        6.14753e-22        8.66170e-22
3032.87        6.70365e-22        6.17728e-22        8.70374e-22
3041.08        6.73612e-22        6.20716e-22        8.74597e-22
3049.32        6.76874e-22        6.23717e-22        8.78837e-22
3057.58        6.80150e-22        6.26731e-22        8.83096e-22
3065.87        6.83440e-22        6.29758e-22        8.87373e-22
3074.17        6.86744e-22        6.32798e-22        8.91668e-22
3082.50        6.90063e-22        6.35851e-22        8.95983e-22
3090.85        6.93396e-22        6.38918e-22        9.00317e-22
3099.23        6.96744e-22        6.41998e-22        9.04669e-22
3107.62        7.00107e-22        6.45092e-22        9.09041e-22
3116.04        7.03485e-22        6.48200e-22        9.13433e-22
3124.49        7.06878e-22        6.51322e-22        9.17844e-22
3132.95        7.10286e-22        6.54458e-22        9.22275e-22
3141.44        7.13710e-22        6.57608e-22        9.26727e-22
3149.95        7.17149e-22        6.60772e-22        9.31198e-22
3158.48        7.20605e-22        6.63951e-22        9.35690e-22
3167.04        7.24076e-22        6.67145e-22        9.40203e-22
3175.62        7.27563e-22        6.70353e-22        9.44737e-22
3184.23        7.31067e-22        6.73576e-22        9.49292e-22
3192.85        7.34587e-22        6.76815e-22        9.53869e-22
3201.50        7.38124e-22        6.80069e-22        9.58467e-22
3210.18        7.41677e-22        6.83338e-22        9.63087e-22
3218.87        7.45248e-22        6.86623e-22        9.67730e-22
3227.59        7.48836e-22        6.89924e-22        9.72394e-22
3236.34        7.52441e-22        6.93241e-22        9.77082e-22
3245.11        7.56064e-22        6.96573e-22        9.81792e-22
3253.90        7.59704e-22        6.99923e-22        9.86526e-22
3262.71        7.63363e-22        7.03289e-22        9.91283e-22
3271.55        7.67040e-22        7.06671e-22        9.96063e-22
3280.42        7.70735e-22        7.10071e-22        1.00087e-21
3289.31        7.74449e-22        7.13487e-22        1.00570e-21
3298.22        7.78182e-22        7.16921e-22        1.01055e-21
3307.15        7.81934e-22        7.20373e-22        1.01543e-21
3316.11        7.85706e-22        7.23842e-22        1.02033e-21
3325.10        7.89497e-22        7.27329e-22        1.02526e-21
3334.11        7.93308e-22        7.30835e-22        1.03022e-21
3343.14        7.97139e-22        7.34359e-22        1.03520e-21
3352.20        8.00990e-22        7.37901e-22        1.04021e-21
3361.28        8.04862e-22        7.41463e-22        1.04524e-21
3370.39        8.08755e-22        7.45044e-22        1.05030e-21
3379.52        8.12669e-22        7.48644e-22        1.05539e-21
3388.67        8.16604e-22        7.52264e-22        1.06051e-21
3397.85        8.20562e-22        7.55904e-22        1.06566e-21
3407.06        8.24541e-22        7.59563e-22        1.07083e-21
3416.29        8.28543e-22        7.63244e-22        1.07604e-21
3425.55        8.32567e-22        7.66945e-22        1.08127e-21
3434.83        8.36614e-22        7.70667e-22        1.08653e-21
3444.13        8.40685e-22        7.74411e-22        1.09183e-21
3453.46        8.44779e-22        7.78176e-22        1.09715e-21
3462.82        8.48897e-22        7.81963e-22        1.10251e-21
3472.20        8.53039e-22        7.85772e-22        1.10790e-21
3481.61        8.57206e-22        7.89604e-22        1.11332e-21
3491.04        8.61397e-22        7.93458e-22        1.11877e-21
3500.50        8.65614e-22        7.97336e-22        1.12425e-21
3509.98        8.69857e-22        8.01237e-22        1.12977e-21
3519.49        8.74126e-22        8.05162e-22        1.13532e-21
3529.03        8.78421e-22        8.09112e-22        1.14091e-21
3538.59        8.82743e-22        8.13085e-22        1.14653e-21
3548.18        8.87092e-22        8.17084e-22        1.15219e-21
3557.79        8.91469e-22        8.21108e-22        1.15788e-21
3567.43        8.95874e-22        8.25158e-22        1.16361e-21
3577.09        9.00307e-22        8.29233e-22        1.16938e-21
3586.79        9.04769e-22        8.33335e-22        1.17519e-21
3596.50        9.09261e-22        8.37464e-22        1.18103e-21
3606.25        9.13782e-22        8.41620e-22        1.18691e-21
3616.02        9.18334e-22        8.45804e-22        1.19284e-21
3625.81        9.22916e-22        8.50016e-22        1.19880e-21
3635.64        9.27529e-22        8.54256e-22        1.20480e-21
3645.49        9.32174e-22        8.58525e-22        1.21084e-21
3655.36        9.36851e-22        8.62824e-22        1.21693e-21
3665.27        9.41561e-22        8.67152e-22        1.22306e-21
3675.20        9.46304e-22        8.71511e-22        1.22923e-21
3685.16        9.51080e-22        8.75901e-22        1.23545e-21
3695.14        9.55891e-22        8.80322e-22        1.24171e-21
3705.15        9.60737e-22        8.84774e-22        1.24802e-21
3715.19        9.65618e-22        8.89259e-22        1.25437e-21
3725.25        9.70535e-22        8.93777e-22        1.26077e-21
3735.35        9.75488e-22        8.98328e-22        1.26722e-21
3745.47        9.80479e-22        9.02912e-22        1.27371e-21
3755.61        9.85507e-22        9.07532e-22        1.28026e-21
3765.79        9.90573e-22        9.12186e-22        1.28685e-21
3775.99        9.95678e-22        9.16875e-22        1.29350e-21
3786.22        1.00082e-21        9.21601e-22        1.30020e-21
3796.48        1.00601e-21        9.26364e-22        1.30695e-21
3806.77        1.01123e-21        9.31163e-22        1.31375e-21
3817.08        1.01650e-21        9.36001e-22        1.32061e-21
3827.42        1.02181e-21        9.40877e-22        1.32752e-21
3837.79        1.02716e-21        9.45793e-22        1.33449e-21
3848.19        1.03256e-21        9.50748e-22        1.34152e-21
3858.61        1.03800e-21        9.55744e-22        1.34861e-21
3869.07        1.04349e-21        9.60781e-22        1.35575e-21
3879.55        1.04902e-21        9.65860e-22        1.36295e-21
3890.06        1.05460e-21        9.70981e-22        1.37022e-21
3900.60        1.06022e-21        9.76146e-22        1.37755e-21
3911.17        1.06590e-21        9.81354e-22        1.38494e-21
3921.77        1.07162e-21        9.86608e-22        1.39239e-21
3932.39        1.07739e-21        9.91907e-22        1.39992e-21
3943.04        1.08322e-21        9.97252e-22        1.40750e-21
3953.73        1.08909e-21        1.00264e-21        1.41516e-21
3964.44        1.09502e-21        1.00808e-21        1.42288e-21
3975.18        1.10100e-21        1.01357e-21        1.43068e-21
3985.95        1.10704e-21        1.01911e-21        1.43854e-21
3996.75        1.11313e-21        1.02470e-21        1.44648e-21
4007.58        1.11928e-21        1.03034e-21        1.45449e-21
4018.43        1.12548e-21        1.03603e-21        1.46258e-21
4029.32        1.13174e-21        1.04178e-21        1.47074e-21
4040.24        1.13806e-21        1.04757e-21        1.47897e-21
4051.18        1.14444e-21        1.05342e-21        1.48728e-21
4062.16        1.15087e-21        1.05932e-21        1.49567e-21
4073.17        1.15736e-21        1.06527e-21        1.50413e-21
4084.20        1.16391e-21        1.07128e-21        1.51266e-21
4095.27        1.17051e-21        1.07733e-21        1.52127e-21
4106.36        1.17717e-21        1.08344e-21        1.52996e-21
4117.49        1.18390e-21        1.08961e-21        1.53872e-21
4128.64        1.19067e-21        1.09582e-21        1.54756e-21
4139.83        1.19751e-21        1.10209e-21        1.55648e-21
4151.04        1.20441e-21        1.10841e-21        1.56547e-21
4162.29        1.21136e-21        1.11479e-21        1.57454e-21
4173.57        1.21837e-21        1.12121e-21        1.58368e-21
4184.87        1.22544e-21        1.12769e-21        1.59290e-21
4196.21        1.23257e-21        1.13423e-21        1.60220e-21
4207.58        1.23976e-21        1.14082e-21        1.61157e-21
4218.98        1.24700e-21        1.14746e-21        1.62102e-21
4230.41        1.25430e-21        1.15415e-21        1.63055e-21
4241.87        1.26167e-21        1.16089e-21        1.64015e-21
4253.37        1.26908e-21        1.16769e-21        1.64983e-21
4264.89        1.27656e-21        1.17454e-21        1.65958e-21
4276.44        1.28410e-21        1.18145e-21        1.66941e-21
4288.03        1.29169e-21        1.18841e-21        1.67932e-21
4299.65        1.29934e-21        1.19542e-21        1.68930e-21
4311.30        1.30705e-21        1.20248e-21        1.69935e-21
4322.98        1.31481e-21        1.20959e-21        1.70949e-21
4334.69        1.32264e-21        1.21676e-21        1.71969e-21
4346.43        1.33052e-21        1.22398e-21        1.72997e-21
4358.21        1.33845e-21        1.23125e-21        1.74033e-21
4370.02        1.34644e-21        1.23857e-21        1.75076e-21
4381.86        1.35449e-21        1.24594e-21        1.76126e-21
4393.73        1.36260e-21        1.25337e-21        1.77184e-21
4405.63        1.37076e-21        1.26084e-21        1.78249e-21
4417.57        1.37898e-21        1.26837e-21        1.79321e-21
4429.54        1.38725e-21        1.27595e-21        1.80401e-21
4441.54        1.39557e-21        1.28357e-21        1.81487e-21
4453.57        1.40396e-21        1.29125e-21        1.82581e-21
4465.64        1.41239e-21        1.29897e-21        1.83682e-21
4477.73        1.42088e-21        1.30675e-21        1.84790e-21
4489.87        1.42942e-21        1.31457e-21        1.85904e-21
4502.03        1.43801e-21        1.32244e-21        1.87026e-21
4514.23        1.44666e-21        1.33036e-21        1.88154e-21
4526.46        1.45535e-21        1.33832e-21        1.89289e-21
4538.72        1.46410e-21        1.34633e-21        1.90431e-21
4551.02        1.47290e-21        1.35439e-21        1.91580e-21
4563.35        1.48175e-21        1.36249e-21        1.92734e-21
4575.71        1.49064e-21        1.37064e-21        1.93896e-21
4588.11        1.49959e-21        1.37883e-21        1.95063e-21
4600.54        1.50858e-21        1.38706e-21        1.96237e-21
4613.00        1.51762e-21        1.39534e-21        1.97417e-21
4625.50        1.52671e-21        1.40366e-21        1.98603e-21
4638.03        1.53584e-21        1.41202e-21        1.99795e-21
4650.60        1.54501e-21        1.42042e-21        2.00993e-21
4663.20        1.55423e-21        1.42886e-21        2.02196e-21
4675.83        1.56349e-21        1.43734e-21        2.03405e-21
4688.50        1.57280e-21        1.44586e-21        2.04619e-21
4701.20        1.58214e-21        1.45442e-21        2.05839e-21
4713.94        1.59152e-21        1.46301e-21        2.07064e-21
4726.71        1.60095e-21        1.47164e-21        2.08294e-21
4739.52        1.61041e-21        1.48030e-21        2.09529e-21
4752.36        1.61990e-21        1.48900e-21        2.10769e-21
4765.23        1.62943e-21        1.49772e-21        2.12013e-21
4778.14        1.63900e-21        1.50648e-21        2.13261e-21
4791.09        1.64860e-21        1.51527e-21        2.14514e-21
4804.07        1.65823e-21        1.52409e-21        2.15771e-21
4817.09        1.66789e-21        1.53294e-21        2.17032e-21
4830.14        1.67758e-21        1.54181e-21        2.18297e-21
4843.22        1.68729e-21        1.55070e-21        2.19565e-21
4856.34        1.69703e-21        1.55963e-21        2.20837e-21
4869.50        1.70680e-21        1.56857e-21        2.22111e-21
4882.69        1.71659e-21        1.57753e-21        2.23389e-21
4895.92        1.72640e-21        1.58652e-21        2.24669e-21
4909.19        1.73623e-21        1.59552e-21        2.25952e-21
4922.49        1.74607e-21        1.60454e-21        2.27237e-21
4935.82        1.75594e-21        1.61357e-21        2.28524e-21
4949.20        1.76581e-21        1.62262e-21        2.29813e-21
4962.61        1.77570e-21        1.63167e-21        2.31104e-21
4976.05        1.78560e-21        1.64074e-21        2.32395e-21
4989.53        1.79551e-21        1.64981e-21        2.33688e-21
5003.05        1.80542e-21        1.65890e-21        2.34982e-21
5016.60        1.81534e-21        1.66798e-21        2.36276e-21
5030.20        1.82526e-21        1.67707e-21        2.37570e-21
5043.82        1.83518e-21        1.68616e-21        2.38865e-21
5057.49        1.84512e-21        1.69526e-21        2.40161e-21
5071.19        1.85505e-21        1.70437e-21        2.41457e-21
5084.93        1.86499e-21        1.71348e-21        2.42754e-21
5098.71        1.87494e-21        1.72259e-21        2.44052e-21
5112.52        1.88489e-21        1.73171e-21        2.45350e-21
5126.37        1.89485e-21        1.74084e-21        2.46650e-21
5140.26        1.90482e-21        1.74997e-21        2.47949e-21
5154.19        1.91479e-21        1.75911e-21        2.49250e-21
5168.15        1.92477e-21        1.76826e-21        2.50552e-21
5182.15        1.93476e-21        1.77741e-21        2.51854e-21
5196.19        1.94475e-21        1.78657e-21        2.53158e-21
5210.27        1.95475e-21        1.79574e-21        2.54463e-21
5224.39        1.96477e-21        1.80492e-21        2.55768e-21
5238.54        1.97479e-21        1.81411e-21        2.57075e-21
5252.74        1.98482e-21        1.82330e-21        2.58383e-21
5266.97        1.99486e-21        1.83251e-21        2.59692e-21
5281.24        2.00491e-21        1.84173e-21        2.61003e-21
5295.54        2.01498e-21        1.85095e-21        2.62315e-21
5309.89        2.02505e-21        1.86019e-21        2.63629e-21
5324.28        2.03514e-21        1.86944e-21        2.64944e-21
5338.70        2.04524e-21        1.87870e-21        2.66261e-21
5353.17        2.05536e-21        1.88798e-21        2.67580e-21
5367.67        2.06549e-21        1.89727e-21        2.68901e-21
5382.21        2.07563e-21        1.90657e-21        2.70224e-21
5396.79        2.08579e-21        1.91589e-21        2.71548e-21
5411.42        2.09597e-21        1.92523e-21        2.72875e-21
5426.08        2.10617e-21        1.93458e-21        2.74205e-21
5440.78        2.11639e-21        1.94395e-21        2.75536e-21
5455.52        2.12662e-21        1.95334e-21        2.76871e-21
5470.30        2.13688e-21        1.96275e-21        2.78208e-21
5485.12        2.14716e-21        1.97217e-21        2.79547e-21
5499.98        2.15746e-21        1.98162e-21        2.80890e-21
5514.88        2.16779e-21        1.99110e-21        2.82236e-21
5529.82        2.17814e-21        2.00059e-21        2.83585e-21
5544.80        2.18851e-21        2.01011e-21        2.84938e-21
5559.83        2.19892e-21        2.01966e-21        2.86294e-21
5574.89        2.20935e-21        2.02923e-21        2.87654e-21
5589.99        2.21982e-21        2.03883e-21        2.89018e-21
5605.14        2.23031e-21        2.04846e-21        2.90386e-21
5620.32        2.24084e-21        2.05812e-21        2.91758e-21
5635.55        2.25141e-21        2.06781e-21        2.93135e-21
5650.82        2.26201e-21        2.07753e-21        2.94516e-21
5666.13        2.27265e-21        2.08729e-21        2.95902e-21
5681.48        2.28332e-21        2.09709e-21        2.97294e-21
5696.87        2.29404e-21        2.10692e-21        2.98691e-21
5712.31        2.30480e-21        2.11679e-21        3.00093e-21
5727.78        2.31561e-21        2.12671e-21        3.01501e-21
5743.30        2.32646e-21        2.13666e-21        3.02915e-21
5758.86        2.33736e-21        2.14666e-21        3.04336e-21
5774.47        2.34831e-21        2.15671e-21        3.05763e-21
5790.11        2.35931e-21        2.16680e-21        3.07197e-21
5805.80        2.37037e-21        2.17694e-21        3.08638e-21
5821.53        2.38148e-21        2.18714e-21        3.10086e-21
5837.30        2.39265e-21        2.19739e-21        3.11542e-21
5853.11        2.40388e-21        2.20769e-21        3.13006e-21
5868.97        2.41518e-21        2.21806e-21        3.14478e-21
5884.87        2.42654e-21        2.22848e-21        3.15959e-21
5900.82        2.43797e-21        2.23896e-21        3.17449e-21
5916.80        2.44947e-21        2.24951e-21        3.18948e-21
5932.83        2.46105e-21        2.26013e-21        3.20457e-21
5948.91        2.47270e-21        2.27082e-21        3.21975e-21
5965.02        2.48443e-21        2.28157e-21        3.23504e-21
5981.19        2.49624e-21        2.29241e-21        3.25044e-21
5997.39        2.50814e-21        2.30332e-21        3.26595e-21
6013.64        2.52012e-21        2.31431e-21        3.28158e-21
6029.93        2.53220e-21        2.32538e-21        3.29732e-21
6046.27        2.54436e-21        2.33654e-21        3.31317e-21
6062.65        2.55661e-21        2.34777e-21        3.32915e-21
6079.07        2.56896e-21        2.35909e-21        3.34525e-21
6095.54        2.58140e-21        2.37050e-21        3.36146e-21
6112.06        2.59393e-21        2.38198e-21        3.37780e-21
6128.62        2.60655e-21        2.39356e-21        3.39426e-21
6145.22        2.61927e-21        2.40522e-21        3.41085e-21
6161.87        2.63208e-21        2.41696e-21        3.42756e-21
6178.57        2.64499e-21        2.42880e-21        3.44439e-21
6195.31        2.65800e-21        2.44072e-21        3.46136e-21
6212.09        2.67110e-21        2.45273e-21        3.47845e-21
6228.92        2.68430e-21        2.46483e-21        3.49566e-21
6245.80        2.69760e-21        2.47702e-21        3.51301e-21
6262.72        2.71100e-21        2.48930e-21        3.53049e-21
6279.69        2.72450e-21        2.50167e-21        3.54810e-21
6296.70        2.73810e-21        2.51414e-21        3.56584e-21
6313.76        2.75181e-21        2.52669e-21        3.58372e-21
6330.86        2.76562e-21        2.53935e-21        3.60173e-21
6348.02        2.77953e-21        2.55209e-21        3.61988e-21
6365.22        2.79354e-21        2.56494e-21        3.63817e-21
6382.46        2.80766e-21        2.57787e-21        3.65659e-21
6399.75        2.82189e-21        2.59091e-21        3.67516e-21
6417.09        2.83622e-21        2.60404e-21        3.69386e-21
6434.48        2.85067e-21        2.61727e-21        3.71270e-21
6451.91        2.86522e-21        2.63060e-21        3.73169e-21
6469.39        2.87988e-21        2.64403e-21        3.75082e-21
6486.92        2.89465e-21        2.65756e-21        3.77010e-21
6504.49        2.90953e-21        2.67119e-21        3.78952e-21
6522.11        2.92452e-21        2.68492e-21        3.80909e-21
6539.78        2.93963e-21        2.69876e-21        3.82880e-21
6557.50        2.95485e-21        2.71270e-21        3.84867e-21
6575.27        2.97019e-21        2.72674e-21        3.86868e-21
6593.08        2.98564e-21        2.74089e-21        3.88885e-21
6610.95        3.00120e-21        2.75514e-21        3.90917e-21
6628.86        3.01689e-21        2.76950e-21        3.92964e-21
6646.82        3.03269e-21        2.78397e-21        3.95027e-21
6664.82        3.04861e-21        2.79855e-21        3.97105e-21
6682.88        3.06465e-21        2.81323e-21        3.99199e-21
6700.99        3.08081e-21        2.82803e-21        4.01309e-21
6719.14        3.09709e-21        2.84293e-21        4.03435e-21
6737.35        3.11349e-21        2.85795e-21        4.05577e-21
6755.60        3.13002e-21        2.87308e-21        4.07734e-21
6773.90        3.14667e-21        2.88832e-21        4.09909e-21
6792.25        3.16345e-21        2.90368e-21        4.12099e-21
6810.66        3.18035e-21        2.91915e-21        4.14306e-21
6829.11        3.19738e-21        2.93473e-21        4.16529e-21
6847.61        3.21453e-21        2.95043e-21        4.18770e-21
6866.16        3.23181e-21        2.96625e-21        4.21027e-21
6884.77        3.24922e-21        2.98218e-21        4.23301e-21
6903.42        3.26677e-21        2.99823e-21        4.25592e-21
6922.12        3.28444e-21        3.01440e-21        4.27900e-21
6940.88        3.30224e-21        3.03069e-21        4.30225e-21
6959.68        3.32018e-21        3.04711e-21        4.32568e-21
6978.54        3.33825e-21        3.06364e-21        4.34929e-21
6997.44        3.35645e-21        3.08029e-21        4.37306e-21
7016.40        3.37479e-21        3.09707e-21        4.39702e-21
7035.41        3.39327e-21        3.11397e-21        4.42116e-21
7054.47        3.41188e-21        3.13100e-21        4.44547e-21
7073.58        3.43063e-21        3.14815e-21        4.46996e-21
7092.75        3.44951e-21        3.16543e-21        4.49464e-21
7111.96        3.46854e-21        3.18283e-21        4.51950e-21
7131.23        3.48771e-21        3.20036e-21        4.54454e-21
7150.55        3.50701e-21        3.21802e-21        4.56977e-21
7169.93        3.52646e-21        3.23580e-21        4.59518e-21
7189.35        3.54605e-21        3.25372e-21        4.62077e-21
7208.83        3.56578e-21        3.27176e-21        4.64656e-21
7228.36        3.58566e-21        3.28994e-21        4.67253e-21
7247.94        3.60567e-21        3.30824e-21        4.69869e-21
7267.58        3.62584e-21        3.32668e-21        4.72505e-21
7287.27        3.64615e-21        3.34525e-21        4.75159e-21
7307.01        3.66661e-21        3.36396e-21        4.77833e-21
7326.81        3.68721e-21        3.38280e-21        4.80526e-21
7346.66        3.70796e-21        3.40177e-21        4.83238e-21
7366.57        3.72886e-21        3.42087e-21        4.85970e-21
7386.52        3.74991e-21        3.44012e-21        4.88721e-21
7406.54        3.77111e-21        3.45950e-21        4.91493e-21
7426.60        3.79246e-21        3.47901e-21        4.94283e-21
7446.72        3.81396e-21        3.49867e-21        4.97094e-21
7466.90        3.83561e-21        3.51846e-21        4.99925e-21
7487.13        3.85742e-21        3.53839e-21        5.02776e-21
7507.41        3.87938e-21        3.55845e-21        5.05646e-21
7527.75        3.90149e-21        3.57866e-21        5.08537e-21
7548.15        3.92375e-21        3.59901e-21        5.11449e-21
7568.60        3.94617e-21        3.61950e-21        5.14380e-21
7589.10        3.96875e-21        3.64013e-21        5.17332e-21
7609.66        3.99148e-21        3.66090e-21        5.20305e-21
7630.28        4.01437e-21        3.68182e-21        5.23298e-21
7650.95        4.03742e-21        3.70288e-21        5.26311e-21
7671.68        4.06062e-21        3.72408e-21        5.29346e-21
7692.47        4.08398e-21        3.74542e-21        5.32401e-21
7713.31        4.10750e-21        3.76691e-21        5.35477e-21
7734.21        4.13118e-21        3.78854e-21        5.38574e-21
7755.16        4.15502e-21        3.81032e-21        5.41692e-21
7776.17        4.17902e-21        3.83224e-21        5.44831e-21
7797.24        4.20318e-21        3.85431e-21        5.47991e-21
7818.36        4.22750e-21        3.87653e-21        5.51172e-21
7839.55        4.25198e-21        3.89889e-21        5.54374e-21
7860.78        4.27662e-21        3.92140e-21        5.57598e-21
7882.08        4.30143e-21        3.94405e-21        5.60843e-21
7903.44        4.32639e-21        3.96685e-21        5.64109e-21
7924.85        4.35152e-21        3.98980e-21        5.67396e-21
7946.32        4.37681e-21        4.01290e-21        5.70705e-21
7967.85        4.40227e-21        4.03615e-21        5.74036e-21
7989.44        4.42789e-21        4.05954e-21        5.77388e-21
8011.08        4.45367e-21        4.08308e-21        5.80761e-21
8032.79        4.47962e-21        4.10678e-21        5.84156e-21
8054.55        4.50573e-21        4.13062e-21        5.87573e-21
8076.37        4.53201e-21        4.15461e-21        5.91011e-21
8098.25        4.55845e-21        4.17875e-21        5.94471e-21
8120.19        4.58506e-21        4.20305e-21        5.97954e-21
8142.19        4.61184e-21        4.22750e-21        6.01458e-21
8164.25        4.63879e-21        4.25210e-21        6.04985e-21
8186.37        4.66591e-21        4.27685e-21        6.08534e-21
8208.55        4.69319e-21        4.30176e-21        6.12105e-21
8230.79        4.72065e-21        4.32683e-21        6.15699e-21
8253.09        4.74828e-21        4.35205e-21        6.19316e-21
8275.45        4.77609e-21        4.37743e-21        6.22955e-21
8297.87        4.80407e-21        4.40296e-21        6.26617e-21
8320.35        4.83222e-21        4.42866e-21        6.30302e-21
8342.89        4.86054e-21        4.45451e-21        6.34010e-21
8365.50        4.88905e-21        4.48052e-21        6.37741e-21
8388.16        4.91773e-21        4.50669e-21        6.41495e-21
8410.89        4.94658e-21        4.53302e-21        6.45272e-21
8433.67        4.97562e-21        4.55952e-21        6.49073e-21
8456.52        5.00483e-21        4.58617e-21        6.52898e-21
8479.44        5.03422e-21        4.61299e-21        6.56746e-21
8502.41        5.06379e-21        4.63998e-21        6.60617e-21
8525.44        5.09354e-21        4.66712e-21        6.64512e-21
8548.54        5.12348e-21        4.69443e-21        6.68432e-21
8571.70        5.15359e-21        4.72191e-21        6.72375e-21
8594.93        5.18389e-21        4.74955e-21        6.76342e-21
8618.21        5.21437e-21        4.77736e-21        6.80333e-21
8641.56        5.24503e-21        4.80533e-21        6.84349e-21
8664.97        5.27588e-21        4.83347e-21        6.88388e-21
8688.45        5.30692e-21        4.86178e-21        6.92452e-21
8711.99        5.33814e-21        4.89026e-21        6.96541e-21
8735.59        5.36954e-21        4.91891e-21        7.00653e-21
8759.26        5.40114e-21        4.94773e-21        7.04791e-21
8782.99        5.43292e-21        4.97672e-21        7.08953e-21
8806.79        5.46489e-21        5.00588e-21        7.13140e-21
8830.65        5.49705e-21        5.03521e-21        7.17352e-21
8854.57        5.52939e-21        5.06471e-21        7.21588e-21
8878.56        5.56193e-21        5.09438e-21        7.25850e-21
8902.61        5.59465e-21        5.12423e-21        7.30136e-21
8926.73        5.62757e-21        5.15425e-21        7.34447e-21
8950.92        5.66068e-21        5.18444e-21        7.38784e-21
8975.17        5.69398e-21        5.21480e-21        7.43146e-21
8999.49        5.72747e-21        5.24534e-21        7.47533e-21
9023.87        5.76115e-21        5.27606e-21        7.51945e-21
9048.32        5.79503e-21        5.30695e-21        7.56383e-21
9072.83        5.82910e-21        5.33802e-21        7.60846e-21
9097.41        5.86336e-21        5.36926e-21        7.65334e-21
9122.06        5.89782e-21        5.40068e-21        7.69848e-21
9146.77        5.93247e-21        5.43227e-21        7.74388e-21
9171.56        5.96732e-21        5.46404e-21        7.78953e-21
9196.40        6.00236e-21        5.49599e-21        7.83544e-21
9221.32        6.03760e-21        5.52812e-21        7.88160e-21
9246.30        6.07303e-21        5.56042e-21        7.92802e-21
9271.35        6.10865e-21        5.59290e-21        7.97470e-21
9296.47        6.14448e-21        5.62556e-21        8.02163e-21
9321.66        6.18050e-21        5.65839e-21        8.06882e-21
9346.91        6.21671e-21        5.69141e-21        8.11628e-21
9372.24        6.25313e-21        5.72460e-21        8.16399e-21
9397.63        6.28973e-21        5.75798e-21        8.21195e-21
9423.09        6.32654e-21        5.79153e-21        8.26018e-21
9448.62        6.36354e-21        5.82526e-21        8.30866e-21
9474.22        6.40074e-21        5.85917e-21        8.35741e-21
9499.89        6.43814e-21        5.89325e-21        8.40641e-21
9525.63        6.47573e-21        5.92752e-21        8.45567e-21
9551.43        6.51352e-21        5.96197e-21        8.50519e-21
9577.31        6.55151e-21        5.99659e-21        8.55496e-21
9603.26        6.58969e-21        6.03139e-21        8.60500e-21
9629.28        6.62807e-21        6.06638e-21        8.65529e-21
9655.36        6.66665e-21        6.10154e-21        8.70585e-21
9681.52        6.70542e-21        6.13688e-21        8.75666e-21
9707.75        6.74439e-21        6.17239e-21        8.80772e-21
9734.05        6.78356e-21        6.20809e-21        8.85905e-21
9760.43        6.82292e-21        6.24396e-21        8.91063e-21
9786.87        6.86247e-21        6.28001e-21        8.96247e-21
9813.39        6.90222e-21        6.31624e-21        9.01456e-21
9839.97        6.94217e-21        6.35265e-21        9.06691e-21
9866.63        6.98231e-21        6.38923e-21        9.11952e-21
9893.36        7.02264e-21        6.42599e-21        9.17237e-21
9920.17        7.06317e-21        6.46293e-21        9.22549e-21
9947.04        7.10389e-21        6.50004e-21        9.27885e-21
9973.99        7.14480e-21        6.53732e-21        9.33247e-21


==> anc/ee_3fgl_constraints_one.txt <==
#DM constraints, ee, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  2.00        4.51550e-27        3.80125e-27        5.22974e-27
  2.01        4.53491e-27        3.81764e-27        5.25217e-27
  2.01        4.55439e-27        3.83409e-27        5.27469e-27
  2.02        4.57396e-27        3.85061e-27        5.29730e-27
  2.02        4.59359e-27        3.86719e-27        5.32000e-27
  2.03        4.61331e-27        3.88384e-27        5.34278e-27
  2.03        4.63310e-27        3.90055e-27        5.36565e-27
  2.04        4.65297e-27        3.91732e-27        5.38861e-27
  2.04        4.67291e-27        3.93416e-27        5.41166e-27
  2.05        4.69293e-27        3.95107e-27        5.43480e-27
  2.05        4.71303e-27        3.96804e-27        5.45802e-27
  2.06        4.73321e-27        3.98508e-27        5.48134e-27
  2.07        4.75347e-27        4.00219e-27        5.50475e-27
  2.07        4.77380e-27        4.01936e-27        5.52824e-27
  2.08        4.79421e-27        4.03660e-27        5.55183e-27
  2.08        4.81470e-27        4.05390e-27        5.57551e-27
  2.09        4.83528e-27        4.07128e-27        5.59927e-27
  2.09        4.85593e-27        4.08872e-27        5.62313e-27
  2.10        4.87665e-27        4.10623e-27        5.64708e-27
  2.11        4.89746e-27        4.12380e-27        5.67113e-27
  2.11        4.91835e-27        4.14144e-27        5.69526e-27
  2.12        4.93932e-27        4.15916e-27        5.71949e-27
  2.12        4.96037e-27        4.17694e-27        5.74381e-27
  2.13        4.98151e-27        4.19479e-27        5.76823e-27
  2.13        5.00272e-27        4.21271e-27        5.79273e-27
  2.14        5.02401e-27        4.23069e-27        5.81733e-27
  2.15        5.04539e-27        4.24875e-27        5.84203e-27
  2.15        5.06685e-27        4.26688e-27        5.86682e-27
  2.16        5.08839e-27        4.28508e-27        5.89170e-27
  2.16        5.11001e-27        4.30334e-27        5.91668e-27
  2.17        5.13172e-27        4.32168e-27        5.94176e-27
  2.17        5.15351e-27        4.34009e-27        5.96693e-27
  2.18        5.17538e-27        4.35857e-27        5.99219e-27
  2.19        5.19734e-27        4.37712e-27        6.01755e-27
  2.19        5.21938e-27        4.39574e-27        6.04301e-27
  2.20        5.24150e-27        4.41444e-27        6.06857e-27
  2.20        5.26371e-27        4.43320e-27        6.09422e-27
  2.21        5.28600e-27        4.45204e-27        6.11997e-27
  2.22        5.30838e-27        4.47095e-27        6.14582e-27
  2.22        5.33085e-27        4.48993e-27        6.17177e-27
  2.23        5.35340e-27        4.50899e-27        6.19781e-27
  2.23        5.37603e-27        4.52811e-27        6.22395e-27
  2.24        5.39876e-27        4.54732e-27        6.25020e-27
  2.25        5.42156e-27        4.56659e-27        6.27654e-27
  2.25        5.44446e-27        4.58594e-27        6.30298e-27
  2.26        5.46744e-27        4.60536e-27        6.32952e-27
  2.27        5.49051e-27        4.62486e-27        6.35616e-27
  2.27        5.51367e-27        4.64443e-27        6.38291e-27
  2.28        5.53691e-27        4.66408e-27        6.40975e-27
  2.28        5.56025e-27        4.68380e-27        6.43669e-27
  2.29        5.58367e-27        4.70360e-27        6.46374e-27
  2.30        5.60718e-27        4.72347e-27        6.49089e-27
  2.30        5.63078e-27        4.74342e-27        6.51814e-27
  2.31        5.65447e-27        4.76344e-27        6.54549e-27
  2.31        5.67825e-27        4.78354e-27        6.57295e-27
  2.32        5.70212e-27        4.80372e-27        6.60051e-27
  2.33        5.72607e-27        4.82398e-27        6.62817e-27
  2.33        5.75012e-27        4.84431e-27        6.65594e-27
  2.34        5.77426e-27        4.86472e-27        6.68381e-27
  2.35        5.79849e-27        4.88520e-27        6.71179e-27
  2.35        5.82282e-27        4.90576e-27        6.73987e-27
  2.36        5.84723e-27        4.92641e-27        6.76806e-27
  2.37        5.87174e-27        4.94713e-27        6.79635e-27
  2.37        5.89634e-27        4.96793e-27        6.82475e-27
  2.38        5.92103e-27        4.98880e-27        6.85325e-27
  2.38        5.94581e-27        5.00976e-27        6.88186e-27
  2.39        5.97069e-27        5.03079e-27        6.91058e-27
  2.40        5.99566e-27        5.05191e-27        6.93941e-27
  2.40        6.02072e-27        5.07311e-27        6.96834e-27
  2.41        6.04588e-27        5.09438e-27        6.99738e-27
  2.42        6.07113e-27        5.11574e-27        7.02653e-27
  2.42        6.09648e-27        5.13717e-27        7.05579e-27
  2.43        6.12192e-27        5.15869e-27        7.08516e-27
  2.44        6.14746e-27        5.18029e-27        7.11463e-27
  2.44        6.17309e-27        5.20197e-27        7.14422e-27
  2.45        6.19882e-27        5.22373e-27        7.17392e-27
  2.46        6.22465e-27        5.24557e-27        7.20372e-27
  2.46        6.25057e-27        5.26750e-27        7.23364e-27
  2.47        6.27659e-27        5.28951e-27        7.26367e-27
  2.48        6.30271e-27        5.31160e-27        7.29381e-27
  2.48        6.32892e-27        5.33377e-27        7.32406e-27
  2.49        6.35523e-27        5.35603e-27        7.35443e-27
  2.50        6.38164e-27        5.37837e-27        7.38490e-27
  2.50        6.40815e-27        5.40080e-27        7.41549e-27
  2.51        6.43475e-27        5.42331e-27        7.44620e-27
  2.52        6.46146e-27        5.44590e-27        7.47701e-27
  2.52        6.48826e-27        5.46858e-27        7.50794e-27
  2.53        6.51517e-27        5.49134e-27        7.53899e-27
  2.54        6.54217e-27        5.51419e-27        7.57015e-27
  2.54        6.56927e-27        5.53713e-27        7.60142e-27
  2.55        6.59648e-27        5.56015e-27        7.63281e-27
  2.56        6.62378e-27        5.58325e-27        7.66432e-27
  2.57        6.65119e-27        5.60644e-27        7.69594e-27
  2.57        6.67870e-27        5.62972e-27        7.72768e-27
  2.58        6.70631e-27        5.65309e-27        7.75954e-27
  2.59        6.73402e-27        5.67654e-27        7.79151e-27
  2.59        6.76184e-27        5.70008e-27        7.82360e-27
  2.60        6.78976e-27        5.72371e-27        7.85581e-27
  2.61        6.81778e-27        5.74742e-27        7.88813e-27
  2.61        6.84590e-27        5.77123e-27        7.92058e-27
  2.62        6.87413e-27        5.79512e-27        7.95314e-27
  2.63        6.90246e-27        5.81910e-27        7.98583e-27
  2.64        6.93090e-27        5.84317e-27        8.01863e-27
  2.64        6.95944e-27        5.86733e-27        8.05155e-27
  2.65        6.98809e-27        5.89158e-27        8.08460e-27
  2.66        7.01684e-27        5.91592e-27        8.11776e-27
  2.66        7.04570e-27        5.94036e-27        8.15105e-27
  2.67        7.07467e-27        5.96488e-27        8.18446e-27
  2.68        7.10374e-27        5.98949e-27        8.21799e-27
  2.69        7.13292e-27        6.01419e-27        8.25164e-27
  2.69        7.16220e-27        6.03899e-27        8.28541e-27
  2.70        7.19159e-27        6.06387e-27        8.31931e-27
  2.71        7.22109e-27        6.08885e-27        8.35333e-27
  2.72        7.25070e-27        6.11392e-27        8.38748e-27
  2.72        7.28042e-27        6.13908e-27        8.42175e-27
  2.73        7.31024e-27        6.16434e-27        8.45615e-27
  2.74        7.34018e-27        6.18969e-27        8.49067e-27
  2.74        7.37022e-27        6.21513e-27        8.52531e-27
  2.75        7.40038e-27        6.24067e-27        8.56008e-27
  2.76        7.43064e-27        6.26630e-27        8.59498e-27
  2.77        7.46102e-27        6.29203e-27        8.63001e-27
  2.77        7.49150e-27        6.31785e-27        8.66516e-27
  2.78        7.52210e-27        6.34376e-27        8.70044e-27
  2.79        7.55281e-27        6.36977e-27        8.73584e-27
  2.80        7.58363e-27        6.39588e-27        8.77138e-27
  2.80        7.61456e-27        6.42208e-27        8.80704e-27
  2.81        7.64561e-27        6.44838e-27        8.84283e-27
  2.82        7.67677e-27        6.47478e-27        8.87876e-27
  2.83        7.70804e-27        6.50127e-27        8.91481e-27
  2.84        7.73942e-27        6.52786e-27        8.95099e-27
  2.84        7.77092e-27        6.55454e-27        8.98730e-27
  2.85        7.80254e-27        6.58133e-27        9.02374e-27
  2.86        7.83426e-27        6.60821e-27        9.06032e-27
  2.87        7.86611e-27        6.63519e-27        9.09703e-27
  2.87        7.89807e-27        6.66227e-27        9.13386e-27
  2.88        7.93014e-27        6.68945e-27        9.17084e-27
  2.89        7.96233e-27        6.71673e-27        9.20794e-27
  2.90        7.99464e-27        6.74410e-27        9.24518e-27
  2.91        8.02707e-27        6.77158e-27        9.28255e-27
  2.91        8.05961e-27        6.79916e-27        9.32006e-27
  2.92        8.09227e-27        6.82684e-27        9.35770e-27
  2.93        8.12504e-27        6.85462e-27        9.39547e-27
  2.94        8.15794e-27        6.88250e-27        9.43338e-27
  2.94        8.19095e-27        6.91048e-27        9.47143e-27
  2.95        8.22409e-27        6.93857e-27        9.50961e-27
  2.96        8.25734e-27        6.96675e-27        9.54793e-27
  2.97        8.29071e-27        6.99504e-27        9.58639e-27
  2.98        8.32421e-27        7.02343e-27        9.62498e-27
  2.98        8.35782e-27        7.05193e-27        9.66371e-27
  2.99        8.39155e-27        7.08053e-27        9.70258e-27
  3.00        8.42541e-27        7.10923e-27        9.74159e-27
  3.01        8.45939e-27        7.13803e-27        9.78074e-27
  3.02        8.49349e-27        7.16694e-27        9.82003e-27
  3.03        8.52771e-27        7.19596e-27        9.85946e-27
  3.03        8.56205e-27        7.22508e-27        9.89902e-27
  3.04        8.59652e-27        7.25431e-27        9.93873e-27
  3.05        8.63111e-27        7.28364e-27        9.97858e-27
  3.06        8.66583e-27        7.31308e-27        1.00186e-26
  3.07        8.70067e-27        7.34262e-27        1.00587e-26
  3.08        8.73563e-27        7.37227e-27        1.00990e-26
  3.08        8.77072e-27        7.40203e-27        1.01394e-26
  3.09        8.80593e-27        7.43190e-27        1.01800e-26
  3.10        8.84127e-27        7.46187e-27        1.02207e-26
  3.11        8.87674e-27        7.49195e-27        1.02615e-26
  3.12        8.91233e-27        7.52214e-27        1.03025e-26
  3.13        8.94805e-27        7.55244e-27        1.03437e-26
  3.13        8.98390e-27        7.58285e-27        1.03849e-26
  3.14        9.01987e-27        7.61337e-27        1.04264e-26
  3.15        9.05598e-27        7.64400e-27        1.04680e-26
  3.16        9.09221e-27        7.67473e-27        1.05097e-26
  3.17        9.12857e-27        7.70558e-27        1.05516e-26
  3.18        9.16506e-27        7.73654e-27        1.05936e-26
  3.19        9.20168e-27        7.76761e-27        1.06357e-26
  3.19        9.23843e-27        7.79879e-27        1.06781e-26
  3.20        9.27531e-27        7.83009e-27        1.07205e-26
  3.21        9.31232e-27        7.86149e-27        1.07631e-26
  3.22        9.34946e-27        7.89301e-27        1.08059e-26
  3.23        9.38674e-27        7.92464e-27        1.08488e-26
  3.24        9.42414e-27        7.95639e-27        1.08919e-26
  3.25        9.46168e-27        7.98825e-27        1.09351e-26
  3.25        9.49935e-27        8.02022e-27        1.09785e-26
  3.26        9.53716e-27        8.05230e-27        1.10220e-26
  3.27        9.57510e-27        8.08451e-27        1.10657e-26
  3.28        9.61317e-27        8.11682e-27        1.11095e-26
  3.29        9.65137e-27        8.14925e-27        1.11535e-26
  3.30        9.68972e-27        8.18180e-27        1.11976e-26
  3.31        9.72819e-27        8.21447e-27        1.12419e-26
  3.32        9.76681e-27        8.24725e-27        1.12864e-26
  3.33        9.80555e-27        8.28014e-27        1.13310e-26
  3.34        9.84444e-27        8.31316e-27        1.13757e-26
  3.34        9.88346e-27        8.34629e-27        1.14206e-26
  3.35        9.92262e-27        8.37954e-27        1.14657e-26
  3.36        9.96192e-27        8.41291e-27        1.15109e-26
  3.37        1.00014e-26        8.44639e-27        1.15563e-26
  3.38        1.00409e-26        8.48000e-27        1.16019e-26
  3.39        1.00806e-26        8.51373e-27        1.16476e-26
  3.40        1.01205e-26        8.54757e-27        1.16934e-26
  3.41        1.01605e-26        8.58154e-27        1.17394e-26
  3.42        1.02006e-26        8.61562e-27        1.17856e-26
  3.43        1.02409e-26        8.64983e-27        1.18320e-26
  3.44        1.02813e-26        8.68416e-27        1.18785e-26
  3.45        1.03219e-26        8.71860e-27        1.19251e-26
  3.45        1.03626e-26        8.75318e-27        1.19719e-26
  3.46        1.04034e-26        8.78787e-27        1.20189e-26
  3.47        1.04444e-26        8.82269e-27        1.20661e-26
  3.48        1.04855e-26        8.85763e-27        1.21134e-26
  3.49        1.05268e-26        8.89269e-27        1.21609e-26
  3.50        1.05682e-26        8.92788e-27        1.22085e-26
  3.51        1.06098e-26        8.96319e-27        1.22563e-26
  3.52        1.06515e-26        8.99862e-27        1.23043e-26
  3.53        1.06933e-26        9.03418e-27        1.23524e-26
  3.54        1.07353e-26        9.06987e-27        1.24007e-26
  3.55        1.07774e-26        9.10568e-27        1.24492e-26
  3.56        1.08197e-26        9.14162e-27        1.24978e-26
  3.57        1.08622e-26        9.17769e-27        1.25466e-26
  3.58        1.09047e-26        9.21388e-27        1.25956e-26
  3.59        1.09475e-26        9.25020e-27        1.26447e-26
  3.60        1.09903e-26        9.28664e-27        1.26941e-26
  3.61        1.10334e-26        9.32322e-27        1.27435e-26
  3.62        1.10766e-26        9.35992e-27        1.27932e-26
  3.63        1.11199e-26        9.39675e-27        1.28430e-26
  3.64        1.11634e-26        9.43372e-27        1.28930e-26
  3.65        1.12070e-26        9.47081e-27        1.29432e-26
  3.66        1.12508e-26        9.50803e-27        1.29935e-26
  3.67        1.12947e-26        9.54538e-27        1.30440e-26
  3.68        1.13388e-26        9.58286e-27        1.30947e-26
  3.69        1.13830e-26        9.62048e-27        1.31455e-26
  3.70        1.14274e-26        9.65822e-27        1.31966e-26
  3.71        1.14719e-26        9.69610e-27        1.32478e-26
  3.72        1.15166e-26        9.73411e-27        1.32991e-26
  3.73        1.15615e-26        9.77225e-27        1.33507e-26
  3.74        1.16065e-26        9.81053e-27        1.34024e-26
  3.75        1.16516e-26        9.84894e-27        1.34543e-26
  3.76        1.16969e-26        9.88748e-27        1.35064e-26
  3.77        1.17424e-26        9.92616e-27        1.35587e-26
  3.78        1.17880e-26        9.96498e-27        1.36111e-26
  3.79        1.18338e-26        1.00039e-26        1.36637e-26
  3.80        1.18798e-26        1.00430e-26        1.37165e-26
  3.81        1.19259e-26        1.00822e-26        1.37695e-26
  3.82        1.19721e-26        1.01216e-26        1.38226e-26
  3.83        1.20185e-26        1.01611e-26        1.38760e-26
  3.84        1.20651e-26        1.02007e-26        1.39295e-26
  3.85        1.21118e-26        1.02405e-26        1.39832e-26
  3.86        1.21587e-26        1.02804e-26        1.40371e-26
  3.87        1.22058e-26        1.03204e-26        1.40911e-26
  3.88        1.22530e-26        1.03606e-26        1.41454e-26
  3.89        1.23004e-26        1.04009e-26        1.41998e-26
  3.90        1.23479e-26        1.04414e-26        1.42544e-26
  3.91        1.23956e-26        1.04820e-26        1.43092e-26
  3.92        1.24435e-26        1.05228e-26        1.43642e-26
  3.93        1.24915e-26        1.05637e-26        1.44194e-26
  3.94        1.25397e-26        1.06047e-26        1.44747e-26
  3.95        1.25881e-26        1.06459e-26        1.45303e-26
  3.97        1.26366e-26        1.06872e-26        1.45860e-26
  3.98        1.26853e-26        1.07286e-26        1.46419e-26
  3.99        1.27341e-26        1.07702e-26        1.46981e-26
  4.00        1.27832e-26        1.08120e-26        1.47543e-26
  4.01        1.28323e-26        1.08538e-26        1.48108e-26
  4.02        1.28817e-26        1.08959e-26        1.48675e-26
  4.03        1.29312e-26        1.09381e-26        1.49244e-26
  4.04        1.29809e-26        1.09804e-26        1.49814e-26
  4.05        1.30308e-26        1.10228e-26        1.50387e-26
  4.06        1.30808e-26        1.10655e-26        1.50961e-26
  4.07        1.31310e-26        1.11082e-26        1.51538e-26
  4.09        1.31814e-26        1.11511e-26        1.52116e-26
  4.10        1.32319e-26        1.11942e-26        1.52696e-26
  4.11        1.32826e-26        1.12374e-26        1.53278e-26
  4.12        1.33335e-26        1.12807e-26        1.53863e-26
  4.13        1.33846e-26        1.13243e-26        1.54449e-26
  4.14        1.34358e-26        1.13679e-26        1.55037e-26
  4.15        1.34872e-26        1.14117e-26        1.55627e-26
  4.16        1.35388e-26        1.14557e-26        1.56219e-26
  4.17        1.35905e-26        1.14998e-26        1.56813e-26
  4.19        1.36424e-26        1.15440e-26        1.57409e-26
  4.20        1.36945e-26        1.15884e-26        1.58006e-26
  4.21        1.37468e-26        1.16330e-26        1.58606e-26
  4.22        1.37993e-26        1.16777e-26        1.59208e-26
  4.23        1.38519e-26        1.17226e-26        1.59812e-26
  4.24        1.39047e-26        1.17676e-26        1.60418e-26
  4.25        1.39577e-26        1.18127e-26        1.61026e-26
  4.27        1.40108e-26        1.18581e-26        1.61636e-26
  4.28        1.40642e-26        1.19035e-26        1.62248e-26
  4.29        1.41177e-26        1.19492e-26        1.62862e-26
  4.30        1.41714e-26        1.19950e-26        1.63478e-26
  4.31        1.42253e-26        1.20409e-26        1.64096e-26
  4.32        1.42793e-26        1.20870e-26        1.64717e-26
  4.34        1.43336e-26        1.21333e-26        1.65339e-26
  4.35        1.43880e-26        1.21797e-26        1.65963e-26
  4.36        1.44426e-26        1.22263e-26        1.66589e-26
  4.37        1.44974e-26        1.22730e-26        1.67218e-26
  4.38        1.45524e-26        1.23199e-26        1.67848e-26
  4.40        1.46075e-26        1.23670e-26        1.68481e-26
  4.41        1.46629e-26        1.24142e-26        1.69116e-26
  4.42        1.47184e-26        1.24616e-26        1.69752e-26
  4.43        1.47741e-26        1.25091e-26        1.70391e-26
  4.44        1.48300e-26        1.25568e-26        1.71032e-26
  4.45        1.48861e-26        1.26047e-26        1.71675e-26
  4.47        1.49424e-26        1.26527e-26        1.72321e-26
  4.48        1.49988e-26        1.27009e-26        1.72968e-26
  4.49        1.50555e-26        1.27492e-26        1.73618e-26
  4.50        1.51123e-26        1.27977e-26        1.74269e-26
  4.52        1.51694e-26        1.28464e-26        1.74923e-26
  4.53        1.52266e-26        1.28953e-26        1.75579e-26
  4.54        1.52840e-26        1.29443e-26        1.76237e-26
  4.55        1.53416e-26        1.29934e-26        1.76897e-26
  4.56        1.53994e-26        1.30428e-26        1.77560e-26
  4.58        1.54574e-26        1.30923e-26        1.78224e-26
  4.59        1.55155e-26        1.31420e-26        1.78891e-26
  4.60        1.55739e-26        1.31918e-26        1.79560e-26
  4.61        1.56325e-26        1.32418e-26        1.80231e-26
  4.63        1.56912e-26        1.32920e-26        1.80904e-26
  4.64        1.57502e-26        1.33423e-26        1.81580e-26
  4.65        1.58093e-26        1.33929e-26        1.82258e-26
  4.66        1.58687e-26        1.34436e-26        1.82938e-26
  4.68        1.59282e-26        1.34944e-26        1.83620e-26
  4.69        1.59879e-26        1.35454e-26        1.84304e-26
  4.70        1.60479e-26        1.35967e-26        1.84991e-26
  4.72        1.61080e-26        1.36480e-26        1.85680e-26
  4.73        1.61683e-26        1.36996e-26        1.86371e-26
  4.74        1.62289e-26        1.37513e-26        1.87064e-26
  4.75        1.62896e-26        1.38032e-26        1.87760e-26
  4.77        1.63505e-26        1.38553e-26        1.88458e-26
  4.78        1.64116e-26        1.39075e-26        1.89158e-26
  4.79        1.64730e-26        1.39599e-26        1.89860e-26
  4.81        1.65345e-26        1.40125e-26        1.90565e-26
  4.82        1.65962e-26        1.40653e-26        1.91272e-26
  4.83        1.66582e-26        1.41183e-26        1.91981e-26
  4.84        1.67203e-26        1.41714e-26        1.92693e-26
  4.86        1.67827e-26        1.42247e-26        1.93407e-26
  4.87        1.68452e-26        1.42782e-26        1.94123e-26
  4.88        1.69080e-26        1.43318e-26        1.94842e-26
  4.90        1.69710e-26        1.43857e-26        1.95562e-26
  4.91        1.70341e-26        1.44397e-26        1.96286e-26
  4.92        1.70975e-26        1.44939e-26        1.97011e-26
  4.94        1.71611e-26        1.45483e-26        1.97739e-26
  4.95        1.72249e-26        1.46029e-26        1.98469e-26
  4.96        1.72889e-26        1.46576e-26        1.99202e-26
  4.98        1.73531e-26        1.47125e-26        1.99937e-26
  4.99        1.74175e-26        1.47677e-26        2.00674e-26
  5.00        1.74822e-26        1.48230e-26        2.01414e-26
  5.02        1.75470e-26        1.48784e-26        2.02156e-26
  5.03        1.76121e-26        1.49341e-26        2.02900e-26
  5.05        1.76773e-26        1.49900e-26        2.03647e-26
  5.06        1.77428e-26        1.50460e-26        2.04397e-26
  5.07        1.78085e-26        1.51022e-26        2.05148e-26
  5.09        1.78744e-26        1.51586e-26        2.05902e-26
  5.10        1.79406e-26        1.52152e-26        2.06659e-26
  5.11        1.80069e-26        1.52720e-26        2.07418e-26
  5.13        1.80735e-26        1.53290e-26        2.08179e-26
  5.14        1.81402e-26        1.53862e-26        2.08943e-26
  5.16        1.82072e-26        1.54435e-26        2.09709e-26
  5.17        1.82744e-26        1.55011e-26        2.10478e-26
  5.18        1.83419e-26        1.55588e-26        2.11249e-26
  5.20        1.84095e-26        1.56167e-26        2.12023e-26
  5.21        1.84774e-26        1.56749e-26        2.12799e-26
  5.23        1.85455e-26        1.57332e-26        2.13577e-26
  5.24        1.86138e-26        1.57917e-26        2.14358e-26
  5.25        1.86823e-26        1.58504e-26        2.15142e-26
  5.27        1.87510e-26        1.59093e-26        2.15928e-26
  5.28        1.88200e-26        1.59684e-26        2.16717e-26
  5.30        1.88892e-26        1.60277e-26        2.17508e-26
  5.31        1.89586e-26        1.60871e-26        2.18301e-26
  5.33        1.90283e-26        1.61468e-26        2.19097e-26
  5.34        1.90982e-26        1.62067e-26        2.19896e-26
  5.35        1.91682e-26        1.62668e-26        2.20697e-26
  5.37        1.92386e-26        1.63270e-26        2.21501e-26
  5.38        1.93091e-26        1.63875e-26        2.22307e-26
  5.40        1.93799e-26        1.64482e-26        2.23116e-26
  5.41        1.94509e-26        1.65090e-26        2.23928e-26
  5.43        1.95221e-26        1.65701e-26        2.24742e-26
  5.44        1.95936e-26        1.66314e-26        2.25558e-26
  5.46        1.96653e-26        1.66929e-26        2.26377e-26
  5.47        1.97372e-26        1.67545e-26        2.27199e-26
  5.49        1.98094e-26        1.68164e-26        2.28023e-26
  5.50        1.98818e-26        1.68785e-26        2.28850e-26
  5.52        1.99544e-26        1.69408e-26        2.29680e-26
  5.53        2.00272e-26        1.70033e-26        2.30512e-26
  5.55        2.01003e-26        1.70660e-26        2.31347e-26
  5.56        2.01736e-26        1.71289e-26        2.32184e-26
  5.58        2.02472e-26        1.71920e-26        2.33024e-26
  5.59        2.03210e-26        1.72553e-26        2.33867e-26
  5.61        2.03950e-26        1.73188e-26        2.34712e-26
  5.62        2.04693e-26        1.73825e-26        2.35560e-26
  5.64        2.05438e-26        1.74465e-26        2.36411e-26
  5.65        2.06185e-26        1.75106e-26        2.37264e-26
  5.67        2.06935e-26        1.75750e-26        2.38120e-26
  5.68        2.07687e-26        1.76395e-26        2.38979e-26
  5.70        2.08442e-26        1.77043e-26        2.39841e-26
  5.71        2.09199e-26        1.77693e-26        2.40705e-26
  5.73        2.09958e-26        1.78345e-26        2.41572e-26
  5.75        2.10720e-26        1.78999e-26        2.42441e-26
  5.76        2.11484e-26        1.79655e-26        2.43313e-26
  5.78        2.12251e-26        1.80314e-26        2.44188e-26
  5.79        2.13020e-26        1.80974e-26        2.45066e-26
  5.81        2.13792e-26        1.81637e-26        2.45947e-26
  5.82        2.14566e-26        1.82302e-26        2.46830e-26
  5.84        2.15342e-26        1.82969e-26        2.47716e-26
  5.85        2.16121e-26        1.83638e-26        2.48604e-26
  5.87        2.16903e-26        1.84310e-26        2.49496e-26
  5.89        2.17687e-26        1.84983e-26        2.50390e-26
  5.90        2.18473e-26        1.85659e-26        2.51287e-26
  5.92        2.19262e-26        1.86337e-26        2.52187e-26
  5.93        2.20053e-26        1.87017e-26        2.53090e-26
  5.95        2.20847e-26        1.87699e-26        2.53995e-26
  5.97        2.21644e-26        1.88384e-26        2.54903e-26
  5.98        2.22443e-26        1.89071e-26        2.55814e-26
  6.00        2.23244e-26        1.89760e-26        2.56728e-26
  6.02        2.24048e-26        1.90451e-26        2.57645e-26
  6.03        2.24855e-26        1.91145e-26        2.58565e-26
  6.05        2.25664e-26        1.91840e-26        2.59487e-26
  6.06        2.26475e-26        1.92538e-26        2.60412e-26
  6.08        2.27289e-26        1.93239e-26        2.61340e-26
  6.10        2.28106e-26        1.93941e-26        2.62271e-26
  6.11        2.28926e-26        1.94646e-26        2.63205e-26
  6.13        2.29747e-26        1.95353e-26        2.64142e-26
  6.15        2.30572e-26        1.96062e-26        2.65082e-26
  6.16        2.31399e-26        1.96774e-26        2.66024e-26
  6.18        2.32229e-26        1.97488e-26        2.66969e-26
  6.20        2.33061e-26        1.98204e-26        2.67918e-26
  6.21        2.33896e-26        1.98923e-26        2.68869e-26
  6.23        2.34733e-26        1.99643e-26        2.69823e-26
  6.25        2.35573e-26        2.00367e-26        2.70780e-26
  6.26        2.36416e-26        2.01092e-26        2.71740e-26
  6.28        2.37262e-26        2.01820e-26        2.72703e-26
  6.30        2.38110e-26        2.02550e-26        2.73669e-26
  6.32        2.38960e-26        2.03282e-26        2.74638e-26
  6.33        2.39814e-26        2.04017e-26        2.75610e-26
  6.35        2.40670e-26        2.04755e-26        2.76585e-26
  6.37        2.41528e-26        2.05494e-26        2.77563e-26
  6.38        2.42390e-26        2.06236e-26        2.78543e-26
  6.40        2.43254e-26        2.06980e-26        2.79527e-26
  6.42        2.44120e-26        2.07727e-26        2.80514e-26
  6.44        2.44990e-26        2.08476e-26        2.81504e-26
  6.45        2.45862e-26        2.09228e-26        2.82496e-26
  6.47        2.46737e-26        2.09982e-26        2.83492e-26
  6.49        2.47614e-26        2.10738e-26        2.84491e-26
  6.51        2.48495e-26        2.11497e-26        2.85493e-26
  6.52        2.49378e-26        2.12258e-26        2.86498e-26
  6.54        2.50264e-26        2.13021e-26        2.87506e-26
  6.56        2.51152e-26        2.13787e-26        2.88517e-26
  6.58        2.52043e-26        2.14556e-26        2.89531e-26
  6.60        2.52937e-26        2.15327e-26        2.90548e-26
  6.61        2.53834e-26        2.16100e-26        2.91568e-26
  6.63        2.54734e-26        2.16876e-26        2.92592e-26
  6.65        2.55636e-26        2.17654e-26        2.93618e-26
  6.67        2.56541e-26        2.18435e-26        2.94647e-26
  6.68        2.57449e-26        2.19218e-26        2.95680e-26
  6.70        2.58360e-26        2.20004e-26        2.96716e-26
  6.72        2.59273e-26        2.20792e-26        2.97755e-26
  6.74        2.60190e-26        2.21583e-26        2.98797e-26
  6.76        2.61109e-26        2.22376e-26        2.99842e-26
  6.78        2.62031e-26        2.23172e-26        3.00890e-26
  6.79        2.62956e-26        2.23970e-26        3.01941e-26
  6.81        2.63883e-26        2.24771e-26        3.02996e-26
  6.83        2.64814e-26        2.25574e-26        3.04054e-26
  6.85        2.65747e-26        2.26380e-26        3.05114e-26
  6.87        2.66683e-26        2.27188e-26        3.06179e-26
  6.89        2.67622e-26        2.27999e-26        3.07246e-26
  6.91        2.68564e-26        2.28813e-26        3.08316e-26
  6.92        2.69509e-26        2.29629e-26        3.09390e-26
  6.94        2.70457e-26        2.30447e-26        3.10467e-26
  6.96        2.71408e-26        2.31269e-26        3.11547e-26
  6.98        2.72361e-26        2.32092e-26        3.12630e-26
  7.00        2.73318e-26        2.32919e-26        3.13716e-26
  7.02        2.74277e-26        2.33748e-26        3.14806e-26
  7.04        2.75239e-26        2.34579e-26        3.15899e-26
  7.06        2.76204e-26        2.35414e-26        3.16995e-26
  7.08        2.77173e-26        2.36251e-26        3.18095e-26
  7.09        2.78144e-26        2.37090e-26        3.19197e-26
  7.11        2.79118e-26        2.37932e-26        3.20303e-26
  7.13        2.80095e-26        2.38777e-26        3.21412e-26
  7.15        2.81075e-26        2.39624e-26        3.22525e-26
  7.17        2.82057e-26        2.40474e-26        3.23641e-26
  7.19        2.83043e-26        2.41327e-26        3.24760e-26
  7.21        2.84032e-26        2.42182e-26        3.25882e-26
  7.23        2.85024e-26        2.43040e-26        3.27008e-26
  7.25        2.86019e-26        2.43901e-26        3.28137e-26
  7.27        2.87017e-26        2.44764e-26        3.29269e-26
  7.29        2.88018e-26        2.45630e-26        3.30405e-26
  7.31        2.89021e-26        2.46499e-26        3.31544e-26
  7.33        2.90028e-26        2.47371e-26        3.32686e-26
  7.35        2.91038e-26        2.48245e-26        3.33832e-26
  7.37        2.92051e-26        2.49122e-26        3.34981e-26
  7.39        2.93067e-26        2.50001e-26        3.36133e-26
  7.41        2.94086e-26        2.50884e-26        3.37289e-26
  7.43        2.95108e-26        2.51769e-26        3.38448e-26
  7.45        2.96134e-26        2.52657e-26        3.39611e-26
  7.47        2.97162e-26        2.53547e-26        3.40776e-26
  7.49        2.98193e-26        2.54440e-26        3.41946e-26
  7.51        2.99227e-26        2.55337e-26        3.43118e-26
  7.53        3.00265e-26        2.56235e-26        3.44294e-26
  7.55        3.01305e-26        2.57137e-26        3.45474e-26
  7.57        3.02349e-26        2.58042e-26        3.46657e-26
  7.59        3.03396e-26        2.58949e-26        3.47843e-26
  7.61        3.04446e-26        2.59859e-26        3.49033e-26
  7.63        3.05499e-26        2.60772e-26        3.50226e-26
  7.65        3.06555e-26        2.61687e-26        3.51423e-26
  7.67        3.07614e-26        2.62606e-26        3.52623e-26
  7.69        3.08677e-26        2.63527e-26        3.53826e-26
  7.72        3.09742e-26        2.64451e-26        3.55033e-26
  7.74        3.10811e-26        2.65378e-26        3.56244e-26
  7.76        3.11883e-26        2.66308e-26        3.57458e-26
  7.78        3.12958e-26        2.67240e-26        3.58675e-26
  7.80        3.14036e-26        2.68176e-26        3.59896e-26
  7.82        3.15117e-26        2.69114e-26        3.61121e-26
  7.84        3.16202e-26        2.70055e-26        3.62348e-26
  7.86        3.17289e-26        2.70999e-26        3.63580e-26
  7.88        3.18380e-26        2.71946e-26        3.64815e-26
  7.91        3.19474e-26        2.72896e-26        3.66053e-26
  7.93        3.20572e-26        2.73848e-26        3.67295e-26
  7.95        3.21672e-26        2.74804e-26        3.68541e-26
  7.97        3.22776e-26        2.75762e-26        3.69790e-26
  7.99        3.23883e-26        2.76724e-26        3.71042e-26
  8.01        3.24993e-26        2.77688e-26        3.72298e-26
  8.04        3.26107e-26        2.78655e-26        3.73558e-26
  8.06        3.27223e-26        2.79626e-26        3.74821e-26
  8.08        3.28343e-26        2.80599e-26        3.76088e-26
  8.10        3.29467e-26        2.81575e-26        3.77358e-26
  8.12        3.30593e-26        2.82554e-26        3.78632e-26
  8.14        3.31723e-26        2.83536e-26        3.79910e-26
  8.17        3.32856e-26        2.84520e-26        3.81191e-26
  8.19        3.33992e-26        2.85508e-26        3.82476e-26
  8.21        3.35131e-26        2.86499e-26        3.83764e-26
  8.23        3.36274e-26        2.87493e-26        3.85056e-26
  8.26        3.37420e-26        2.88490e-26        3.86351e-26
  8.28        3.38570e-26        2.89489e-26        3.87650e-26
  8.30        3.39723e-26        2.90492e-26        3.88953e-26
  8.32        3.40879e-26        2.91498e-26        3.90259e-26
  8.35        3.42038e-26        2.92506e-26        3.91569e-26
  8.37        3.43201e-26        2.93518e-26        3.92883e-26
  8.39        3.44367e-26        2.94533e-26        3.94200e-26
  8.41        3.45536e-26        2.95551e-26        3.95521e-26
  8.44        3.46709e-26        2.96572e-26        3.96845e-26
  8.46        3.47885e-26        2.97595e-26        3.98174e-26
  8.48        3.49064e-26        2.98622e-26        3.99505e-26
  8.51        3.50247e-26        2.99652e-26        4.00841e-26
  8.53        3.51433e-26        3.00685e-26        4.02180e-26
  8.55        3.52622e-26        3.01721e-26        4.03523e-26
  8.57        3.53815e-26        3.02760e-26        4.04869e-26
  8.60        3.55011e-26        3.03802e-26        4.06219e-26
  8.62        3.56210e-26        3.04848e-26        4.07573e-26
  8.64        3.57413e-26        3.05896e-26        4.08931e-26
  8.67        3.58620e-26        3.06947e-26        4.10292e-26
  8.69        3.59829e-26        3.08002e-26        4.11657e-26
  8.71        3.61042e-26        3.09059e-26        4.13025e-26
  8.74        3.62259e-26        3.10120e-26        4.14398e-26
  8.76        3.63479e-26        3.11183e-26        4.15774e-26
  8.79        3.64702e-26        3.12250e-26        4.17153e-26
  8.81        3.65929e-26        3.13320e-26        4.18537e-26
  8.83        3.67159e-26        3.14393e-26        4.19924e-26
  8.86        3.68392e-26        3.15469e-26        4.21315e-26
  8.88        3.69629e-26        3.16549e-26        4.22709e-26
  8.91        3.70869e-26        3.17631e-26        4.24108e-26
  8.93        3.72113e-26        3.18717e-26        4.25510e-26
  8.95        3.73360e-26        3.19805e-26        4.26915e-26
  8.98        3.74611e-26        3.20897e-26        4.28325e-26
  9.00        3.75865e-26        3.21992e-26        4.29738e-26
  9.03        3.77123e-26        3.23090e-26        4.31155e-26
  9.05        3.78384e-26        3.24192e-26        4.32576e-26
  9.08        3.79648e-26        3.25296e-26        4.34000e-26
  9.10        3.80916e-26        3.26404e-26        4.35428e-26
  9.12        3.82187e-26        3.27515e-26        4.36860e-26
  9.15        3.83462e-26        3.28628e-26        4.38296e-26
  9.17        3.84740e-26        3.29746e-26        4.39735e-26
  9.20        3.86022e-26        3.30866e-26        4.41179e-26
  9.22        3.87307e-26        3.31989e-26        4.42626e-26
  9.25        3.88596e-26        3.33116e-26        4.44076e-26
  9.27        3.89888e-26        3.34246e-26        4.45531e-26
  9.30        3.91184e-26        3.35379e-26        4.46989e-26
  9.32        3.92483e-26        3.36515e-26        4.48451e-26
  9.35        3.93786e-26        3.37655e-26        4.49917e-26
  9.38        3.95092e-26        3.38797e-26        4.51386e-26
  9.40        3.96401e-26        3.39943e-26        4.52860e-26
  9.43        3.97714e-26        3.41092e-26        4.54337e-26
  9.45        3.99031e-26        3.42245e-26        4.55817e-26
  9.48        4.00351e-26        3.43400e-26        4.57302e-26
  9.50        4.01675e-26        3.44559e-26        4.58790e-26
  9.53        4.03002e-26        3.45721e-26        4.60283e-26
  9.55        4.04332e-26        3.46886e-26        4.61778e-26
  9.58        4.05666e-26        3.48054e-26        4.63278e-26
  9.61        4.07004e-26        3.49226e-26        4.64782e-26
  9.63        4.08345e-26        3.50401e-26        4.66289e-26
  9.66        4.09689e-26        3.51579e-26        4.67800e-26
  9.68        4.11037e-26        3.52760e-26        4.69315e-26
  9.71        4.12389e-26        3.53945e-26        4.70833e-26
  9.74        4.13744e-26        3.55133e-26        4.72355e-26
  9.76        4.15103e-26        3.56324e-26        4.73882e-26
  9.79        4.16465e-26        3.57518e-26        4.75411e-26
  9.82        4.17830e-26        3.58716e-26        4.76945e-26
  9.84        4.19199e-26        3.59916e-26        4.78482e-26
  9.87        4.20572e-26        3.61120e-26        4.80024e-26
  9.90        4.21948e-26        3.62328e-26        4.81568e-26
  9.92        4.23328e-26        3.63538e-26        4.83117e-26
  9.95        4.24711e-26        3.64752e-26        4.84669e-26
  9.98        4.26097e-26        3.65969e-26        4.86226e-26
 10.00        4.27488e-26        3.67190e-26        4.87786e-26
 10.03        4.28881e-26        3.68413e-26        4.89349e-26
 10.06        4.30278e-26        3.69640e-26        4.90917e-26
 10.09        4.31679e-26        3.70870e-26        4.92488e-26
 10.11        4.33083e-26        3.72103e-26        4.94063e-26
 10.14        4.34491e-26        3.73340e-26        4.95641e-26
 10.17        4.35902e-26        3.74580e-26        4.97224e-26
 10.20        4.37317e-26        3.75823e-26        4.98810e-26
 10.22        4.38735e-26        3.77070e-26        5.00400e-26
 10.25        4.40157e-26        3.78320e-26        5.01994e-26
 10.28        4.41582e-26        3.79573e-26        5.03592e-26
 10.31        4.43011e-26        3.80829e-26        5.05193e-26
 10.33        4.44444e-26        3.82089e-26        5.06799e-26
 10.36        4.45880e-26        3.83352e-26        5.08408e-26
 10.39        4.47320e-26        3.84619e-26        5.10021e-26
 10.42        4.48763e-26        3.85889e-26        5.11637e-26
 10.45        4.50210e-26        3.87162e-26        5.13258e-26
 10.47        4.51660e-26        3.88438e-26        5.14882e-26
 10.50        4.53114e-26        3.89718e-26        5.16511e-26
 10.53        4.54572e-26        3.91002e-26        5.18143e-26
 10.56        4.56034e-26        3.92288e-26        5.19779e-26
 10.59        4.57499e-26        3.93579e-26        5.21419e-26
 10.62        4.58967e-26        3.94872e-26        5.23062e-26
 10.65        4.60439e-26        3.96169e-26        5.24710e-26
 10.68        4.61915e-26        3.97469e-26        5.26361e-26
 10.70        4.63395e-26        3.98773e-26        5.28017e-26
 10.73        4.64878e-26        4.00080e-26        5.29676e-26
 10.76        4.66365e-26        4.01391e-26        5.31339e-26
 10.79        4.67856e-26        4.02705e-26        5.33006e-26
 10.82        4.69350e-26        4.04023e-26        5.34677e-26
 10.85        4.70848e-26        4.05344e-26        5.36352e-26
 10.88        4.72349e-26        4.06668e-26        5.38031e-26
 10.91        4.73855e-26        4.07996e-26        5.39713e-26
 10.94        4.75364e-26        4.09328e-26        5.41400e-26
 10.97        4.76877e-26        4.10662e-26        5.43091e-26
 11.00        4.78393e-26        4.12001e-26        5.44785e-26
 11.03        4.79913e-26        4.13343e-26        5.46484e-26
 11.06        4.81437e-26        4.14688e-26        5.48186e-26
 11.09        4.82965e-26        4.16037e-26        5.49893e-26
 11.12        4.84496e-26        4.17390e-26        5.51603e-26
 11.15        4.86032e-26        4.18746e-26        5.53318e-26
 11.18        4.87571e-26        4.20105e-26        5.55036e-26
 11.21        4.89113e-26        4.21469e-26        5.56758e-26
 11.24        4.90660e-26        4.22835e-26        5.58485e-26
 11.27        4.92210e-26        4.24206e-26        5.60215e-26
 11.30        4.93764e-26        4.25579e-26        5.61950e-26
 11.33        4.95322e-26        4.26957e-26        5.63688e-26
 11.36        4.96884e-26        4.28338e-26        5.65430e-26
 11.39        4.98450e-26        4.29723e-26        5.67177e-26
 11.42        5.00019e-26        4.31111e-26        5.68927e-26
 11.45        5.01592e-26        4.32503e-26        5.70682e-26
 11.48        5.03170e-26        4.33898e-26        5.72441e-26
 11.52        5.04750e-26        4.35298e-26        5.74203e-26
 11.55        5.06335e-26        4.36700e-26        5.75970e-26
 11.58        5.07924e-26        4.38107e-26        5.77741e-26
 11.61        5.09516e-26        4.39517e-26        5.79516e-26
 11.64        5.11113e-26        4.40931e-26        5.81295e-26
 11.67        5.12713e-26        4.42348e-26        5.83078e-26
 11.70        5.14317e-26        4.43769e-26        5.84865e-26
 11.74        5.15926e-26        4.45194e-26        5.86657e-26
 11.77        5.17538e-26        4.46623e-26        5.88452e-26
 11.80        5.19154e-26        4.48055e-26        5.90252e-26
 11.83        5.20773e-26        4.49491e-26        5.92056e-26
 11.86        5.22397e-26        4.50931e-26        5.93864e-26
 11.90        5.24025e-26        4.52374e-26        5.95676e-26
 11.93        5.25657e-26        4.53822e-26        5.97492e-26
 11.96        5.27293e-26        4.55273e-26        5.99312e-26
 11.99        5.28932e-26        4.56727e-26        6.01137e-26
 12.02        5.30576e-26        4.58186e-26        6.02966e-26
 12.06        5.32224e-26        4.59648e-26        6.04799e-26
 12.09        5.33875e-26        4.61115e-26        6.06636e-26
 12.12        5.35531e-26        4.62585e-26        6.08477e-26
 12.16        5.37191e-26        4.64058e-26        6.10323e-26
 12.19        5.38854e-26        4.65536e-26        6.12173e-26
 12.22        5.40522e-26        4.67017e-26        6.14027e-26
 12.25        5.42194e-26        4.68503e-26        6.15885e-26
 12.29        5.43870e-26        4.69992e-26        6.17748e-26
 12.32        5.45550e-26        4.71485e-26        6.19614e-26
 12.35        5.47234e-26        4.72982e-26        6.21485e-26
 12.39        5.48922e-26        4.74482e-26        6.23361e-26
 12.42        5.50614e-26        4.75987e-26        6.25240e-26
 12.46        5.52310e-26        4.77496e-26        6.27124e-26
 12.49        5.54010e-26        4.79008e-26        6.29013e-26
 12.52        5.55715e-26        4.80525e-26        6.30905e-26
 12.56        5.57424e-26        4.82045e-26        6.32802e-26
 12.59        5.59136e-26        4.83569e-26        6.34703e-26
 12.62        5.60853e-26        4.85097e-26        6.36609e-26
 12.66        5.62574e-26        4.86630e-26        6.38519e-26
 12.69        5.64300e-26        4.88166e-26        6.40433e-26
 12.73        5.66029e-26        4.89706e-26        6.42352e-26
 12.76        5.67763e-26        4.91250e-26        6.44275e-26
 12.80        5.69500e-26        4.92798e-26        6.46202e-26
 12.83        5.71242e-26        4.94351e-26        6.48134e-26
 12.87        5.72989e-26        4.95907e-26        6.50070e-26
 12.90        5.74739e-26        4.97467e-26        6.52011e-26
 12.94        5.76494e-26        4.99031e-26        6.53956e-26
 12.97        5.78253e-26        5.00600e-26        6.55906e-26
 13.01        5.80016e-26        5.02172e-26        6.57860e-26
 13.04        5.81783e-26        5.03749e-26        6.59818e-26
 13.08        5.83555e-26        5.05329e-26        6.61781e-26
 13.11        5.85331e-26        5.06914e-26        6.63748e-26
 13.15        5.87112e-26        5.08503e-26        6.65720e-26
 13.18        5.88896e-26        5.10096e-26        6.67697e-26
 13.22        5.90685e-26        5.11693e-26        6.69678e-26
 13.26        5.92479e-26        5.13294e-26        6.71663e-26
 13.29        5.94276e-26        5.14900e-26        6.73653e-26
 13.33        5.96078e-26        5.16509e-26        6.75648e-26
 13.36        5.97885e-26        5.18123e-26        6.77647e-26
 13.40        5.99696e-26        5.19741e-26        6.79650e-26
 13.44        6.01511e-26        5.21363e-26        6.81658e-26
 13.47        6.03330e-26        5.22990e-26        6.83671e-26
 13.51        6.05155e-26        5.24620e-26        6.85689e-26
 13.55        6.06983e-26        5.26255e-26        6.87711e-26
 13.58        6.08816e-26        5.27894e-26        6.89737e-26
 13.62        6.10653e-26        5.29538e-26        6.91769e-26
 13.66        6.12495e-26        5.31185e-26        6.93805e-26
 13.69        6.14341e-26        5.32837e-26        6.95845e-26
 13.73        6.16192e-26        5.34494e-26        6.97890e-26
 13.77        6.18047e-26        5.36154e-26        6.99940e-26
 13.80        6.19907e-26        5.37819e-26        7.01995e-26
 13.84        6.21772e-26        5.39489e-26        7.04054e-26
 13.88        6.23640e-26        5.41162e-26        7.06119e-26
 13.92        6.25514e-26        5.42840e-26        7.08187e-26
 13.95        6.27392e-26        5.44523e-26        7.10261e-26
 13.99        6.29274e-26        5.46209e-26        7.12339e-26
 14.03        6.31161e-26        5.47900e-26        7.14422e-26
 14.07        6.33053e-26        5.49596e-26        7.16510e-26
 14.11        6.34950e-26        5.51296e-26        7.18603e-26
 14.14        6.36851e-26        5.53001e-26        7.20701e-26
 14.18        6.38756e-26        5.54710e-26        7.22803e-26
 14.22        6.40667e-26        5.56423e-26        7.24910e-26
 14.26        6.42581e-26        5.58141e-26        7.27022e-26
 14.30        6.44501e-26        5.59863e-26        7.29139e-26
 14.34        6.46425e-26        5.61590e-26        7.31261e-26
 14.38        6.48355e-26        5.63322e-26        7.33388e-26
 14.41        6.50288e-26        5.65057e-26        7.35519e-26
 14.45        6.52227e-26        5.66798e-26        7.37656e-26
 14.49        6.54170e-26        5.68543e-26        7.39797e-26
 14.53        6.56118e-26        5.70293e-26        7.41943e-26
 14.57        6.58071e-26        5.72047e-26        7.44095e-26
 14.61        6.60029e-26        5.73806e-26        7.46251e-26
 14.65        6.61991e-26        5.75569e-26        7.48413e-26
 14.69        6.63958e-26        5.77337e-26        7.50579e-26
 14.73        6.65930e-26        5.79110e-26        7.52750e-26
 14.77        6.67907e-26        5.80888e-26        7.54927e-26
 14.81        6.69889e-26        5.82670e-26        7.57108e-26
 14.85        6.71876e-26        5.84457e-26        7.59295e-26
 14.89        6.73867e-26        5.86248e-26        7.61486e-26
 14.93        6.75864e-26        5.88044e-26        7.63683e-26
 14.97        6.77865e-26        5.89845e-26        7.65885e-26
 15.01        6.79872e-26        5.91651e-26        7.68092e-26
 15.05        6.81883e-26        5.93462e-26        7.70304e-26
 15.09        6.83899e-26        5.95277e-26        7.72522e-26
 15.13        6.85921e-26        5.97097e-26        7.74744e-26
 15.18        6.87947e-26        5.98922e-26        7.76972e-26
 15.22        6.89978e-26        6.00752e-26        7.79205e-26
 15.26        6.92015e-26        6.02586e-26        7.81443e-26
 15.30        6.94056e-26        6.04426e-26        7.83687e-26
 15.34        6.96103e-26        6.06270e-26        7.85936e-26
 15.38        6.98155e-26        6.08120e-26        7.88190e-26
 15.42        7.00212e-26        6.09974e-26        7.90450e-26
 15.47        7.02274e-26        6.11834e-26        7.92715e-26
 15.51        7.04342e-26        6.13698e-26        7.94985e-26
 15.55        7.06415e-26        6.15568e-26        7.97261e-26
 15.59        7.08493e-26        6.17442e-26        7.99543e-26
 15.63        7.10576e-26        6.19322e-26        8.01830e-26
 15.68        7.12665e-26        6.21207e-26        8.04123e-26
 15.72        7.14759e-26        6.23097e-26        8.06421e-26
 15.76        7.16858e-26        6.24992e-26        8.08725e-26
 15.80        7.18963e-26        6.26892e-26        8.11034e-26
 15.85        7.21073e-26        6.28798e-26        8.13349e-26
 15.89        7.23189e-26        6.30708e-26        8.15670e-26
 15.93        7.25311e-26        6.32624e-26        8.17997e-26
 15.98        7.27438e-26        6.34546e-26        8.20329e-26
 16.02        7.29570e-26        6.36472e-26        8.22668e-26
 16.06        7.31708e-26        6.38405e-26        8.25012e-26
 16.11        7.33852e-26        6.40342e-26        8.27362e-26
 16.15        7.36001e-26        6.42285e-26        8.29718e-26
 16.19        7.38156e-26        6.44233e-26        8.32079e-26
 16.24        7.40317e-26        6.46187e-26        8.34447e-26
 16.28        7.42484e-26        6.48146e-26        8.36821e-26
 16.33        7.44656e-26        6.50111e-26        8.39201e-26
 16.37        7.46834e-26        6.52082e-26        8.41587e-26
 16.41        7.49018e-26        6.54058e-26        8.43979e-26
 16.46        7.51208e-26        6.56039e-26        8.46377e-26
 16.50        7.53404e-26        6.58026e-26        8.48782e-26
 16.55        7.55606e-26        6.60019e-26        8.51193e-26
 16.59        7.57814e-26        6.62018e-26        8.53610e-26
 16.64        7.60028e-26        6.64023e-26        8.56033e-26
 16.68        7.62248e-26        6.66033e-26        8.58463e-26
 16.73        7.64474e-26        6.68049e-26        8.60899e-26
 16.77        7.66706e-26        6.70071e-26        8.63342e-26
 16.82        7.68945e-26        6.72099e-26        8.65791e-26
 16.86        7.71189e-26        6.74132e-26        8.68246e-26
 16.91        7.73440e-26        6.76172e-26        8.70709e-26
 16.96        7.75698e-26        6.78218e-26        8.73177e-26
 17.00        7.77961e-26        6.80269e-26        8.75653e-26
 17.05        7.80231e-26        6.82327e-26        8.78135e-26
 17.09        7.82507e-26        6.84391e-26        8.80624e-26
 17.14        7.84790e-26        6.86461e-26        8.83120e-26
 17.19        7.87080e-26        6.88537e-26        8.85622e-26
 17.23        7.89375e-26        6.90619e-26        8.88132e-26
 17.28        7.91678e-26        6.92708e-26        8.90648e-26
 17.33        7.93987e-26        6.94803e-26        8.93171e-26
 17.37        7.96303e-26        6.96904e-26        8.95702e-26
 17.42        7.98625e-26        6.99011e-26        8.98239e-26
 17.47        8.00954e-26        7.01125e-26        9.00784e-26
 17.51        8.03290e-26        7.03246e-26        9.03335e-26
 17.56        8.05633e-26        7.05372e-26        9.05894e-26
 17.61        8.07983e-26        7.07506e-26        9.08460e-26
 17.66        8.10340e-26        7.09646e-26        9.11034e-26
 17.71        8.12703e-26        7.11792e-26        9.13615e-26
 17.75        8.15074e-26        7.13945e-26        9.16203e-26
 17.80        8.17452e-26        7.16105e-26        9.18799e-26
 17.85        8.19837e-26        7.18271e-26        9.21402e-26
 17.90        8.22229e-26        7.20445e-26        9.24013e-26
 17.95        8.24628e-26        7.22625e-26        9.26631e-26
 18.00        8.27034e-26        7.24811e-26        9.29257e-26
 18.04        8.29448e-26        7.27005e-26        9.31891e-26
 18.09        8.31869e-26        7.29206e-26        9.34533e-26
 18.14        8.34298e-26        7.31414e-26        9.37182e-26
 18.19        8.36734e-26        7.33628e-26        9.39840e-26
 18.24        8.39177e-26        7.35850e-26        9.42505e-26
 18.29        8.41629e-26        7.38079e-26        9.45178e-26
 18.34        8.44087e-26        7.40315e-26        9.47860e-26
 18.39        8.46554e-26        7.42558e-26        9.50549e-26
 18.44        8.49028e-26        7.44808e-26        9.53247e-26
 18.49        8.51510e-26        7.47066e-26        9.55953e-26
 18.54        8.53999e-26        7.49331e-26        9.58668e-26
 18.59        8.56497e-26        7.51604e-26        9.61391e-26
 18.64        8.59003e-26        7.53883e-26        9.64122e-26
 18.69        8.61516e-26        7.56171e-26        9.66861e-26
 18.74        8.64038e-26        7.58466e-26        9.69610e-26
 18.79        8.66567e-26        7.60768e-26        9.72367e-26
 18.84        8.69105e-26        7.63078e-26        9.75132e-26
 18.89        8.71651e-26        7.65396e-26        9.77907e-26
 18.94        8.74206e-26        7.67722e-26        9.80690e-26
 19.00        8.76768e-26        7.70055e-26        9.83482e-26
 19.05        8.79339e-26        7.72396e-26        9.86283e-26
 19.10        8.81919e-26        7.74745e-26        9.89093e-26
 19.15        8.84507e-26        7.77102e-26        9.91912e-26
 19.20        8.87104e-26        7.79467e-26        9.94740e-26
 19.25        8.89709e-26        7.81840e-26        9.97578e-26
 19.31        8.92323e-26        7.84221e-26        1.00042e-25
 19.36        8.94946e-26        7.86610e-26        1.00328e-25
 19.41        8.97577e-26        7.89008e-26        1.00615e-25
 19.46        9.00218e-26        7.91414e-26        1.00902e-25
 19.52        9.02867e-26        7.93828e-26        1.01191e-25
 19.57        9.05526e-26        7.96250e-26        1.01480e-25
 19.62        9.08193e-26        7.98681e-26        1.01771e-25
 19.68        9.10870e-26        8.01120e-26        1.02062e-25
 19.73        9.13556e-26        8.03568e-26        1.02354e-25
 19.78        9.16251e-26        8.06025e-26        1.02648e-25
 19.84        9.18956e-26        8.08490e-26        1.02942e-25
 19.89        9.21669e-26        8.10964e-26        1.03237e-25
 19.94        9.24393e-26        8.13447e-26        1.03534e-25
 20.00        9.27126e-26        8.15938e-26        1.03831e-25
 20.05        9.29868e-26        8.18439e-26        1.04130e-25
 20.11        9.32621e-26        8.20948e-26        1.04429e-25
 20.16        9.35383e-26        8.23467e-26        1.04730e-25
 20.22        9.38155e-26        8.25994e-26        1.05032e-25
 20.27        9.40936e-26        8.28531e-26        1.05334e-25
 20.33        9.43728e-26        8.31077e-26        1.05638e-25
 20.38        9.46530e-26        8.33632e-26        1.05943e-25
 20.44        9.49342e-26        8.36196e-26        1.06249e-25
 20.49        9.52163e-26        8.38769e-26        1.06556e-25
 20.55        9.54995e-26        8.41353e-26        1.06864e-25
 20.60        9.57838e-26        8.43945e-26        1.07173e-25
 20.66        9.60690e-26        8.46547e-26        1.07483e-25
 20.71        9.63554e-26        8.49159e-26        1.07795e-25
 20.77        9.66427e-26        8.51780e-26        1.08107e-25
 20.83        9.69311e-26        8.54411e-26        1.08421e-25
 20.88        9.72206e-26        8.57051e-26        1.08736e-25
 20.94        9.75111e-26        8.59702e-26        1.09052e-25
 21.00        9.78027e-26        8.62362e-26        1.09369e-25
 21.05        9.80954e-26        8.65032e-26        1.09688e-25
 21.11        9.83892e-26        8.67712e-26        1.10007e-25
 21.17        9.86840e-26        8.70403e-26        1.10328e-25
 21.22        9.89800e-26        8.73103e-26        1.10650e-25
 21.28        9.92770e-26        8.75813e-26        1.10973e-25
 21.34        9.95752e-26        8.78534e-26        1.11297e-25
 21.40        9.98745e-26        8.81265e-26        1.11623e-25
 21.46        1.00175e-25        8.84006e-26        1.11949e-25
 21.51        1.00477e-25        8.86758e-26        1.12277e-25
 21.57        1.00779e-25        8.89520e-26        1.12606e-25
 21.63        1.01083e-25        8.92292e-26        1.12937e-25
 21.69        1.01388e-25        8.95075e-26        1.13269e-25
 21.75        1.01694e-25        8.97869e-26        1.13602e-25
 21.81        1.02002e-25        9.00674e-26        1.13936e-25
 21.87        1.02310e-25        9.03489e-26        1.14271e-25
 21.92        1.02620e-25        9.06315e-26        1.14608e-25
 21.98        1.02931e-25        9.09151e-26        1.14946e-25
 22.04        1.03243e-25        9.11999e-26        1.15286e-25
 22.10        1.03556e-25        9.14858e-26        1.15626e-25
 22.16        1.03870e-25        9.17728e-26        1.15968e-25
 22.22        1.04186e-25        9.20608e-26        1.16312e-25
 22.28        1.04503e-25        9.23500e-26        1.16656e-25
 22.34        1.04821e-25        9.26404e-26        1.17002e-25
 22.40        1.05141e-25        9.29318e-26        1.17350e-25
 22.47        1.05461e-25        9.32244e-26        1.17698e-25
 22.53        1.05783e-25        9.35181e-26        1.18048e-25
 22.59        1.06106e-25        9.38130e-26        1.18400e-25
 22.65        1.06431e-25        9.41090e-26        1.18753e-25
 22.71        1.06757e-25        9.44062e-26        1.19107e-25
 22.77        1.07084e-25        9.47045e-26        1.19463e-25
 22.83        1.07412e-25        9.50040e-26        1.19820e-25
 22.89        1.07741e-25        9.53047e-26        1.20178e-25
 22.96        1.08072e-25        9.56066e-26        1.20538e-25
 23.02        1.08404e-25        9.59096e-26        1.20899e-25
 23.08        1.08738e-25        9.62139e-26        1.21262e-25
 23.14        1.09073e-25        9.65193e-26        1.21626e-25
 23.21        1.09409e-25        9.68260e-26        1.21992e-25
 23.27        1.09746e-25        9.71338e-26        1.22359e-25
 23.33        1.10085e-25        9.74429e-26        1.22727e-25
 23.40        1.10425e-25        9.77532e-26        1.23097e-25
 23.46        1.10767e-25        9.80647e-26        1.23469e-25
 23.52        1.11110e-25        9.83775e-26        1.23842e-25
 23.59        1.11454e-25        9.86915e-26        1.24216e-25
 23.65        1.11799e-25        9.90067e-26        1.24592e-25
 23.71        1.12146e-25        9.93232e-26        1.24970e-25
 23.78        1.12495e-25        9.96409e-26        1.25349e-25
 23.84        1.12845e-25        9.99599e-26        1.25729e-25
 23.91        1.13196e-25        1.00280e-25        1.26111e-25
 23.97        1.13548e-25        1.00602e-25        1.26495e-25
 24.04        1.13902e-25        1.00925e-25        1.26880e-25
 24.10        1.14258e-25        1.01249e-25        1.27267e-25
 24.17        1.14615e-25        1.01574e-25        1.27655e-25
 24.23        1.14973e-25        1.01901e-25        1.28045e-25
 24.30        1.15332e-25        1.02229e-25        1.28436e-25
 24.36        1.15694e-25        1.02558e-25        1.28829e-25
 24.43        1.16056e-25        1.02888e-25        1.29224e-25
 24.50        1.16420e-25        1.03220e-25        1.29620e-25
 24.56        1.16786e-25        1.03554e-25        1.30018e-25
 24.63        1.17153e-25        1.03888e-25        1.30417e-25
 24.70        1.17521e-25        1.04224e-25        1.30818e-25
 24.76        1.17891e-25        1.04561e-25        1.31221e-25
 24.83        1.18262e-25        1.04900e-25        1.31625e-25
 24.90        1.18635e-25        1.05239e-25        1.32031e-25
 24.97        1.19009e-25        1.05581e-25        1.32438e-25
 25.03        1.19385e-25        1.05923e-25        1.32847e-25
 25.10        1.19763e-25        1.06267e-25        1.33258e-25
 25.17        1.20141e-25        1.06612e-25        1.33671e-25
 25.24        1.20522e-25        1.06959e-25        1.34085e-25
 25.31        1.20904e-25        1.07307e-25        1.34501e-25
 25.37        1.21287e-25        1.07656e-25        1.34918e-25
 25.44        1.21672e-25        1.08007e-25        1.35337e-25
 25.51        1.22059e-25        1.08359e-25        1.35758e-25
 25.58        1.22447e-25        1.08713e-25        1.36181e-25
 25.65        1.22836e-25        1.09068e-25        1.36605e-25
 25.72        1.23227e-25        1.09424e-25        1.37031e-25
 25.79        1.23620e-25        1.09782e-25        1.37459e-25
 25.86        1.24015e-25        1.10141e-25        1.37888e-25
 25.93        1.24411e-25        1.10502e-25        1.38320e-25
 26.00        1.24808e-25        1.10864e-25        1.38753e-25
 26.07        1.25207e-25        1.11228e-25        1.39187e-25
 26.14        1.25608e-25        1.11593e-25        1.39624e-25
 26.21        1.26011e-25        1.11959e-25        1.40063e-25
 26.28        1.26415e-25        1.12327e-25        1.40503e-25
 26.35        1.26821e-25        1.12697e-25        1.40945e-25
 26.42        1.27228e-25        1.13068e-25        1.41389e-25
 26.50        1.27638e-25        1.13440e-25        1.41835e-25
 26.57        1.28048e-25        1.13814e-25        1.42282e-25
 26.64        1.28461e-25        1.14190e-25        1.42732e-25
 26.71        1.28875e-25        1.14567e-25        1.43183e-25
 26.78        1.29291e-25        1.14946e-25        1.43636e-25
 26.86        1.29709e-25        1.15326e-25        1.44091e-25
 26.93        1.30128e-25        1.15708e-25        1.44548e-25
 27.00        1.30549e-25        1.16091e-25        1.45007e-25
 27.08        1.30972e-25        1.16476e-25        1.45468e-25
 27.15        1.31397e-25        1.16862e-25        1.45931e-25
 27.22        1.31823e-25        1.17250e-25        1.46395e-25
 27.30        1.32251e-25        1.17640e-25        1.46862e-25
 27.37        1.32681e-25        1.18031e-25        1.47330e-25
 27.45        1.33112e-25        1.18424e-25        1.47801e-25
 27.52        1.33546e-25        1.18818e-25        1.48273e-25
 27.59        1.33981e-25        1.19214e-25        1.48748e-25
 27.67        1.34418e-25        1.19612e-25        1.49224e-25
 27.74        1.34857e-25        1.20011e-25        1.49702e-25
 27.82        1.35297e-25        1.20412e-25        1.50182e-25
 27.89        1.35740e-25        1.20815e-25        1.50665e-25
 27.97        1.36184e-25        1.21219e-25        1.51149e-25
 28.05        1.36630e-25        1.21624e-25        1.51635e-25
 28.12        1.37078e-25        1.22032e-25        1.52123e-25
 28.20        1.37527e-25        1.22441e-25        1.52614e-25
 28.27        1.37979e-25        1.22852e-25        1.53106e-25
 28.35        1.38432e-25        1.23264e-25        1.53600e-25
 28.43        1.38887e-25        1.23678e-25        1.54096e-25
 28.50        1.39344e-25        1.24094e-25        1.54594e-25
 28.58        1.39803e-25        1.24511e-25        1.55095e-25
 28.66        1.40264e-25        1.24931e-25        1.55597e-25
 28.74        1.40726e-25        1.25351e-25        1.56101e-25
 28.81        1.41191e-25        1.25774e-25        1.56608e-25
 28.89        1.41657e-25        1.26198e-25        1.57116e-25
 28.97        1.42125e-25        1.26624e-25        1.57626e-25
 29.05        1.42595e-25        1.27052e-25        1.58139e-25
 29.13        1.43067e-25        1.27481e-25        1.58653e-25
 29.21        1.43541e-25        1.27912e-25        1.59170e-25
 29.29        1.44016e-25        1.28344e-25        1.59688e-25
 29.37        1.44494e-25        1.28779e-25        1.60209e-25
 29.45        1.44973e-25        1.29215e-25        1.60731e-25
 29.53        1.45454e-25        1.29653e-25        1.61256e-25
 29.61        1.45938e-25        1.30092e-25        1.61783e-25
 29.69        1.46422e-25        1.30534e-25        1.62311e-25
 29.77        1.46909e-25        1.30977e-25        1.62842e-25
 29.85        1.47398e-25        1.31421e-25        1.63375e-25
 29.93        1.47889e-25        1.31868e-25        1.63909e-25
 30.01        1.48381e-25        1.32316e-25        1.64446e-25
 30.09        1.48875e-25        1.32766e-25        1.64985e-25
 30.17        1.49371e-25        1.33217e-25        1.65526e-25
 30.25        1.49869e-25        1.33670e-25        1.66068e-25
 30.33        1.50369e-25        1.34126e-25        1.66613e-25
 30.42        1.50871e-25        1.34582e-25        1.67160e-25
 30.50        1.51375e-25        1.35041e-25        1.67709e-25
 30.58        1.51880e-25        1.35501e-25        1.68260e-25
 30.66        1.52388e-25        1.35963e-25        1.68813e-25
 30.75        1.52897e-25        1.36427e-25        1.69368e-25
 30.83        1.53409e-25        1.36893e-25        1.69925e-25
 30.91        1.53922e-25        1.37360e-25        1.70484e-25
 31.00        1.54437e-25        1.37829e-25        1.71046e-25
 31.08        1.54955e-25        1.38300e-25        1.71609e-25
 31.17        1.55474e-25        1.38773e-25        1.72175e-25
 31.25        1.55995e-25        1.39248e-25        1.72743e-25
 31.34        1.56518e-25        1.39724e-25        1.73312e-25
 31.42        1.57044e-25        1.40203e-25        1.73884e-25
 31.51        1.57571e-25        1.40683e-25        1.74459e-25
 31.59        1.58100e-25        1.41165e-25        1.75035e-25
 31.68        1.58631e-25        1.41649e-25        1.75613e-25
 31.76        1.59164e-25        1.42135e-25        1.76194e-25
 31.85        1.59700e-25        1.42622e-25        1.76777e-25
 31.94        1.60237e-25        1.43112e-25        1.77362e-25
 32.02        1.60776e-25        1.43603e-25        1.77950e-25
 32.11        1.61318e-25        1.44096e-25        1.78539e-25
 32.20        1.61861e-25        1.44592e-25        1.79131e-25
 32.28        1.62407e-25        1.45089e-25        1.79725e-25
 32.37        1.62954e-25        1.45588e-25        1.80321e-25
 32.46        1.63504e-25        1.46089e-25        1.80920e-25
 32.55        1.64056e-25        1.46592e-25        1.81520e-25
 32.63        1.64610e-25        1.47096e-25        1.82123e-25
 32.72        1.65166e-25        1.47603e-25        1.82729e-25
 32.81        1.65724e-25        1.48112e-25        1.83336e-25
 32.90        1.66284e-25        1.48623e-25        1.83946e-25
 32.99        1.66847e-25        1.49135e-25        1.84558e-25
 33.08        1.67411e-25        1.49650e-25        1.85173e-25
 33.17        1.67978e-25        1.50166e-25        1.85789e-25
 33.26        1.68547e-25        1.50685e-25        1.86408e-25
 33.35        1.69118e-25        1.51205e-25        1.87030e-25
 33.44        1.69691e-25        1.51728e-25        1.87653e-25
 33.53        1.70266e-25        1.52252e-25        1.88279e-25
 33.62        1.70843e-25        1.52779e-25        1.88908e-25
 33.71        1.71423e-25        1.53307e-25        1.89539e-25
 33.80        1.72005e-25        1.53838e-25        1.90172e-25
 33.89        1.72589e-25        1.54370e-25        1.90807e-25
 33.99        1.73175e-25        1.54905e-25        1.91445e-25
 34.08        1.73763e-25        1.55442e-25        1.92085e-25
 34.17        1.74354e-25        1.55980e-25        1.92727e-25
 34.26        1.74947e-25        1.56521e-25        1.93372e-25
 34.36        1.75542e-25        1.57063e-25        1.94020e-25
 34.45        1.76139e-25        1.57608e-25        1.94669e-25
 34.54        1.76738e-25        1.58155e-25        1.95321e-25
 34.64        1.77340e-25        1.58704e-25        1.95976e-25
 34.73        1.77943e-25        1.59254e-25        1.96632e-25
 34.82        1.78550e-25        1.59807e-25        1.97292e-25
 34.92        1.79158e-25        1.60362e-25        1.97953e-25
 35.01        1.79768e-25        1.60919e-25        1.98617e-25
 35.11        1.80381e-25        1.61478e-25        1.99284e-25
 35.20        1.80996e-25        1.62039e-25        1.99952e-25
 35.30        1.81613e-25        1.62603e-25        2.00624e-25
 35.39        1.82233e-25        1.63168e-25        2.01297e-25
 35.49        1.82854e-25        1.63735e-25        2.01973e-25
 35.59        1.83478e-25        1.64305e-25        2.02652e-25
 35.68        1.84104e-25        1.64876e-25        2.03333e-25
 35.78        1.84733e-25        1.65450e-25        2.04016e-25
 35.88        1.85363e-25        1.66025e-25        2.04701e-25
 35.97        1.85996e-25        1.66603e-25        2.05389e-25
 36.07        1.86631e-25        1.67183e-25        2.06080e-25
 36.17        1.87269e-25        1.67764e-25        2.06773e-25
 36.27        1.87908e-25        1.68348e-25        2.07468e-25
 36.36        1.88550e-25        1.68934e-25        2.08166e-25
 36.46        1.89194e-25        1.69522e-25        2.08866e-25
 36.56        1.89840e-25        1.70112e-25        2.09568e-25
 36.66        1.90489e-25        1.70704e-25        2.10273e-25
 36.76        1.91139e-25        1.71299e-25        2.10980e-25
 36.86        1.91792e-25        1.71895e-25        2.11690e-25
 36.96        1.92447e-25        1.72493e-25        2.12402e-25
 37.06        1.93105e-25        1.73094e-25        2.13116e-25
 37.16        1.93764e-25        1.73696e-25        2.13833e-25
 37.26        1.94426e-25        1.74300e-25        2.14552e-25
 37.36        1.95090e-25        1.74907e-25        2.15273e-25
 37.46        1.95756e-25        1.75515e-25        2.15997e-25
 37.56        1.96424e-25        1.76126e-25        2.16723e-25
 37.67        1.97095e-25        1.76738e-25        2.17451e-25
 37.77        1.97768e-25        1.77353e-25        2.18182e-25
 37.87        1.98442e-25        1.77970e-25        2.18915e-25
 37.97        1.99119e-25        1.78588e-25        2.19650e-25
 38.08        1.99798e-25        1.79209e-25        2.20388e-25
 38.18        2.00479e-25        1.79831e-25        2.21128e-25
 38.28        2.01163e-25        1.80456e-25        2.21870e-25
 38.39        2.01848e-25        1.81082e-25        2.22614e-25
 38.49        2.02536e-25        1.81711e-25        2.23361e-25
 38.59        2.03225e-25        1.82341e-25        2.24109e-25
 38.70        2.03917e-25        1.82973e-25        2.24860e-25
 38.80        2.04610e-25        1.83607e-25        2.25613e-25
 38.91        2.05306e-25        1.84244e-25        2.26369e-25
 39.01        2.06004e-25        1.84882e-25        2.27126e-25
 39.12        2.06703e-25        1.85521e-25        2.27886e-25
 39.23        2.07405e-25        1.86163e-25        2.28647e-25
 39.33        2.08109e-25        1.86807e-25        2.29411e-25
 39.44        2.08814e-25        1.87452e-25        2.30177e-25
 39.55        2.09522e-25        1.88099e-25        2.30944e-25
 39.65        2.10231e-25        1.88749e-25        2.31714e-25
 39.76        2.10943e-25        1.89399e-25        2.32486e-25
 39.87        2.11656e-25        1.90052e-25        2.33260e-25
 39.98        2.12371e-25        1.90706e-25        2.34035e-25
 40.08        2.13088e-25        1.91362e-25        2.34813e-25
 40.19        2.13806e-25        1.92020e-25        2.35593e-25
 40.30        2.14527e-25        1.92680e-25        2.36374e-25
 40.41        2.15249e-25        1.93341e-25        2.37157e-25
 40.52        2.15974e-25        1.94004e-25        2.37943e-25
 40.63        2.16700e-25        1.94669e-25        2.38730e-25
 40.74        2.17428e-25        1.95336e-25        2.39519e-25
 40.85        2.18157e-25        1.96004e-25        2.40311e-25
 40.96        2.18889e-25        1.96674e-25        2.41104e-25
 41.07        2.19623e-25        1.97346e-25        2.41899e-25
 41.18        2.20359e-25        1.98020e-25        2.42697e-25
 41.29        2.21096e-25        1.98696e-25        2.43496e-25
 41.41        2.21836e-25        1.99374e-25        2.44298e-25
 41.52        2.22577e-25        2.00053e-25        2.45101e-25
 41.63        2.23321e-25        2.00735e-25        2.45907e-25
 41.74        2.24066e-25        2.01418e-25        2.46715e-25
 41.86        2.24814e-25        2.02103e-25        2.47524e-25
 41.97        2.25563e-25        2.02790e-25        2.48337e-25
 42.08        2.26315e-25        2.03479e-25        2.49151e-25
 42.20        2.27069e-25        2.04171e-25        2.49967e-25
 42.31        2.27825e-25        2.04864e-25        2.50786e-25
 42.43        2.28583e-25        2.05559e-25        2.51607e-25
 42.54        2.29343e-25        2.06256e-25        2.52430e-25
 42.66        2.30105e-25        2.06955e-25        2.53256e-25
 42.77        2.30870e-25        2.07656e-25        2.54083e-25
 42.89        2.31636e-25        2.08359e-25        2.54914e-25
 43.01        2.32405e-25        2.09065e-25        2.55746e-25
 43.12        2.33176e-25        2.09772e-25        2.56581e-25
 43.24        2.33950e-25        2.10482e-25        2.57418e-25
 43.36        2.34726e-25        2.11193e-25        2.58258e-25
 43.47        2.35504e-25        2.11907e-25        2.59100e-25
 43.59        2.36284e-25        2.12623e-25        2.59945e-25
 43.71        2.37067e-25        2.13342e-25        2.60792e-25
 43.83        2.37852e-25        2.14062e-25        2.61641e-25
 43.95        2.38639e-25        2.14785e-25        2.62494e-25
 44.07        2.39429e-25        2.15510e-25        2.63349e-25
 44.18        2.40222e-25        2.16238e-25        2.64206e-25
 44.30        2.41017e-25        2.16967e-25        2.65066e-25
 44.42        2.41814e-25        2.17699e-25        2.65929e-25
 44.54        2.42614e-25        2.18434e-25        2.66794e-25
 44.67        2.43417e-25        2.19171e-25        2.67663e-25
 44.79        2.44222e-25        2.19910e-25        2.68534e-25
 44.91        2.45030e-25        2.20652e-25        2.69408e-25
 45.03        2.45840e-25        2.21396e-25        2.70284e-25
 45.15        2.46654e-25        2.22143e-25        2.71164e-25
 45.27        2.47470e-25        2.22893e-25        2.72047e-25
 45.40        2.48288e-25        2.23645e-25        2.72932e-25
 45.52        2.49110e-25        2.24399e-25        2.73821e-25
 45.64        2.49934e-25        2.25156e-25        2.74712e-25
 45.77        2.50762e-25        2.25916e-25        2.75607e-25
 45.89        2.51592e-25        2.26679e-25        2.76505e-25
 46.01        2.52425e-25        2.27444e-25        2.77406e-25
 46.14        2.53261e-25        2.28213e-25        2.78310e-25
 46.26        2.54101e-25        2.28984e-25        2.79217e-25
 46.39        2.54943e-25        2.29758e-25        2.80128e-25
 46.52        2.55788e-25        2.30534e-25        2.81042e-25
 46.64        2.56637e-25        2.31314e-25        2.81960e-25
 46.77        2.57489e-25        2.32097e-25        2.82881e-25
 46.89        2.58344e-25        2.32882e-25        2.83805e-25
 47.02        2.59202e-25        2.33671e-25        2.84733e-25
 47.15        2.60064e-25        2.34463e-25        2.85665e-25
 47.28        2.60929e-25        2.35258e-25        2.86600e-25
 47.40        2.61798e-25        2.36056e-25        2.87539e-25
 47.53        2.62670e-25        2.36857e-25        2.88482e-25
 47.66        2.63545e-25        2.37662e-25        2.89429e-25
 47.79        2.64425e-25        2.38470e-25        2.90379e-25
 47.92        2.65307e-25        2.39281e-25        2.91334e-25
 48.05        2.66194e-25        2.40096e-25        2.92292e-25
 48.18        2.67084e-25        2.40914e-25        2.93255e-25
 48.31        2.67978e-25        2.41736e-25        2.94221e-25
 48.44        2.68876e-25        2.42561e-25        2.95192e-25
 48.57        2.69778e-25        2.43390e-25        2.96167e-25
 48.70        2.70684e-25        2.44222e-25        2.97147e-25
 48.84        2.71594e-25        2.45058e-25        2.98130e-25
 48.97        2.72509e-25        2.45898e-25        2.99119e-25
 49.10        2.73427e-25        2.46742e-25        3.00111e-25
 49.23        2.74349e-25        2.47590e-25        3.01109e-25
 49.37        2.75276e-25        2.48442e-25        3.02111e-25
 49.50        2.76208e-25        2.49297e-25        3.03118e-25
 49.64        2.77143e-25        2.50157e-25        3.04130e-25
 49.77        2.78084e-25        2.51021e-25        3.05146e-25
 49.91        2.79029e-25        2.51889e-25        3.06168e-25
 50.04        2.79978e-25        2.52761e-25        3.07195e-25
 50.18        2.80932e-25        2.53638e-25        3.08227e-25
 50.31        2.81892e-25        2.54519e-25        3.09264e-25
 50.45        2.82855e-25        2.55405e-25        3.10306e-25
 50.59        2.83824e-25        2.56294e-25        3.11354e-25
 50.72        2.84798e-25        2.57189e-25        3.12407e-25
 50.86        2.85776e-25        2.58087e-25        3.13465e-25
 51.00        2.86759e-25        2.58991e-25        3.14528e-25
 51.14        2.87748e-25        2.59898e-25        3.15597e-25
 51.27        2.88741e-25        2.60810e-25        3.16672e-25
 51.41        2.89739e-25        2.61727e-25        3.17751e-25
 51.55        2.90743e-25        2.62649e-25        3.18837e-25
 51.69        2.91751e-25        2.63575e-25        3.19927e-25
 51.83        2.92764e-25        2.64505e-25        3.21024e-25
 51.97        2.93783e-25        2.65440e-25        3.22126e-25
 52.11        2.94807e-25        2.66380e-25        3.23233e-25
 52.25        2.95836e-25        2.67325e-25        3.24346e-25
 52.40        2.96870e-25        2.68274e-25        3.25465e-25
 52.54        2.97909e-25        2.69229e-25        3.26590e-25
 52.68        2.98954e-25        2.70188e-25        3.27720e-25
 52.82        3.00004e-25        2.71151e-25        3.28856e-25
 52.97        3.01059e-25        2.72120e-25        3.29997e-25
 53.11        3.02119e-25        2.73093e-25        3.31145e-25
 53.25        3.03185e-25        2.74072e-25        3.32298e-25
 53.40        3.04256e-25        2.75055e-25        3.33458e-25
 53.54        3.05333e-25        2.76043e-25        3.34623e-25
 53.69        3.06415e-25        2.77036e-25        3.35794e-25
 53.83        3.07503e-25        2.78035e-25        3.36971e-25
 53.98        3.08596e-25        2.79038e-25        3.38153e-25
 54.13        3.09694e-25        2.80046e-25        3.39342e-25
 54.27        3.10798e-25        2.81059e-25        3.40537e-25
 54.42        3.11908e-25        2.82077e-25        3.41738e-25
 54.57        3.13023e-25        2.83100e-25        3.42945e-25
 54.71        3.14143e-25        2.84129e-25        3.44158e-25
 54.86        3.15270e-25        2.85162e-25        3.45377e-25
 55.01        3.16402e-25        2.86201e-25        3.46602e-25
 55.16        3.17539e-25        2.87245e-25        3.47834e-25
 55.31        3.18683e-25        2.88294e-25        3.49071e-25
 55.46        3.19832e-25        2.89348e-25        3.50315e-25
 55.61        3.20986e-25        2.90407e-25        3.51565e-25
 55.76        3.22147e-25        2.91472e-25        3.52821e-25
 55.91        3.23313e-25        2.92542e-25        3.54084e-25
 56.06        3.24485e-25        2.93617e-25        3.55352e-25
 56.21        3.25662e-25        2.94697e-25        3.56627e-25
 56.37        3.26846e-25        2.95783e-25        3.57908e-25
 56.52        3.28035e-25        2.96874e-25        3.59196e-25
 56.67        3.29230e-25        2.97970e-25        3.60489e-25
 56.83        3.30431e-25        2.99072e-25        3.61789e-25
 56.98        3.31637e-25        3.00179e-25        3.63096e-25
 57.13        3.32850e-25        3.01291e-25        3.64408e-25
 57.29        3.34068e-25        3.02409e-25        3.65727e-25
 57.44        3.35292e-25        3.03532e-25        3.67053e-25
 57.60        3.36522e-25        3.04660e-25        3.68384e-25
 57.76        3.37758e-25        3.05794e-25        3.69722e-25
 57.91        3.39000e-25        3.06933e-25        3.71067e-25
 58.07        3.40247e-25        3.08077e-25        3.72417e-25
 58.23        3.41501e-25        3.09227e-25        3.73774e-25
 58.38        3.42760e-25        3.10383e-25        3.75138e-25
 58.54        3.44026e-25        3.11543e-25        3.76508e-25
 58.70        3.45297e-25        3.12710e-25        3.77884e-25
 58.86        3.46574e-25        3.13881e-25        3.79266e-25
 59.02        3.47857e-25        3.15058e-25        3.80655e-25
 59.18        3.49145e-25        3.16240e-25        3.82050e-25
 59.34        3.50440e-25        3.17428e-25        3.83452e-25
 59.50        3.51740e-25        3.18621e-25        3.84860e-25
 59.66        3.53047e-25        3.19820e-25        3.86274e-25
 59.82        3.54359e-25        3.21024e-25        3.87694e-25
 59.99        3.55677e-25        3.22233e-25        3.89121e-25
 60.15        3.57001e-25        3.23448e-25        3.90553e-25
 60.31        3.58330e-25        3.24668e-25        3.91993e-25
 60.47        3.59666e-25        3.25893e-25        3.93438e-25
 60.64        3.61007e-25        3.27124e-25        3.94890e-25
 60.80        3.62354e-25        3.28361e-25        3.96348e-25
 60.97        3.63707e-25        3.29603e-25        3.97812e-25
 61.13        3.65067e-25        3.30850e-25        3.99283e-25
 61.30        3.66432e-25        3.32103e-25        4.00761e-25
 61.46        3.67803e-25        3.33362e-25        4.02245e-25
 61.63        3.69181e-25        3.34626e-25        4.03735e-25
 61.80        3.70564e-25        3.35896e-25        4.05232e-25
 61.97        3.71954e-25        3.37171e-25        4.06736e-25
 62.13        3.73349e-25        3.38453e-25        4.08246e-25
 62.30        3.74751e-25        3.39739e-25        4.09763e-25
 62.47        3.76159e-25        3.41032e-25        4.11287e-25
 62.64        3.77574e-25        3.42331e-25        4.12817e-25
 62.81        3.78994e-25        3.43635e-25        4.14354e-25
 62.98        3.80421e-25        3.44945e-25        4.15898e-25
 63.15        3.81855e-25        3.46261e-25        4.17449e-25
 63.32        3.83294e-25        3.47583e-25        4.19006e-25
 63.49        3.84741e-25        3.48911e-25        4.20570e-25
 63.67        3.86193e-25        3.50244e-25        4.22142e-25
 63.84        3.87652e-25        3.51584e-25        4.23720e-25
 64.01        3.89117e-25        3.52930e-25        4.25305e-25
 64.18        3.90589e-25        3.54281e-25        4.26897e-25
 64.36        3.92068e-25        3.55639e-25        4.28496e-25
 64.53        3.93553e-25        3.57003e-25        4.30103e-25
 64.71        3.95045e-25        3.58373e-25        4.31716e-25
 64.88        3.96543e-25        3.59749e-25        4.33337e-25
 65.06        3.98048e-25        3.61131e-25        4.34964e-25
 65.23        3.99559e-25        3.62519e-25        4.36599e-25
 65.41        4.01077e-25        3.63914e-25        4.38241e-25
 65.59        4.02602e-25        3.65315e-25        4.39890e-25
 65.77        4.04134e-25        3.66722e-25        4.41547e-25
 65.94        4.05673e-25        3.68135e-25        4.43211e-25
 66.12        4.07218e-25        3.69555e-25        4.44882e-25
 66.30        4.08770e-25        3.70980e-25        4.46560e-25
 66.48        4.10329e-25        3.72413e-25        4.48246e-25
 66.66        4.11895e-25        3.73851e-25        4.49939e-25
 66.84        4.13468e-25        3.75296e-25        4.51640e-25
 67.02        4.15048e-25        3.76747e-25        4.53348e-25
 67.21        4.16634e-25        3.78205e-25        4.55064e-25
 67.39        4.18228e-25        3.79670e-25        4.56787e-25
 67.57        4.19829e-25        3.81140e-25        4.58517e-25
 67.75        4.21436e-25        3.82618e-25        4.60255e-25
 67.94        4.23051e-25        3.84101e-25        4.62001e-25
 68.12        4.24673e-25        3.85592e-25        4.63755e-25
 68.30        4.26302e-25        3.87088e-25        4.65516e-25
 68.49        4.27938e-25        3.88592e-25        4.67284e-25
 68.68        4.29581e-25        3.90102e-25        4.69060e-25
 68.86        4.31232e-25        3.91619e-25        4.70844e-25
 69.05        4.32889e-25        3.93142e-25        4.72636e-25
 69.24        4.34554e-25        3.94672e-25        4.74436e-25
 69.42        4.36226e-25        3.96209e-25        4.76243e-25
 69.61        4.37905e-25        3.97752e-25        4.78058e-25
 69.80        4.39591e-25        3.99302e-25        4.79880e-25
 69.99        4.41285e-25        4.00859e-25        4.81711e-25
 70.18        4.42986e-25        4.02422e-25        4.83549e-25
 70.37        4.44694e-25        4.03992e-25        4.85396e-25
 70.56        4.46410e-25        4.05570e-25        4.87250e-25
 70.75        4.48133e-25        4.07153e-25        4.89112e-25
 70.94        4.49863e-25        4.08744e-25        4.90982e-25
 71.13        4.51601e-25        4.10342e-25        4.92860e-25
 71.33        4.53346e-25        4.11946e-25        4.94745e-25
 71.52        4.55098e-25        4.13557e-25        4.96639e-25
 71.71        4.56858e-25        4.15175e-25        4.98541e-25
 71.91        4.58625e-25        4.16800e-25        5.00450e-25
 72.10        4.60400e-25        4.18432e-25        5.02368e-25
 72.30        4.62182e-25        4.20071e-25        5.04294e-25
 72.49        4.63972e-25        4.21717e-25        5.06227e-25
 72.69        4.65769e-25        4.23369e-25        5.08169e-25
 72.89        4.67574e-25        4.25029e-25        5.10119e-25
 73.08        4.69386e-25        4.26695e-25        5.12077e-25
 73.28        4.71206e-25        4.28369e-25        5.14043e-25
 73.48        4.73033e-25        4.30049e-25        5.16017e-25
 73.68        4.74868e-25        4.31737e-25        5.17999e-25
 73.88        4.76710e-25        4.33431e-25        5.19989e-25
 74.08        4.78560e-25        4.35133e-25        5.21987e-25
 74.28        4.80417e-25        4.36841e-25        5.23994e-25
 74.48        4.82282e-25        4.38557e-25        5.26008e-25
 74.68        4.84155e-25        4.40279e-25        5.28031e-25
 74.89        4.86035e-25        4.42009e-25        5.30061e-25
 75.09        4.87923e-25        4.43745e-25        5.32100e-25
 75.29        4.89818e-25        4.45489e-25        5.34147e-25
 75.50        4.91721e-25        4.47239e-25        5.36202e-25
 75.70        4.93631e-25        4.48997e-25        5.38265e-25
 75.91        4.95549e-25        4.50762e-25        5.40336e-25
 76.11        4.97474e-25        4.52533e-25        5.42415e-25
 76.32        4.99407e-25        4.54312e-25        5.44502e-25
 76.53        5.01348e-25        4.56097e-25        5.46598e-25
 76.73        5.03296e-25        4.57890e-25        5.48701e-25
 76.94        5.05251e-25        4.59690e-25        5.50812e-25
 77.15        5.07214e-25        4.61496e-25        5.52932e-25
 77.36        5.09185e-25        4.63310e-25        5.55059e-25
 77.57        5.11163e-25        4.65130e-25        5.57195e-25
 77.78        5.13148e-25        4.66958e-25        5.59338e-25
 77.99        5.15141e-25        4.68792e-25        5.61489e-25
 78.20        5.17141e-25        4.70633e-25        5.63649e-25
 78.41        5.19149e-25        4.72482e-25        5.65816e-25
 78.62        5.21164e-25        4.74337e-25        5.67991e-25
 78.84        5.23186e-25        4.76199e-25        5.70174e-25
 79.05        5.25216e-25        4.78067e-25        5.72364e-25
 79.26        5.27253e-25        4.79943e-25        5.74563e-25
 79.48        5.29297e-25        4.81825e-25        5.76769e-25
 79.69        5.31349e-25        4.83714e-25        5.78983e-25
 79.91        5.33407e-25        4.85610e-25        5.81205e-25
 80.13        5.35473e-25        4.87513e-25        5.83434e-25
 80.34        5.37547e-25        4.89422e-25        5.85671e-25
 80.56        5.39627e-25        4.91338e-25        5.87916e-25
 80.78        5.41715e-25        4.93261e-25        5.90168e-25
 81.00        5.43810e-25        4.95191e-25        5.92428e-25
 81.22        5.45912e-25        4.97128e-25        5.94697e-25
 81.44        5.48022e-25        4.99071e-25        5.96973e-25
 81.66        5.50140e-25        5.01022e-25        5.99257e-25
 81.88        5.52265e-25        5.02980e-25        6.01549e-25
 82.10        5.54397e-25        5.04945e-25        6.03850e-25
 82.32        5.56538e-25        5.06917e-25        6.06159e-25
 82.55        5.58686e-25        5.08897e-25        6.08476e-25
 82.77        5.60843e-25        5.10884e-25        6.10801e-25
 83.00        5.63007e-25        5.12878e-25        6.13135e-25
 83.22        5.65179e-25        5.14880e-25        6.15478e-25
 83.45        5.67359e-25        5.16889e-25        6.17829e-25
 83.67        5.69547e-25        5.18906e-25        6.20189e-25
 83.90        5.71744e-25        5.20931e-25        6.22557e-25
 84.13        5.73949e-25        5.22964e-25        6.24935e-25
 84.35        5.76162e-25        5.25004e-25        6.27321e-25
 84.58        5.78384e-25        5.27052e-25        6.29716e-25
 84.81        5.80615e-25        5.29108e-25        6.32121e-25
 85.04        5.82854e-25        5.31172e-25        6.34535e-25
 85.27        5.85101e-25        5.33245e-25        6.36958e-25
 85.50        5.87358e-25        5.35325e-25        6.39390e-25
 85.73        5.89623e-25        5.37414e-25        6.41832e-25
 85.97        5.91897e-25        5.39511e-25        6.44284e-25
 86.20        5.94181e-25        5.41617e-25        6.46745e-25
 86.43        5.96473e-25        5.43731e-25        6.49216e-25
 86.67        5.98775e-25        5.45854e-25        6.51697e-25
 86.90        6.01086e-25        5.47985e-25        6.54188e-25
 87.14        6.03407e-25        5.50125e-25        6.56688e-25
 87.37        6.05737e-25        5.52274e-25        6.59199e-25
 87.61        6.08077e-25        5.54432e-25        6.61721e-25
 87.85        6.10426e-25        5.56599e-25        6.64253e-25
 88.09        6.12785e-25        5.58776e-25        6.66795e-25
 88.32        6.15155e-25        5.60961e-25        6.69348e-25
 88.56        6.17534e-25        5.63156e-25        6.71911e-25
 88.80        6.19923e-25        5.65361e-25        6.74486e-25
 89.04        6.22323e-25        5.67574e-25        6.77071e-25
 89.29        6.24733e-25        5.69798e-25        6.79668e-25
 89.53        6.27154e-25        5.72031e-25        6.82276e-25
 89.77        6.29585e-25        5.74274e-25        6.84895e-25
 90.01        6.32027e-25        5.76528e-25        6.87526e-25
 90.26        6.34479e-25        5.78791e-25        6.90168e-25
 90.50        6.36943e-25        5.81064e-25        6.92822e-25
 90.75        6.39418e-25        5.83348e-25        6.95487e-25
 90.99        6.41903e-25        5.85641e-25        6.98165e-25
 91.24        6.44399e-25        5.87945e-25        7.00853e-25
 91.49        6.46906e-25        5.90259e-25        7.03554e-25
 91.73        6.49424e-25        5.92582e-25        7.06266e-25
 91.98        6.51953e-25        5.94916e-25        7.08989e-25
 92.23        6.54493e-25        5.97261e-25        7.11725e-25
 92.48        6.57043e-25        5.99615e-25        7.14472e-25
 92.73        6.59605e-25        6.01979e-25        7.17230e-25
 92.98        6.62177e-25        6.04353e-25        7.20000e-25
 93.24        6.64760e-25        6.06738e-25        7.22782e-25
 93.49        6.67354e-25        6.09133e-25        7.25576e-25
 93.74        6.69959e-25        6.11537e-25        7.28381e-25
 94.00        6.72574e-25        6.13952e-25        7.31197e-25
 94.25        6.75201e-25        6.16377e-25        7.34025e-25
 94.51        6.77838e-25        6.18812e-25        7.36865e-25
 94.76        6.80486e-25        6.21256e-25        7.39716e-25
 95.02        6.83145e-25        6.23711e-25        7.42579e-25
 95.28        6.85814e-25        6.26176e-25        7.45453e-25
 95.53        6.88495e-25        6.28651e-25        7.48338e-25
 95.79        6.91185e-25        6.31136e-25        7.51235e-25
 96.05        6.93887e-25        6.33630e-25        7.54144e-25
 96.31        6.96599e-25        6.36135e-25        7.57063e-25
 96.57        6.99322e-25        6.38649e-25        7.59994e-25
 96.83        7.02055e-25        6.41174e-25        7.62937e-25
 97.10        7.04799e-25        6.43708e-25        7.65890e-25
 97.36        7.07553e-25        6.46252e-25        7.68855e-25
 97.62        7.10318e-25        6.48805e-25        7.71831e-25
 97.89        7.13093e-25        6.51368e-25        7.74818e-25
 98.15        7.15879e-25        6.53941e-25        7.77817e-25
 98.42        7.18675e-25        6.56524e-25        7.80826e-25
 98.69        7.21481e-25        6.59116e-25        7.83846e-25
 98.95        7.24298e-25        6.61718e-25        7.86877e-25
 99.22        7.27124e-25        6.64329e-25        7.89919e-25
 99.49        7.29961e-25        6.66950e-25        7.92972e-25
 99.76        7.32808e-25        6.69580e-25        7.96036e-25
100.03        7.35664e-25        6.72219e-25        7.99110e-25
100.30        7.38531e-25        6.74867e-25        8.02195e-25
100.57        7.41408e-25        6.77525e-25        8.05290e-25
100.85        7.44295e-25        6.80193e-25        8.08397e-25
101.12        7.47193e-25        6.82871e-25        8.11515e-25
101.39        7.50101e-25        6.85558e-25        8.14645e-25
101.67        7.53020e-25        6.88255e-25        8.17785e-25
101.94        7.55951e-25        6.90963e-25        8.20938e-25
102.22        7.58892e-25        6.93681e-25        8.24103e-25
102.50        7.61845e-25        6.96410e-25        8.27280e-25
102.77        7.64810e-25        6.99150e-25        8.30470e-25
103.05        7.67786e-25        7.01901e-25        8.33672e-25
103.33        7.70775e-25        7.04662e-25        8.36887e-25
103.61        7.73776e-25        7.07436e-25        8.40116e-25
103.89        7.76789e-25        7.10221e-25        8.43358e-25
104.17        7.79816e-25        7.13018e-25        8.46613e-25
104.46        7.82855e-25        7.15827e-25        8.49883e-25
104.74        7.85907e-25        7.18648e-25        8.53166e-25
105.02        7.88973e-25        7.21482e-25        8.56465e-25
105.31        7.92053e-25        7.24328e-25        8.59778e-25
105.59        7.95147e-25        7.27188e-25        8.63106e-25
105.88        7.98255e-25        7.30061e-25        8.66449e-25
106.17        8.01377e-25        7.32947e-25        8.69808e-25
106.45        8.04515e-25        7.35847e-25        8.73183e-25
106.74        8.07667e-25        7.38761e-25        8.76574e-25
107.03        8.10835e-25        7.41689e-25        8.79981e-25
107.32        8.14019e-25        7.44632e-25        8.83406e-25
107.61        8.17219e-25        7.47590e-25        8.86848e-25
107.90        8.20434e-25        7.50562e-25        8.90307e-25
108.20        8.23667e-25        7.53550e-25        8.93784e-25
108.49        8.26916e-25        7.56554e-25        8.97279e-25
108.78        8.30183e-25        7.59574e-25        9.00793e-25
109.08        8.33468e-25        7.62610e-25        9.04325e-25
109.37        8.36770e-25        7.65662e-25        9.07877e-25
109.67        8.40090e-25        7.68732e-25        9.11449e-25
109.97        8.43430e-25        7.71818e-25        9.15041e-25
110.26        8.46788e-25        7.74923e-25        9.18653e-25
110.56        8.50165e-25        7.78044e-25        9.22286e-25
110.86        8.53561e-25        7.81183e-25        9.25938e-25
111.16        8.56975e-25        7.84340e-25        9.29611e-25
111.46        8.60408e-25        7.87513e-25        9.33303e-25
111.77        8.63859e-25        7.90703e-25        9.37016e-25
112.07        8.67328e-25        7.93910e-25        9.40747e-25
112.37        8.70815e-25        7.97133e-25        9.44498e-25
112.68        8.74320e-25        8.00372e-25        9.48267e-25
112.98        8.77842e-25        8.03628e-25        9.52055e-25
113.29        8.81381e-25        8.06900e-25        9.55862e-25
113.59        8.84937e-25        8.10187e-25        9.59687e-25
113.90        8.88509e-25        8.13489e-25        9.63530e-25
114.21        8.92098e-25        8.16807e-25        9.67390e-25
114.52        8.95704e-25        8.20139e-25        9.71268e-25
114.83        8.99324e-25        8.23487e-25        9.75162e-25
115.14        9.02961e-25        8.26848e-25        9.79073e-25
115.45        9.06613e-25        8.30224e-25        9.83001e-25
115.77        9.10279e-25        8.33614e-25        9.86945e-25
116.08        9.13960e-25        8.37017e-25        9.90904e-25
116.40        9.17656e-25        8.40433e-25        9.94879e-25
116.71        9.21365e-25        8.43862e-25        9.98868e-25
117.03        9.25088e-25        8.47304e-25        1.00287e-24
117.34        9.28824e-25        8.50758e-25        1.00689e-24
117.66        9.32573e-25        8.54224e-25        1.01092e-24
117.98        9.36334e-25        8.57701e-25        1.01497e-24
118.30        9.40107e-25        8.61189e-25        1.01902e-24
118.62        9.43891e-25        8.64688e-25        1.02309e-24
118.94        9.47687e-25        8.68198e-25        1.02718e-24
119.26        9.51493e-25        8.71717e-25        1.03127e-24
119.59        9.55309e-25        8.75245e-25        1.03537e-24
119.91        9.59135e-25        8.78783e-25        1.03949e-24
120.24        9.62970e-25        8.82329e-25        1.04361e-24
120.56        9.66814e-25        8.85883e-25        1.04774e-24
120.89        9.70667e-25        8.89446e-25        1.05189e-24
121.22        9.74530e-25        8.93018e-25        1.05604e-24
121.54        9.78401e-25        8.96598e-25        1.06020e-24
121.87        9.82282e-25        9.00187e-25        1.06438e-24
122.20        9.86172e-25        9.03784e-25        1.06856e-24
122.53        9.90072e-25        9.07391e-25        1.07275e-24
122.87        9.93981e-25        9.11006e-25        1.07696e-24
123.20        9.97899e-25        9.14630e-25        1.08117e-24
123.53        1.00183e-24        9.18263e-25        1.08539e-24
123.87        1.00577e-24        9.21905e-25        1.08963e-24
124.20        1.00971e-24        9.25556e-25        1.09387e-24
124.54        1.01367e-24        9.29216e-25        1.09813e-24
124.88        1.01764e-24        9.32886e-25        1.10239e-24
125.22        1.02162e-24        9.36565e-25        1.10667e-24
125.56        1.02560e-24        9.40253e-25        1.11095e-24
125.90        1.02960e-24        9.43951e-25        1.11525e-24
126.24        1.03361e-24        9.47658e-25        1.11956e-24
126.58        1.03763e-24        9.51376e-25        1.12388e-24
126.92        1.04166e-24        9.55103e-25        1.12821e-24
127.27        1.04570e-24        9.58840e-25        1.13256e-24
127.61        1.04975e-24        9.62586e-25        1.13691e-24
127.96        1.05381e-24        9.66343e-25        1.14128e-24
128.30        1.05788e-24        9.70110e-25        1.14566e-24
128.65        1.06197e-24        9.73888e-25        1.15004e-24
129.00        1.06606e-24        9.77676e-25        1.15445e-24
129.35        1.07017e-24        9.81474e-25        1.15886e-24
129.70        1.07428e-24        9.85283e-25        1.16329e-24
130.05        1.07841e-24        9.89103e-25        1.16772e-24
130.40        1.08255e-24        9.92933e-25        1.17218e-24
130.76        1.08671e-24        9.96775e-25        1.17664e-24
131.11        1.09087e-24        1.00063e-24        1.18112e-24
131.47        1.09505e-24        1.00449e-24        1.18561e-24
131.82        1.09924e-24        1.00837e-24        1.19011e-24
132.18        1.10344e-24        1.01225e-24        1.19462e-24
132.54        1.10765e-24        1.01615e-24        1.19915e-24
132.90        1.11188e-24        1.02006e-24        1.20369e-24
133.26        1.11612e-24        1.02398e-24        1.20825e-24
133.62        1.12037e-24        1.02791e-24        1.21282e-24
133.98        1.12463e-24        1.03186e-24        1.21740e-24
134.34        1.12891e-24        1.03582e-24        1.22200e-24
134.71        1.13320e-24        1.03978e-24        1.22661e-24
135.07        1.13750e-24        1.04377e-24        1.23123e-24
135.44        1.14182e-24        1.04776e-24        1.23587e-24
135.80        1.14615e-24        1.05177e-24        1.24053e-24
136.17        1.15049e-24        1.05578e-24        1.24520e-24
136.54        1.15485e-24        1.05982e-24        1.24988e-24
136.91        1.15922e-24        1.06386e-24        1.25458e-24
137.28        1.16361e-24        1.06792e-24        1.25929e-24
137.65        1.16800e-24        1.07199e-24        1.26402e-24
138.03        1.17242e-24        1.07607e-24        1.26876e-24
138.40        1.17685e-24        1.08017e-24        1.27352e-24
138.78        1.18129e-24        1.08428e-24        1.27830e-24
139.15        1.18575e-24        1.08841e-24        1.28309e-24
139.53        1.19022e-24        1.09255e-24        1.28790e-24
139.91        1.19471e-24        1.09670e-24        1.29272e-24
140.29        1.19922e-24        1.10087e-24        1.29756e-24
140.67        1.20373e-24        1.10505e-24        1.30242e-24
141.05        1.20827e-24        1.10925e-24        1.30730e-24
141.43        1.21282e-24        1.11346e-24        1.31219e-24
141.81        1.21739e-24        1.11769e-24        1.31710e-24
142.20        1.22198e-24        1.12193e-24        1.32203e-24
142.58        1.22658e-24        1.12619e-24        1.32698e-24
142.97        1.23121e-24        1.13047e-24        1.33195e-24
143.35        1.23585e-24        1.13477e-24        1.33693e-24
143.74        1.24051e-24        1.13908e-24        1.34194e-24
144.13        1.24519e-24        1.14341e-24        1.34698e-24
144.52        1.24989e-24        1.14776e-24        1.35203e-24
144.91        1.25462e-24        1.15213e-24        1.35710e-24
145.31        1.25936e-24        1.15652e-24        1.36220e-24
145.70        1.26413e-24        1.16093e-24        1.36732e-24
146.10        1.26892e-24        1.16536e-24        1.37247e-24
146.49        1.27373e-24        1.16982e-24        1.37764e-24
146.89        1.27856e-24        1.17429e-24        1.38284e-24
147.29        1.28342e-24        1.17879e-24        1.38806e-24
147.69        1.28831e-24        1.18331e-24        1.39331e-24
148.09        1.29322e-24        1.18785e-24        1.39859e-24
148.49        1.29816e-24        1.19242e-24        1.40389e-24
148.89        1.30312e-24        1.19701e-24        1.40922e-24
149.29        1.30811e-24        1.20163e-24        1.41459e-24
149.70        1.31313e-24        1.20628e-24        1.41998e-24
150.10        1.31818e-24        1.21095e-24        1.42541e-24
150.51        1.32325e-24        1.21565e-24        1.43086e-24
150.92        1.32836e-24        1.22037e-24        1.43635e-24
151.33        1.33350e-24        1.22513e-24        1.44187e-24
151.74        1.33866e-24        1.22990e-24        1.44741e-24
152.15        1.34385e-24        1.23471e-24        1.45299e-24
152.56        1.34907e-24        1.23954e-24        1.45860e-24
152.97        1.35432e-24        1.24439e-24        1.46424e-24
153.39        1.35959e-24        1.24928e-24        1.46991e-24
153.80        1.36489e-24        1.25418e-24        1.47560e-24
154.22        1.37022e-24        1.25911e-24        1.48133e-24
154.64        1.37557e-24        1.26407e-24        1.48708e-24
155.06        1.38095e-24        1.26905e-24        1.49286e-24
155.48        1.38636e-24        1.27405e-24        1.49867e-24
155.90        1.39179e-24        1.27907e-24        1.50450e-24
156.32        1.39724e-24        1.28412e-24        1.51036e-24
156.74        1.40272e-24        1.28919e-24        1.51625e-24
157.17        1.40822e-24        1.29429e-24        1.52216e-24
157.59        1.41375e-24        1.29940e-24        1.52810e-24
158.02        1.41930e-24        1.30453e-24        1.53406e-24
158.45        1.42486e-24        1.30969e-24        1.54004e-24
158.88        1.43046e-24        1.31486e-24        1.54605e-24
159.31        1.43607e-24        1.32006e-24        1.55208e-24
159.74        1.44170e-24        1.32527e-24        1.55813e-24
160.17        1.44735e-24        1.33050e-24        1.56420e-24
160.61        1.45302e-24        1.33575e-24        1.57029e-24
161.04        1.45872e-24        1.34102e-24        1.57641e-24
161.48        1.46443e-24        1.34631e-24        1.58254e-24
161.92        1.47016e-24        1.35162e-24        1.58870e-24
162.35        1.47591e-24        1.35694e-24        1.59488e-24
162.79        1.48168e-24        1.36228e-24        1.60108e-24
163.24        1.48747e-24        1.36764e-24        1.60730e-24
163.68        1.49328e-24        1.37302e-24        1.61354e-24
164.12        1.49911e-24        1.37842e-24        1.61981e-24
164.57        1.50497e-24        1.38384e-24        1.62609e-24
165.01        1.51084e-24        1.38928e-24        1.63240e-24
165.46        1.51674e-24        1.39474e-24        1.63873e-24
165.91        1.52265e-24        1.40022e-24        1.64509e-24
166.36        1.52859e-24        1.40571e-24        1.65147e-24
166.81        1.53455e-24        1.41123e-24        1.65787e-24
167.26        1.54053e-24        1.41677e-24        1.66429e-24
167.71        1.54653e-24        1.42233e-24        1.67074e-24
168.17        1.55256e-24        1.42791e-24        1.67721e-24
168.62        1.55860e-24        1.43350e-24        1.68370e-24
169.08        1.56467e-24        1.43912e-24        1.69022e-24
169.54        1.57076e-24        1.44476e-24        1.69676e-24
170.00        1.57688e-24        1.45042e-24        1.70333e-24
170.46        1.58301e-24        1.45611e-24        1.70992e-24
170.92        1.58917e-24        1.46181e-24        1.71653e-24
171.38        1.59535e-24        1.46754e-24        1.72317e-24
171.85        1.60156e-24        1.47328e-24        1.72984e-24
172.31        1.60779e-24        1.47905e-24        1.73653e-24
172.78        1.61404e-24        1.48484e-24        1.74324e-24
173.25        1.62032e-24        1.49065e-24        1.74998e-24
173.72        1.62662e-24        1.49649e-24        1.75675e-24
174.19        1.63294e-24        1.50235e-24        1.76354e-24
174.66        1.63929e-24        1.50822e-24        1.77036e-24
175.13        1.64567e-24        1.51413e-24        1.77720e-24
175.61        1.65206e-24        1.52005e-24        1.78407e-24
176.08        1.65849e-24        1.52600e-24        1.79097e-24
176.56        1.66493e-24        1.53197e-24        1.79790e-24
177.04        1.67141e-24        1.53797e-24        1.80485e-24
177.52        1.67791e-24        1.54399e-24        1.81183e-24
178.00        1.68443e-24        1.55003e-24        1.81883e-24
178.48        1.69098e-24        1.55609e-24        1.82587e-24
178.96        1.69756e-24        1.56218e-24        1.83293e-24
179.45        1.70416e-24        1.56830e-24        1.84002e-24
179.93        1.71079e-24        1.57444e-24        1.84713e-24
180.42        1.71744e-24        1.58060e-24        1.85428e-24
180.91        1.72412e-24        1.58679e-24        1.86145e-24
181.40        1.73083e-24        1.59300e-24        1.86866e-24
181.89        1.73756e-24        1.59924e-24        1.87589e-24
182.39        1.74432e-24        1.60550e-24        1.88315e-24
182.88        1.75111e-24        1.61179e-24        1.89043e-24
183.38        1.75792e-24        1.61809e-24        1.89774e-24
183.87        1.76476e-24        1.62443e-24        1.90508e-24
184.37        1.77162e-24        1.63078e-24        1.91245e-24
184.87        1.77850e-24        1.63716e-24        1.91985e-24
185.37        1.78541e-24        1.64356e-24        1.92727e-24
185.87        1.79235e-24        1.64999e-24        1.93471e-24
186.38        1.79931e-24        1.65643e-24        1.94219e-24
186.88        1.80629e-24        1.66290e-24        1.94968e-24
187.39        1.81330e-24        1.66939e-24        1.95721e-24
187.90        1.82033e-24        1.67591e-24        1.96476e-24
188.40        1.82738e-24        1.68244e-24        1.97233e-24
188.91        1.83446e-24        1.68900e-24        1.97993e-24
189.43        1.84156e-24        1.69557e-24        1.98755e-24
189.94        1.84868e-24        1.70217e-24        1.99519e-24
190.45        1.85582e-24        1.70879e-24        2.00286e-24
190.97        1.86299e-24        1.71542e-24        2.01055e-24
191.49        1.87017e-24        1.72208e-24        2.01827e-24
192.01        1.87738e-24        1.72876e-24        2.02600e-24
192.53        1.88460e-24        1.73545e-24        2.03376e-24
193.05        1.89185e-24        1.74216e-24        2.04154e-24
193.57        1.89912e-24        1.74890e-24        2.04934e-24
194.10        1.90640e-24        1.75565e-24        2.05716e-24
194.62        1.91370e-24        1.76241e-24        2.06500e-24
195.15        1.92103e-24        1.76920e-24        2.07286e-24
195.68        1.92837e-24        1.77600e-24        2.08073e-24
196.21        1.93572e-24        1.78281e-24        2.08863e-24
196.74        1.94309e-24        1.78964e-24        2.09655e-24
197.27        1.95048e-24        1.79649e-24        2.10448e-24
197.81        1.95789e-24        1.80335e-24        2.11242e-24
198.34        1.96531e-24        1.81023e-24        2.12039e-24
198.88        1.97274e-24        1.81712e-24        2.12837e-24
199.42        1.98019e-24        1.82402e-24        2.13636e-24
199.96        1.98765e-24        1.83094e-24        2.14437e-24
200.50        1.99513e-24        1.83786e-24        2.15239e-24
201.04        2.00262e-24        1.84480e-24        2.16043e-24
201.59        2.01012e-24        1.85175e-24        2.16848e-24
202.14        2.01763e-24        1.85872e-24        2.17654e-24
202.68        2.02516e-24        1.86569e-24        2.18462e-24
203.23        2.03269e-24        1.87268e-24        2.19271e-24
203.78        2.04024e-24        1.87968e-24        2.20081e-24
204.33        2.04781e-24        1.88669e-24        2.20893e-24
204.89        2.05539e-24        1.89371e-24        2.21706e-24
205.44        2.06297e-24        1.90075e-24        2.22520e-24
206.00        2.07058e-24        1.90780e-24        2.23336e-24
206.56        2.07819e-24        1.91486e-24        2.24153e-24
207.12        2.08582e-24        1.92193e-24        2.24971e-24
207.68        2.09346e-24        1.92901e-24        2.25791e-24
208.24        2.10111e-24        1.93610e-24        2.26612e-24
208.81        2.10878e-24        1.94321e-24        2.27434e-24
209.37        2.11646e-24        1.95033e-24        2.28258e-24
209.94        2.12415e-24        1.95746e-24        2.29083e-24
210.51        2.13185e-24        1.96461e-24        2.29910e-24
211.08        2.13957e-24        1.97176e-24        2.30738e-24
211.65        2.14730e-24        1.97893e-24        2.31567e-24
212.22        2.15504e-24        1.98611e-24        2.32398e-24
212.80        2.16280e-24        1.99330e-24        2.33230e-24
213.37        2.17057e-24        2.00051e-24        2.34063e-24
213.95        2.17835e-24        2.00773e-24        2.34898e-24
214.53        2.18615e-24        2.01496e-24        2.35735e-24
215.11        2.19396e-24        2.02220e-24        2.36572e-24
215.70        2.20178e-24        2.02945e-24        2.37411e-24
216.28        2.20962e-24        2.03672e-24        2.38252e-24
216.87        2.21747e-24        2.04400e-24        2.39094e-24
217.45        2.22533e-24        2.05129e-24        2.39937e-24
218.04        2.23321e-24        2.05860e-24        2.40782e-24
218.63        2.24110e-24        2.06592e-24        2.41628e-24
219.23        2.24900e-24        2.07325e-24        2.42476e-24
219.82        2.25692e-24        2.08059e-24        2.43325e-24
220.42        2.26485e-24        2.08795e-24        2.44176e-24
221.01        2.27280e-24        2.09532e-24        2.45028e-24
221.61        2.28076e-24        2.10271e-24        2.45882e-24
222.21        2.28874e-24        2.11010e-24        2.46737e-24
222.81        2.29672e-24        2.11751e-24        2.47593e-24
223.42        2.30473e-24        2.12494e-24        2.48452e-24
224.02        2.31274e-24        2.13238e-24        2.49311e-24
224.63        2.32078e-24        2.13983e-24        2.50172e-24
225.24        2.32882e-24        2.14729e-24        2.51035e-24
225.85        2.33688e-24        2.15477e-24        2.51899e-24
226.46        2.34496e-24        2.16226e-24        2.52765e-24
227.07        2.35305e-24        2.16977e-24        2.53633e-24
227.69        2.36115e-24        2.17728e-24        2.54501e-24
228.31        2.36927e-24        2.18482e-24        2.55372e-24
228.93        2.37740e-24        2.19236e-24        2.56244e-24
229.55        2.38555e-24        2.19992e-24        2.57117e-24
230.17        2.39371e-24        2.20750e-24        2.57993e-24
230.79        2.40189e-24        2.21509e-24        2.58869e-24
231.42        2.41008e-24        2.22269e-24        2.59748e-24
232.04        2.41829e-24        2.23031e-24        2.60628e-24
232.67        2.42652e-24        2.23794e-24        2.61509e-24
233.30        2.43476e-24        2.24559e-24        2.62393e-24
233.93        2.44301e-24        2.25325e-24        2.63277e-24
234.57        2.45128e-24        2.26092e-24        2.64164e-24
235.20        2.45957e-24        2.26861e-24        2.65052e-24
235.84        2.46787e-24        2.27632e-24        2.65942e-24
236.48        2.47619e-24        2.28404e-24        2.66834e-24
237.12        2.48452e-24        2.29177e-24        2.67727e-24
237.76        2.49287e-24        2.29952e-24        2.68622e-24
238.41        2.50124e-24        2.30729e-24        2.69519e-24
239.05        2.50962e-24        2.31507e-24        2.70418e-24
239.70        2.51802e-24        2.32287e-24        2.71318e-24
240.35        2.52644e-24        2.33068e-24        2.72220e-24
241.00        2.53488e-24        2.33851e-24        2.73124e-24
241.65        2.54333e-24        2.34636e-24        2.74030e-24
242.31        2.55180e-24        2.35422e-24        2.74938e-24
242.97        2.56029e-24        2.36210e-24        2.75848e-24
243.62        2.56879e-24        2.36999e-24        2.76759e-24
244.28        2.57732e-24        2.37790e-24        2.77673e-24
244.95        2.58586e-24        2.38583e-24        2.78588e-24
245.61        2.59442e-24        2.39378e-24        2.79506e-24
246.27        2.60300e-24        2.40175e-24        2.80425e-24
246.94        2.61160e-24        2.40973e-24        2.81347e-24
247.61        2.62022e-24        2.41773e-24        2.82270e-24
248.28        2.62885e-24        2.42575e-24        2.83196e-24
248.95        2.63751e-24        2.43379e-24        2.84123e-24
249.63        2.64619e-24        2.44184e-24        2.85053e-24
250.31        2.65489e-24        2.44992e-24        2.85985e-24
250.98        2.66361e-24        2.45801e-24        2.86920e-24
251.66        2.67234e-24        2.46613e-24        2.87856e-24
252.35        2.68111e-24        2.47426e-24        2.88795e-24
253.03        2.68989e-24        2.48242e-24        2.89736e-24
253.71        2.69869e-24        2.49059e-24        2.90679e-24
254.40        2.70752e-24        2.49879e-24        2.91625e-24
255.09        2.71637e-24        2.50701e-24        2.92573e-24
255.78        2.72524e-24        2.51525e-24        2.93524e-24
256.48        2.73414e-24        2.52351e-24        2.94477e-24
257.17        2.74306e-24        2.53179e-24        2.95433e-24
257.87        2.75200e-24        2.54010e-24        2.96391e-24
258.57        2.76097e-24        2.54842e-24        2.97352e-24
259.27        2.76997e-24        2.55678e-24        2.98316e-24
259.97        2.77899e-24        2.56515e-24        2.99282e-24
260.67        2.78803e-24        2.57355e-24        3.00251e-24
261.38        2.79710e-24        2.58198e-24        3.01223e-24
262.09        2.80620e-24        2.59043e-24        3.02198e-24
262.80        2.81533e-24        2.59890e-24        3.03176e-24
263.51        2.82448e-24        2.60740e-24        3.04156e-24
264.22        2.83366e-24        2.61593e-24        3.05140e-24
264.94        2.84287e-24        2.62448e-24        3.06126e-24
265.66        2.85211e-24        2.63306e-24        3.07116e-24
266.38        2.86137e-24        2.64166e-24        3.08109e-24
267.10        2.87067e-24        2.65029e-24        3.09104e-24
267.82        2.87999e-24        2.65895e-24        3.10103e-24
268.55        2.88935e-24        2.66764e-24        3.11106e-24
269.27        2.89874e-24        2.67636e-24        3.12111e-24
270.00        2.90816e-24        2.68511e-24        3.13120e-24
270.74        2.91760e-24        2.69388e-24        3.14132e-24
271.47        2.92709e-24        2.70269e-24        3.15148e-24
272.20        2.93660e-24        2.71153e-24        3.16168e-24
272.94        2.94615e-24        2.72040e-24        3.17190e-24
273.68        2.95573e-24        2.72930e-24        3.18217e-24
274.42        2.96535e-24        2.73823e-24        3.19247e-24
275.17        2.97500e-24        2.74719e-24        3.20281e-24
275.91        2.98469e-24        2.75619e-24        3.21319e-24
276.66        2.99441e-24        2.76522e-24        3.22360e-24
277.41        3.00417e-24        2.77429e-24        3.23406e-24
278.16        3.01397e-24        2.78339e-24        3.24455e-24
278.91        3.02381e-24        2.79252e-24        3.25509e-24
279.67        3.03368e-24        2.80169e-24        3.26567e-24
280.43        3.04360e-24        2.81090e-24        3.27629e-24
281.19        3.05355e-24        2.82015e-24        3.28695e-24
281.95        3.06355e-24        2.82943e-24        3.29766e-24
282.71        3.07359e-24        2.83876e-24        3.30841e-24
283.48        3.08367e-24        2.84812e-24        3.31921e-24
284.25        3.09380e-24        2.85753e-24        3.33006e-24
285.02        3.10397e-24        2.86698e-24        3.34096e-24
285.79        3.11419e-24        2.87647e-24        3.35190e-24
286.56        3.12445e-24        2.88600e-24        3.36290e-24
287.34        3.13477e-24        2.89558e-24        3.37395e-24
288.12        3.14513e-24        2.90521e-24        3.38505e-24
288.90        3.15555e-24        2.91488e-24        3.39621e-24
289.68        3.16601e-24        2.92460e-24        3.40742e-24
290.47        3.17653e-24        2.93438e-24        3.41869e-24
291.25        3.18711e-24        2.94420e-24        3.43002e-24
292.04        3.19774e-24        2.95407e-24        3.44141e-24
292.83        3.20843e-24        2.96400e-24        3.45286e-24
293.63        3.21918e-24        2.97398e-24        3.46437e-24
294.42        3.22999e-24        2.98402e-24        3.47595e-24
295.22        3.24085e-24        2.99411e-24        3.48759e-24
296.02        3.25179e-24        3.00427e-24        3.49931e-24
296.82        3.26278e-24        3.01448e-24        3.51109e-24
297.63        3.27385e-24        3.02475e-24        3.52294e-24
298.43        3.28497e-24        3.03509e-24        3.53486e-24
299.24        3.29617e-24        3.04549e-24        3.54686e-24
300.05        3.30744e-24        3.05596e-24        3.55893e-24
300.87        3.31878e-24        3.06649e-24        3.57108e-24
301.68        3.33020e-24        3.07709e-24        3.58331e-24
302.50        3.34168e-24        3.08776e-24        3.59561e-24
303.32        3.35324e-24        3.09849e-24        3.60800e-24
304.14        3.36488e-24        3.10929e-24        3.62046e-24
304.96        3.37659e-24        3.12017e-24        3.63301e-24
305.79        3.38837e-24        3.13111e-24        3.64563e-24
306.62        3.40023e-24        3.14212e-24        3.65834e-24
307.45        3.41216e-24        3.15320e-24        3.67112e-24
308.28        3.42417e-24        3.16436e-24        3.68399e-24
309.12        3.43626e-24        3.17558e-24        3.69694e-24
309.95        3.44842e-24        3.18687e-24        3.70997e-24
310.79        3.46066e-24        3.19824e-24        3.72309e-24
311.64        3.47298e-24        3.20968e-24        3.73629e-24
312.48        3.48538e-24        3.22119e-24        3.74957e-24
313.33        3.49785e-24        3.23277e-24        3.76293e-24
314.18        3.51041e-24        3.24443e-24        3.77639e-24
315.03        3.52304e-24        3.25616e-24        3.78992e-24
315.88        3.53575e-24        3.26796e-24        3.80354e-24
316.74        3.54854e-24        3.27984e-24        3.81725e-24
317.59        3.56141e-24        3.29179e-24        3.83104e-24
318.45        3.57437e-24        3.30381e-24        3.84492e-24
319.32        3.58740e-24        3.31591e-24        3.85889e-24
320.18        3.60052e-24        3.32809e-24        3.87294e-24
321.05        3.61371e-24        3.34034e-24        3.88708e-24
321.92        3.62699e-24        3.35267e-24        3.90131e-24
322.79        3.64035e-24        3.36507e-24        3.91563e-24
323.67        3.65380e-24        3.37756e-24        3.93004e-24
324.54        3.66732e-24        3.39011e-24        3.94453e-24
325.42        3.68093e-24        3.40275e-24        3.95911e-24
326.30        3.69462e-24        3.41546e-24        3.97379e-24
327.19        3.70840e-24        3.42825e-24        3.98855e-24
328.08        3.72226e-24        3.44111e-24        4.00340e-24
328.96        3.73620e-24        3.45406e-24        4.01834e-24
329.86        3.75023e-24        3.46708e-24        4.03338e-24
330.75        3.76434e-24        3.48018e-24        4.04850e-24
331.65        3.77854e-24        3.49336e-24        4.06372e-24
332.54        3.79282e-24        3.50662e-24        4.07902e-24
333.44        3.80719e-24        3.51995e-24        4.09442e-24
334.35        3.82164e-24        3.53337e-24        4.10991e-24
335.25        3.83617e-24        3.54686e-24        4.12548e-24
336.16        3.85079e-24        3.56044e-24        4.14115e-24
337.07        3.86550e-24        3.57409e-24        4.15691e-24
337.99        3.88029e-24        3.58781e-24        4.17276e-24
338.90        3.89516e-24        3.60162e-24        4.18871e-24
339.82        3.91012e-24        3.61551e-24        4.20474e-24
340.74        3.92517e-24        3.62947e-24        4.22086e-24
341.66        3.94030e-24        3.64352e-24        4.23708e-24
342.59        3.95551e-24        3.65764e-24        4.25338e-24
343.52        3.97081e-24        3.67184e-24        4.26978e-24
344.45        3.98619e-24        3.68611e-24        4.28626e-24
345.38        4.00165e-24        3.70047e-24        4.30284e-24
346.32        4.01720e-24        3.71490e-24        4.31950e-24
347.26        4.03283e-24        3.72941e-24        4.33625e-24
348.20        4.04855e-24        3.74400e-24        4.35310e-24
349.14        4.06434e-24        3.75866e-24        4.37003e-24
350.09        4.08022e-24        3.77340e-24        4.38705e-24
351.03        4.09619e-24        3.78821e-24        4.40416e-24
351.99        4.11223e-24        3.80311e-24        4.42135e-24
352.94        4.12835e-24        3.81807e-24        4.43864e-24
353.89        4.14456e-24        3.83312e-24        4.45601e-24
354.85        4.16085e-24        3.84823e-24        4.47346e-24
355.82        4.17722e-24        3.86343e-24        4.49100e-24
356.78        4.19366e-24        3.87869e-24        4.50863e-24
357.75        4.21019e-24        3.89403e-24        4.52634e-24
358.72        4.22679e-24        3.90944e-24        4.54414e-24
359.69        4.24347e-24        3.92493e-24        4.56202e-24
360.66        4.26023e-24        3.94048e-24        4.57998e-24
361.64        4.27707e-24        3.95611e-24        4.59803e-24
362.62        4.29398e-24        3.97181e-24        4.61615e-24
363.60        4.31097e-24        3.98758e-24        4.63436e-24
364.59        4.32803e-24        4.00341e-24        4.65265e-24
365.57        4.34516e-24        4.01932e-24        4.67101e-24
366.56        4.36237e-24        4.03529e-24        4.68945e-24
367.56        4.37965e-24        4.05133e-24        4.70797e-24
368.55        4.39700e-24        4.06743e-24        4.72656e-24
369.55        4.41441e-24        4.08360e-24        4.74523e-24
370.55        4.43190e-24        4.09983e-24        4.76397e-24
371.56        4.44945e-24        4.11612e-24        4.78278e-24
372.56        4.46707e-24        4.13247e-24        4.80166e-24
373.57        4.48475e-24        4.14889e-24        4.82061e-24
374.58        4.50249e-24        4.16536e-24        4.83962e-24
375.60        4.52030e-24        4.18189e-24        4.85871e-24
376.62        4.53816e-24        4.19847e-24        4.87785e-24
377.64        4.55609e-24        4.21511e-24        4.89706e-24
378.66        4.57407e-24        4.23180e-24        4.91633e-24
379.69        4.59210e-24        4.24855e-24        4.93566e-24
380.72        4.61019e-24        4.26534e-24        4.95505e-24
381.75        4.62834e-24        4.28219e-24        4.97449e-24
382.78        4.64653e-24        4.29908e-24        4.99399e-24
383.82        4.66477e-24        4.31601e-24        5.01353e-24
384.86        4.68306e-24        4.33300e-24        5.03313e-24
385.90        4.70140e-24        4.35002e-24        5.05278e-24
386.95        4.71978e-24        4.36708e-24        5.07247e-24
387.99        4.73819e-24        4.38418e-24        5.09221e-24
389.05        4.75665e-24        4.40132e-24        5.11198e-24
390.10        4.77515e-24        4.41849e-24        5.13180e-24
391.16        4.79368e-24        4.43570e-24        5.15165e-24
392.22        4.81224e-24        4.45294e-24        5.17154e-24
393.28        4.83083e-24        4.47020e-24        5.19146e-24
394.34        4.84945e-24        4.48749e-24        5.21141e-24
395.41        4.86809e-24        4.50480e-24        5.23138e-24
396.48        4.88676e-24        4.52214e-24        5.25138e-24
397.56        4.90544e-24        4.53950e-24        5.27139e-24
398.64        4.92415e-24        4.55687e-24        5.29143e-24
399.72        4.94287e-24        4.57425e-24        5.31148e-24
400.80        4.96160e-24        4.59165e-24        5.33154e-24
401.88        4.98034e-24        4.60906e-24        5.35162e-24
402.97        4.99909e-24        4.62648e-24        5.37170e-24
404.06        5.01785e-24        4.64391e-24        5.39180e-24
405.16        5.03663e-24        4.66135e-24        5.41191e-24
406.26        5.05542e-24        4.67881e-24        5.43204e-24
407.36        5.07423e-24        4.69628e-24        5.45218e-24
408.46        5.09305e-24        4.71377e-24        5.47234e-24
409.57        5.11189e-24        4.73127e-24        5.49251e-24
410.68        5.13075e-24        4.74879e-24        5.51270e-24
411.79        5.14962e-24        4.76633e-24        5.53291e-24
412.91        5.16852e-24        4.78389e-24        5.55314e-24
414.02        5.18743e-24        4.80146e-24        5.57340e-24
415.15        5.20636e-24        4.81906e-24        5.59367e-24
416.27        5.22532e-24        4.83667e-24        5.61397e-24
417.40        5.24430e-24        4.85431e-24        5.63429e-24
418.53        5.26331e-24        4.87197e-24        5.65464e-24
419.66        5.28234e-24        4.88966e-24        5.67501e-24
420.80        5.30139e-24        4.90737e-24        5.69541e-24
421.94        5.32048e-24        4.92511e-24        5.71585e-24
423.08        5.33960e-24        4.94288e-24        5.73631e-24
424.23        5.35874e-24        4.96068e-24        5.75681e-24
425.38        5.37792e-24        4.97850e-24        5.77734e-24
426.53        5.39714e-24        4.99636e-24        5.79791e-24
427.69        5.41639e-24        5.01426e-24        5.81852e-24
428.85        5.43567e-24        5.03219e-24        5.83916e-24
430.01        5.45500e-24        5.05015e-24        5.85985e-24
431.17        5.47437e-24        5.06816e-24        5.88058e-24
432.34        5.49378e-24        5.08620e-24        5.90136e-24
433.51        5.51324e-24        5.10429e-24        5.92218e-24
434.69        5.53274e-24        5.12242e-24        5.94306e-24
435.87        5.55229e-24        5.14060e-24        5.96398e-24
437.05        5.57189e-24        5.15882e-24        5.98496e-24
438.23        5.59154e-24        5.17709e-24        6.00600e-24
439.42        5.61125e-24        5.19541e-24        6.02709e-24
440.61        5.63102e-24        5.21379e-24        6.04825e-24
441.80        5.65085e-24        5.23222e-24        6.06947e-24
443.00        5.67074e-24        5.25071e-24        6.09076e-24
444.20        5.69069e-24        5.26927e-24        6.11211e-24
445.40        5.71071e-24        5.28788e-24        6.13354e-24
446.61        5.73080e-24        5.30656e-24        6.15504e-24
447.82        5.75096e-24        5.32530e-24        6.17662e-24
449.03        5.77120e-24        5.34412e-24        6.19828e-24
450.25        5.79152e-24        5.36301e-24        6.22003e-24
451.47        5.81191e-24        5.38197e-24        6.24186e-24
452.69        5.83239e-24        5.40101e-24        6.26378e-24
453.92        5.85296e-24        5.42013e-24        6.28579e-24
455.15        5.87362e-24        5.43934e-24        6.30790e-24
456.38        5.89437e-24        5.45863e-24        6.33011e-24
457.62        5.91522e-24        5.47801e-24        6.35243e-24
458.86        5.93616e-24        5.49748e-24        6.37484e-24
460.10        5.95721e-24        5.51705e-24        6.39737e-24
461.35        5.97836e-24        5.53671e-24        6.42002e-24
462.60        5.99963e-24        5.55647e-24        6.44278e-24
463.85        6.02100e-24        5.57634e-24        6.46566e-24
465.11        6.04249e-24        5.59632e-24        6.48867e-24
466.37        6.06411e-24        5.61641e-24        6.51180e-24
467.63        6.08584e-24        5.63661e-24        6.53507e-24
468.90        6.10771e-24        5.65694e-24        6.55848e-24
470.17        6.12970e-24        5.67738e-24        6.58203e-24
471.44        6.15184e-24        5.69795e-24        6.60572e-24
472.72        6.17411e-24        5.71865e-24        6.62957e-24
474.00        6.19653e-24        5.73948e-24        6.65357e-24
475.28        6.21910e-24        5.76045e-24        6.67774e-24
476.57        6.24182e-24        5.78157e-24        6.70207e-24
477.86        6.26470e-24        5.80283e-24        6.72657e-24
479.16        6.28774e-24        5.82424e-24        6.75125e-24
480.46        6.31096e-24        5.84581e-24        6.77611e-24
481.76        6.33434e-24        5.86753e-24        6.80115e-24
483.06        6.35791e-24        5.88943e-24        6.82639e-24
484.37        6.38166e-24        5.91149e-24        6.85183e-24
485.68        6.40560e-24        5.93372e-24        6.87747e-24
487.00        6.42973e-24        5.95614e-24        6.90333e-24
488.32        6.45407e-24        5.97874e-24        6.92940e-24
489.64        6.47861e-24        6.00154e-24        6.95569e-24
490.97        6.50337e-24        6.02453e-24        6.98221e-24
492.30        6.52835e-24        6.04772e-24        7.00897e-24
493.63        6.55355e-24        6.07112e-24        7.03597e-24
494.97        6.57898e-24        6.09473e-24        7.06323e-24
496.31        6.60465e-24        6.11856e-24        7.09074e-24
497.66        6.63057e-24        6.14262e-24        7.11851e-24
499.00        6.65673e-24        6.16691e-24        7.14656e-24
500.36        6.68316e-24        6.19144e-24        7.17488e-24
501.71        6.70985e-24        6.21621e-24        7.20350e-24
503.07        6.73681e-24        6.24123e-24        7.23240e-24
504.43        6.76404e-24        6.26650e-24        7.26158e-24
505.80        6.79154e-24        6.29201e-24        7.29107e-24
507.17        6.81931e-24        6.31777e-24        7.32084e-24
508.54        6.84735e-24        6.34379e-24        7.35090e-24
509.92        6.87566e-24        6.37005e-24        7.38127e-24
511.30        6.90425e-24        6.39657e-24        7.41193e-24
512.69        6.93312e-24        6.42335e-24        7.44289e-24
514.08        6.96226e-24        6.45038e-24        7.47415e-24
515.47        6.99169e-24        6.47767e-24        7.50571e-24
516.87        7.02140e-24        6.50522e-24        7.53757e-24
518.27        7.05139e-24        6.53303e-24        7.56974e-24
519.67        7.08166e-24        6.56110e-24        7.60222e-24
521.08        7.11222e-24        6.58943e-24        7.63500e-24
522.49        7.14306e-24        6.61802e-24        7.66809e-24
523.91        7.17419e-24        6.64688e-24        7.70150e-24
525.33        7.20561e-24        6.67601e-24        7.73521e-24
526.75        7.23732e-24        6.70540e-24        7.76923e-24
528.18        7.26931e-24        6.73506e-24        7.80357e-24
529.61        7.30160e-24        6.76498e-24        7.83823e-24
531.04        7.33419e-24        6.79518e-24        7.87319e-24
532.48        7.36706e-24        6.82565e-24        7.90848e-24
533.92        7.40023e-24        6.85638e-24        7.94408e-24
535.37        7.43369e-24        6.88739e-24        7.98000e-24
536.82        7.46745e-24        6.91867e-24        8.01624e-24
538.28        7.50151e-24        6.95022e-24        8.05280e-24
539.73        7.53586e-24        6.98205e-24        8.08968e-24
541.20        7.57051e-24        7.01415e-24        8.12688e-24
542.66        7.60546e-24        7.04653e-24        8.16440e-24
544.13        7.64071e-24        7.07918e-24        8.20224e-24
545.61        7.67626e-24        7.11211e-24        8.24041e-24
547.09        7.71210e-24        7.14531e-24        8.27890e-24
548.57        7.74825e-24        7.17879e-24        8.31771e-24
550.05        7.78469e-24        7.21254e-24        8.35685e-24
551.54        7.82144e-24        7.24657e-24        8.39630e-24
553.04        7.85848e-24        7.28088e-24        8.43609e-24
554.54        7.89583e-24        7.31546e-24        8.47619e-24
556.04        7.93347e-24        7.35032e-24        8.51662e-24
557.55        7.97141e-24        7.38545e-24        8.55736e-24
559.06        8.00964e-24        7.42085e-24        8.59843e-24
560.57        8.04817e-24        7.45652e-24        8.63981e-24
562.09        8.08699e-24        7.49247e-24        8.68151e-24
563.61        8.12610e-24        7.52868e-24        8.72353e-24
565.14        8.16551e-24        7.56516e-24        8.76585e-24
566.67        8.20520e-24        7.60191e-24        8.80849e-24
568.21        8.24518e-24        7.63892e-24        8.85144e-24
569.75        8.28544e-24        7.67619e-24        8.89469e-24
571.29        8.32599e-24        7.71373e-24        8.93825e-24
572.84        8.36682e-24        7.75152e-24        8.98211e-24
574.39        8.40792e-24        7.78957e-24        9.02628e-24
575.94        8.44931e-24        7.82788e-24        9.07074e-24
577.51        8.49096e-24        7.86644e-24        9.11549e-24
579.07        8.53289e-24        7.90524e-24        9.16054e-24
580.64        8.57509e-24        7.94430e-24        9.20588e-24
582.21        8.61755e-24        7.98360e-24        9.25150e-24
583.79        8.66028e-24        8.02315e-24        9.29741e-24
585.37        8.70326e-24        8.06293e-24        9.34360e-24
586.96        8.74650e-24        8.10295e-24        9.39006e-24
588.55        8.78999e-24        8.14320e-24        9.43679e-24
590.14        8.83374e-24        8.18368e-24        9.48379e-24
591.74        8.87772e-24        8.22439e-24        9.53106e-24
593.34        8.92195e-24        8.26531e-24        9.57858e-24
594.95        8.96641e-24        8.30646e-24        9.62636e-24
596.56        9.01111e-24        8.34782e-24        9.67439e-24
598.18        9.05603e-24        8.38940e-24        9.72266e-24
599.80        9.10117e-24        8.43117e-24        9.77117e-24
601.42        9.14654e-24        8.47315e-24        9.81992e-24
603.05        9.19212e-24        8.51534e-24        9.86890e-24
604.69        9.23792e-24        8.55772e-24        9.91812e-24
606.33        9.28395e-24        8.60031e-24        9.96758e-24
607.97        9.33019e-24        8.64310e-24        1.00173e-23
609.62        9.37666e-24        8.68611e-24        1.00672e-23
611.27        9.42336e-24        8.72932e-24        1.01174e-23
612.92        9.47028e-24        8.77274e-24        1.01678e-23
614.58        9.51743e-24        8.81637e-24        1.02185e-23
616.25        9.56481e-24        8.86021e-24        1.02694e-23
617.92        9.61242e-24        8.90427e-24        1.03206e-23
619.59        9.66026e-24        8.94854e-24        1.03720e-23
621.27        9.70834e-24        8.99302e-24        1.04236e-23
622.96        9.75665e-24        9.03773e-24        1.04756e-23
624.64        9.80520e-24        9.08265e-24        1.05277e-23
626.34        9.85399e-24        9.12780e-24        1.05802e-23
628.03        9.90302e-24        9.17317e-24        1.06329e-23
629.73        9.95228e-24        9.21876e-24        1.06858e-23
631.44        1.00018e-23        9.26457e-24        1.07390e-23
633.15        1.00516e-23        9.31061e-24        1.07925e-23
634.87        1.01016e-23        9.35688e-24        1.08462e-23
636.59        1.01518e-23        9.40338e-24        1.09002e-23
638.31        1.02023e-23        9.45011e-24        1.09545e-23
640.04        1.02531e-23        9.49707e-24        1.10091e-23
641.77        1.03041e-23        9.54427e-24        1.10639e-23
643.51        1.03553e-23        9.59170e-24        1.11190e-23
645.26        1.04069e-23        9.63937e-24        1.11743e-23
647.00        1.04586e-23        9.68728e-24        1.12300e-23
648.76        1.05107e-23        9.73542e-24        1.12859e-23
650.52        1.05630e-23        9.78382e-24        1.13421e-23
652.28        1.06155e-23        9.83245e-24        1.13986e-23
654.04        1.06684e-23        9.88133e-24        1.14554e-23
655.82        1.07214e-23        9.93045e-24        1.15124e-23
657.59        1.07748e-23        9.97981e-24        1.15698e-23
659.38        1.08284e-23        1.00294e-23        1.16274e-23
661.16        1.08823e-23        1.00793e-23        1.16853e-23
662.95        1.09364e-23        1.01293e-23        1.17435e-23
664.75        1.09908e-23        1.01797e-23        1.18019e-23
666.55        1.10455e-23        1.02302e-23        1.18607e-23
668.36        1.11004e-23        1.02810e-23        1.19197e-23
670.17        1.11555e-23        1.03321e-23        1.19790e-23
671.98        1.12110e-23        1.03834e-23        1.20385e-23
673.80        1.12666e-23        1.04349e-23        1.20984e-23
675.63        1.13226e-23        1.04866e-23        1.21585e-23
677.46        1.13788e-23        1.05386e-23        1.22189e-23
679.29        1.14352e-23        1.05909e-23        1.22796e-23
681.13        1.14919e-23        1.06433e-23        1.23405e-23
682.98        1.15488e-23        1.06960e-23        1.24017e-23
684.83        1.16060e-23        1.07489e-23        1.24632e-23
686.69        1.16635e-23        1.08021e-23        1.25249e-23
688.55        1.17212e-23        1.08554e-23        1.25869e-23
690.41        1.17791e-23        1.09090e-23        1.26492e-23
692.28        1.18373e-23        1.09629e-23        1.27117e-23
694.16        1.18957e-23        1.10169e-23        1.27745e-23
696.04        1.19544e-23        1.10712e-23        1.28375e-23
697.92        1.20133e-23        1.11257e-23        1.29008e-23
699.82        1.20724e-23        1.11804e-23        1.29644e-23
701.71        1.21318e-23        1.12353e-23        1.30282e-23
703.61        1.21914e-23        1.12905e-23        1.30923e-23
705.52        1.22512e-23        1.13459e-23        1.31566e-23
707.43        1.23113e-23        1.14015e-23        1.32212e-23
709.35        1.23716e-23        1.14573e-23        1.32860e-23
711.27        1.24322e-23        1.15133e-23        1.33511e-23
713.20        1.24930e-23        1.15696e-23        1.34165e-23
715.13        1.25541e-23        1.16261e-23        1.34821e-23
717.07        1.26154e-23        1.16828e-23        1.35480e-23
719.01        1.26770e-23        1.17398e-23        1.36142e-23
720.96        1.27388e-23        1.17970e-23        1.36807e-23
722.91        1.28009e-23        1.18545e-23        1.37474e-23
724.87        1.28633e-23        1.19121e-23        1.38144e-23
726.83        1.29259e-23        1.19701e-23        1.38817e-23
728.80        1.29888e-23        1.20282e-23        1.39493e-23
730.78        1.30519e-23        1.20867e-23        1.40172e-23
732.76        1.31153e-23        1.21454e-23        1.40853e-23
734.74        1.31790e-23        1.22043e-23        1.41538e-23
736.73        1.32430e-23        1.22635e-23        1.42225e-23
738.73        1.33072e-23        1.23229e-23        1.42916e-23
740.73        1.33718e-23        1.23826e-23        1.43609e-23
742.74        1.34366e-23        1.24426e-23        1.44306e-23
744.75        1.35017e-23        1.25028e-23        1.45005e-23
746.77        1.35671e-23        1.25633e-23        1.45708e-23
748.79        1.36328e-23        1.26241e-23        1.46414e-23
750.82        1.36987e-23        1.26852e-23        1.47123e-23
752.85        1.37650e-23        1.27465e-23        1.47836e-23
754.89        1.38316e-23        1.28081e-23        1.48551e-23
756.94        1.38985e-23        1.28700e-23        1.49270e-23
758.99        1.39656e-23        1.29321e-23        1.49992e-23
761.04        1.40331e-23        1.29945e-23        1.50717e-23
763.11        1.41008e-23        1.30572e-23        1.51444e-23
765.17        1.41688e-23        1.31201e-23        1.52175e-23
767.25        1.42371e-23        1.31833e-23        1.52909e-23
769.32        1.43057e-23        1.32467e-23        1.53646e-23
771.41        1.43745e-23        1.33104e-23        1.54386e-23
773.50        1.44436e-23        1.33744e-23        1.55128e-23
775.59        1.45130e-23        1.34385e-23        1.55874e-23
777.70        1.45826e-23        1.35030e-23        1.56622e-23
779.80        1.46524e-23        1.35676e-23        1.57372e-23
781.92        1.47225e-23        1.36325e-23        1.58126e-23
784.03        1.47929e-23        1.36976e-23        1.58882e-23
786.16        1.48635e-23        1.37629e-23        1.59641e-23
788.29        1.49343e-23        1.38285e-23        1.60402e-23
790.42        1.50054e-23        1.38943e-23        1.61166e-23
792.57        1.50767e-23        1.39602e-23        1.61932e-23
794.71        1.51482e-23        1.40264e-23        1.62700e-23
796.87        1.52199e-23        1.40928e-23        1.63471e-23
799.02        1.52918e-23        1.41593e-23        1.64244e-23
801.19        1.53640e-23        1.42261e-23        1.65019e-23
803.36        1.54363e-23        1.42930e-23        1.65796e-23
805.54        1.55088e-23        1.43601e-23        1.66575e-23
807.72        1.55816e-23        1.44275e-23        1.67357e-23
809.91        1.56545e-23        1.44950e-23        1.68140e-23
812.10        1.57276e-23        1.45627e-23        1.68926e-23
814.30        1.58010e-23        1.46305e-23        1.69715e-23
816.51        1.58746e-23        1.46986e-23        1.70505e-23
818.72        1.59483e-23        1.47669e-23        1.71298e-23
820.94        1.60223e-23        1.48354e-23        1.72093e-23
823.16        1.60965e-23        1.49041e-23        1.72890e-23
825.39        1.61710e-23        1.49730e-23        1.73690e-23
827.63        1.62456e-23        1.50421e-23        1.74492e-23
829.87        1.63205e-23        1.51114e-23        1.75297e-23
832.12        1.63956e-23        1.51809e-23        1.76104e-23
834.37        1.64710e-23        1.52506e-23        1.76913e-23
836.63        1.65465e-23        1.53206e-23        1.77725e-23
838.90        1.66223e-23        1.53907e-23        1.78539e-23
841.17        1.66984e-23        1.54611e-23        1.79356e-23
843.45        1.67747e-23        1.55317e-23        1.80176e-23
845.74        1.68512e-23        1.56026e-23        1.80998e-23
848.03        1.69280e-23        1.56737e-23        1.81823e-23
850.33        1.70050e-23        1.57450e-23        1.82651e-23
852.63        1.70823e-23        1.58165e-23        1.83481e-23
854.94        1.71598e-23        1.58883e-23        1.84314e-23
857.26        1.72376e-23        1.59603e-23        1.85150e-23
859.58        1.73157e-23        1.60326e-23        1.85989e-23
861.91        1.73941e-23        1.61051e-23        1.86830e-23
864.24        1.74727e-23        1.61779e-23        1.87675e-23
866.59        1.75516e-23        1.62509e-23        1.88523e-23
868.93        1.76307e-23        1.63242e-23        1.89373e-23
871.29        1.77102e-23        1.63977e-23        1.90227e-23
873.65        1.77900e-23        1.64716e-23        1.91084e-23
876.01        1.78700e-23        1.65457e-23        1.91944e-23
878.39        1.79504e-23        1.66200e-23        1.92807e-23
880.77        1.80310e-23        1.66947e-23        1.93673e-23
883.15        1.81120e-23        1.67696e-23        1.94543e-23
885.55        1.81932e-23        1.68449e-23        1.95416e-23
887.95        1.82748e-23        1.69204e-23        1.96293e-23
890.35        1.83568e-23        1.69962e-23        1.97173e-23
892.76        1.84390e-23        1.70724e-23        1.98057e-23
895.18        1.85216e-23        1.71488e-23        1.98944e-23
897.61        1.86045e-23        1.72256e-23        1.99835e-23
900.04        1.86878e-23        1.73027e-23        2.00729e-23
902.48        1.87714e-23        1.73801e-23        2.01628e-23
904.92        1.88554e-23        1.74578e-23        2.02530e-23
907.38        1.89398e-23        1.75359e-23        2.03436e-23
909.83        1.90245e-23        1.76144e-23        2.04347e-23
912.30        1.91096e-23        1.76931e-23        2.05261e-23
914.77        1.91951e-23        1.77723e-23        2.06179e-23
917.25        1.92809e-23        1.78517e-23        2.07101e-23
919.73        1.93672e-23        1.79316e-23        2.08028e-23
922.23        1.94538e-23        1.80118e-23        2.08959e-23
924.72        1.95409e-23        1.80924e-23        2.09894e-23
927.23        1.96283e-23        1.81733e-23        2.10834e-23
929.74        1.97162e-23        1.82546e-23        2.11778e-23
932.26        1.98045e-23        1.83364e-23        2.12726e-23
934.79        1.98932e-23        1.84185e-23        2.13680e-23
937.32        1.99824e-23        1.85010e-23        2.14637e-23
939.86        2.00720e-23        1.85839e-23        2.15600e-23
942.40        2.01620e-23        1.86673e-23        2.16567e-23
944.96        2.02525e-23        1.87510e-23        2.17540e-23
947.52        2.03434e-23        1.88352e-23        2.18517e-23
950.09        2.04349e-23        1.89198e-23        2.19499e-23
952.66        2.05268e-23        1.90049e-23        2.20486e-23
955.24        2.06191e-23        1.90904e-23        2.21479e-23
957.83        2.07120e-23        1.91763e-23        2.22477e-23
960.42        2.08054e-23        1.92627e-23        2.23480e-23
963.03        2.08993e-23        1.93496e-23        2.24489e-23
965.63        2.09936e-23        1.94370e-23        2.25503e-23
968.25        2.10886e-23        1.95248e-23        2.26523e-23
970.87        2.11840e-23        1.96131e-23        2.27549e-23
973.50        2.12800e-23        1.97020e-23        2.28580e-23
976.14        2.13766e-23        1.97913e-23        2.29618e-23
978.79        2.14737e-23        1.98812e-23        2.30661e-23
981.44        2.15713e-23        1.99716e-23        2.31711e-23
984.10        2.16696e-23        2.00625e-23        2.32767e-23
986.76        2.17685e-23        2.01540e-23        2.33829e-23
989.44        2.18679e-23        2.02460e-23        2.34898e-23
992.12        2.19680e-23        2.03386e-23        2.35974e-23
994.81        2.20687e-23        2.04317e-23        2.37056e-23
997.50        2.21700e-23        2.05255e-23        2.38145e-23
1000.20        2.22719e-23        2.06198e-23        2.39241e-23
1002.91        2.23746e-23        2.07147e-23        2.40344e-23
1005.63        2.24778e-23        2.08103e-23        2.41454e-23
1008.35        2.25818e-23        2.09065e-23        2.42571e-23
1011.09        2.26864e-23        2.10032e-23        2.43696e-23
1013.83        2.27917e-23        2.11006e-23        2.44828e-23
1016.57        2.28977e-23        2.11987e-23        2.45967e-23
1019.33        2.30043e-23        2.12973e-23        2.47113e-23
1022.09        2.31117e-23        2.13966e-23        2.48267e-23
1024.86        2.32197e-23        2.14965e-23        2.49429e-23
1027.63        2.33284e-23        2.15971e-23        2.50598e-23
1030.42        2.34379e-23        2.16983e-23        2.51774e-23
1033.21        2.35480e-23        2.18002e-23        2.52959e-23
1036.01        2.36589e-23        2.19027e-23        2.54151e-23
1038.82        2.37705e-23        2.20059e-23        2.55350e-23
1041.63        2.38828e-23        2.21098e-23        2.56558e-23
1044.45        2.39958e-23        2.22143e-23        2.57773e-23
1047.28        2.41096e-23        2.23195e-23        2.58997e-23
1050.12        2.42241e-23        2.24254e-23        2.60228e-23
1052.97        2.43394e-23        2.25320e-23        2.61467e-23
1055.82        2.44554e-23        2.26392e-23        2.62715e-23
1058.68        2.45721e-23        2.27472e-23        2.63970e-23
1061.55        2.46896e-23        2.28558e-23        2.65234e-23
1064.42        2.48079e-23        2.29652e-23        2.66506e-23
1067.31        2.49269e-23        2.30753e-23        2.67786e-23
1070.20        2.50468e-23        2.31860e-23        2.69075e-23
1073.10        2.51674e-23        2.32975e-23        2.70372e-23
1076.00        2.52887e-23        2.34097e-23        2.71677e-23
1078.92        2.54109e-23        2.35227e-23        2.72991e-23
1081.84        2.55339e-23        2.36363e-23        2.74314e-23
1084.77        2.56576e-23        2.37507e-23        2.75645e-23
1087.71        2.57822e-23        2.38659e-23        2.76985e-23
1090.66        2.59076e-23        2.39818e-23        2.78334e-23
1093.62        2.60338e-23        2.40984e-23        2.79691e-23
1096.58        2.61608e-23        2.42158e-23        2.81058e-23
1099.55        2.62886e-23        2.43340e-23        2.82433e-23
1102.53        2.64173e-23        2.44529e-23        2.83817e-23
1105.51        2.65468e-23        2.45726e-23        2.85210e-23
1108.51        2.66772e-23        2.46930e-23        2.86613e-23
1111.51        2.68084e-23        2.48143e-23        2.88024e-23
1114.52        2.69404e-23        2.49363e-23        2.89445e-23
1117.54        2.70733e-23        2.50591e-23        2.90875e-23
1120.57        2.72071e-23        2.51827e-23        2.92314e-23
1123.61        2.73417e-23        2.53072e-23        2.93763e-23
1126.65        2.74772e-23        2.54324e-23        2.95221e-23
1129.70        2.76136e-23        2.55584e-23        2.96689e-23
1132.77        2.77509e-23        2.56852e-23        2.98166e-23
1135.83        2.78891e-23        2.58129e-23        2.99653e-23
1138.91        2.80282e-23        2.59414e-23        3.01149e-23
1142.00        2.81681e-23        2.60707e-23        3.02656e-23
1145.09        2.83090e-23        2.62009e-23        3.04172e-23
1148.19        2.84508e-23        2.63319e-23        3.05698e-23
1151.30        2.85935e-23        2.64637e-23        3.07234e-23
1154.42        2.87372e-23        2.65964e-23        3.08780e-23
1157.55        2.88818e-23        2.67299e-23        3.10336e-23
1160.69        2.90273e-23        2.68644e-23        3.11902e-23
1163.83        2.91737e-23        2.69996e-23        3.13478e-23
1166.99        2.93211e-23        2.71358e-23        3.15065e-23
1170.15        2.94695e-23        2.72728e-23        3.16661e-23
1173.32        2.96188e-23        2.74107e-23        3.18269e-23
1176.50        2.97691e-23        2.75495e-23        3.19886e-23
1179.68        2.99203e-23        2.76892e-23        3.21514e-23
1182.88        3.00725e-23        2.78298e-23        3.23153e-23
1186.08        3.02257e-23        2.79713e-23        3.24802e-23
1189.30        3.03799e-23        2.81137e-23        3.26462e-23
1192.52        3.05351e-23        2.82570e-23        3.28133e-23
1195.75        3.06913e-23        2.84012e-23        3.29814e-23
1198.99        3.08485e-23        2.85463e-23        3.31506e-23
1202.24        3.10067e-23        2.86924e-23        3.33210e-23
1205.50        3.11659e-23        2.88394e-23        3.34924e-23
1208.76        3.13261e-23        2.89874e-23        3.36649e-23
1212.04        3.14874e-23        2.91363e-23        3.38385e-23
1215.32        3.16497e-23        2.92861e-23        3.40133e-23
1218.61        3.18130e-23        2.94369e-23        3.41891e-23
1221.91        3.19774e-23        2.95887e-23        3.43661e-23
1225.23        3.21428e-23        2.97414e-23        3.45443e-23
1228.54        3.23093e-23        2.98951e-23        3.47236e-23
1231.87        3.24769e-23        3.00498e-23        3.49040e-23
1235.21        3.26455e-23        3.02055e-23        3.50856e-23
1238.56        3.28152e-23        3.03621e-23        3.52683e-23
1241.91        3.29860e-23        3.05198e-23        3.54523e-23
1245.28        3.31579e-23        3.06784e-23        3.56374e-23
1248.65        3.33309e-23        3.08381e-23        3.58237e-23
1252.03        3.35050e-23        3.09988e-23        3.60111e-23
1255.43        3.36801e-23        3.11605e-23        3.61998e-23
1258.83        3.38564e-23        3.13232e-23        3.63897e-23
1262.24        3.40338e-23        3.14869e-23        3.65808e-23
1265.66        3.42124e-23        3.16517e-23        3.67731e-23
1269.09        3.43921e-23        3.18175e-23        3.69666e-23
1272.53        3.45729e-23        3.19844e-23        3.71614e-23
1275.97        3.47548e-23        3.21523e-23        3.73574e-23
1279.43        3.49379e-23        3.23213e-23        3.75546e-23
1282.90        3.51222e-23        3.24913e-23        3.77531e-23
1286.37        3.53076e-23        3.26624e-23        3.79528e-23
1289.86        3.54942e-23        3.28346e-23        3.81538e-23
1293.35        3.56820e-23        3.30079e-23        3.83561e-23
1296.86        3.58710e-23        3.31822e-23        3.85597e-23
1300.37        3.60611e-23        3.33577e-23        3.87645e-23
1303.89        3.62524e-23        3.35342e-23        3.89706e-23
1307.43        3.64449e-23        3.37119e-23        3.91780e-23
1310.97        3.66387e-23        3.38906e-23        3.93867e-23
1314.52        3.68336e-23        3.40705e-23        3.95968e-23
1318.08        3.70298e-23        3.42514e-23        3.98081e-23
1321.65        3.72271e-23        3.44335e-23        4.00208e-23
1325.23        3.74257e-23        3.46167e-23        4.02347e-23
1328.82        3.76255e-23        3.48011e-23        4.04500e-23
1332.42        3.78266e-23        3.49865e-23        4.06667e-23
1336.03        3.80289e-23        3.51731e-23        4.08846e-23
1339.65        3.82324e-23        3.53609e-23        4.11039e-23
1343.28        3.84372e-23        3.55498e-23        4.13246e-23
1346.92        3.86432e-23        3.57399e-23        4.15466e-23
1350.57        3.88505e-23        3.59311e-23        4.17700e-23
1354.23        3.90591e-23        3.61234e-23        4.19947e-23
1357.90        3.92689e-23        3.63170e-23        4.22208e-23
1361.58        3.94800e-23        3.65117e-23        4.24483e-23
1365.27        3.96924e-23        3.67075e-23        4.26772e-23
1368.97        3.99060e-23        3.69046e-23        4.29074e-23
1372.67        4.01209e-23        3.71028e-23        4.31391e-23
1376.39        4.03372e-23        3.73022e-23        4.33721e-23
1380.12        4.05547e-23        3.75028e-23        4.36065e-23
1383.86        4.07735e-23        3.77046e-23        4.38423e-23
1387.61        4.09936e-23        3.79076e-23        4.40795e-23
1391.37        4.12150e-23        3.81118e-23        4.43182e-23
1395.14        4.14377e-23        3.83172e-23        4.45582e-23
1398.92        4.16617e-23        3.85238e-23        4.47997e-23
1402.71        4.18870e-23        3.87315e-23        4.50425e-23
1406.51        4.21137e-23        3.89406e-23        4.52868e-23
1410.32        4.23417e-23        3.91508e-23        4.55325e-23
1414.14        4.25709e-23        3.93622e-23        4.57797e-23
1417.97        4.28016e-23        3.95748e-23        4.60283e-23
1421.81        4.30335e-23        3.97887e-23        4.62783e-23
1425.67        4.32668e-23        4.00038e-23        4.65298e-23
1429.53        4.35014e-23        4.02201e-23        4.67827e-23
1433.40        4.37373e-23        4.04377e-23        4.70370e-23
1437.29        4.39746e-23        4.06565e-23        4.72928e-23
1441.18        4.42133e-23        4.08765e-23        4.75500e-23
1445.08        4.44532e-23        4.10977e-23        4.78087e-23
1449.00        4.46945e-23        4.13202e-23        4.80689e-23
1452.93        4.49372e-23        4.15439e-23        4.83305e-23
1456.86        4.51812e-23        4.17689e-23        4.85935e-23
1460.81        4.54265e-23        4.19951e-23        4.88580e-23
1464.77        4.56732e-23        4.22225e-23        4.91240e-23
1468.73        4.59213e-23        4.24512e-23        4.93914e-23
1472.71        4.61707e-23        4.26811e-23        4.96603e-23
1476.70        4.64215e-23        4.29123e-23        4.99306e-23
1480.71        4.66736e-23        4.31447e-23        5.02024e-23
1484.72        4.69270e-23        4.33783e-23        5.04757e-23
1488.74        4.71818e-23        4.36132e-23        5.07504e-23
1492.77        4.74380e-23        4.38494e-23        5.10266e-23
1496.82        4.76955e-23        4.40868e-23        5.13043e-23
1500.87        4.79544e-23        4.43254e-23        5.15834e-23
1504.94        4.82146e-23        4.45653e-23        5.18640e-23
1509.02        4.84762e-23        4.48064e-23        5.21460e-23
1513.10        4.87391e-23        4.50488e-23        5.24295e-23
1517.20        4.90035e-23        4.52924e-23        5.27145e-23
1521.31        4.92692e-23        4.55373e-23        5.30010e-23
1525.44        4.95362e-23        4.57835e-23        5.32890e-23
1529.57        4.98047e-23        4.60309e-23        5.35785e-23
1533.71        5.00746e-23        4.62797e-23        5.38695e-23
1537.87        5.03459e-23        4.65297e-23        5.41620e-23
1542.03        5.06185e-23        4.67810e-23        5.44560e-23
1546.21        5.08926e-23        4.70337e-23        5.47516e-23
1550.40        5.11682e-23        4.72876e-23        5.50487e-23
1554.60        5.14451e-23        4.75429e-23        5.53474e-23
1558.81        5.17235e-23        4.77994e-23        5.56476e-23
1563.04        5.20033e-23        4.80573e-23        5.59493e-23
1567.27        5.22846e-23        4.83166e-23        5.62526e-23
1571.52        5.25674e-23        4.85772e-23        5.65575e-23
1575.78        5.28516e-23        4.88391e-23        5.68640e-23
1580.04        5.31372e-23        4.91024e-23        5.71721e-23
1584.33        5.34244e-23        4.93670e-23        5.74818e-23
1588.62        5.37130e-23        4.96330e-23        5.77930e-23
1592.92        5.40031e-23        4.99003e-23        5.81059e-23
1597.24        5.42947e-23        5.01691e-23        5.84204e-23
1601.57        5.45879e-23        5.04392e-23        5.87365e-23
1605.90        5.48825e-23        5.07107e-23        5.90543e-23
1610.26        5.51786e-23        5.09836e-23        5.93737e-23
1614.62        5.54763e-23        5.12579e-23        5.96947e-23
1618.99        5.57755e-23        5.15336e-23        6.00174e-23
1623.38        5.60762e-23        5.18108e-23        6.03417e-23
1627.78        5.63785e-23        5.20893e-23        6.06677e-23
1632.19        5.66824e-23        5.23693e-23        6.09954e-23
1636.61        5.69877e-23        5.26507e-23        6.13248e-23
1641.04        5.72947e-23        5.29335e-23        6.16559e-23
1645.49        5.76032e-23        5.32178e-23        6.19886e-23
1649.95        5.79133e-23        5.35035e-23        6.23231e-23
1654.42        5.82250e-23        5.37907e-23        6.26593e-23
1658.90        5.85383e-23        5.40794e-23        6.29972e-23
1663.39        5.88532e-23        5.43695e-23        6.33368e-23
1667.90        5.91697e-23        5.46611e-23        6.36782e-23
1672.42        5.94878e-23        5.49542e-23        6.40213e-23
1676.95        5.98075e-23        5.52488e-23        6.43662e-23
1681.49        6.01288e-23        5.55449e-23        6.47128e-23
1686.05        6.04518e-23        5.58425e-23        6.50612e-23
1690.62        6.07765e-23        5.61415e-23        6.54114e-23
1695.20        6.11027e-23        5.64421e-23        6.57633e-23
1699.79        6.14307e-23        5.67443e-23        6.61170e-23
1704.40        6.17602e-23        5.70479e-23        6.64726e-23
1709.01        6.20915e-23        5.73531e-23        6.68299e-23
1713.64        6.24244e-23        5.76598e-23        6.71891e-23
1718.29        6.27591e-23        5.79681e-23        6.75500e-23
1722.94        6.30954e-23        5.82780e-23        6.79128e-23
1727.61        6.34334e-23        5.85894e-23        6.82775e-23
1732.29        6.37731e-23        5.89023e-23        6.86439e-23
1736.98        6.41146e-23        5.92169e-23        6.90123e-23
1741.69        6.44577e-23        5.95330e-23        6.93825e-23
1746.41        6.48026e-23        5.98507e-23        6.97545e-23
1751.14        6.51493e-23        6.01700e-23        7.01285e-23
1755.88        6.54976e-23        6.04910e-23        7.05043e-23
1760.64        6.58478e-23        6.08135e-23        7.08821e-23
1765.41        6.61997e-23        6.11376e-23        7.12617e-23
1770.19        6.65533e-23        6.14634e-23        7.16432e-23
1774.99        6.69088e-23        6.17908e-23        7.20267e-23
1779.80        6.72660e-23        6.21199e-23        7.24121e-23
1784.62        6.76250e-23        6.24506e-23        7.27994e-23
1789.46        6.79858e-23        6.27829e-23        7.31887e-23
1794.30        6.83484e-23        6.31170e-23        7.35799e-23
1799.17        6.87129e-23        6.34526e-23        7.39731e-23
1804.04        6.90792e-23        6.37900e-23        7.43683e-23
1808.93        6.94472e-23        6.41291e-23        7.47654e-23
1813.83        6.98172e-23        6.44698e-23        7.51646e-23
1818.74        7.01890e-23        6.48122e-23        7.55657e-23
1823.67        7.05626e-23        6.51564e-23        7.59688e-23
1828.61        7.09381e-23        6.55022e-23        7.63740e-23
1833.57        7.13155e-23        6.58498e-23        7.67812e-23
1838.53        7.16947e-23        6.61991e-23        7.71904e-23
1843.51        7.20759e-23        6.65501e-23        7.76016e-23
1848.51        7.24589e-23        6.69029e-23        7.80149e-23
1853.52        7.28439e-23        6.72574e-23        7.84303e-23
1858.54        7.32307e-23        6.76137e-23        7.88477e-23
1863.57        7.36195e-23        6.79718e-23        7.92672e-23
1868.62        7.40102e-23        6.83316e-23        7.96888e-23
1873.69        7.44028e-23        6.86932e-23        8.01125e-23
1878.76        7.47974e-23        6.90566e-23        8.05382e-23
1883.85        7.51940e-23        6.94218e-23        8.09661e-23
1888.96        7.55925e-23        6.97888e-23        8.13961e-23
1894.07        7.59929e-23        7.01576e-23        8.18283e-23
1899.21        7.63954e-23        7.05282e-23        8.22626e-23
1904.35        7.67998e-23        7.09007e-23        8.26990e-23
1909.51        7.72062e-23        7.12749e-23        8.31376e-23
1914.68        7.76147e-23        7.16510e-23        8.35783e-23
1919.87        7.80251e-23        7.20290e-23        8.40212e-23
1925.07        7.84376e-23        7.24088e-23        8.44663e-23
1930.29        7.88521e-23        7.27905e-23        8.49136e-23
1935.52        7.92686e-23        7.31741e-23        8.53631e-23
1940.76        7.96872e-23        7.35595e-23        8.58148e-23
1946.02        8.01078e-23        7.39468e-23        8.62688e-23
1951.29        8.05305e-23        7.43361e-23        8.67249e-23
1956.58        8.09553e-23        7.47272e-23        8.71833e-23
1961.88        8.13821e-23        7.51202e-23        8.76440e-23
1967.19        8.18110e-23        7.55152e-23        8.81069e-23
1972.52        8.22420e-23        7.59120e-23        8.85720e-23
1977.87        8.26752e-23        7.63109e-23        8.90395e-23
1983.23        8.31104e-23        7.67116e-23        8.95092e-23
1988.60        8.35478e-23        7.71143e-23        8.99812e-23
1993.99        8.39872e-23        7.75190e-23        9.04555e-23
1999.39        8.44289e-23        7.79256e-23        9.09322e-23
2004.81        8.48727e-23        7.83342e-23        9.14111e-23
2010.24        8.53186e-23        7.87448e-23        9.18924e-23
2015.69        8.57667e-23        7.91573e-23        9.23760e-23
2021.15        8.62170e-23        7.95719e-23        9.28620e-23
2026.62        8.66694e-23        7.99885e-23        9.33503e-23
2032.11        8.71241e-23        8.04071e-23        9.38411e-23
2037.62        8.75809e-23        8.08277e-23        9.43341e-23
2043.14        8.80400e-23        8.12503e-23        9.48296e-23
2048.67        8.85012e-23        8.16750e-23        9.53275e-23
2054.22        8.89648e-23        8.21017e-23        9.58278e-23
2059.79        8.94305e-23        8.25305e-23        9.63305e-23
2065.37        8.98985e-23        8.29614e-23        9.68356e-23
2070.97        9.03687e-23        8.33943e-23        9.73432e-23
2076.58        9.08412e-23        8.38293e-23        9.78532e-23
2082.20        9.13160e-23        8.42664e-23        9.83656e-23
2087.84        9.17931e-23        8.47056e-23        9.88806e-23
2093.50        9.22724e-23        8.51469e-23        9.93980e-23
2099.17        9.27541e-23        8.55903e-23        9.99179e-23
2104.86        9.32380e-23        8.60358e-23        1.00440e-22
2110.56        9.37243e-23        8.64834e-23        1.00965e-22
2116.28        9.42129e-23        8.69332e-23        1.01493e-22
2122.01        9.47039e-23        8.73852e-23        1.02023e-22
2127.76        9.51972e-23        8.78393e-23        1.02555e-22
2133.53        9.56928e-23        8.82956e-23        1.03090e-22
2139.31        9.61908e-23        8.87540e-23        1.03628e-22
2145.10        9.66912e-23        8.92146e-23        1.04168e-22
2150.92        9.71940e-23        8.96774e-23        1.04711e-22
2156.74        9.76992e-23        9.01424e-23        1.05256e-22
2162.59        9.82068e-23        9.06097e-23        1.05804e-22
2168.45        9.87167e-23        9.10791e-23        1.06354e-22
2174.32        9.92291e-23        9.15508e-23        1.06908e-22
2180.21        9.97440e-23        9.20247e-23        1.07463e-22
2186.12        1.00261e-22        9.25008e-23        1.08022e-22
2192.04        1.00781e-22        9.29792e-23        1.08583e-22
2197.98        1.01303e-22        9.34598e-23        1.09146e-22
2203.94        1.01828e-22        9.39427e-23        1.09713e-22
2209.91        1.02355e-22        9.44279e-23        1.10282e-22
2215.89        1.02885e-22        9.49154e-23        1.10854e-22
2221.90        1.03417e-22        9.54052e-23        1.11428e-22
2227.92        1.03951e-22        9.58973e-23        1.12005e-22
2233.95        1.04488e-22        9.63917e-23        1.12585e-22
2240.01        1.05028e-22        9.68884e-23        1.13168e-22
2246.07        1.05570e-22        9.73874e-23        1.13753e-22
2252.16        1.06115e-22        9.78888e-23        1.14341e-22
2258.26        1.06662e-22        9.83925e-23        1.14932e-22
2264.38        1.07212e-22        9.88986e-23        1.15526e-22
2270.51        1.07765e-22        9.94070e-23        1.16122e-22
2276.67        1.08320e-22        9.99179e-23        1.16721e-22
2282.83        1.08877e-22        1.00431e-22        1.17323e-22
2289.02        1.09437e-22        1.00947e-22        1.17928e-22
2295.22        1.10000e-22        1.01465e-22        1.18536e-22
2301.44        1.10566e-22        1.01985e-22        1.19146e-22
2307.67        1.11134e-22        1.02508e-22        1.19760e-22
2313.93        1.11705e-22        1.03033e-22        1.20376e-22
2320.20        1.12278e-22        1.03561e-22        1.20995e-22
2326.48        1.12854e-22        1.04091e-22        1.21617e-22
2332.78        1.13433e-22        1.04624e-22        1.22242e-22
2339.10        1.14014e-22        1.05159e-22        1.22870e-22
2345.44        1.14598e-22        1.05696e-22        1.23500e-22
2351.80        1.15185e-22        1.06236e-22        1.24134e-22
2358.17        1.15774e-22        1.06779e-22        1.24770e-22
2364.56        1.16367e-22        1.07324e-22        1.25410e-22
2370.96        1.16962e-22        1.07871e-22        1.26052e-22
2377.39        1.17559e-22        1.08421e-22        1.26697e-22
2383.83        1.18160e-22        1.08974e-22        1.27346e-22
2390.29        1.18763e-22        1.09529e-22        1.27997e-22
2396.76        1.19369e-22        1.10086e-22        1.28651e-22
2403.26        1.19978e-22        1.10647e-22        1.29309e-22
2409.77        1.20589e-22        1.11209e-22        1.29969e-22
2416.30        1.21204e-22        1.11775e-22        1.30632e-22
2422.84        1.21821e-22        1.12343e-22        1.31299e-22
2429.41        1.22441e-22        1.12913e-22        1.31968e-22
2435.99        1.23063e-22        1.13486e-22        1.32641e-22
2442.59        1.23689e-22        1.14062e-22        1.33316e-22
2449.21        1.24318e-22        1.14640e-22        1.33995e-22
2455.84        1.24949e-22        1.15221e-22        1.34677e-22
2462.50        1.25583e-22        1.15805e-22        1.35361e-22
2469.17        1.26220e-22        1.16391e-22        1.36049e-22
2475.86        1.26860e-22        1.16980e-22        1.36740e-22
2482.56        1.27503e-22        1.17572e-22        1.37435e-22
2489.29        1.28149e-22        1.18166e-22        1.38132e-22
2496.03        1.28798e-22        1.18763e-22        1.38832e-22
2502.80        1.29449e-22        1.19362e-22        1.39536e-22
2509.58        1.30104e-22        1.19965e-22        1.40243e-22
2516.38        1.30761e-22        1.20570e-22        1.40953e-22
2523.19        1.31422e-22        1.21178e-22        1.41666e-22
2530.03        1.32085e-22        1.21788e-22        1.42383e-22
2536.88        1.32752e-22        1.22401e-22        1.43102e-22
2543.76        1.33421e-22        1.23017e-22        1.43825e-22
2550.65        1.34094e-22        1.23636e-22        1.44551e-22
2557.56        1.34769e-22        1.24257e-22        1.45281e-22
2564.49        1.35448e-22        1.24882e-22        1.46014e-22
2571.44        1.36129e-22        1.25509e-22        1.46749e-22
2578.40        1.36814e-22        1.26139e-22        1.47489e-22
2585.39        1.37501e-22        1.26771e-22        1.48231e-22
2592.39        1.38192e-22        1.27407e-22        1.48977e-22
2599.42        1.38886e-22        1.28045e-22        1.49726e-22
2606.46        1.39583e-22        1.28686e-22        1.50479e-22
2613.52        1.40283e-22        1.29330e-22        1.51235e-22
2620.60        1.40986e-22        1.29977e-22        1.51994e-22
2627.70        1.41692e-22        1.30627e-22        1.52757e-22
2634.82        1.42401e-22        1.31280e-22        1.53522e-22
2641.96        1.43113e-22        1.31935e-22        1.54292e-22
2649.12        1.43829e-22        1.32593e-22        1.55065e-22
2656.30        1.44548e-22        1.33255e-22        1.55841e-22
2663.49        1.45270e-22        1.33919e-22        1.56620e-22
2670.71        1.45995e-22        1.34586e-22        1.57403e-22
2677.94        1.46723e-22        1.35256e-22        1.58190e-22
2685.20        1.47454e-22        1.35929e-22        1.58980e-22
2692.47        1.48189e-22        1.36605e-22        1.59773e-22
2699.77        1.48927e-22        1.37284e-22        1.60570e-22
2707.08        1.49668e-22        1.37966e-22        1.61371e-22
2714.42        1.50413e-22        1.38651e-22        1.62175e-22
2721.77        1.51160e-22        1.39339e-22        1.62982e-22
2729.15        1.51911e-22        1.40030e-22        1.63793e-22
2736.54        1.52665e-22        1.40723e-22        1.64607e-22
2743.95        1.53423e-22        1.41420e-22        1.65425e-22
2751.39        1.54184e-22        1.42120e-22        1.66247e-22
2758.84        1.54948e-22        1.42823e-22        1.67072e-22
2766.32        1.55715e-22        1.43529e-22        1.67901e-22
2773.81        1.56486e-22        1.44238e-22        1.68733e-22
2781.33        1.57260e-22        1.44951e-22        1.69569e-22
2788.86        1.58037e-22        1.45666e-22        1.70409e-22
2796.42        1.58818e-22        1.46384e-22        1.71252e-22
2803.99        1.59602e-22        1.47106e-22        1.72099e-22
2811.59        1.60390e-22        1.47830e-22        1.72950e-22
2819.21        1.61181e-22        1.48558e-22        1.73804e-22
2826.85        1.61975e-22        1.49289e-22        1.74662e-22
2834.51        1.62773e-22        1.50023e-22        1.75523e-22
2842.18        1.63574e-22        1.50760e-22        1.76389e-22
2849.88        1.64379e-22        1.51500e-22        1.77257e-22
2857.61        1.65187e-22        1.52244e-22        1.78130e-22
2865.35        1.65998e-22        1.52990e-22        1.79007e-22
2873.11        1.66813e-22        1.53740e-22        1.79887e-22
2880.90        1.67632e-22        1.54493e-22        1.80771e-22
2888.70        1.68454e-22        1.55249e-22        1.81659e-22
2896.53        1.69280e-22        1.56009e-22        1.82550e-22
2904.37        1.70109e-22        1.56772e-22        1.83445e-22
2912.24        1.70941e-22        1.57538e-22        1.84345e-22
2920.13        1.71777e-22        1.58307e-22        1.85248e-22
2928.04        1.72617e-22        1.59079e-22        1.86154e-22
2935.98        1.73460e-22        1.59855e-22        1.87065e-22
2943.93        1.74307e-22        1.60634e-22        1.87979e-22
2951.91        1.75157e-22        1.61417e-22        1.88898e-22
2959.91        1.76011e-22        1.62202e-22        1.89820e-22
2967.92        1.76869e-22        1.62991e-22        1.90746e-22
2975.97        1.77730e-22        1.63784e-22        1.91676e-22
2984.03        1.78595e-22        1.64579e-22        1.92610e-22
2992.11        1.79463e-22        1.65378e-22        1.93548e-22
3000.22        1.80335e-22        1.66181e-22        1.94490e-22
3008.35        1.81211e-22        1.66986e-22        1.95436e-22
3016.50        1.82091e-22        1.67795e-22        1.96386e-22
3024.67        1.82974e-22        1.68608e-22        1.97339e-22
3032.87        1.83861e-22        1.69424e-22        1.98297e-22
3041.08        1.84751e-22        1.70244e-22        1.99259e-22
3049.32        1.85646e-22        1.71067e-22        2.00225e-22
3057.58        1.86544e-22        1.71893e-22        2.01196e-22
3065.87        1.87447e-22        1.72723e-22        2.02170e-22
3074.17        1.88353e-22        1.73557e-22        2.03149e-22
3082.50        1.89263e-22        1.74395e-22        2.04132e-22
3090.85        1.90177e-22        1.75236e-22        2.05119e-22
3099.23        1.91096e-22        1.76081e-22        2.06111e-22
3107.62        1.92018e-22        1.76929e-22        2.07107e-22
3116.04        1.92944e-22        1.77782e-22        2.08107e-22
3124.49        1.93875e-22        1.78638e-22        2.09112e-22
3132.95        1.94810e-22        1.79498e-22        2.10122e-22
3141.44        1.95749e-22        1.80362e-22        2.11136e-22
3149.95        1.96692e-22        1.81230e-22        2.12155e-22
3158.48        1.97640e-22        1.82102e-22        2.13178e-22
3167.04        1.98592e-22        1.82977e-22        2.14206e-22
3175.62        1.99548e-22        1.83857e-22        2.15239e-22
3184.23        2.00509e-22        1.84742e-22        2.16277e-22
3192.85        2.01475e-22        1.85630e-22        2.17320e-22
3201.50        2.02445e-22        1.86522e-22        2.18367e-22
3210.18        2.03419e-22        1.87419e-22        2.19420e-22
3218.87        2.04399e-22        1.88320e-22        2.20478e-22
3227.59        2.05383e-22        1.89225e-22        2.21540e-22
3236.34        2.06372e-22        1.90135e-22        2.22608e-22
3245.11        2.07365e-22        1.91049e-22        2.23682e-22
3253.90        2.08364e-22        1.91968e-22        2.24760e-22
3262.71        2.09367e-22        1.92891e-22        2.25844e-22
3271.55        2.10376e-22        1.93818e-22        2.26933e-22
3280.42        2.11389e-22        1.94751e-22        2.28028e-22
3289.31        2.12408e-22        1.95688e-22        2.29128e-22
3298.22        2.13432e-22        1.96630e-22        2.30234e-22
3307.15        2.14461e-22        1.97576e-22        2.31345e-22
3316.11        2.15495e-22        1.98528e-22        2.32462e-22
3325.10        2.16535e-22        1.99484e-22        2.33586e-22
3334.11        2.17580e-22        2.00446e-22        2.34714e-22
3343.14        2.18631e-22        2.01412e-22        2.35849e-22
3352.20        2.19687e-22        2.02384e-22        2.36990e-22
3361.28        2.20749e-22        2.03361e-22        2.38138e-22
3370.39        2.21817e-22        2.04343e-22        2.39291e-22
3379.52        2.22890e-22        2.05330e-22        2.40450e-22
3388.67        2.23970e-22        2.06323e-22        2.41616e-22
3397.85        2.25055e-22        2.07321e-22        2.42789e-22
3407.06        2.26147e-22        2.08325e-22        2.43968e-22
3416.29        2.27244e-22        2.09335e-22        2.45153e-22
3425.55        2.28348e-22        2.10350e-22        2.46346e-22
3434.83        2.29458e-22        2.11371e-22        2.47545e-22
3444.13        2.30574e-22        2.12397e-22        2.48751e-22
3453.46        2.31697e-22        2.13430e-22        2.49964e-22
3462.82        2.32826e-22        2.14469e-22        2.51184e-22
3472.20        2.33963e-22        2.15513e-22        2.52412e-22
3481.61        2.35105e-22        2.16564e-22        2.53647e-22
3491.04        2.36255e-22        2.17621e-22        2.54889e-22
3500.50        2.37412e-22        2.18685e-22        2.56138e-22
3509.98        2.38575e-22        2.19755e-22        2.57396e-22
3519.49        2.39746e-22        2.20832e-22        2.58661e-22
3529.03        2.40924e-22        2.21915e-22        2.59934e-22
3538.59        2.42110e-22        2.23005e-22        2.61214e-22
3548.18        2.43302e-22        2.24101e-22        2.62503e-22
3557.79        2.44503e-22        2.25205e-22        2.63801e-22
3567.43        2.45711e-22        2.26316e-22        2.65106e-22
3577.09        2.46927e-22        2.27433e-22        2.66420e-22
3586.79        2.48151e-22        2.28559e-22        2.67743e-22
3596.50        2.49383e-22        2.29691e-22        2.69074e-22
3606.25        2.50623e-22        2.30831e-22        2.70414e-22
3616.02        2.51871e-22        2.31978e-22        2.71764e-22
3625.81        2.53128e-22        2.33134e-22        2.73122e-22
3635.64        2.54393e-22        2.34296e-22        2.74490e-22
3645.49        2.55667e-22        2.35467e-22        2.75867e-22
3655.36        2.56950e-22        2.36646e-22        2.77253e-22
3665.27        2.58242e-22        2.37834e-22        2.78649e-22
3675.20        2.59542e-22        2.39029e-22        2.80056e-22
3685.16        2.60852e-22        2.40233e-22        2.81472e-22
3695.14        2.62172e-22        2.41445e-22        2.82898e-22
3705.15        2.63501e-22        2.42667e-22        2.84335e-22
3715.19        2.64840e-22        2.43897e-22        2.85783e-22
3725.25        2.66188e-22        2.45136e-22        2.87241e-22
3735.35        2.67547e-22        2.46384e-22        2.88710e-22
3745.47        2.68915e-22        2.47641e-22        2.90189e-22
3755.61        2.70294e-22        2.48908e-22        2.91681e-22
3765.79        2.71684e-22        2.50185e-22        2.93183e-22
3775.99        2.73084e-22        2.51471e-22        2.94697e-22
3786.22        2.74495e-22        2.52767e-22        2.96223e-22
3796.48        2.75917e-22        2.54073e-22        2.97761e-22
3806.77        2.77351e-22        2.55390e-22        2.99312e-22
3817.08        2.78795e-22        2.56717e-22        3.00874e-22
3827.42        2.80252e-22        2.58054e-22        3.02449e-22
3837.79        2.81720e-22        2.59402e-22        3.04037e-22
3848.19        2.83200e-22        2.60761e-22        3.05638e-22
3858.61        2.84692e-22        2.62131e-22        3.07253e-22
3869.07        2.86197e-22        2.63513e-22        3.08880e-22
3879.55        2.87714e-22        2.64906e-22        3.10522e-22
3890.06        2.89244e-22        2.66311e-22        3.12177e-22
3900.60        2.90787e-22        2.67727e-22        3.13847e-22
3911.17        2.92343e-22        2.69156e-22        3.15531e-22
3921.77        2.93913e-22        2.70597e-22        3.17229e-22
3932.39        2.95496e-22        2.72050e-22        3.18943e-22
3943.04        2.97094e-22        2.73516e-22        3.20671e-22
3953.73        2.98705e-22        2.74995e-22        3.22415e-22
3964.44        3.00331e-22        2.76487e-22        3.24175e-22
3975.18        3.01972e-22        2.77992e-22        3.25951e-22
3985.95        3.03627e-22        2.79511e-22        3.27743e-22
3996.75        3.05298e-22        2.81044e-22        3.29551e-22
4007.58        3.06984e-22        2.82591e-22        3.31376e-22
4018.43        3.08685e-22        2.84152e-22        3.33218e-22
4029.32        3.10403e-22        2.85728e-22        3.35078e-22
4040.24        3.12135e-22        2.87317e-22        3.36954e-22
4051.18        3.13884e-22        2.88921e-22        3.38847e-22
4062.16        3.15648e-22        2.90539e-22        3.40757e-22
4073.17        3.17428e-22        2.92172e-22        3.42685e-22
4084.20        3.19224e-22        2.93819e-22        3.44630e-22
4095.27        3.21036e-22        2.95480e-22        3.46592e-22
4106.36        3.22863e-22        2.97156e-22        3.48571e-22
4117.49        3.24707e-22        2.98846e-22        3.50567e-22
4128.64        3.26566e-22        3.00551e-22        3.52581e-22
4139.83        3.28441e-22        3.02270e-22        3.54612e-22
4151.04        3.30332e-22        3.04004e-22        3.56661e-22
4162.29        3.32239e-22        3.05752e-22        3.58727e-22
4173.57        3.34162e-22        3.07515e-22        3.60810e-22
4184.87        3.36102e-22        3.09292e-22        3.62911e-22
4196.21        3.38057e-22        3.11084e-22        3.65029e-22
4207.58        3.40028e-22        3.12891e-22        3.67164e-22
4218.98        3.42015e-22        3.14712e-22        3.69317e-22
4230.41        3.44018e-22        3.16548e-22        3.71487e-22
4241.87        3.46036e-22        3.18398e-22        3.73675e-22
4253.37        3.48071e-22        3.20263e-22        3.75880e-22
4264.89        3.50122e-22        3.22142e-22        3.78102e-22
4276.44        3.52189e-22        3.24036e-22        3.80342e-22
4288.03        3.54271e-22        3.25944e-22        3.82598e-22
4299.65        3.56369e-22        3.27866e-22        3.84872e-22
4311.30        3.58483e-22        3.29803e-22        3.87164e-22
4322.98        3.60613e-22        3.31755e-22        3.89472e-22
4334.69        3.62759e-22        3.33720e-22        3.91797e-22
4346.43        3.64920e-22        3.35700e-22        3.94140e-22
4358.21        3.67097e-22        3.37694e-22        3.96499e-22
4370.02        3.69289e-22        3.39702e-22        3.98875e-22
4381.86        3.71497e-22        3.41725e-22        4.01268e-22
4393.73        3.73720e-22        3.43761e-22        4.03678e-22
4405.63        3.75958e-22        3.45811e-22        4.06104e-22
4417.57        3.78211e-22        3.47876e-22        4.08547e-22
4429.54        3.80480e-22        3.49953e-22        4.11007e-22
4441.54        3.82764e-22        3.52045e-22        4.13482e-22
4453.57        3.85062e-22        3.54150e-22        4.15974e-22
4465.64        3.87375e-22        3.56269e-22        4.18482e-22
4477.73        3.89703e-22        3.58401e-22        4.21006e-22
4489.87        3.92046e-22        3.60546e-22        4.23546e-22
4502.03        3.94403e-22        3.62705e-22        4.26101e-22
4514.23        3.96774e-22        3.64876e-22        4.28672e-22
4526.46        3.99159e-22        3.67061e-22        4.31258e-22
4538.72        4.01558e-22        3.69258e-22        4.33859e-22
4551.02        4.03971e-22        3.71467e-22        4.36475e-22
4563.35        4.06398e-22        3.73690e-22        4.39107e-22
4575.71        4.08838e-22        3.75924e-22        4.41752e-22
4588.11        4.11291e-22        3.78170e-22        4.44412e-22
4600.54        4.13758e-22        3.80429e-22        4.47087e-22
4613.00        4.16237e-22        3.82699e-22        4.49775e-22
4625.50        4.18729e-22        3.84981e-22        4.52477e-22
4638.03        4.21233e-22        3.87274e-22        4.55193e-22
4650.60        4.23750e-22        3.89578e-22        4.57921e-22
4663.20        4.26278e-22        3.91894e-22        4.60663e-22
4675.83        4.28819e-22        3.94220e-22        4.63417e-22
4688.50        4.31370e-22        3.96556e-22        4.66184e-22
4701.20        4.33933e-22        3.98903e-22        4.68963e-22
4713.94        4.36507e-22        4.01259e-22        4.71754e-22
4726.71        4.39091e-22        4.03626e-22        4.74556e-22
4739.52        4.41685e-22        4.06001e-22        4.77370e-22
4752.36        4.44290e-22        4.08386e-22        4.80194e-22
4765.23        4.46904e-22        4.10780e-22        4.83029e-22
4778.14        4.49528e-22        4.13182e-22        4.85873e-22
4791.09        4.52160e-22        4.15593e-22        4.88728e-22
4804.07        4.54802e-22        4.18011e-22        4.91592e-22
4817.09        4.57451e-22        4.20438e-22        4.94464e-22
4830.14        4.60108e-22        4.22871e-22        4.97346e-22
4843.22        4.62773e-22        4.25311e-22        5.00235e-22
4856.34        4.65445e-22        4.27758e-22        5.03132e-22
4869.50        4.68123e-22        4.30211e-22        5.06036e-22
4882.69        4.70808e-22        4.32670e-22        5.08947e-22
4895.92        4.73499e-22        4.35134e-22        5.11864e-22
4909.19        4.76194e-22        4.37602e-22        5.14786e-22
4922.49        4.78895e-22        4.40076e-22        5.17714e-22
4935.82        4.81600e-22        4.42553e-22        5.20647e-22
4949.20        4.84309e-22        4.45034e-22        5.23583e-22
4962.61        4.87021e-22        4.47518e-22        5.26523e-22
4976.05        4.89736e-22        4.50005e-22        5.29466e-22
4989.53        4.92453e-22        4.52494e-22        5.32411e-22
5003.05        4.95171e-22        4.54985e-22        5.35358e-22
5016.60        4.97891e-22        4.57476e-22        5.38307e-22
5030.20        5.00613e-22        4.59969e-22        5.41256e-22
5043.82        5.03335e-22        4.62464e-22        5.44207e-22
5057.49        5.06059e-22        4.64959e-22        5.47159e-22
5071.19        5.08784e-22        4.67456e-22        5.50112e-22
5084.93        5.11511e-22        4.69955e-22        5.53067e-22
5098.71        5.14239e-22        4.72455e-22        5.56023e-22
5112.52        5.16969e-22        4.74956e-22        5.58982e-22
5126.37        5.19700e-22        4.77459e-22        5.61941e-22
5140.26        5.22434e-22        4.79964e-22        5.64903e-22
5154.19        5.25169e-22        4.82471e-22        5.67866e-22
5168.15        5.27906e-22        4.84980e-22        5.70832e-22
5182.15        5.30645e-22        4.87490e-22        5.73800e-22
5196.19        5.33386e-22        4.90003e-22        5.76769e-22
5210.27        5.36130e-22        4.92518e-22        5.79742e-22
5224.39        5.38876e-22        4.95035e-22        5.82716e-22
5238.54        5.41624e-22        4.97555e-22        5.85694e-22
5252.74        5.44375e-22        5.00077e-22        5.88674e-22
5266.97        5.47129e-22        5.02602e-22        5.91657e-22
5281.24        5.49886e-22        5.05129e-22        5.94643e-22
5295.54        5.52646e-22        5.07660e-22        5.97633e-22
5309.89        5.55410e-22        5.10194e-22        6.00626e-22
5324.28        5.58177e-22        5.12731e-22        6.03622e-22
5338.70        5.60947e-22        5.15271e-22        6.06623e-22
5353.17        5.63721e-22        5.17815e-22        6.09628e-22
5367.67        5.66500e-22        5.20363e-22        6.12636e-22
5382.21        5.69282e-22        5.22915e-22        6.15650e-22
5396.79        5.72070e-22        5.25471e-22        6.18668e-22
5411.42        5.74861e-22        5.28031e-22        6.21691e-22
5426.08        5.77658e-22        5.30596e-22        6.24720e-22
5440.78        5.80460e-22        5.33166e-22        6.27754e-22
5455.52        5.83268e-22        5.35741e-22        6.30794e-22
5470.30        5.86081e-22        5.38322e-22        6.33840e-22
5485.12        5.88900e-22        5.40908e-22        6.36892e-22
5499.98        5.91725e-22        5.43499e-22        6.39952e-22
5514.88        5.94558e-22        5.46097e-22        6.43018e-22
5529.82        5.97397e-22        5.48701e-22        6.46092e-22
5544.80        6.00243e-22        5.51312e-22        6.49173e-22
5559.83        6.03097e-22        5.53930e-22        6.52263e-22
5574.89        6.05959e-22        5.56556e-22        6.55361e-22
5589.99        6.08829e-22        5.59189e-22        6.58469e-22
5605.14        6.11707e-22        5.61830e-22        6.61585e-22
5620.32        6.14595e-22        5.64479e-22        6.64712e-22
5635.55        6.17493e-22        5.67137e-22        6.67848e-22
5650.82        6.20400e-22        5.69804e-22        6.70996e-22
5666.13        6.23318e-22        5.72481e-22        6.74154e-22
5681.48        6.26246e-22        5.75168e-22        6.77324e-22
5696.87        6.29186e-22        5.77865e-22        6.80507e-22
5712.31        6.32137e-22        5.80572e-22        6.83701e-22
5727.78        6.35100e-22        5.83291e-22        6.86910e-22
5743.30        6.38077e-22        5.86022e-22        6.90132e-22
5758.86        6.41066e-22        5.88764e-22        6.93368e-22
5774.47        6.44069e-22        5.91519e-22        6.96619e-22
5790.11        6.47087e-22        5.94288e-22        6.99886e-22
5805.80        6.50119e-22        5.97070e-22        7.03169e-22
5821.53        6.53167e-22        5.99866e-22        7.06469e-22
5837.30        6.56231e-22        6.02677e-22        7.09786e-22
5853.11        6.59312e-22        6.05503e-22        7.13121e-22
5868.97        6.62410e-22        6.08345e-22        7.16475e-22
5884.87        6.65527e-22        6.11204e-22        7.19849e-22
5900.82        6.68662e-22        6.14080e-22        7.23244e-22
5916.80        6.71816e-22        6.16973e-22        7.26659e-22
5932.83        6.74991e-22        6.19885e-22        7.30096e-22
5948.91        6.78186e-22        6.22816e-22        7.33556e-22
5965.02        6.81403e-22        6.25767e-22        7.37040e-22
5981.19        6.84643e-22        6.28738e-22        7.40548e-22
5997.39        6.87906e-22        6.31730e-22        7.44081e-22
6013.64        6.91193e-22        6.34745e-22        7.47641e-22
6029.93        6.94504e-22        6.37781e-22        7.51227e-22
6046.27        6.97840e-22        6.40841e-22        7.54840e-22
6062.65        7.01201e-22        6.43922e-22        7.58480e-22
6079.07        7.04587e-22        6.47027e-22        7.62147e-22
6095.54        7.07998e-22        6.50155e-22        7.65842e-22
6112.06        7.11435e-22        6.53306e-22        7.69564e-22
6128.62        7.14897e-22        6.56480e-22        7.73315e-22
6145.22        7.18385e-22        6.59678e-22        7.77093e-22
6161.87        7.21900e-22        6.62899e-22        7.80900e-22
6178.57        7.25440e-22        6.66145e-22        7.84736e-22
6195.31        7.29007e-22        6.69415e-22        7.88600e-22
6212.09        7.32601e-22        6.72709e-22        7.92494e-22
6228.92        7.36222e-22        6.76027e-22        7.96416e-22
6245.80        7.39870e-22        6.79371e-22        8.00369e-22
6262.72        7.43545e-22        6.82739e-22        8.04351e-22
6279.69        7.47248e-22        6.86132e-22        8.08363e-22
6296.70        7.50979e-22        6.89551e-22        8.12406e-22
6313.76        7.54737e-22        6.92996e-22        8.16479e-22
6330.86        7.58524e-22        6.96466e-22        8.20583e-22
6348.02        7.62340e-22        6.99962e-22        8.24717e-22
6365.22        7.66184e-22        7.03484e-22        8.28883e-22
6382.46        7.70057e-22        7.07032e-22        8.33081e-22
6399.75        7.73959e-22        7.10607e-22        8.37310e-22
6417.09        7.77890e-22        7.14209e-22        8.41571e-22
6434.48        7.81851e-22        7.17838e-22        8.45865e-22
6451.91        7.85842e-22        7.21494e-22        8.50191e-22
6469.39        7.89863e-22        7.25177e-22        8.54549e-22
6486.92        7.93914e-22        7.28888e-22        8.58941e-22
6504.49        7.97996e-22        7.32626e-22        8.63366e-22
6522.11        8.02108e-22        7.36393e-22        8.67824e-22
6539.78        8.06252e-22        7.40187e-22        8.72316e-22
6557.50        8.10426e-22        7.44010e-22        8.76842e-22
6575.27        8.14632e-22        7.47862e-22        8.81402e-22
6593.08        8.18870e-22        7.51743e-22        8.85996e-22
6610.95        8.23139e-22        7.55652e-22        8.90626e-22
6628.86        8.27440e-22        7.59591e-22        8.95290e-22
6646.82        8.31774e-22        7.63559e-22        8.99990e-22
6664.82        8.36141e-22        7.67557e-22        9.04725e-22
6682.88        8.40540e-22        7.71585e-22        9.09495e-22
6700.99        8.44972e-22        7.75642e-22        9.14302e-22
6719.14        8.49438e-22        7.79731e-22        9.19145e-22
6737.35        8.53937e-22        7.83849e-22        9.24025e-22
6755.60        8.58470e-22        7.87998e-22        9.28941e-22
6773.90        8.63036e-22        7.92179e-22        9.33894e-22
6792.25        8.67637e-22        7.96390e-22        9.38885e-22
6810.66        8.72273e-22        8.00633e-22        9.43913e-22
6829.11        8.76943e-22        8.04907e-22        9.48979e-22
6847.61        8.81648e-22        8.09213e-22        9.54083e-22
6866.16        8.86388e-22        8.13551e-22        9.59225e-22
6884.77        8.91163e-22        8.17921e-22        9.64406e-22
6903.42        8.95975e-22        8.22324e-22        9.69625e-22
6922.12        9.00822e-22        8.26759e-22        9.74884e-22
6940.88        9.05705e-22        8.31227e-22        9.80182e-22
6959.68        9.10624e-22        8.35729e-22        9.85520e-22
6978.54        9.15580e-22        8.40263e-22        9.90897e-22
6997.44        9.20573e-22        8.44831e-22        9.96315e-22
7016.40        9.25603e-22        8.49433e-22        1.00177e-21
7035.41        9.30670e-22        8.54068e-22        1.00727e-21
7054.47        9.35774e-22        8.58738e-22        1.01281e-21
7073.58        9.40917e-22        8.63442e-22        1.01839e-21
7092.75        9.46097e-22        8.68180e-22        1.02401e-21
7111.96        9.51315e-22        8.72953e-22        1.02968e-21
7131.23        9.56571e-22        8.77761e-22        1.03538e-21
7150.55        9.61866e-22        8.82604e-22        1.04113e-21
7169.93        9.67200e-22        8.87482e-22        1.04692e-21
7189.35        9.72573e-22        8.92396e-22        1.05275e-21
7208.83        9.77985e-22        8.97345e-22        1.05862e-21
7228.36        9.83436e-22        9.02330e-22        1.06454e-21
7247.94        9.88927e-22        9.07351e-22        1.07050e-21
7267.58        9.94457e-22        9.12408e-22        1.07651e-21
7287.27        1.00003e-21        9.17501e-22        1.08255e-21
7307.01        1.00564e-21        9.22631e-22        1.08865e-21
7326.81        1.01129e-21        9.27798e-22        1.09478e-21
7346.66        1.01698e-21        9.33001e-22        1.10096e-21
7366.57        1.02271e-21        9.38242e-22        1.10718e-21
7386.52        1.02849e-21        9.43520e-22        1.11345e-21
7406.54        1.03430e-21        9.48835e-22        1.11977e-21
7426.60        1.04016e-21        9.54187e-22        1.12613e-21
7446.72        1.04605e-21        9.59577e-22        1.13253e-21
7466.90        1.05199e-21        9.65006e-22        1.13898e-21
7487.13        1.05797e-21        9.70472e-22        1.14547e-21
7507.41        1.06399e-21        9.75976e-22        1.15201e-21
7527.75        1.07006e-21        9.81518e-22        1.15860e-21
7548.15        1.07617e-21        9.87100e-22        1.16523e-21
7568.60        1.08232e-21        9.92719e-22        1.17191e-21
7589.10        1.08851e-21        9.98377e-22        1.17864e-21
7609.66        1.09474e-21        1.00407e-21        1.18541e-21
7630.28        1.10102e-21        1.00981e-21        1.19223e-21
7650.95        1.10734e-21        1.01559e-21        1.19909e-21
7671.68        1.11370e-21        1.02140e-21        1.20601e-21
7692.47        1.12011e-21        1.02726e-21        1.21297e-21
7713.31        1.12656e-21        1.03315e-21        1.21998e-21
7734.21        1.13306e-21        1.03908e-21        1.22703e-21
7755.16        1.13960e-21        1.04505e-21        1.23414e-21
7776.17        1.14618e-21        1.05107e-21        1.24129e-21
7797.24        1.15280e-21        1.05712e-21        1.24849e-21
7818.36        1.15947e-21        1.06321e-21        1.25573e-21
7839.55        1.16619e-21        1.06935e-21        1.26303e-21
7860.78        1.17295e-21        1.07552e-21        1.27037e-21
7882.08        1.17975e-21        1.08173e-21        1.27777e-21
7903.44        1.18660e-21        1.08799e-21        1.28521e-21
7924.85        1.19349e-21        1.09428e-21        1.29270e-21
7946.32        1.20043e-21        1.10062e-21        1.30024e-21
7967.85        1.20741e-21        1.10699e-21        1.30782e-21
7989.44        1.21444e-21        1.11341e-21        1.31546e-21
8011.08        1.22151e-21        1.11987e-21        1.32315e-21
8032.79        1.22862e-21        1.12636e-21        1.33088e-21
8054.55        1.23578e-21        1.13290e-21        1.33867e-21
8076.37        1.24299e-21        1.13948e-21        1.34650e-21
8098.25        1.25024e-21        1.14611e-21        1.35438e-21
8120.19        1.25754e-21        1.15277e-21        1.36232e-21
8142.19        1.26489e-21        1.15947e-21        1.37030e-21
8164.25        1.27228e-21        1.16622e-21        1.37834e-21
8186.37        1.27972e-21        1.17301e-21        1.38642e-21
8208.55        1.28720e-21        1.17984e-21        1.39456e-21
8230.79        1.29473e-21        1.18672e-21        1.40275e-21
8253.09        1.30231e-21        1.19363e-21        1.41099e-21
8275.45        1.30994e-21        1.20059e-21        1.41928e-21
8297.87        1.31761e-21        1.20760e-21        1.42762e-21
8320.35        1.32533e-21        1.21465e-21        1.43602e-21
8342.89        1.33310e-21        1.22174e-21        1.44446e-21
8365.50        1.34092e-21        1.22887e-21        1.45296e-21
8388.16        1.34878e-21        1.23605e-21        1.46152e-21
8410.89        1.35670e-21        1.24327e-21        1.47012e-21
8433.67        1.36466e-21        1.25054e-21        1.47878e-21
8456.52        1.37267e-21        1.25785e-21        1.48750e-21
8479.44        1.38073e-21        1.26520e-21        1.49626e-21
8502.41        1.38884e-21        1.27260e-21        1.50508e-21
8525.44        1.39700e-21        1.28005e-21        1.51396e-21
8548.54        1.40521e-21        1.28754e-21        1.52289e-21
8571.70        1.41347e-21        1.29508e-21        1.53187e-21
8594.93        1.42178e-21        1.30266e-21        1.54091e-21
8618.21        1.43014e-21        1.31028e-21        1.55000e-21
8641.56        1.43855e-21        1.31796e-21        1.55915e-21
8664.97        1.44701e-21        1.32567e-21        1.56835e-21
8688.45        1.45553e-21        1.33344e-21        1.57761e-21
8711.99        1.46409e-21        1.34125e-21        1.58693e-21
8735.59        1.47270e-21        1.34911e-21        1.59630e-21
8759.26        1.48137e-21        1.35701e-21        1.60572e-21
8782.99        1.49008e-21        1.36496e-21        1.61521e-21
8806.79        1.49885e-21        1.37296e-21        1.62475e-21
8830.65        1.50767e-21        1.38100e-21        1.63434e-21
8854.57        1.51654e-21        1.38909e-21        1.64399e-21
8878.56        1.52547e-21        1.39723e-21        1.65370e-21
8902.61        1.53444e-21        1.40542e-21        1.66347e-21
8926.73        1.54347e-21        1.41365e-21        1.67329e-21
8950.92        1.55255e-21        1.42193e-21        1.68317e-21
8975.17        1.56169e-21        1.43026e-21        1.69311e-21
8999.49        1.57087e-21        1.43864e-21        1.70310e-21
9023.87        1.58011e-21        1.44706e-21        1.71316e-21
9048.32        1.58940e-21        1.45554e-21        1.72327e-21
9072.83        1.59874e-21        1.46406e-21        1.73343e-21
9097.41        1.60814e-21        1.47262e-21        1.74366e-21
9122.06        1.61759e-21        1.48124e-21        1.75394e-21
9146.77        1.62710e-21        1.48991e-21        1.76429e-21
9171.56        1.63665e-21        1.49862e-21        1.77469e-21
9196.40        1.64626e-21        1.50738e-21        1.78515e-21
9221.32        1.65593e-21        1.51619e-21        1.79566e-21
9246.30        1.66565e-21        1.52505e-21        1.80624e-21
9271.35        1.67542e-21        1.53396e-21        1.81687e-21
9296.47        1.68524e-21        1.54292e-21        1.82757e-21
9321.66        1.69512e-21        1.55193e-21        1.83832e-21
9346.91        1.70506e-21        1.56098e-21        1.84913e-21
9372.24        1.71504e-21        1.57008e-21        1.86000e-21
9397.63        1.72508e-21        1.57924e-21        1.87093e-21
9423.09        1.73518e-21        1.58844e-21        1.88192e-21
9448.62        1.74533e-21        1.59769e-21        1.89296e-21
9474.22        1.75553e-21        1.60699e-21        1.90407e-21
9499.89        1.76579e-21        1.61634e-21        1.91523e-21
9525.63        1.77610e-21        1.62574e-21        1.92645e-21
9551.43        1.78646e-21        1.63519e-21        1.93774e-21
9577.31        1.79688e-21        1.64468e-21        1.94908e-21
9603.26        1.80735e-21        1.65423e-21        1.96048e-21
9629.28        1.81788e-21        1.66382e-21        1.97193e-21
9655.36        1.82846e-21        1.67347e-21        1.98345e-21
9681.52        1.83909e-21        1.68316e-21        1.99503e-21
9707.75        1.84978e-21        1.69290e-21        2.00666e-21
9734.05        1.86052e-21        1.70269e-21        2.01836e-21
9760.43        1.87132e-21        1.71253e-21        2.03011e-21
9786.87        1.88217e-21        1.72242e-21        2.04192e-21
9813.39        1.89307e-21        1.73235e-21        2.05379e-21
9839.97        1.90403e-21        1.74234e-21        2.06571e-21
9866.63        1.91504e-21        1.75237e-21        2.07770e-21
9893.36        1.92610e-21        1.76245e-21        2.08974e-21
9920.17        1.93721e-21        1.77258e-21        2.10184e-21
9947.04        1.94838e-21        1.78276e-21        2.11400e-21
9973.99        1.95960e-21        1.79299e-21        2.12621e-21


==> anc/ee_3fhl_constraints.txt <==
#DM constraints, ee, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.02        7.10985e-23        6.40584e-23        7.81387e-23
 10.05        3.56756e-23        3.21434e-23        3.92079e-23
 10.07        2.38683e-23        2.15053e-23        2.62313e-23
 10.09        1.79649e-23        1.61865e-23        1.97432e-23
 10.12        1.44230e-23        1.29953e-23        1.58506e-23
 10.14        1.20619e-23        1.08681e-23        1.32556e-23
 10.16        1.03755e-23        9.34868e-24        1.14023e-23
 10.19        9.11080e-24        8.20925e-24        1.00123e-23
 10.21        8.12726e-24        7.32312e-24        8.93141e-24
 10.23        7.34053e-24        6.61430e-24        8.06676e-24
 10.26        6.69692e-24        6.03442e-24        7.35941e-24
 10.28        6.16065e-24        5.55127e-24        6.77003e-24
 10.30        5.70695e-24        5.14250e-24        6.27140e-24
 10.33        5.31814e-24        4.79220e-24        5.84408e-24
 10.35        4.98123e-24        4.48865e-24        5.47380e-24
 10.38        4.68649e-24        4.22310e-24        5.14987e-24
 10.40        4.42648e-24        3.98885e-24        4.86411e-24
 10.42        4.19541e-24        3.78066e-24        4.61015e-24
 10.45        3.98871e-24        3.59444e-24        4.38299e-24
 10.47        3.80273e-24        3.42688e-24        4.17859e-24
 10.50        3.63451e-24        3.27532e-24        3.99370e-24
 10.52        3.48162e-24        3.13758e-24        3.82567e-24
 10.54        3.34207e-24        3.01185e-24        3.67230e-24
 10.57        3.21419e-24        2.89664e-24        3.53175e-24
 10.59        3.09658e-24        2.79067e-24        3.40248e-24
 10.62        2.98805e-24        2.69290e-24        3.28320e-24
 10.64        2.88759e-24        2.60239e-24        3.17279e-24
 10.67        2.79435e-24        2.51839e-24        3.07031e-24
 10.69        2.70757e-24        2.44020e-24        2.97493e-24
 10.72        2.62660e-24        2.36726e-24        2.88595e-24
 10.74        2.55090e-24        2.29905e-24        2.80274e-24
 10.76        2.47995e-24        2.23514e-24        2.72476e-24
 10.79        2.41333e-24        2.17512e-24        2.65155e-24
 10.81        2.35066e-24        2.11866e-24        2.58267e-24
 10.84        2.29160e-24        2.06545e-24        2.51775e-24
 10.86        2.23585e-24        2.01523e-24        2.45648e-24
 10.89        2.18314e-24        1.96774e-24        2.39854e-24
 10.91        2.13323e-24        1.92278e-24        2.34369e-24
 10.94        2.08591e-24        1.88014e-24        2.29167e-24
 10.97        2.04097e-24        1.83966e-24        2.24229e-24
 10.99        1.99826e-24        1.80118e-24        2.19533e-24
 11.02        1.95760e-24        1.76455e-24        2.15064e-24
 11.04        1.91885e-24        1.72965e-24        2.10806e-24
 11.07        1.88189e-24        1.69635e-24        2.06744e-24
 11.09        1.84660e-24        1.66456e-24        2.02864e-24
 11.12        1.81286e-24        1.63416e-24        1.99156e-24
 11.14        1.78058e-24        1.60508e-24        1.95608e-24
 11.17        1.74967e-24        1.57724e-24        1.92210e-24
 11.19        1.72004e-24        1.55054e-24        1.88953e-24
 11.22        1.69161e-24        1.52494e-24        1.85829e-24
 11.25        1.66432e-24        1.50036e-24        1.82829e-24
 11.27        1.63810e-24        1.47674e-24        1.79947e-24
 11.30        1.61289e-24        1.45403e-24        1.77176e-24
 11.32        1.58864e-24        1.43218e-24        1.74510e-24
 11.35        1.56528e-24        1.41114e-24        1.71942e-24
 11.38        1.54278e-24        1.39087e-24        1.69469e-24
 11.40        1.52108e-24        1.37132e-24        1.67084e-24
 11.43        1.50015e-24        1.35247e-24        1.64783e-24
 11.46        1.47995e-24        1.33428e-24        1.62563e-24
 11.48        1.46044e-24        1.31670e-24        1.60418e-24
 11.51        1.44159e-24        1.29972e-24        1.58346e-24
 11.53        1.42337e-24        1.28331e-24        1.56343e-24
 11.56        1.40574e-24        1.26743e-24        1.54405e-24
 11.59        1.38867e-24        1.25206e-24        1.52529e-24
 11.61        1.37215e-24        1.23718e-24        1.50713e-24
 11.64        1.35615e-24        1.22277e-24        1.48954e-24
 11.67        1.34064e-24        1.20880e-24        1.47249e-24
 11.70        1.32561e-24        1.19525e-24        1.45596e-24
 11.72        1.31102e-24        1.18212e-24        1.43992e-24
 11.75        1.29687e-24        1.16937e-24        1.42437e-24
 11.78        1.28313e-24        1.15700e-24        1.40926e-24
 11.80        1.26979e-24        1.14499e-24        1.39460e-24
 11.83        1.25683e-24        1.13331e-24        1.38035e-24
 11.86        1.24424e-24        1.12197e-24        1.36651e-24
 11.89        1.23200e-24        1.11095e-24        1.35305e-24
 11.91        1.22009e-24        1.10022e-24        1.33996e-24
 11.94        1.20851e-24        1.08979e-24        1.32722e-24
 11.97        1.19724e-24        1.07965e-24        1.31483e-24
 12.00        1.18627e-24        1.06977e-24        1.30277e-24
 12.02        1.17559e-24        1.06015e-24        1.29103e-24
 12.05        1.16518e-24        1.05078e-24        1.27959e-24
 12.08        1.15505e-24        1.04165e-24        1.26845e-24
 12.11        1.14517e-24        1.03276e-24        1.25759e-24
 12.13        1.13554e-24        1.02409e-24        1.24700e-24
 12.16        1.12616e-24        1.01564e-24        1.23668e-24
 12.19        1.11700e-24        1.00739e-24        1.22661e-24
 12.22        1.10807e-24        9.99350e-25        1.21679e-24
 12.25        1.09936e-24        9.91504e-25        1.20721e-24
 12.28        1.09085e-24        9.83845e-25        1.19785e-24
 12.30        1.08255e-24        9.76369e-25        1.18872e-24
 12.33        1.07444e-24        9.69069e-25        1.17981e-24
 12.36        1.06652e-24        9.61940e-25        1.17110e-24
 12.39        1.05879e-24        9.54976e-25        1.16259e-24
 12.42        1.05123e-24        9.48172e-25        1.15428e-24
 12.45        1.04384e-24        9.41523e-25        1.14616e-24
 12.47        1.03662e-24        9.35024e-25        1.13822e-24
 12.50        1.02957e-24        9.28671e-25        1.13046e-24
 12.53        1.02266e-24        9.22458e-25        1.12287e-24
 12.56        1.01592e-24        9.16383e-25        1.11545e-24
 12.59        1.00931e-24        9.10440e-25        1.10819e-24
 12.62        1.00286e-24        9.04627e-25        1.10108e-24
 12.65        9.96536e-25        8.98938e-25        1.09413e-24
 12.68        9.90351e-25        8.93371e-25        1.08733e-24
 12.71        9.84297e-25        8.87922e-25        1.08067e-24
 12.74        9.78370e-25        8.82588e-25        1.07415e-24
 12.77        9.72568e-25        8.77365e-25        1.06777e-24
 12.79        9.66885e-25        8.72251e-25        1.06152e-24
 12.82        9.61320e-25        8.67242e-25        1.05540e-24
 12.85        9.55868e-25        8.62336e-25        1.04940e-24
 12.88        9.50527e-25        8.57529e-25        1.04353e-24
 12.91        9.45295e-25        8.52820e-25        1.03777e-24
 12.94        9.40167e-25        8.48206e-25        1.03213e-24
 12.97        9.35141e-25        8.43683e-25        1.02660e-24
 13.00        9.30215e-25        8.39251e-25        1.02118e-24
 13.03        9.25386e-25        8.34906e-25        1.01587e-24
 13.06        9.20651e-25        8.30646e-25        1.01066e-24
 13.09        9.16009e-25        8.26469e-25        1.00555e-24
 13.12        9.11456e-25        8.22373e-25        1.00054e-24
 13.15        9.06992e-25        8.18356e-25        9.95627e-25
 13.18        9.02612e-25        8.14416e-25        9.90809e-25
 13.21        8.98317e-25        8.10552e-25        9.86081e-25
 13.24        8.94102e-25        8.06760e-25        9.81444e-25
 13.27        8.89967e-25        8.03041e-25        9.76893e-25
 13.31        8.85910e-25        7.99391e-25        9.72428e-25
 13.34        8.81928e-25        7.95810e-25        9.68046e-25
 13.37        8.78020e-25        7.92295e-25        9.63745e-25
 13.40        8.74185e-25        7.88845e-25        9.59524e-25
 13.43        8.70420e-25        7.85459e-25        9.55380e-25
 13.46        8.66724e-25        7.82135e-25        9.51313e-25
 13.49        8.63096e-25        7.78873e-25        9.47319e-25
 13.52        8.59533e-25        7.75669e-25        9.43397e-25
 13.55        8.56035e-25        7.72524e-25        9.39547e-25
 13.58        8.52600e-25        7.69435e-25        9.35766e-25
 13.62        8.49227e-25        7.66402e-25        9.32052e-25
 13.65        8.45914e-25        7.63424e-25        9.28405e-25
 13.68        8.42661e-25        7.60499e-25        9.24823e-25
 13.71        8.39465e-25        7.57625e-25        9.21304e-25
 13.74        8.36325e-25        7.54803e-25        9.17847e-25
 13.77        8.33241e-25        7.52031e-25        9.14452e-25
 13.80        8.30212e-25        7.49308e-25        9.11115e-25
 13.84        8.27235e-25        7.46633e-25        9.07838e-25
 13.87        8.24311e-25        7.44004e-25        9.04617e-25
 13.90        8.21437e-25        7.41422e-25        9.01452e-25
 13.93        8.18613e-25        7.38884e-25        8.98343e-25
 13.96        8.15839e-25        7.36391e-25        8.95287e-25
 14.00        8.13112e-25        7.33941e-25        8.92283e-25
 14.03        8.10433e-25        7.31534e-25        8.89332e-25
 14.06        8.07799e-25        7.29168e-25        8.86431e-25
 14.09        8.05211e-25        7.26842e-25        8.83580e-25
 14.13        8.02667e-25        7.24557e-25        8.80777e-25
 14.16        8.00167e-25        7.22311e-25        8.78022e-25
 14.19        7.97709e-25        7.20104e-25        8.75315e-25
 14.22        7.95294e-25        7.17934e-25        8.72653e-25
 14.26        7.92919e-25        7.15802e-25        8.70036e-25
 14.29        7.90585e-25        7.13706e-25        8.67464e-25
 14.32        7.88290e-25        7.11645e-25        8.64935e-25
 14.36        7.86034e-25        7.09620e-25        8.62449e-25
 14.39        7.83817e-25        7.07629e-25        8.60004e-25
 14.42        7.81637e-25        7.05672e-25        8.57601e-25
 14.46        7.79493e-25        7.03748e-25        8.55239e-25
 14.49        7.77386e-25        7.01857e-25        8.52916e-25
 14.52        7.75315e-25        6.99997e-25        8.50632e-25
 14.56        7.73278e-25        6.98170e-25        8.48386e-25
 14.59        7.71276e-25        6.96373e-25        8.46178e-25
 14.62        7.69307e-25        6.94607e-25        8.44008e-25
 14.66        7.67372e-25        6.92870e-25        8.41873e-25
 14.69        7.65469e-25        6.91163e-25        8.39774e-25
 14.72        7.63598e-25        6.89485e-25        8.37711e-25
 14.76        7.61759e-25        6.87835e-25        8.35682e-25
 14.79        7.59950e-25        6.86213e-25        8.33687e-25
 14.83        7.58172e-25        6.84619e-25        8.31726e-25
 14.86        7.56424e-25        6.83052e-25        8.29797e-25
 14.90        7.54706e-25        6.81511e-25        8.27901e-25
 14.93        7.53017e-25        6.79997e-25        8.26036e-25
 14.96        7.51356e-25        6.78508e-25        8.24203e-25
 15.00        7.49723e-25        6.77045e-25        8.22401e-25
 15.03        7.48118e-25        6.75606e-25        8.20629e-25
 15.07        7.46540e-25        6.74192e-25        8.18887e-25
 15.10        7.44989e-25        6.72803e-25        8.17175e-25
 15.14        7.43464e-25        6.71437e-25        8.15491e-25
 15.17        7.41965e-25        6.70094e-25        8.13836e-25
 15.21        7.40492e-25        6.68775e-25        8.12209e-25
 15.24        7.39044e-25        6.67478e-25        8.10609e-25
 15.28        7.37620e-25        6.66204e-25        8.09037e-25
 15.31        7.36222e-25        6.64952e-25        8.07491e-25
 15.35        7.34847e-25        6.63721e-25        8.05972e-25
 15.38        7.33496e-25        6.62512e-25        8.04479e-25
 15.42        7.32168e-25        6.61324e-25        8.03012e-25
 15.45        7.30864e-25        6.60157e-25        8.01570e-25
 15.49        7.29582e-25        6.59011e-25        8.00153e-25
 15.53        7.28322e-25        6.57884e-25        7.98760e-25
 15.56        7.27085e-25        6.56778e-25        7.97392e-25
 15.60        7.25869e-25        6.55691e-25        7.96047e-25
 15.63        7.24675e-25        6.54623e-25        7.94727e-25
 15.67        7.23502e-25        6.53575e-25        7.93429e-25
 15.71        7.22350e-25        6.52545e-25        7.92154e-25
 15.74        7.21218e-25        6.51534e-25        7.90901e-25
 15.78        7.20106e-25        6.50542e-25        7.89671e-25
 15.81        7.19015e-25        6.49567e-25        7.88463e-25
 15.85        7.17944e-25        6.48610e-25        7.87277e-25
 15.89        7.16891e-25        6.47671e-25        7.86112e-25
 15.92        7.15859e-25        6.46749e-25        7.84968e-25
 15.96        7.14845e-25        6.45845e-25        7.83844e-25
 16.00        7.13849e-25        6.44957e-25        7.82742e-25
 16.03        7.12873e-25        6.44086e-25        7.81659e-25
 16.07        7.11914e-25        6.43231e-25        7.80597e-25
 16.11        7.10974e-25        6.42393e-25        7.79554e-25
 16.15        7.10051e-25        6.41571e-25        7.78531e-25
 16.18        7.09146e-25        6.40765e-25        7.77527e-25
 16.22        7.08258e-25        6.39974e-25        7.76542e-25
 16.26        7.07388e-25        6.39199e-25        7.75576e-25
 16.29        7.06534e-25        6.38439e-25        7.74629e-25
 16.33        7.05697e-25        6.37694e-25        7.73700e-25
 16.37        7.04876e-25        6.36964e-25        7.72788e-25
 16.41        7.04072e-25        6.36249e-25        7.71895e-25
 16.45        7.03284e-25        6.35549e-25        7.71019e-25
 16.48        7.02512e-25        6.34863e-25        7.70161e-25
 16.52        7.01755e-25        6.34191e-25        7.69320e-25
 16.56        7.01015e-25        6.33533e-25        7.68496e-25
 16.60        7.00289e-25        6.32889e-25        7.67689e-25
 16.64        6.99579e-25        6.32259e-25        7.66899e-25
 16.67        6.98883e-25        6.31642e-25        7.66125e-25
 16.71        6.98203e-25        6.31039e-25        7.65367e-25
 16.75        6.97537e-25        6.30449e-25        7.64626e-25
 16.79        6.96886e-25        6.29872e-25        7.63900e-25
 16.83        6.96249e-25        6.29308e-25        7.63190e-25
 16.87        6.95626e-25        6.28757e-25        7.62495e-25
 16.91        6.95017e-25        6.28219e-25        7.61816e-25
 16.95        6.94423e-25        6.27693e-25        7.61152e-25
 16.98        6.93841e-25        6.27179e-25        7.60504e-25
 17.02        6.93274e-25        6.26678e-25        7.59870e-25
 17.06        6.92720e-25        6.26189e-25        7.59250e-25
 17.10        6.92179e-25        6.25713e-25        7.58646e-25
 17.14        6.91651e-25        6.25248e-25        7.58055e-25
 17.18        6.91137e-25        6.24794e-25        7.57479e-25
 17.22        6.90635e-25        6.24353e-25        7.56917e-25
 17.26        6.90146e-25        6.23923e-25        7.56369e-25
 17.30        6.89670e-25        6.23504e-25        7.55835e-25
 17.34        6.89206e-25        6.23097e-25        7.55315e-25
 17.38        6.88754e-25        6.22701e-25        7.54808e-25
 17.42        6.88315e-25        6.22316e-25        7.54314e-25
 17.46        6.87888e-25        6.21942e-25        7.53834e-25
 17.50        6.87473e-25        6.21579e-25        7.53367e-25
 17.54        6.87070e-25        6.21227e-25        7.52913e-25
 17.58        6.86678e-25        6.20885e-25        7.52471e-25
 17.62        6.86298e-25        6.20554e-25        7.52043e-25
 17.66        6.85930e-25        6.20233e-25        7.51627e-25
 17.70        6.85573e-25        6.19923e-25        7.51224e-25
 17.74        6.85228e-25        6.19623e-25        7.50833e-25
 17.79        6.84894e-25        6.19333e-25        7.50454e-25
 17.83        6.84571e-25        6.19054e-25        7.50087e-25
 17.87        6.84258e-25        6.18784e-25        7.49733e-25
 17.91        6.83957e-25        6.18524e-25        7.49391e-25
 17.95        6.83667e-25        6.18274e-25        7.49060e-25
 17.99        6.83387e-25        6.18034e-25        7.48741e-25
 18.03        6.83118e-25        6.17803e-25        7.48434e-25
 18.07        6.82860e-25        6.17582e-25        7.48138e-25
 18.12        6.82612e-25        6.17370e-25        7.47854e-25
 18.16        6.82374e-25        6.17168e-25        7.47580e-25
 18.20        6.82147e-25        6.16975e-25        7.47319e-25
 18.24        6.81930e-25        6.16792e-25        7.47068e-25
 18.28        6.81723e-25        6.16617e-25        7.46828e-25
 18.33        6.81526e-25        6.16452e-25        7.46600e-25
 18.37        6.81338e-25        6.16295e-25        7.46382e-25
 18.41        6.81161e-25        6.16148e-25        7.46175e-25
 18.45        6.80994e-25        6.16009e-25        7.45978e-25
 18.50        6.80836e-25        6.15879e-25        7.45792e-25
 18.54        6.80688e-25        6.15758e-25        7.45617e-25
 18.58        6.80549e-25        6.15646e-25        7.45452e-25
 18.62        6.80420e-25        6.15542e-25        7.45297e-25
 18.67        6.80300e-25        6.15447e-25        7.45153e-25
 18.71        6.80189e-25        6.15360e-25        7.45019e-25
 18.75        6.80088e-25        6.15281e-25        7.44895e-25
 18.80        6.79996e-25        6.15211e-25        7.44781e-25
 18.84        6.79913e-25        6.15149e-25        7.44676e-25
 18.88        6.79839e-25        6.15095e-25        7.44582e-25
 18.93        6.79774e-25        6.15050e-25        7.44498e-25
 18.97        6.79718e-25        6.15012e-25        7.44423e-25
 19.01        6.79670e-25        6.14983e-25        7.44358e-25
 19.06        6.79632e-25        6.14962e-25        7.44302e-25
 19.10        6.79602e-25        6.14948e-25        7.44256e-25
 19.15        6.79581e-25        6.14942e-25        7.44219e-25
 19.19        6.79568e-25        6.14944e-25        7.44192e-25
 19.23        6.79564e-25        6.14954e-25        7.44174e-25
 19.28        6.79569e-25        6.14972e-25        7.44165e-25
 19.32        6.79581e-25        6.14997e-25        7.44166e-25
 19.37        6.79603e-25        6.15030e-25        7.44175e-25
 19.41        6.79632e-25        6.15070e-25        7.44194e-25
 19.46        6.79670e-25        6.15118e-25        7.44221e-25
 19.50        6.79716e-25        6.15174e-25        7.44258e-25
 19.55        6.79770e-25        6.15236e-25        7.44303e-25
 19.59        6.79832e-25        6.15306e-25        7.44357e-25
 19.64        6.79902e-25        6.15384e-25        7.44420e-25
 19.68        6.79980e-25        6.15468e-25        7.44491e-25
 19.73        6.80066e-25        6.15560e-25        7.44572e-25
 19.77        6.80160e-25        6.15659e-25        7.44660e-25
 19.82        6.80262e-25        6.15765e-25        7.44758e-25
 19.86        6.80371e-25        6.15879e-25        7.44864e-25
 19.91        6.80488e-25        6.15999e-25        7.44978e-25
 19.96        6.80613e-25        6.16126e-25        7.45100e-25
 20.00        6.80748e-25        6.16262e-25        7.45234e-25
 20.05        6.80935e-25        6.16440e-25        7.45430e-25
 20.09        6.81130e-25        6.16625e-25        7.45634e-25
 20.14        6.81332e-25        6.16817e-25        7.45847e-25
 20.19        6.81542e-25        6.17016e-25        7.46068e-25
 20.23        6.81760e-25        6.17222e-25        7.46297e-25
 20.28        6.81985e-25        6.17435e-25        7.46535e-25
 20.33        6.82217e-25        6.17654e-25        7.46780e-25
 20.37        6.82457e-25        6.17880e-25        7.47034e-25
 20.42        6.82704e-25        6.18113e-25        7.47295e-25
 20.47        6.82959e-25        6.18352e-25        7.47565e-25
 20.52        6.83220e-25        6.18598e-25        7.47842e-25
 20.56        6.83489e-25        6.18851e-25        7.48128e-25
 20.61        6.83765e-25        6.19110e-25        7.48421e-25
 20.66        6.84048e-25        6.19375e-25        7.48722e-25
 20.71        6.84339e-25        6.19647e-25        7.49030e-25
 20.75        6.84636e-25        6.19925e-25        7.49346e-25
 20.80        6.84940e-25        6.20210e-25        7.49670e-25
 20.85        6.85251e-25        6.20501e-25        7.50001e-25
 20.90        6.85569e-25        6.20798e-25        7.50340e-25
 20.94        6.85894e-25        6.21102e-25        7.50687e-25
 20.99        6.86226e-25        6.21411e-25        7.51040e-25
 21.04        6.86564e-25        6.21727e-25        7.51401e-25
 21.09        6.86909e-25        6.22049e-25        7.51770e-25
 21.14        6.87261e-25        6.22377e-25        7.52145e-25
 21.19        6.87620e-25        6.22711e-25        7.52528e-25
 21.24        6.87985e-25        6.23051e-25        7.52918e-25
 21.29        6.88356e-25        6.23397e-25        7.53315e-25
 21.33        6.88734e-25        6.23749e-25        7.53720e-25
 21.38        6.89119e-25        6.24107e-25        7.54131e-25
 21.43        6.89510e-25        6.24471e-25        7.54549e-25
 21.48        6.89907e-25        6.24840e-25        7.54975e-25
 21.53        6.90311e-25        6.25215e-25        7.55407e-25
 21.58        6.90721e-25        6.25597e-25        7.55846e-25
 21.63        6.91138e-25        6.25983e-25        7.56292e-25
 21.68        6.91560e-25        6.26376e-25        7.56745e-25
 21.73        6.91989e-25        6.26774e-25        7.57204e-25
 21.78        6.92424e-25        6.27178e-25        7.57671e-25
 21.83        6.92866e-25        6.27588e-25        7.58144e-25
 21.88        6.93313e-25        6.28003e-25        7.58623e-25
 21.93        6.93766e-25        6.28423e-25        7.59109e-25
 21.98        6.94226e-25        6.28850e-25        7.59602e-25
 22.03        6.94691e-25        6.29281e-25        7.60102e-25
 22.08        6.95163e-25        6.29718e-25        7.60607e-25
 22.14        6.95640e-25        6.30161e-25        7.61120e-25
 22.19        6.96124e-25        6.30609e-25        7.61639e-25
 22.24        6.96613e-25        6.31062e-25        7.62164e-25
 22.29        6.97108e-25        6.31521e-25        7.62695e-25
 22.34        6.97609e-25        6.31985e-25        7.63233e-25
 22.39        6.98116e-25        6.32454e-25        7.63777e-25
 22.44        6.98628e-25        6.32929e-25        7.64328e-25
 22.50        6.99146e-25        6.33408e-25        7.64884e-25
 22.55        6.99670e-25        6.33893e-25        7.65447e-25
 22.60        7.00200e-25        6.34383e-25        7.66016e-25
 22.65        7.00735e-25        6.34879e-25        7.66591e-25
 22.70        7.01276e-25        6.35379e-25        7.67173e-25
 22.76        7.01822e-25        6.35885e-25        7.67760e-25
 22.81        7.02374e-25        6.36395e-25        7.68353e-25
 22.86        7.02932e-25        6.36911e-25        7.68952e-25
 22.91        7.03495e-25        6.37432e-25        7.69558e-25
 22.97        7.04063e-25        6.37957e-25        7.70169e-25
 23.02        7.04637e-25        6.38488e-25        7.70786e-25
 23.07        7.05216e-25        6.39023e-25        7.71409e-25
 23.13        7.05801e-25        6.39564e-25        7.72038e-25
 23.18        7.06391e-25        6.40109e-25        7.72672e-25
 23.23        7.06986e-25        6.40660e-25        7.73313e-25
 23.29        7.07587e-25        6.41215e-25        7.73959e-25
 23.34        7.08193e-25        6.41775e-25        7.74610e-25
 23.39        7.08804e-25        6.42339e-25        7.75268e-25
 23.45        7.09420e-25        6.42909e-25        7.75931e-25
 23.50        7.10042e-25        6.43483e-25        7.76600e-25
 23.56        7.10668e-25        6.44062e-25        7.77274e-25
 23.61        7.11300e-25        6.44646e-25        7.77954e-25
 23.66        7.11937e-25        6.45234e-25        7.78640e-25
 23.72        7.12579e-25        6.45827e-25        7.79331e-25
 23.77        7.13226e-25        6.46425e-25        7.80027e-25
 23.83        7.13878e-25        6.47027e-25        7.80729e-25
 23.88        7.14536e-25        6.47634e-25        7.81437e-25
 23.94        7.15198e-25        6.48246e-25        7.82149e-25
 23.99        7.15865e-25        6.48862e-25        7.82868e-25
 24.05        7.16537e-25        6.49482e-25        7.83591e-25
 24.10        7.17214e-25        6.50107e-25        7.84320e-25
 24.16        7.17895e-25        6.50737e-25        7.85054e-25
 24.22        7.18582e-25        6.51371e-25        7.85793e-25
 24.27        7.19274e-25        6.52009e-25        7.86538e-25
 24.33        7.19970e-25        6.52652e-25        7.87288e-25
 24.38        7.20671e-25        6.53299e-25        7.88043e-25
 24.44        7.21377e-25        6.53951e-25        7.88803e-25
 24.50        7.22087e-25        6.54607e-25        7.89568e-25
 24.55        7.22803e-25        6.55267e-25        7.90338e-25
 24.61        7.23523e-25        6.55932e-25        7.91114e-25
 24.67        7.24247e-25        6.56601e-25        7.91894e-25
 24.72        7.24977e-25        6.57274e-25        7.92680e-25
 24.78        7.25711e-25        6.57951e-25        7.93470e-25
 24.84        7.26449e-25        6.58633e-25        7.94265e-25
 24.89        7.27192e-25        6.59319e-25        7.95066e-25
 24.95        7.27940e-25        6.60009e-25        7.95871e-25
 25.01        7.28692e-25        6.60703e-25        7.96681e-25
 25.07        7.29449e-25        6.61401e-25        7.97496e-25
 25.12        7.30210e-25        6.62103e-25        7.98316e-25
 25.18        7.30975e-25        6.62810e-25        7.99141e-25
 25.24        7.31746e-25        6.63521e-25        7.99970e-25
 25.30        7.32520e-25        6.64236e-25        8.00805e-25
 25.36        7.33300e-25        6.64955e-25        8.01644e-25
 25.42        7.34084e-25        6.65678e-25        8.02489e-25
 25.47        7.34872e-25        6.66406e-25        8.03338e-25
 25.53        7.35665e-25        6.67138e-25        8.04193e-25
 25.59        7.36463e-25        6.67874e-25        8.05052e-25
 25.65        7.37265e-25        6.68614e-25        8.05916e-25
 25.71        7.38072e-25        6.69359e-25        8.06786e-25
 25.77        7.38884e-25        6.70107e-25        8.07660e-25
 25.83        7.39700e-25        6.70861e-25        8.08539e-25
 25.89        7.40521e-25        6.71618e-25        8.09424e-25
 25.95        7.41346e-25        6.72380e-25        8.10313e-25
 26.01        7.42177e-25        6.73146e-25        8.11208e-25
 26.07        7.43012e-25        6.73916e-25        8.12107e-25
 26.13        7.43851e-25        6.74691e-25        8.13012e-25
 26.19        7.44696e-25        6.75470e-25        8.13922e-25
 26.25        7.45545e-25        6.76254e-25        8.14837e-25
 26.31        7.46399e-25        6.77042e-25        8.15757e-25
 26.37        7.47258e-25        6.77834e-25        8.16682e-25
 26.43        7.48122e-25        6.78631e-25        8.17613e-25
 26.49        7.48990e-25        6.79432e-25        8.18548e-25
 26.55        7.49863e-25        6.80238e-25        8.19489e-25
 26.61        7.50741e-25        6.81048e-25        8.20435e-25
 26.68        7.51625e-25        6.81862e-25        8.21387e-25
 26.74        7.52512e-25        6.82682e-25        8.22343e-25
 26.80        7.53405e-25        6.83505e-25        8.23305e-25
 26.86        7.54303e-25        6.84333e-25        8.24272e-25
 26.92        7.55206e-25        6.85166e-25        8.25245e-25
 26.98        7.56113e-25        6.86004e-25        8.26223e-25
 27.05        7.57026e-25        6.86845e-25        8.27206e-25
 27.11        7.57943e-25        6.87692e-25        8.28195e-25
 27.17        7.58866e-25        6.88543e-25        8.29189e-25
 27.23        7.59794e-25        6.89399e-25        8.30188e-25
 27.30        7.60726e-25        6.90259e-25        8.31193e-25
 27.36        7.61664e-25        6.91124e-25        8.32204e-25
 27.42        7.62607e-25        6.91994e-25        8.33219e-25
 27.49        7.63555e-25        6.92869e-25        8.34241e-25
 27.55        7.64508e-25        6.93748e-25        8.35268e-25
 27.61        7.65466e-25        6.94632e-25        8.36300e-25
 27.68        7.66429e-25        6.95521e-25        8.37338e-25
 27.74        7.67398e-25        6.96414e-25        8.38382e-25
 27.80        7.68372e-25        6.97313e-25        8.39431e-25
 27.87        7.69351e-25        6.98216e-25        8.40486e-25
 27.93        7.70335e-25        6.99124e-25        8.41546e-25
 28.00        7.71325e-25        7.00037e-25        8.42613e-25
 28.06        7.72320e-25        7.00955e-25        8.43684e-25
 28.13        7.73320e-25        7.01877e-25        8.44762e-25
 28.19        7.74325e-25        7.02805e-25        8.45846e-25
 28.26        7.75336e-25        7.03738e-25        8.46935e-25
 28.32        7.76353e-25        7.04675e-25        8.48030e-25
 28.39        7.77374e-25        7.05618e-25        8.49131e-25
 28.45        7.78401e-25        7.06565e-25        8.50237e-25
 28.52        7.79434e-25        7.07518e-25        8.51350e-25
 28.58        7.80472e-25        7.08476e-25        8.52468e-25
 28.65        7.81516e-25        7.09439e-25        8.53593e-25
 28.72        7.82565e-25        7.10407e-25        8.54723e-25
 28.78        7.83620e-25        7.11380e-25        8.55860e-25
 28.85        7.84680e-25        7.12358e-25        8.57002e-25
 28.91        7.85746e-25        7.13341e-25        8.58150e-25
 28.98        7.86817e-25        7.14330e-25        8.59305e-25
 29.05        7.87895e-25        7.15324e-25        8.60466e-25
 29.11        7.88978e-25        7.16323e-25        8.61632e-25
 29.18        7.90066e-25        7.17327e-25        8.62805e-25
 29.25        7.91161e-25        7.18337e-25        8.63984e-25
 29.32        7.92261e-25        7.19352e-25        8.65170e-25
 29.38        7.93367e-25        7.20373e-25        8.66361e-25
 29.45        7.94479e-25        7.21399e-25        8.67559e-25
 29.52        7.95597e-25        7.22430e-25        8.68763e-25
 29.59        7.96720e-25        7.23467e-25        8.69974e-25
 29.66        7.97850e-25        7.24509e-25        8.71191e-25
 29.72        7.98985e-25        7.25557e-25        8.72414e-25
 29.79        8.00127e-25        7.26610e-25        8.73644e-25
 29.86        8.01274e-25        7.27669e-25        8.74880e-25
 29.93        8.02428e-25        7.28733e-25        8.76123e-25
 30.00        8.03588e-25        7.29803e-25        8.77373e-25
 30.07        8.04840e-25        7.30950e-25        8.78730e-25
 30.14        8.06099e-25        7.32103e-25        8.80095e-25
 30.21        8.07365e-25        7.33263e-25        8.81468e-25
 30.28        8.08638e-25        7.34428e-25        8.82847e-25
 30.35        8.09917e-25        7.35600e-25        8.84234e-25
 30.42        8.11203e-25        7.36777e-25        8.85628e-25
 30.49        8.12495e-25        7.37961e-25        8.87029e-25
 30.56        8.13794e-25        7.39150e-25        8.88437e-25
 30.63        8.15099e-25        7.40346e-25        8.89852e-25
 30.70        8.16411e-25        7.41548e-25        8.91275e-25
 30.77        8.17730e-25        7.42756e-25        8.92704e-25
 30.84        8.19055e-25        7.43970e-25        8.94141e-25
 30.91        8.20387e-25        7.45190e-25        8.95585e-25
 30.98        8.21726e-25        7.46416e-25        8.97036e-25
 31.05        8.23071e-25        7.47648e-25        8.98494e-25
 31.13        8.24423e-25        7.48886e-25        8.99960e-25
 31.20        8.25781e-25        7.50130e-25        9.01432e-25
 31.27        8.27146e-25        7.51381e-25        9.02912e-25
 31.34        8.28518e-25        7.52637e-25        9.04399e-25
 31.41        8.29896e-25        7.53899e-25        9.05893e-25
 31.49        8.31281e-25        7.55168e-25        9.07394e-25
 31.56        8.32672e-25        7.56442e-25        9.08902e-25
 31.63        8.34070e-25        7.57723e-25        9.10418e-25
 31.70        8.35475e-25        7.59009e-25        9.11940e-25
 31.78        8.36886e-25        7.60302e-25        9.13470e-25
 31.85        8.38304e-25        7.61601e-25        9.15007e-25
 31.92        8.39728e-25        7.62906e-25        9.16551e-25
 32.00        8.41159e-25        7.64217e-25        9.18102e-25
 32.07        8.42597e-25        7.65534e-25        9.19660e-25
 32.15        8.44041e-25        7.66857e-25        9.21225e-25
 32.22        8.45492e-25        7.68186e-25        9.22798e-25
 32.29        8.46949e-25        7.69521e-25        9.24377e-25
 32.37        8.48413e-25        7.70862e-25        9.25964e-25
 32.44        8.49884e-25        7.72209e-25        9.27558e-25
 32.52        8.51361e-25        7.73563e-25        9.29159e-25
 32.59        8.52844e-25        7.74922e-25        9.30767e-25
 32.67        8.54335e-25        7.76287e-25        9.32382e-25
 32.74        8.55832e-25        7.77659e-25        9.34005e-25
 32.82        8.57335e-25        7.79037e-25        9.35634e-25
 32.89        8.58845e-25        7.80420e-25        9.37271e-25
 32.97        8.60362e-25        7.81810e-25        9.38915e-25
 33.05        8.61886e-25        7.83206e-25        9.40566e-25
 33.12        8.63416e-25        7.84607e-25        9.42224e-25
 33.20        8.64952e-25        7.86015e-25        9.43889e-25
 33.28        8.66495e-25        7.87429e-25        9.45561e-25
 33.35        8.68045e-25        7.88849e-25        9.47240e-25
 33.43        8.69601e-25        7.90275e-25        9.48927e-25
 33.51        8.71164e-25        7.91708e-25        9.50620e-25
 33.58        8.72734e-25        7.93146e-25        9.52321e-25
 33.66        8.74310e-25        7.94590e-25        9.54029e-25
 33.74        8.75892e-25        7.96041e-25        9.55744e-25
 33.82        8.77482e-25        7.97497e-25        9.57466e-25
 33.89        8.79077e-25        7.98959e-25        9.59195e-25
 33.97        8.80680e-25        8.00428e-25        9.60932e-25
 34.05        8.82289e-25        8.01903e-25        9.62675e-25
 34.13        8.83904e-25        8.03383e-25        9.64426e-25
 34.21        8.85527e-25        8.04870e-25        9.66183e-25
 34.29        8.87155e-25        8.06363e-25        9.67948e-25
 34.37        8.88791e-25        8.07862e-25        9.69720e-25
 34.45        8.90433e-25        8.09367e-25        9.71499e-25
 34.53        8.92081e-25        8.10878e-25        9.73285e-25
 34.60        8.93736e-25        8.12395e-25        9.75078e-25
 34.68        8.95398e-25        8.13918e-25        9.76878e-25
 34.76        8.97066e-25        8.15447e-25        9.78686e-25
 34.84        8.98741e-25        8.16982e-25        9.80500e-25
 34.92        9.00423e-25        8.18524e-25        9.82322e-25
 35.01        9.02111e-25        8.20071e-25        9.84150e-25
 35.09        9.03805e-25        8.21625e-25        9.85986e-25
 35.17        9.05506e-25        8.23184e-25        9.87829e-25
 35.25        9.07214e-25        8.24750e-25        9.89679e-25
 35.33        9.08928e-25        8.26321e-25        9.91535e-25
 35.41        9.10649e-25        8.27899e-25        9.93399e-25
 35.49        9.12377e-25        8.29483e-25        9.95271e-25
 35.57        9.14111e-25        8.31072e-25        9.97149e-25
 35.66        9.15851e-25        8.32668e-25        9.99034e-25
 35.74        9.17598e-25        8.34270e-25        1.00093e-24
 35.82        9.19352e-25        8.35878e-25        1.00283e-24
 35.90        9.21112e-25        8.37492e-25        1.00473e-24
 35.99        9.22879e-25        8.39112e-25        1.00665e-24
 36.07        9.24652e-25        8.40738e-25        1.00857e-24
 36.15        9.26432e-25        8.42370e-25        1.01049e-24
 36.24        9.28218e-25        8.44008e-25        1.01243e-24
 36.32        9.30011e-25        8.45652e-25        1.01437e-24
 36.40        9.31810e-25        8.47302e-25        1.01632e-24
 36.49        9.33616e-25        8.48959e-25        1.01827e-24
 36.57        9.35428e-25        8.50621e-25        1.02024e-24
 36.66        9.37247e-25        8.52289e-25        1.02221e-24
 36.74        9.39073e-25        8.53963e-25        1.02418e-24
 36.82        9.40905e-25        8.55643e-25        1.02617e-24
 36.91        9.42743e-25        8.57330e-25        1.02816e-24
 36.99        9.44588e-25        8.59022e-25        1.03015e-24
 37.08        9.46440e-25        8.60720e-25        1.03216e-24
 37.17        9.48298e-25        8.62424e-25        1.03417e-24
 37.25        9.50162e-25        8.64135e-25        1.03619e-24
 37.34        9.52033e-25        8.65851e-25        1.03821e-24
 37.42        9.53910e-25        8.67573e-25        1.04025e-24
 37.51        9.55794e-25        8.69301e-25        1.04229e-24
 37.60        9.57684e-25        8.71036e-25        1.04433e-24
 37.68        9.59581e-25        8.72776e-25        1.04639e-24
 37.77        9.61484e-25        8.74522e-25        1.04845e-24
 37.86        9.63394e-25        8.76274e-25        1.05051e-24
 37.94        9.65310e-25        8.78032e-25        1.05259e-24
 38.03        9.67232e-25        8.79796e-25        1.05467e-24
 38.12        9.69161e-25        8.81566e-25        1.05676e-24
 38.21        9.71096e-25        8.83342e-25        1.05885e-24
 38.30        9.73038e-25        8.85123e-25        1.06095e-24
 38.38        9.74986e-25        8.86911e-25        1.06306e-24
 38.47        9.76941e-25        8.88705e-25        1.06518e-24
 38.56        9.78902e-25        8.90504e-25        1.06730e-24
 38.65        9.80869e-25        8.92310e-25        1.06943e-24
 38.74        9.82842e-25        8.94121e-25        1.07156e-24
 38.83        9.84822e-25        8.95938e-25        1.07371e-24
 38.92        9.86809e-25        8.97761e-25        1.07586e-24
 39.01        9.88801e-25        8.99590e-25        1.07801e-24
 39.10        9.90800e-25        9.01425e-25        1.08018e-24
 39.19        9.92805e-25        9.03266e-25        1.08234e-24
 39.28        9.94817e-25        9.05112e-25        1.08452e-24
 39.37        9.96835e-25        9.06965e-25        1.08670e-24
 39.46        9.98859e-25        9.08823e-25        1.08889e-24
 39.55        1.00089e-24        9.10687e-25        1.09109e-24
 39.64        1.00293e-24        9.12556e-25        1.09329e-24
 39.73        1.00497e-24        9.14432e-25        1.09550e-24
 39.82        1.00702e-24        9.16313e-25        1.09772e-24
 39.92        1.00907e-24        9.18201e-25        1.09994e-24
 40.01        1.01114e-24        9.20095e-25        1.10218e-24
 40.10        1.01322e-24        9.22008e-25        1.10444e-24
 40.19        1.01531e-24        9.23927e-25        1.10670e-24
 40.29        1.01741e-24        9.25853e-25        1.10897e-24
 40.38        1.01952e-24        9.27784e-25        1.11125e-24
 40.47        1.02163e-24        9.29721e-25        1.11354e-24
 40.57        1.02375e-24        9.31664e-25        1.11583e-24
 40.66        1.02587e-24        9.33613e-25        1.11813e-24
 40.75        1.02800e-24        9.35567e-25        1.12044e-24
 40.85        1.03014e-24        9.37528e-25        1.12275e-24
 40.94        1.03228e-24        9.39495e-25        1.12507e-24
 41.03        1.03443e-24        9.41468e-25        1.12740e-24
 41.13        1.03659e-24        9.43447e-25        1.12973e-24
 41.22        1.03875e-24        9.45432e-25        1.13207e-24
 41.32        1.04092e-24        9.47423e-25        1.13442e-24
 41.41        1.04310e-24        9.49420e-25        1.13678e-24
 41.51        1.04528e-24        9.51423e-25        1.13914e-24
 41.61        1.04747e-24        9.53432e-25        1.14151e-24
 41.70        1.04967e-24        9.55448e-25        1.14389e-24
 41.80        1.05187e-24        9.57469e-25        1.14627e-24
 41.89        1.05408e-24        9.59497e-25        1.14866e-24
 41.99        1.05629e-24        9.61531e-25        1.15106e-24
 42.09        1.05852e-24        9.63571e-25        1.15346e-24
 42.18        1.06075e-24        9.65617e-25        1.15587e-24
 42.28        1.06298e-24        9.67670e-25        1.15829e-24
 42.38        1.06522e-24        9.69728e-25        1.16072e-24
 42.48        1.06747e-24        9.71793e-25        1.16315e-24
 42.58        1.06973e-24        9.73865e-25        1.16560e-24
 42.67        1.07199e-24        9.75942e-25        1.16804e-24
 42.77        1.07426e-24        9.78026e-25        1.17050e-24
 42.87        1.07654e-24        9.80116e-25        1.17296e-24
 42.97        1.07882e-24        9.82213e-25        1.17543e-24
 43.07        1.08111e-24        9.84316e-25        1.17791e-24
 43.17        1.08341e-24        9.86425e-25        1.18039e-24
 43.27        1.08571e-24        9.88541e-25        1.18289e-24
 43.37        1.08802e-24        9.90663e-25        1.18539e-24
 43.47        1.09034e-24        9.92792e-25        1.18789e-24
 43.57        1.09267e-24        9.94927e-25        1.19041e-24
 43.67        1.09500e-24        9.97068e-25        1.19293e-24
 43.77        1.09734e-24        9.99216e-25        1.19546e-24
 43.87        1.09968e-24        1.00137e-24        1.19800e-24
 43.97        1.10204e-24        1.00353e-24        1.20054e-24
 44.07        1.10440e-24        1.00570e-24        1.20309e-24
 44.17        1.10676e-24        1.00787e-24        1.20565e-24
 44.28        1.10914e-24        1.01005e-24        1.20822e-24
 44.38        1.11152e-24        1.01224e-24        1.21079e-24
 44.48        1.11391e-24        1.01443e-24        1.21338e-24
 44.58        1.11630e-24        1.01664e-24        1.21597e-24
 44.69        1.11870e-24        1.01884e-24        1.21856e-24
 44.79        1.12111e-24        1.02106e-24        1.22117e-24
 44.89        1.12353e-24        1.02328e-24        1.22378e-24
 44.99        1.12595e-24        1.02550e-24        1.22640e-24
 45.10        1.12838e-24        1.02774e-24        1.22903e-24
 45.20        1.13082e-24        1.02998e-24        1.23167e-24
 45.31        1.13327e-24        1.03223e-24        1.23431e-24
 45.41        1.13572e-24        1.03448e-24        1.23696e-24
 45.52        1.13818e-24        1.03674e-24        1.23962e-24
 45.62        1.14065e-24        1.03901e-24        1.24229e-24
 45.73        1.14312e-24        1.04128e-24        1.24496e-24
 45.83        1.14561e-24        1.04356e-24        1.24765e-24
 45.94        1.14810e-24        1.04585e-24        1.25034e-24
 46.04        1.15059e-24        1.04815e-24        1.25304e-24
 46.15        1.15310e-24        1.05045e-24        1.25574e-24
 46.26        1.15561e-24        1.05276e-24        1.25846e-24
 46.36        1.15813e-24        1.05507e-24        1.26118e-24
 46.47        1.16065e-24        1.05740e-24        1.26391e-24
 46.58        1.16319e-24        1.05973e-24        1.26665e-24
 46.68        1.16573e-24        1.06206e-24        1.26940e-24
 46.79        1.16828e-24        1.06441e-24        1.27215e-24
 46.90        1.17084e-24        1.06676e-24        1.27491e-24
 47.01        1.17340e-24        1.06912e-24        1.27768e-24
 47.12        1.17597e-24        1.07148e-24        1.28046e-24
 47.22        1.17855e-24        1.07385e-24        1.28325e-24
 47.33        1.18114e-24        1.07623e-24        1.28605e-24
 47.44        1.18373e-24        1.07862e-24        1.28885e-24
 47.55        1.18634e-24        1.08101e-24        1.29166e-24
 47.66        1.18895e-24        1.08341e-24        1.29448e-24
 47.77        1.19156e-24        1.08582e-24        1.29731e-24
 47.88        1.19419e-24        1.08824e-24        1.30014e-24
 47.99        1.19682e-24        1.09066e-24        1.30299e-24
 48.10        1.19947e-24        1.09309e-24        1.30584e-24
 48.21        1.20211e-24        1.09553e-24        1.30870e-24
 48.32        1.20477e-24        1.09797e-24        1.31157e-24
 48.44        1.20744e-24        1.10042e-24        1.31445e-24
 48.55        1.21011e-24        1.10288e-24        1.31734e-24
 48.66        1.21279e-24        1.10535e-24        1.32023e-24
 48.77        1.21548e-24        1.10782e-24        1.32313e-24
 48.88        1.21817e-24        1.11030e-24        1.32604e-24
 49.00        1.22088e-24        1.11279e-24        1.32896e-24
 49.11        1.22359e-24        1.11529e-24        1.33189e-24
 49.22        1.22631e-24        1.11779e-24        1.33483e-24
 49.34        1.22904e-24        1.12030e-24        1.33778e-24
 49.45        1.23177e-24        1.12282e-24        1.34073e-24
 49.56        1.23452e-24        1.12534e-24        1.34369e-24
 49.68        1.23727e-24        1.12788e-24        1.34666e-24
 49.79        1.24003e-24        1.13042e-24        1.34964e-24
 49.91        1.24280e-24        1.13296e-24        1.35263e-24
 50.02        1.24560e-24        1.13554e-24        1.35566e-24
 50.14        1.24852e-24        1.13822e-24        1.35882e-24
 50.25        1.25145e-24        1.14090e-24        1.36199e-24
 50.37        1.25438e-24        1.14360e-24        1.36517e-24
 50.49        1.25733e-24        1.14630e-24        1.36835e-24
 50.60        1.26028e-24        1.14901e-24        1.37155e-24
 50.72        1.26324e-24        1.15173e-24        1.37476e-24
 50.84        1.26622e-24        1.15446e-24        1.37798e-24
 50.95        1.26920e-24        1.15719e-24        1.38121e-24
 51.07        1.27219e-24        1.15994e-24        1.38445e-24
 51.19        1.27519e-24        1.16269e-24        1.38770e-24
 51.31        1.27821e-24        1.16546e-24        1.39095e-24
 51.43        1.28123e-24        1.16823e-24        1.39422e-24
 51.54        1.28426e-24        1.17101e-24        1.39750e-24
 51.66        1.28730e-24        1.17380e-24        1.40080e-24
 51.78        1.29035e-24        1.17660e-24        1.40410e-24
 51.90        1.29341e-24        1.17941e-24        1.40741e-24
 52.02        1.29648e-24        1.18222e-24        1.41073e-24
 52.14        1.29956e-24        1.18505e-24        1.41406e-24
 52.26        1.30264e-24        1.18788e-24        1.41741e-24
 52.38        1.30574e-24        1.19073e-24        1.42076e-24
 52.50        1.30885e-24        1.19358e-24        1.42412e-24
 52.62        1.31197e-24        1.19645e-24        1.42750e-24
 52.74        1.31510e-24        1.19932e-24        1.43089e-24
 52.87        1.31824e-24        1.20220e-24        1.43428e-24
 52.99        1.32139e-24        1.20509e-24        1.43769e-24
 53.11        1.32455e-24        1.20799e-24        1.44111e-24
 53.23        1.32772e-24        1.21090e-24        1.44454e-24
 53.36        1.33090e-24        1.21382e-24        1.44799e-24
 53.48        1.33410e-24        1.21675e-24        1.45144e-24
 53.60        1.33730e-24        1.21969e-24        1.45490e-24
 53.73        1.34051e-24        1.22264e-24        1.45838e-24
 53.85        1.34373e-24        1.22560e-24        1.46187e-24
 53.97        1.34697e-24        1.22857e-24        1.46536e-24
 54.10        1.35021e-24        1.23155e-24        1.46887e-24
 54.22        1.35347e-24        1.23454e-24        1.47240e-24
 54.35        1.35673e-24        1.23754e-24        1.47593e-24
 54.47        1.36001e-24        1.24055e-24        1.47947e-24
 54.60        1.36330e-24        1.24357e-24        1.48303e-24
 54.72        1.36660e-24        1.24659e-24        1.48660e-24
 54.85        1.36991e-24        1.24963e-24        1.49018e-24
 54.98        1.37323e-24        1.25268e-24        1.49377e-24
 55.10        1.37656e-24        1.25574e-24        1.49738e-24
 55.23        1.37990e-24        1.25881e-24        1.50099e-24
 55.36        1.38326e-24        1.26190e-24        1.50462e-24
 55.49        1.38662e-24        1.26499e-24        1.50826e-24
 55.61        1.39000e-24        1.26809e-24        1.51191e-24
 55.74        1.39339e-24        1.27120e-24        1.51558e-24
 55.87        1.39679e-24        1.27432e-24        1.51926e-24
 56.00        1.40020e-24        1.27746e-24        1.52294e-24
 56.13        1.40363e-24        1.28060e-24        1.52665e-24
 56.26        1.40706e-24        1.28376e-24        1.53036e-24
 56.39        1.41051e-24        1.28693e-24        1.53409e-24
 56.52        1.41397e-24        1.29010e-24        1.53783e-24
 56.65        1.41744e-24        1.29329e-24        1.54158e-24
 56.78        1.42092e-24        1.29649e-24        1.54535e-24
 56.91        1.42441e-24        1.29970e-24        1.54913e-24
 57.04        1.42792e-24        1.30292e-24        1.55292e-24
 57.17        1.43144e-24        1.30615e-24        1.55672e-24
 57.30        1.43497e-24        1.30940e-24        1.56054e-24
 57.44        1.43851e-24        1.31265e-24        1.56437e-24
 57.57        1.44207e-24        1.31592e-24        1.56821e-24
 57.70        1.44563e-24        1.31920e-24        1.57207e-24
 57.83        1.44921e-24        1.32249e-24        1.57594e-24
 57.97        1.45281e-24        1.32579e-24        1.57982e-24
 58.10        1.45641e-24        1.32910e-24        1.58372e-24
 58.24        1.46003e-24        1.33243e-24        1.58763e-24
 58.37        1.46366e-24        1.33577e-24        1.59156e-24
 58.50        1.46730e-24        1.33911e-24        1.59549e-24
 58.64        1.47096e-24        1.34248e-24        1.59945e-24
 58.77        1.47463e-24        1.34585e-24        1.60341e-24
 58.91        1.47831e-24        1.34923e-24        1.60739e-24
 59.05        1.48201e-24        1.35263e-24        1.61139e-24
 59.18        1.48572e-24        1.35604e-24        1.61539e-24
 59.32        1.48944e-24        1.35946e-24        1.61942e-24
 59.46        1.49317e-24        1.36289e-24        1.62345e-24
 59.59        1.49692e-24        1.36634e-24        1.62750e-24
 59.73        1.50068e-24        1.36980e-24        1.63157e-24
 59.87        1.50446e-24        1.37327e-24        1.63565e-24
 60.01        1.50825e-24        1.37675e-24        1.63975e-24
 60.14        1.51215e-24        1.38033e-24        1.64397e-24
 60.28        1.51606e-24        1.38392e-24        1.64820e-24
 60.42        1.51998e-24        1.38752e-24        1.65245e-24
 60.56        1.52392e-24        1.39113e-24        1.65671e-24
 60.70        1.52788e-24        1.39476e-24        1.66099e-24
 60.84        1.53185e-24        1.39840e-24        1.66529e-24
 60.98        1.53583e-24        1.40206e-24        1.66960e-24
 61.12        1.53983e-24        1.40573e-24        1.67393e-24
 61.26        1.54384e-24        1.40941e-24        1.67827e-24
 61.40        1.54787e-24        1.41310e-24        1.68263e-24
 61.55        1.55191e-24        1.41681e-24        1.68700e-24
 61.69        1.55596e-24        1.42053e-24        1.69140e-24
 61.83        1.56004e-24        1.42427e-24        1.69580e-24
 61.97        1.56412e-24        1.42802e-24        1.70022e-24
 62.12        1.56822e-24        1.43178e-24        1.70466e-24
 62.26        1.57234e-24        1.43556e-24        1.70911e-24
 62.40        1.57647e-24        1.43935e-24        1.71358e-24
 62.55        1.58061e-24        1.44315e-24        1.71807e-24
 62.69        1.58477e-24        1.44697e-24        1.72257e-24
 62.83        1.58894e-24        1.45080e-24        1.72709e-24
 62.98        1.59313e-24        1.45464e-24        1.73162e-24
 63.12        1.59733e-24        1.45850e-24        1.73617e-24
 63.27        1.60155e-24        1.46237e-24        1.74073e-24
 63.42        1.60578e-24        1.46626e-24        1.74531e-24
 63.56        1.61003e-24        1.47016e-24        1.74991e-24
 63.71        1.61429e-24        1.47407e-24        1.75452e-24
 63.86        1.61857e-24        1.47800e-24        1.75915e-24
 64.00        1.62286e-24        1.48194e-24        1.76379e-24
 64.15        1.62717e-24        1.48589e-24        1.76845e-24
 64.30        1.63149e-24        1.48986e-24        1.77313e-24
 64.45        1.63583e-24        1.49384e-24        1.77782e-24
 64.60        1.64018e-24        1.49783e-24        1.78253e-24
 64.74        1.64455e-24        1.50184e-24        1.78725e-24
 64.89        1.64893e-24        1.50587e-24        1.79199e-24
 65.04        1.65332e-24        1.50990e-24        1.79674e-24
 65.19        1.65773e-24        1.51395e-24        1.80152e-24
 65.34        1.66216e-24        1.51802e-24        1.80630e-24
 65.49        1.66660e-24        1.52209e-24        1.81111e-24
 65.65        1.67105e-24        1.52618e-24        1.81593e-24
 65.80        1.67553e-24        1.53029e-24        1.82076e-24
 65.95        1.68001e-24        1.53441e-24        1.82561e-24
 66.10        1.68451e-24        1.53854e-24        1.83048e-24
 66.25        1.68902e-24        1.54269e-24        1.83536e-24
 66.41        1.69355e-24        1.54685e-24        1.84026e-24
 66.56        1.69810e-24        1.55102e-24        1.84518e-24
 66.71        1.70266e-24        1.55521e-24        1.85011e-24
 66.87        1.70723e-24        1.55941e-24        1.85506e-24
 67.02        1.71182e-24        1.56362e-24        1.86002e-24
 67.17        1.71642e-24        1.56785e-24        1.86500e-24
 67.33        1.72104e-24        1.57209e-24        1.86999e-24
 67.49        1.72568e-24        1.57635e-24        1.87500e-24
 67.64        1.73032e-24        1.58062e-24        1.88003e-24
 67.80        1.73499e-24        1.58490e-24        1.88507e-24
 67.95        1.73967e-24        1.58920e-24        1.89013e-24
 68.11        1.74436e-24        1.59351e-24        1.89521e-24
 68.27        1.74907e-24        1.59783e-24        1.90030e-24
 68.42        1.75379e-24        1.60217e-24        1.90540e-24
 68.58        1.75852e-24        1.60652e-24        1.91052e-24
 68.74        1.76328e-24        1.61089e-24        1.91566e-24
 68.90        1.76804e-24        1.61527e-24        1.92081e-24
 69.06        1.77282e-24        1.61966e-24        1.92598e-24
 69.22        1.77762e-24        1.62407e-24        1.93117e-24
 69.38        1.78243e-24        1.62849e-24        1.93637e-24
 69.54        1.78725e-24        1.63292e-24        1.94158e-24
 69.70        1.79209e-24        1.63737e-24        1.94681e-24
 69.86        1.79694e-24        1.64183e-24        1.95206e-24
 70.02        1.80181e-24        1.64630e-24        1.95732e-24
 70.18        1.80670e-24        1.65079e-24        1.96260e-24
 70.34        1.81159e-24        1.65529e-24        1.96790e-24
 70.50        1.81650e-24        1.65980e-24        1.97320e-24
 70.67        1.82143e-24        1.66433e-24        1.97853e-24
 70.83        1.82637e-24        1.66887e-24        1.98387e-24
 70.99        1.83133e-24        1.67343e-24        1.98923e-24
 71.16        1.83630e-24        1.67800e-24        1.99460e-24
 71.32        1.84128e-24        1.68258e-24        1.99999e-24
 71.48        1.84628e-24        1.68718e-24        2.00539e-24
 71.65        1.85130e-24        1.69179e-24        2.01081e-24
 71.81        1.85633e-24        1.69641e-24        2.01625e-24
 71.98        1.86137e-24        1.70105e-24        2.02170e-24
 72.15        1.86643e-24        1.70570e-24        2.02717e-24
 72.31        1.87151e-24        1.71036e-24        2.03265e-24
 72.48        1.87660e-24        1.71504e-24        2.03815e-24
 72.65        1.88170e-24        1.71974e-24        2.04366e-24
 72.81        1.88682e-24        1.72444e-24        2.04920e-24
 72.98        1.89195e-24        1.72917e-24        2.05474e-24
 73.15        1.89710e-24        1.73390e-24        2.06031e-24
 73.32        1.90227e-24        1.73865e-24        2.06589e-24
 73.49        1.90745e-24        1.74341e-24        2.07149e-24
 73.66        1.91265e-24        1.74819e-24        2.07710e-24
 73.83        1.91786e-24        1.75298e-24        2.08273e-24
 74.00        1.92308e-24        1.75779e-24        2.08837e-24
 74.17        1.92832e-24        1.76261e-24        2.09404e-24
 74.34        1.93358e-24        1.76745e-24        2.09972e-24
 74.51        1.93885e-24        1.77230e-24        2.10541e-24
 74.68        1.94414e-24        1.77716e-24        2.11112e-24
 74.85        1.94944e-24        1.78204e-24        2.11685e-24
 75.03        1.95476e-24        1.78693e-24        2.12260e-24
 75.20        1.96010e-24        1.79184e-24        2.12836e-24
 75.37        1.96545e-24        1.79676e-24        2.13414e-24
 75.55        1.97081e-24        1.80169e-24        2.13993e-24
 75.72        1.97619e-24        1.80665e-24        2.14574e-24
 75.90        1.98159e-24        1.81161e-24        2.15157e-24
 76.07        1.98700e-24        1.81659e-24        2.15742e-24
 76.25        1.99243e-24        1.82159e-24        2.16328e-24
 76.42        1.99788e-24        1.82659e-24        2.16916e-24
 76.60        2.00334e-24        1.83162e-24        2.17506e-24
 76.78        2.00881e-24        1.83666e-24        2.18097e-24
 76.95        2.01431e-24        1.84171e-24        2.18690e-24
 77.13        2.01981e-24        1.84678e-24        2.19285e-24
 77.31        2.02534e-24        1.85186e-24        2.19881e-24
 77.49        2.03088e-24        1.85696e-24        2.20479e-24
 77.66        2.03643e-24        1.86208e-24        2.21079e-24
 77.84        2.04200e-24        1.86720e-24        2.21681e-24
 78.02        2.04759e-24        1.87235e-24        2.22284e-24
 78.20        2.05320e-24        1.87751e-24        2.22889e-24
 78.38        2.05882e-24        1.88268e-24        2.23496e-24
 78.56        2.06445e-24        1.88787e-24        2.24104e-24
 78.75        2.07011e-24        1.89307e-24        2.24714e-24
 78.93        2.07578e-24        1.89829e-24        2.25326e-24
 79.11        2.08146e-24        1.90352e-24        2.25940e-24
 79.29        2.08716e-24        1.90877e-24        2.26555e-24
 79.47        2.09288e-24        1.91404e-24        2.27173e-24
 79.66        2.09862e-24        1.91932e-24        2.27791e-24
 79.84        2.10437e-24        1.92461e-24        2.28412e-24
 80.03        2.11015e-24        1.92993e-24        2.29036e-24
 80.21        2.11604e-24        1.93535e-24        2.29673e-24
 80.39        2.12194e-24        1.94078e-24        2.30311e-24
 80.58        2.12787e-24        1.94622e-24        2.30952e-24
 80.77        2.13381e-24        1.95168e-24        2.31594e-24
 80.95        2.13977e-24        1.95716e-24        2.32238e-24
 81.14        2.14575e-24        1.96266e-24        2.32884e-24
 81.33        2.15174e-24        1.96817e-24        2.33532e-24
 81.51        2.15776e-24        1.97370e-24        2.34182e-24
 81.70        2.16379e-24        1.97924e-24        2.34834e-24
 81.89        2.16984e-24        1.98480e-24        2.35488e-24
 82.08        2.17591e-24        1.99038e-24        2.36144e-24
 82.27        2.18200e-24        1.99598e-24        2.36801e-24
 82.46        2.18810e-24        2.00159e-24        2.37461e-24
 82.65        2.19422e-24        2.00722e-24        2.38123e-24
 82.84        2.20037e-24        2.01287e-24        2.38787e-24
 83.03        2.20653e-24        2.01853e-24        2.39452e-24
 83.22        2.21271e-24        2.02422e-24        2.40120e-24
 83.41        2.21891e-24        2.02992e-24        2.40790e-24
 83.60        2.22513e-24        2.03563e-24        2.41462e-24
 83.80        2.23136e-24        2.04137e-24        2.42136e-24
 83.99        2.23762e-24        2.04712e-24        2.42812e-24
 84.18        2.24390e-24        2.05290e-24        2.43490e-24
 84.38        2.25019e-24        2.05869e-24        2.44170e-24
 84.57        2.25651e-24        2.06449e-24        2.44852e-24
 84.77        2.26284e-24        2.07032e-24        2.45537e-24
 84.96        2.26920e-24        2.07617e-24        2.46223e-24
 85.16        2.27558e-24        2.08203e-24        2.46912e-24
 85.36        2.28197e-24        2.08791e-24        2.47603e-24
 85.55        2.28839e-24        2.09381e-24        2.48296e-24
 85.75        2.29482e-24        2.09973e-24        2.48991e-24
 85.95        2.30128e-24        2.10567e-24        2.49689e-24
 86.15        2.30776e-24        2.11163e-24        2.50388e-24
 86.34        2.31425e-24        2.11761e-24        2.51090e-24
 86.54        2.32077e-24        2.12360e-24        2.51794e-24
 86.74        2.32731e-24        2.12962e-24        2.52501e-24
 86.94        2.33387e-24        2.13566e-24        2.53209e-24
 87.14        2.34046e-24        2.14171e-24        2.53920e-24
 87.34        2.34706e-24        2.14779e-24        2.54633e-24
 87.55        2.35369e-24        2.15388e-24        2.55349e-24
 87.75        2.36033e-24        2.16000e-24        2.56067e-24
 87.95        2.36700e-24        2.16613e-24        2.56787e-24
 88.15        2.37369e-24        2.17229e-24        2.57509e-24
 88.36        2.38040e-24        2.17847e-24        2.58234e-24
 88.56        2.38714e-24        2.18466e-24        2.58961e-24
 88.76        2.39389e-24        2.19088e-24        2.59691e-24
 88.97        2.40067e-24        2.19712e-24        2.60423e-24
 89.17        2.40747e-24        2.20338e-24        2.61157e-24
 89.38        2.41430e-24        2.20966e-24        2.61894e-24
 89.59        2.42115e-24        2.21596e-24        2.62633e-24
 89.79        2.42802e-24        2.22228e-24        2.63375e-24
 90.00        2.43491e-24        2.22863e-24        2.64119e-24
 90.21        2.44183e-24        2.23499e-24        2.64866e-24
 90.41        2.44877e-24        2.24138e-24        2.65615e-24
 90.62        2.45573e-24        2.24779e-24        2.66367e-24
 90.83        2.46272e-24        2.25422e-24        2.67121e-24
 91.04        2.46972e-24        2.26067e-24        2.67878e-24
 91.25        2.47676e-24        2.26714e-24        2.68637e-24
 91.46        2.48381e-24        2.27364e-24        2.69398e-24
 91.67        2.49089e-24        2.28015e-24        2.70162e-24
 91.88        2.49799e-24        2.28669e-24        2.70929e-24
 92.10        2.50511e-24        2.29325e-24        2.71698e-24
 92.31        2.51226e-24        2.29983e-24        2.72469e-24
 92.52        2.51943e-24        2.30643e-24        2.73243e-24
 92.73        2.52662e-24        2.31305e-24        2.74019e-24
 92.95        2.53383e-24        2.31969e-24        2.74797e-24
 93.16        2.54107e-24        2.32635e-24        2.75578e-24
 93.38        2.54833e-24        2.33304e-24        2.76361e-24
 93.59        2.55560e-24        2.33974e-24        2.77147e-24
 93.81        2.56291e-24        2.34646e-24        2.77935e-24
 94.02        2.57023e-24        2.35321e-24        2.78725e-24
 94.24        2.57758e-24        2.35997e-24        2.79518e-24
 94.46        2.58494e-24        2.36676e-24        2.80313e-24
 94.68        2.59233e-24        2.37356e-24        2.81110e-24
 94.90        2.59974e-24        2.38039e-24        2.81910e-24
 95.11        2.60717e-24        2.38723e-24        2.82712e-24
 95.33        2.61463e-24        2.39409e-24        2.83516e-24
 95.55        2.62210e-24        2.40098e-24        2.84322e-24
 95.77        2.62959e-24        2.40788e-24        2.85130e-24
 95.99        2.63711e-24        2.41480e-24        2.85941e-24
 96.22        2.64464e-24        2.42175e-24        2.86754e-24
 96.44        2.65220e-24        2.42871e-24        2.87569e-24
 96.66        2.65978e-24        2.43569e-24        2.88387e-24
 96.88        2.66738e-24        2.44269e-24        2.89206e-24
 97.11        2.67499e-24        2.44971e-24        2.90028e-24
 97.33        2.68263e-24        2.45674e-24        2.90852e-24
 97.55        2.69029e-24        2.46380e-24        2.91678e-24
 97.78        2.69796e-24        2.47087e-24        2.92506e-24
 98.00        2.70566e-24        2.47796e-24        2.93336e-24
 98.23        2.71337e-24        2.48507e-24        2.94168e-24
 98.46        2.72111e-24        2.49220e-24        2.95002e-24
 98.68        2.72886e-24        2.49934e-24        2.95838e-24
 98.91        2.73663e-24        2.50651e-24        2.96676e-24
 99.14        2.74442e-24        2.51369e-24        2.97516e-24
 99.37        2.75223e-24        2.52088e-24        2.98358e-24
 99.60        2.76006e-24        2.52810e-24        2.99202e-24
 99.83        2.76790e-24        2.53533e-24        3.00048e-24
100.06        2.77583e-24        2.54263e-24        3.00903e-24
100.29        2.78396e-24        2.55010e-24        3.01781e-24
100.52        2.79210e-24        2.55760e-24        3.02661e-24
100.75        2.80027e-24        2.56511e-24        3.03543e-24
100.98        2.80846e-24        2.57264e-24        3.04427e-24
101.22        2.81667e-24        2.58020e-24        3.05314e-24
101.45        2.82490e-24        2.58777e-24        3.06203e-24
101.68        2.83315e-24        2.59536e-24        3.07094e-24
101.92        2.84143e-24        2.60297e-24        3.07988e-24
102.15        2.84973e-24        2.61061e-24        3.08884e-24
102.39        2.85805e-24        2.61826e-24        3.09783e-24
102.62        2.86639e-24        2.62594e-24        3.10684e-24
102.86        2.87476e-24        2.63364e-24        3.11588e-24
103.10        2.88315e-24        2.64136e-24        3.12494e-24
103.34        2.89157e-24        2.64910e-24        3.13403e-24
103.57        2.90001e-24        2.65687e-24        3.14314e-24
103.81        2.90847e-24        2.66466e-24        3.15229e-24
104.05        2.91697e-24        2.67248e-24        3.16146e-24
104.29        2.92549e-24        2.68032e-24        3.17066e-24
104.53        2.93403e-24        2.68818e-24        3.17988e-24
104.77        2.94261e-24        2.69607e-24        3.18914e-24
105.02        2.95121e-24        2.70399e-24        3.19843e-24
105.26        2.95983e-24        2.71193e-24        3.20774e-24
105.50        2.96849e-24        2.71989e-24        3.21709e-24
105.74        2.97718e-24        2.72789e-24        3.22647e-24
105.99        2.98589e-24        2.73591e-24        3.23588e-24
106.23        2.99464e-24        2.74396e-24        3.24532e-24
106.48        3.00342e-24        2.75204e-24        3.25480e-24
106.72        3.01222e-24        2.76014e-24        3.26430e-24
106.97        3.02106e-24        2.76828e-24        3.27385e-24
107.22        3.02993e-24        2.77644e-24        3.28342e-24
107.46        3.03884e-24        2.78464e-24        3.29303e-24
107.71        3.04777e-24        2.79287e-24        3.30268e-24
107.96        3.05674e-24        2.80112e-24        3.31236e-24
108.21        3.06575e-24        2.80941e-24        3.32208e-24
108.46        3.07479e-24        2.81773e-24        3.33184e-24
108.71        3.08386e-24        2.82609e-24        3.34164e-24
108.96        3.09297e-24        2.83447e-24        3.35147e-24
109.21        3.10212e-24        2.84290e-24        3.36134e-24
109.46        3.11131e-24        2.85135e-24        3.37126e-24
109.71        3.12053e-24        2.85984e-24        3.38121e-24
109.97        3.12979e-24        2.86837e-24        3.39121e-24
110.22        3.13909e-24        2.87693e-24        3.40125e-24
110.47        3.14843e-24        2.88553e-24        3.41133e-24
110.73        3.15781e-24        2.89417e-24        3.42145e-24
110.98        3.16722e-24        2.90284e-24        3.43161e-24
111.24        3.17668e-24        2.91154e-24        3.44182e-24
111.50        3.18617e-24        2.92029e-24        3.45206e-24
111.75        3.19571e-24        2.92907e-24        3.46235e-24
112.01        3.20528e-24        2.93788e-24        3.47268e-24
112.27        3.21489e-24        2.94673e-24        3.48305e-24
112.53        3.22454e-24        2.95562e-24        3.49346e-24
112.79        3.23423e-24        2.96454e-24        3.50392e-24
113.05        3.24395e-24        2.97349e-24        3.51441e-24
113.31        3.25372e-24        2.98249e-24        3.52495e-24
113.57        3.26352e-24        2.99151e-24        3.53552e-24
113.83        3.27336e-24        3.00057e-24        3.54614e-24
114.09        3.28323e-24        3.00967e-24        3.55680e-24
114.36        3.29315e-24        3.01880e-24        3.56750e-24
114.62        3.30310e-24        3.02797e-24        3.57823e-24
114.89        3.31309e-24        3.03717e-24        3.58901e-24
115.15        3.32312e-24        3.04640e-24        3.59983e-24
115.42        3.33318e-24        3.05567e-24        3.61068e-24
115.68        3.34328e-24        3.06498e-24        3.62158e-24
115.95        3.35341e-24        3.07431e-24        3.63251e-24
116.22        3.36359e-24        3.08368e-24        3.64349e-24
116.48        3.37379e-24        3.09309e-24        3.65450e-24
116.75        3.38404e-24        3.10252e-24        3.66555e-24
117.02        3.39432e-24        3.11199e-24        3.67664e-24
117.29        3.40463e-24        3.12150e-24        3.68777e-24
117.56        3.41498e-24        3.13103e-24        3.69893e-24
117.83        3.42537e-24        3.14060e-24        3.71014e-24
118.10        3.43579e-24        3.15020e-24        3.72138e-24
118.38        3.44624e-24        3.15984e-24        3.73265e-24
118.65        3.45673e-24        3.16950e-24        3.74397e-24
118.92        3.46726e-24        3.17920e-24        3.75532e-24
119.20        3.47781e-24        3.18893e-24        3.76670e-24
119.47        3.48840e-24        3.19868e-24        3.77812e-24
119.75        3.49903e-24        3.20847e-24        3.78958e-24
120.02        3.50968e-24        3.21830e-24        3.80107e-24
120.30        3.52037e-24        3.22815e-24        3.81260e-24
120.58        3.53110e-24        3.23803e-24        3.82416e-24
120.86        3.54185e-24        3.24794e-24        3.83576e-24
121.14        3.55264e-24        3.25788e-24        3.84740e-24
121.41        3.56346e-24        3.26786e-24        3.85907e-24
121.69        3.57432e-24        3.27786e-24        3.87077e-24
121.98        3.58521e-24        3.28790e-24        3.88251e-24
122.26        3.59613e-24        3.29797e-24        3.89429e-24
122.54        3.60709e-24        3.30807e-24        3.90611e-24
122.82        3.61809e-24        3.31821e-24        3.91796e-24
123.10        3.62911e-24        3.32837e-24        3.92985e-24
123.39        3.64018e-24        3.33857e-24        3.94178e-24
123.67        3.65128e-24        3.34881e-24        3.95375e-24
123.96        3.66241e-24        3.35907e-24        3.96575e-24
124.24        3.67358e-24        3.36937e-24        3.97779e-24
124.53        3.68479e-24        3.37970e-24        3.98987e-24
124.82        3.69603e-24        3.39007e-24        4.00199e-24
125.10        3.70731e-24        3.40047e-24        4.01415e-24
125.39        3.71863e-24        3.41090e-24        4.02635e-24
125.68        3.72998e-24        3.42137e-24        4.03859e-24
125.97        3.74137e-24        3.43188e-24        4.05087e-24
126.26        3.75280e-24        3.44242e-24        4.06319e-24
126.55        3.76427e-24        3.45299e-24        4.07555e-24
126.85        3.77578e-24        3.46360e-24        4.08795e-24
127.14        3.78732e-24        3.47425e-24        4.10039e-24
127.43        3.79890e-24        3.48493e-24        4.11287e-24
127.73        3.81052e-24        3.49565e-24        4.12540e-24
128.02        3.82219e-24        3.50641e-24        4.13797e-24
128.31        3.83389e-24        3.51720e-24        4.15058e-24
128.61        3.84563e-24        3.52803e-24        4.16323e-24
128.91        3.85741e-24        3.53890e-24        4.17593e-24
129.20        3.86923e-24        3.54980e-24        4.18867e-24
129.50        3.88110e-24        3.56074e-24        4.20145e-24
129.80        3.89300e-24        3.57173e-24        4.21428e-24
130.10        3.90495e-24        3.58275e-24        4.22715e-24
130.40        3.91693e-24        3.59381e-24        4.24006e-24
130.70        3.92896e-24        3.60490e-24        4.25302e-24
131.00        3.94103e-24        3.61604e-24        4.26603e-24
131.30        3.95314e-24        3.62721e-24        4.27907e-24
131.61        3.96529e-24        3.63842e-24        4.29216e-24
131.91        3.97747e-24        3.64966e-24        4.30529e-24
132.21        3.98969e-24        3.66094e-24        4.31845e-24
132.52        4.00195e-24        3.67225e-24        4.33166e-24
132.83        4.01425e-24        3.68359e-24        4.34490e-24
133.13        4.02657e-24        3.69497e-24        4.35818e-24
133.44        4.03894e-24        3.70638e-24        4.37150e-24
133.75        4.05133e-24        3.71782e-24        4.38485e-24
134.05        4.06376e-24        3.72928e-24        4.39823e-24
134.36        4.07622e-24        3.74078e-24        4.41165e-24
134.67        4.08870e-24        3.75231e-24        4.42510e-24
134.98        4.10122e-24        3.76386e-24        4.43858e-24
135.30        4.11377e-24        3.77544e-24        4.45209e-24
135.61        4.12634e-24        3.78705e-24        4.46563e-24
135.92        4.13894e-24        3.79868e-24        4.47920e-24
136.23        4.15156e-24        3.81033e-24        4.49279e-24
136.55        4.16421e-24        3.82201e-24        4.50641e-24
136.86        4.17688e-24        3.83370e-24        4.52005e-24
137.18        4.18957e-24        3.84542e-24        4.53371e-24
137.49        4.20228e-24        3.85716e-24        4.54740e-24
137.81        4.21501e-24        3.86891e-24        4.56111e-24
138.13        4.22776e-24        3.88069e-24        4.57483e-24
138.45        4.24053e-24        3.89247e-24        4.58858e-24
138.77        4.25331e-24        3.90428e-24        4.60234e-24
139.09        4.26610e-24        3.91610e-24        4.61611e-24
139.41        4.27891e-24        3.92793e-24        4.62990e-24
139.73        4.29173e-24        3.93977e-24        4.64370e-24
140.05        4.30456e-24        3.95162e-24        4.65751e-24
140.37        4.31740e-24        3.96348e-24        4.67133e-24
140.70        4.33026e-24        3.97535e-24        4.68516e-24
141.02        4.34312e-24        3.98724e-24        4.69901e-24
141.35        4.35600e-24        3.99914e-24        4.71287e-24
141.67        4.36890e-24        4.01106e-24        4.72675e-24
142.00        4.38182e-24        4.02299e-24        4.74065e-24
142.33        4.39476e-24        4.03494e-24        4.75457e-24
142.66        4.40772e-24        4.04692e-24        4.76852e-24
142.98        4.42071e-24        4.05892e-24        4.78249e-24
143.31        4.43372e-24        4.07095e-24        4.79649e-24
143.64        4.44677e-24        4.08300e-24        4.81053e-24
143.98        4.45984e-24        4.09509e-24        4.82459e-24
144.31        4.47295e-24        4.10721e-24        4.83870e-24
144.64        4.48610e-24        4.11936e-24        4.85284e-24
144.97        4.49929e-24        4.13155e-24        4.86703e-24
145.31        4.51252e-24        4.14378e-24        4.88126e-24
145.64        4.52579e-24        4.15605e-24        4.89554e-24
145.98        4.53911e-24        4.16836e-24        4.90986e-24
146.32        4.55248e-24        4.18072e-24        4.92424e-24
146.65        4.56590e-24        4.19313e-24        4.93868e-24
146.99        4.57938e-24        4.20559e-24        4.95317e-24
147.33        4.59292e-24        4.21810e-24        4.96773e-24
147.67        4.60651e-24        4.23067e-24        4.98235e-24
148.01        4.62017e-24        4.24330e-24        4.99704e-24
148.35        4.63389e-24        4.25599e-24        5.01180e-24
148.69        4.64769e-24        4.26874e-24        5.02663e-24
149.04        4.66155e-24        4.28156e-24        5.04154e-24
149.38        4.67549e-24        4.29445e-24        5.05653e-24
149.72        4.68951e-24        4.30741e-24        5.07161e-24
150.07        4.70376e-24        4.32058e-24        5.08694e-24
150.42        4.71866e-24        4.33432e-24        5.10300e-24
150.76        4.73365e-24        4.34814e-24        5.11916e-24
151.11        4.74873e-24        4.36204e-24        5.13542e-24
151.46        4.76389e-24        4.37602e-24        5.15176e-24
151.81        4.77914e-24        4.39007e-24        5.16820e-24
152.16        4.79447e-24        4.40421e-24        5.18473e-24
152.51        4.80988e-24        4.41842e-24        5.20134e-24
152.86        4.82537e-24        4.43270e-24        5.21804e-24
153.21        4.84094e-24        4.44705e-24        5.23483e-24
153.57        4.85658e-24        4.46148e-24        5.25169e-24
153.92        4.87230e-24        4.47597e-24        5.26863e-24
154.28        4.88809e-24        4.49053e-24        5.28566e-24
154.63        4.90395e-24        4.50515e-24        5.30275e-24
154.99        4.91988e-24        4.51983e-24        5.31992e-24
155.35        4.93587e-24        4.53458e-24        5.33716e-24
155.70        4.95193e-24        4.54939e-24        5.35447e-24
156.06        4.96805e-24        4.56425e-24        5.37184e-24
156.42        4.98422e-24        4.57917e-24        5.38928e-24
156.78        5.00046e-24        4.59414e-24        5.40678e-24
157.14        5.01675e-24        4.60916e-24        5.42433e-24
157.51        5.03309e-24        4.62423e-24        5.44195e-24
157.87        5.04948e-24        4.63935e-24        5.45961e-24
158.23        5.06592e-24        4.65451e-24        5.47733e-24
158.60        5.08240e-24        4.66971e-24        5.49509e-24
158.96        5.09893e-24        4.68495e-24        5.51290e-24
159.33        5.11549e-24        4.70023e-24        5.53076e-24
159.70        5.13209e-24        4.71554e-24        5.54865e-24
160.07        5.14873e-24        4.73089e-24        5.56657e-24
160.44        5.16540e-24        4.74626e-24        5.58453e-24
160.81        5.18210e-24        4.76166e-24        5.60253e-24
161.18        5.19883e-24        4.77710e-24        5.62056e-24
161.55        5.21559e-24        4.79256e-24        5.63862e-24
161.92        5.23239e-24        4.80806e-24        5.65672e-24
162.29        5.24922e-24        4.82359e-24        5.67486e-24
162.67        5.26609e-24        4.83914e-24        5.69303e-24
163.04        5.28299e-24        4.85474e-24        5.71124e-24
163.42        5.29993e-24        4.87036e-24        5.72949e-24
163.80        5.31690e-24        4.88602e-24        5.74777e-24
164.17        5.33391e-24        4.90171e-24        5.76610e-24
164.55        5.35095e-24        4.91744e-24        5.78446e-24
164.93        5.36803e-24        4.93320e-24        5.80286e-24
165.31        5.38515e-24        4.94900e-24        5.82131e-24
165.69        5.40231e-24        4.96483e-24        5.83979e-24
166.08        5.41951e-24        4.98070e-24        5.85832e-24
166.46        5.43675e-24        4.99661e-24        5.87688e-24
166.84        5.45402e-24        5.01255e-24        5.89549e-24
167.23        5.47134e-24        5.02853e-24        5.91415e-24
167.61        5.48870e-24        5.04455e-24        5.93285e-24
168.00        5.50610e-24        5.06061e-24        5.95159e-24
168.39        5.52355e-24        5.07671e-24        5.97038e-24
168.77        5.54103e-24        5.09285e-24        5.98921e-24
169.16        5.55856e-24        5.10903e-24        6.00809e-24
169.55        5.57614e-24        5.12526e-24        6.02702e-24
169.94        5.59376e-24        5.14152e-24        6.04600e-24
170.34        5.61143e-24        5.15783e-24        6.06503e-24
170.73        5.62914e-24        5.17418e-24        6.08410e-24
171.12        5.64690e-24        5.19058e-24        6.10323e-24
171.52        5.66471e-24        5.20702e-24        6.12241e-24
171.91        5.68257e-24        5.22350e-24        6.14164e-24
172.31        5.70048e-24        5.24004e-24        6.16093e-24
172.71        5.71844e-24        5.25662e-24        6.18027e-24
173.10        5.73645e-24        5.27325e-24        6.19966e-24
173.50        5.75452e-24        5.28992e-24        6.21911e-24
173.90        5.77263e-24        5.30665e-24        6.23862e-24
174.31        5.79080e-24        5.32343e-24        6.25818e-24
174.71        5.80903e-24        5.34026e-24        6.27780e-24
175.11        5.82731e-24        5.35714e-24        6.29749e-24
175.51        5.84565e-24        5.37407e-24        6.31723e-24
175.92        5.86405e-24        5.39106e-24        6.33703e-24
176.32        5.88250e-24        5.40810e-24        6.35690e-24
176.73        5.90101e-24        5.42519e-24        6.37683e-24
177.14        5.91959e-24        5.44235e-24        6.39683e-24
177.55        5.93822e-24        5.45956e-24        6.41689e-24
177.96        5.95692e-24        5.47682e-24        6.43702e-24
178.37        5.97568e-24        5.49415e-24        6.45721e-24
178.78        5.99451e-24        5.51154e-24        6.47748e-24
179.19        6.01340e-24        5.52899e-24        6.49781e-24
179.60        6.03236e-24        5.54650e-24        6.51822e-24
180.02        6.05138e-24        5.56407e-24        6.53870e-24
180.43        6.07048e-24        5.58171e-24        6.55925e-24
180.85        6.08964e-24        5.59941e-24        6.57988e-24
181.27        6.10887e-24        5.61717e-24        6.60057e-24
181.68        6.12817e-24        5.63500e-24        6.62135e-24
182.10        6.14754e-24        5.65289e-24        6.64219e-24
182.52        6.16698e-24        5.67085e-24        6.66311e-24
182.94        6.18649e-24        5.68887e-24        6.68411e-24
183.36        6.20606e-24        5.70695e-24        6.70517e-24
183.79        6.22571e-24        5.72510e-24        6.72631e-24
184.21        6.24542e-24        5.74331e-24        6.74752e-24
184.64        6.26520e-24        5.76159e-24        6.76881e-24
185.06        6.28505e-24        5.77992e-24        6.79017e-24
185.49        6.30496e-24        5.79833e-24        6.81160e-24
185.92        6.32495e-24        5.81679e-24        6.83310e-24
186.34        6.34500e-24        5.83532e-24        6.85468e-24
186.77        6.36512e-24        5.85391e-24        6.87632e-24
187.21        6.38530e-24        5.87256e-24        6.89804e-24
187.64        6.40556e-24        5.89128e-24        6.91984e-24
188.07        6.42588e-24        5.91006e-24        6.94170e-24
188.50        6.44627e-24        5.92890e-24        6.96364e-24
188.94        6.46672e-24        5.94780e-24        6.98564e-24
189.37        6.48725e-24        5.96677e-24        7.00772e-24
189.81        6.50783e-24        5.98580e-24        7.02987e-24
190.25        6.52849e-24        6.00489e-24        7.05209e-24
190.69        6.54921e-24        6.02404e-24        7.07438e-24
191.13        6.57000e-24        6.04325e-24        7.09674e-24
191.57        6.59085e-24        6.06253e-24        7.11917e-24
192.01        6.61177e-24        6.08186e-24        7.14167e-24
192.45        6.63275e-24        6.10126e-24        7.16425e-24
192.90        6.65380e-24        6.12072e-24        7.18689e-24
193.34        6.67492e-24        6.14024e-24        7.20960e-24
193.79        6.69609e-24        6.15981e-24        7.23237e-24
194.23        6.71734e-24        6.17945e-24        7.25522e-24
194.68        6.73864e-24        6.19915e-24        7.27814e-24
195.13        6.76001e-24        6.21891e-24        7.30112e-24
195.58        6.78145e-24        6.23873e-24        7.32417e-24
196.03        6.80294e-24        6.25860e-24        7.34729e-24
196.48        6.82450e-24        6.27854e-24        7.37047e-24
196.94        6.84613e-24        6.29853e-24        7.39372e-24
197.39        6.86781e-24        6.31858e-24        7.41704e-24
197.84        6.88956e-24        6.33869e-24        7.44042e-24
198.30        6.91136e-24        6.35885e-24        7.46387e-24
198.76        6.93323e-24        6.37908e-24        7.48738e-24
199.22        6.95516e-24        6.39936e-24        7.51096e-24
199.68        6.97715e-24        6.41969e-24        7.53461e-24
200.14        6.99940e-24        6.44026e-24        7.55854e-24
200.60        7.02219e-24        6.46128e-24        7.58310e-24
201.06        7.04505e-24        6.48237e-24        7.60773e-24
201.52        7.06797e-24        6.50352e-24        7.63243e-24
201.99        7.09096e-24        6.52473e-24        7.65720e-24
202.45        7.11403e-24        6.54601e-24        7.68205e-24
202.92        7.13716e-24        6.56735e-24        7.70697e-24
203.39        7.16036e-24        6.58875e-24        7.73196e-24
203.86        7.18363e-24        6.61022e-24        7.75703e-24
204.33        7.20697e-24        6.63176e-24        7.78218e-24
204.80        7.23038e-24        6.65336e-24        7.80740e-24
205.27        7.25387e-24        6.67503e-24        7.83270e-24
205.74        7.27742e-24        6.69677e-24        7.85808e-24
206.22        7.30106e-24        6.71857e-24        7.88354e-24
206.69        7.32476e-24        6.74045e-24        7.90908e-24
207.17        7.34855e-24        6.76239e-24        7.93470e-24
207.65        7.37241e-24        6.78441e-24        7.96040e-24
208.13        7.39634e-24        6.80650e-24        7.98619e-24
208.61        7.42035e-24        6.82865e-24        8.01205e-24
209.09        7.44445e-24        6.85089e-24        8.03800e-24
209.57        7.46862e-24        6.87319e-24        8.06404e-24
210.05        7.49287e-24        6.89557e-24        8.09016e-24
210.54        7.51720e-24        6.91803e-24        8.11637e-24
211.02        7.54161e-24        6.94056e-24        8.14267e-24
211.51        7.56611e-24        6.96316e-24        8.16905e-24
212.00        7.59069e-24        6.98585e-24        8.19553e-24
212.49        7.61535e-24        7.00861e-24        8.22209e-24
212.98        7.64010e-24        7.03145e-24        8.24875e-24
213.47        7.66494e-24        7.05437e-24        8.27550e-24
213.96        7.68986e-24        7.07738e-24        8.30234e-24
214.45        7.71487e-24        7.10046e-24        8.32928e-24
214.95        7.73997e-24        7.12363e-24        8.35631e-24
215.44        7.76516e-24        7.14688e-24        8.38344e-24
215.94        7.79044e-24        7.17021e-24        8.41067e-24
216.44        7.81581e-24        7.19363e-24        8.43799e-24
216.94        7.84128e-24        7.21714e-24        8.46542e-24
217.44        7.86684e-24        7.24073e-24        8.49294e-24
217.94        7.89249e-24        7.26441e-24        8.52057e-24
218.44        7.91824e-24        7.28818e-24        8.54830e-24
218.95        7.94409e-24        7.31204e-24        8.57614e-24
219.45        7.97004e-24        7.33599e-24        8.60408e-24
219.96        7.99608e-24        7.36003e-24        8.63213e-24
220.46        8.02223e-24        7.38417e-24        8.66028e-24
220.97        8.04847e-24        7.40840e-24        8.68855e-24
221.48        8.07482e-24        7.43272e-24        8.71692e-24
221.99        8.10126e-24        7.45714e-24        8.74539e-24
222.50        8.12781e-24        7.48164e-24        8.77398e-24
223.02        8.15445e-24        7.50624e-24        8.80267e-24
223.53        8.18120e-24        7.53093e-24        8.83146e-24
224.05        8.20804e-24        7.55571e-24        8.86036e-24
224.56        8.23497e-24        7.58058e-24        8.88937e-24
225.08        8.26201e-24        7.60554e-24        8.91847e-24
225.60        8.28914e-24        7.63059e-24        8.94769e-24
226.12        8.31637e-24        7.65573e-24        8.97700e-24
226.64        8.34369e-24        7.68096e-24        9.00642e-24
227.16        8.37111e-24        7.70628e-24        9.03594e-24
227.69        8.39862e-24        7.73168e-24        9.06556e-24
228.21        8.42623e-24        7.75717e-24        9.09528e-24
228.74        8.45392e-24        7.78275e-24        9.12510e-24
229.27        8.48172e-24        7.80841e-24        9.15502e-24
229.79        8.50960e-24        7.83416e-24        9.18504e-24
230.32        8.53758e-24        7.85999e-24        9.21516e-24
230.86        8.56564e-24        7.88591e-24        9.24537e-24
231.39        8.59380e-24        7.91191e-24        9.27568e-24
231.92        8.62204e-24        7.93800e-24        9.30609e-24
232.46        8.65038e-24        7.96416e-24        9.33659e-24
232.99        8.67880e-24        7.99041e-24        9.36718e-24
233.53        8.70730e-24        8.01674e-24        9.39787e-24
234.07        8.73590e-24        8.04315e-24        9.42865e-24
234.61        8.76458e-24        8.06963e-24        9.45952e-24
235.15        8.79334e-24        8.09620e-24        9.49048e-24
235.69        8.82219e-24        8.12284e-24        9.52153e-24
236.23        8.85112e-24        8.14956e-24        9.55267e-24
236.78        8.88013e-24        8.17636e-24        9.58389e-24
237.33        8.90922e-24        8.20323e-24        9.61520e-24
237.87        8.93839e-24        8.23018e-24        9.64660e-24
238.42        8.96764e-24        8.25719e-24        9.67808e-24
238.97        8.99696e-24        8.28429e-24        9.70964e-24
239.52        9.02637e-24        8.31145e-24        9.74129e-24
240.07        9.05585e-24        8.33868e-24        9.77301e-24
240.63        9.08540e-24        8.36598e-24        9.80482e-24
241.18        9.11503e-24        8.39335e-24        9.83670e-24
241.74        9.14473e-24        8.42079e-24        9.86867e-24
242.30        9.17451e-24        8.44831e-24        9.90072e-24
242.85        9.20437e-24        8.47589e-24        9.93285e-24
243.41        9.23431e-24        8.50355e-24        9.96507e-24
243.98        9.26433e-24        8.53129e-24        9.99737e-24
244.54        9.29442e-24        8.55909e-24        1.00298e-23
245.10        9.32460e-24        8.58698e-24        1.00622e-23
245.67        9.35486e-24        8.61494e-24        1.00948e-23
246.23        9.38520e-24        8.64297e-24        1.01274e-23
246.80        9.41563e-24        8.67109e-24        1.01602e-23
247.37        9.44614e-24        8.69928e-24        1.01930e-23
247.94        9.47674e-24        8.72755e-24        1.02259e-23
248.51        9.50742e-24        8.75591e-24        1.02589e-23
249.09        9.53819e-24        8.78434e-24        1.02920e-23
249.66        9.56905e-24        8.81286e-24        1.03252e-23
250.24        9.60000e-24        8.84146e-24        1.03585e-23
250.81        9.63104e-24        8.87015e-24        1.03919e-23
251.39        9.66217e-24        8.89892e-24        1.04254e-23
251.97        9.69339e-24        8.92777e-24        1.04590e-23
252.55        9.72471e-24        8.95672e-24        1.04927e-23
253.13        9.75612e-24        8.98575e-24        1.05265e-23
253.72        9.78763e-24        9.01487e-24        1.05604e-23
254.30        9.81923e-24        9.04409e-24        1.05944e-23
254.89        9.85094e-24        9.07339e-24        1.06285e-23
255.48        9.88274e-24        9.10279e-24        1.06627e-23
256.07        9.91465e-24        9.13228e-24        1.06970e-23
256.66        9.94665e-24        9.16187e-24        1.07314e-23
257.25        9.97876e-24        9.19155e-24        1.07660e-23
257.84        1.00110e-23        9.22133e-24        1.08006e-23
258.44        1.00433e-23        9.25121e-24        1.08354e-23
259.03        1.00757e-23        9.28118e-24        1.08703e-23
259.63        1.01083e-23        9.31126e-24        1.09053e-23
260.23        1.01409e-23        9.34144e-24        1.09404e-23
260.83        1.01737e-23        9.37173e-24        1.09756e-23
261.43        1.02065e-23        9.40212e-24        1.10110e-23
262.03        1.02395e-23        9.43261e-24        1.10464e-23
262.64        1.02726e-23        9.46320e-24        1.10820e-23
263.24        1.03058e-23        9.49390e-24        1.11177e-23
263.85        1.03391e-23        9.52470e-24        1.11535e-23
264.46        1.03725e-23        9.55560e-24        1.11895e-23
265.07        1.04061e-23        9.58661e-24        1.12255e-23
265.68        1.04397e-23        9.61772e-24        1.12617e-23
266.29        1.04735e-23        9.64893e-24        1.12980e-23
266.90        1.05073e-23        9.68025e-24        1.13344e-23
267.52        1.05413e-23        9.71167e-24        1.13710e-23
268.14        1.05754e-23        9.74319e-24        1.14076e-23
268.76        1.06096e-23        9.77482e-24        1.14444e-23
269.38        1.06439e-23        9.80654e-24        1.14813e-23
270.00        1.06783e-23        9.83838e-24        1.15183e-23
270.62        1.07129e-23        9.87031e-24        1.15554e-23
271.24        1.07475e-23        9.90235e-24        1.15927e-23
271.87        1.07823e-23        9.93449e-24        1.16300e-23
272.50        1.08171e-23        9.96673e-24        1.16675e-23
273.12        1.08521e-23        9.99907e-24        1.17051e-23
273.75        1.08872e-23        1.00315e-23        1.17428e-23
274.38        1.09223e-23        1.00641e-23        1.17806e-23
275.02        1.09576e-23        1.00967e-23        1.18186e-23
275.65        1.09931e-23        1.01295e-23        1.18566e-23
276.29        1.10286e-23        1.01623e-23        1.18948e-23
276.92        1.10642e-23        1.01953e-23        1.19331e-23
277.56        1.10999e-23        1.02283e-23        1.19715e-23
278.20        1.11358e-23        1.02615e-23        1.20100e-23
278.84        1.11717e-23        1.02947e-23        1.20487e-23
279.49        1.12078e-23        1.03281e-23        1.20874e-23
280.13        1.12439e-23        1.03616e-23        1.21263e-23
280.78        1.12802e-23        1.03951e-23        1.21653e-23
281.42        1.13166e-23        1.04288e-23        1.22044e-23
282.07        1.13531e-23        1.04625e-23        1.22436e-23
282.72        1.13897e-23        1.04964e-23        1.22829e-23
283.38        1.14264e-23        1.05304e-23        1.23224e-23
284.03        1.14632e-23        1.05644e-23        1.23619e-23
284.68        1.15001e-23        1.05986e-23        1.24016e-23
285.34        1.15371e-23        1.06328e-23        1.24414e-23
286.00        1.15743e-23        1.06672e-23        1.24813e-23
286.66        1.16115e-23        1.07017e-23        1.25213e-23
287.32        1.16488e-23        1.07362e-23        1.25614e-23
287.98        1.16863e-23        1.07709e-23        1.26017e-23
288.65        1.17238e-23        1.08056e-23        1.26420e-23
289.31        1.17615e-23        1.08405e-23        1.26825e-23
289.98        1.17993e-23        1.08754e-23        1.27231e-23
290.65        1.18371e-23        1.09105e-23        1.27638e-23
291.32        1.18751e-23        1.09456e-23        1.28046e-23
291.99        1.19132e-23        1.09809e-23        1.28455e-23
292.66        1.19514e-23        1.10162e-23        1.28865e-23
293.34        1.19897e-23        1.10517e-23        1.29277e-23
294.01        1.20281e-23        1.10872e-23        1.29689e-23
294.69        1.20666e-23        1.11229e-23        1.30103e-23
295.37        1.21052e-23        1.11586e-23        1.30517e-23
296.05        1.21439e-23        1.11944e-23        1.30933e-23
296.73        1.21827e-23        1.12304e-23        1.31350e-23
297.42        1.22216e-23        1.12664e-23        1.31768e-23
298.10        1.22606e-23        1.13025e-23        1.32187e-23
298.79        1.22998e-23        1.13388e-23        1.32608e-23
299.48        1.23390e-23        1.13751e-23        1.33029e-23
300.17        1.23788e-23        1.14119e-23        1.33456e-23
300.86        1.24200e-23        1.14500e-23        1.33900e-23
301.56        1.24613e-23        1.14882e-23        1.34345e-23
302.25        1.25028e-23        1.15265e-23        1.34791e-23
302.95        1.25444e-23        1.15649e-23        1.35239e-23
303.65        1.25861e-23        1.16035e-23        1.35688e-23
304.35        1.26280e-23        1.16421e-23        1.36138e-23
305.05        1.26699e-23        1.16809e-23        1.36590e-23
305.75        1.27120e-23        1.17198e-23        1.37043e-23
306.46        1.27543e-23        1.17588e-23        1.37497e-23
307.17        1.27966e-23        1.17980e-23        1.37953e-23
307.87        1.28391e-23        1.18372e-23        1.38410e-23
308.58        1.28817e-23        1.18766e-23        1.38868e-23
309.29        1.29245e-23        1.19161e-23        1.39328e-23
310.01        1.29673e-23        1.19557e-23        1.39790e-23
310.72        1.30104e-23        1.19955e-23        1.40252e-23
311.44        1.30535e-23        1.20354e-23        1.40717e-23
312.16        1.30968e-23        1.20754e-23        1.41183e-23
312.88        1.31403e-23        1.21155e-23        1.41650e-23
313.60        1.31838e-23        1.21558e-23        1.42119e-23
314.32        1.32276e-23        1.21962e-23        1.42589e-23
315.05        1.32714e-23        1.22367e-23        1.43061e-23
315.77        1.33154e-23        1.22774e-23        1.43535e-23
316.50        1.33596e-23        1.23182e-23        1.44010e-23
317.23        1.34039e-23        1.23592e-23        1.44486e-23
317.96        1.34484e-23        1.24003e-23        1.44965e-23
318.70        1.34930e-23        1.24415e-23        1.45445e-23
319.43        1.35378e-23        1.24829e-23        1.45926e-23
320.17        1.35827e-23        1.25244e-23        1.46410e-23
320.91        1.36278e-23        1.25661e-23        1.46895e-23
321.65        1.36730e-23        1.26079e-23        1.47381e-23
322.39        1.37184e-23        1.26499e-23        1.47870e-23
323.13        1.37640e-23        1.26920e-23        1.48360e-23
323.88        1.38097e-23        1.27343e-23        1.48852e-23
324.62        1.38556e-23        1.27767e-23        1.49346e-23
325.37        1.39017e-23        1.28193e-23        1.49841e-23
326.12        1.39480e-23        1.28620e-23        1.50339e-23
326.87        1.39944e-23        1.29049e-23        1.50838e-23
327.63        1.40410e-23        1.29480e-23        1.51339e-23
328.38        1.40877e-23        1.29912e-23        1.51842e-23
329.14        1.41347e-23        1.30346e-23        1.52347e-23
329.90        1.41818e-23        1.30782e-23        1.52854e-23
330.66        1.42291e-23        1.31219e-23        1.53363e-23
331.42        1.42766e-23        1.31658e-23        1.53874e-23
332.19        1.43243e-23        1.32099e-23        1.54386e-23
332.95        1.43721e-23        1.32542e-23        1.54901e-23
333.72        1.44202e-23        1.32986e-23        1.55418e-23
334.49        1.44684e-23        1.33432e-23        1.55937e-23
335.26        1.45168e-23        1.33879e-23        1.56457e-23
336.03        1.45654e-23        1.34329e-23        1.56980e-23
336.81        1.46142e-23        1.34780e-23        1.57505e-23
337.58        1.46632e-23        1.35232e-23        1.58031e-23
338.36        1.47123e-23        1.35687e-23        1.58560e-23
339.14        1.47616e-23        1.36143e-23        1.59090e-23
339.92        1.48112e-23        1.36600e-23        1.59623e-23
340.71        1.48608e-23        1.37060e-23        1.60157e-23
341.49        1.49107e-23        1.37521e-23        1.60693e-23
342.28        1.49608e-23        1.37984e-23        1.61232e-23
343.07        1.50110e-23        1.38448e-23        1.61772e-23
343.86        1.50614e-23        1.38915e-23        1.62314e-23
344.65        1.51121e-23        1.39383e-23        1.62858e-23
345.45        1.51628e-23        1.39852e-23        1.63405e-23
346.25        1.52138e-23        1.40324e-23        1.63953e-23
347.04        1.52650e-23        1.40797e-23        1.64503e-23
347.84        1.53163e-23        1.41271e-23        1.65055e-23
348.65        1.53678e-23        1.41748e-23        1.65608e-23
349.45        1.54195e-23        1.42226e-23        1.66164e-23
350.26        1.54714e-23        1.42705e-23        1.66722e-23
351.06        1.55234e-23        1.43187e-23        1.67282e-23
351.87        1.55756e-23        1.43670e-23        1.67843e-23
352.68        1.56281e-23        1.44154e-23        1.68407e-23
353.50        1.56806e-23        1.44641e-23        1.68972e-23
354.31        1.57334e-23        1.45129e-23        1.69539e-23
355.13        1.57863e-23        1.45618e-23        1.70109e-23
355.95        1.58395e-23        1.46109e-23        1.70680e-23
356.77        1.58927e-23        1.46602e-23        1.71253e-23
357.59        1.59462e-23        1.47097e-23        1.71827e-23
358.42        1.59999e-23        1.47593e-23        1.72404e-23
359.24        1.60537e-23        1.48091e-23        1.72983e-23
360.07        1.61077e-23        1.48590e-23        1.73563e-23
360.90        1.61618e-23        1.49091e-23        1.74145e-23
361.73        1.62162e-23        1.49594e-23        1.74729e-23
362.57        1.62707e-23        1.50098e-23        1.75315e-23
363.40        1.63253e-23        1.50604e-23        1.75903e-23
364.24        1.63802e-23        1.51111e-23        1.76493e-23
365.08        1.64352e-23        1.51620e-23        1.77084e-23
365.92        1.64904e-23        1.52131e-23        1.77678e-23
366.77        1.65458e-23        1.52643e-23        1.78273e-23
367.61        1.66014e-23        1.53157e-23        1.78870e-23
368.46        1.66571e-23        1.53672e-23        1.79469e-23
369.31        1.67130e-23        1.54189e-23        1.80070e-23
370.16        1.67691e-23        1.54708e-23        1.80673e-23
371.02        1.68253e-23        1.55229e-23        1.81277e-23
371.87        1.68817e-23        1.55751e-23        1.81884e-23
372.73        1.69383e-23        1.56274e-23        1.82492e-23
373.59        1.69951e-23        1.56800e-23        1.83102e-23
374.45        1.70521e-23        1.57327e-23        1.83715e-23
375.31        1.71092e-23        1.57855e-23        1.84329e-23
376.18        1.71665e-23        1.58385e-23        1.84944e-23
377.05        1.72240e-23        1.58917e-23        1.85562e-23
377.92        1.72816e-23        1.59451e-23        1.86182e-23
378.79        1.73394e-23        1.59986e-23        1.86803e-23
379.66        1.73975e-23        1.60522e-23        1.87427e-23
380.54        1.74556e-23        1.61061e-23        1.88052e-23
381.41        1.75140e-23        1.61601e-23        1.88679e-23
382.29        1.75725e-23        1.62142e-23        1.89308e-23
383.17        1.76312e-23        1.62686e-23        1.89939e-23
384.06        1.76901e-23        1.63231e-23        1.90572e-23
384.94        1.77492e-23        1.63777e-23        1.91207e-23
385.83        1.78084e-23        1.64326e-23        1.91843e-23
386.72        1.78679e-23        1.64875e-23        1.92482e-23
387.61        1.79275e-23        1.65427e-23        1.93122e-23
388.51        1.79872e-23        1.65980e-23        1.93764e-23
389.40        1.80472e-23        1.66535e-23        1.94409e-23
390.30        1.81073e-23        1.67091e-23        1.95055e-23
391.20        1.81676e-23        1.67650e-23        1.95702e-23
392.10        1.82281e-23        1.68209e-23        1.96352e-23
393.01        1.82887e-23        1.68771e-23        1.97004e-23
393.91        1.83496e-23        1.69334e-23        1.97658e-23
394.82        1.84106e-23        1.69899e-23        1.98313e-23
395.73        1.84718e-23        1.70465e-23        1.98970e-23
396.64        1.85331e-23        1.71033e-23        1.99630e-23
397.56        1.85947e-23        1.71602e-23        2.00291e-23
398.47        1.86564e-23        1.72174e-23        2.00954e-23
399.39        1.87183e-23        1.72747e-23        2.01619e-23
400.31        1.87808e-23        1.73325e-23        2.02291e-23
401.24        1.88445e-23        1.73914e-23        2.02975e-23
402.16        1.89083e-23        1.74505e-23        2.03662e-23
403.09        1.89724e-23        1.75097e-23        2.04351e-23
404.02        1.90366e-23        1.75691e-23        2.05042e-23
404.95        1.91011e-23        1.76287e-23        2.05735e-23
405.88        1.91657e-23        1.76885e-23        2.06429e-23
406.82        1.92305e-23        1.77484e-23        2.07126e-23
407.76        1.92956e-23        1.78086e-23        2.07825e-23
408.70        1.93608e-23        1.78689e-23        2.08527e-23
409.64        1.94262e-23        1.79294e-23        2.09230e-23
410.59        1.94918e-23        1.79900e-23        2.09935e-23
411.53        1.95576e-23        1.80509e-23        2.10643e-23
412.48        1.96236e-23        1.81119e-23        2.11352e-23
413.43        1.96898e-23        1.81731e-23        2.12064e-23
414.39        1.97562e-23        1.82346e-23        2.12778e-23
415.34        1.98228e-23        1.82961e-23        2.13494e-23
416.30        1.98895e-23        1.83579e-23        2.14212e-23
417.26        1.99565e-23        1.84199e-23        2.14932e-23
418.22        2.00237e-23        1.84820e-23        2.15654e-23
419.18        2.00911e-23        1.85444e-23        2.16379e-23
420.15        2.01587e-23        1.86069e-23        2.17106e-23
421.12        2.02265e-23        1.86696e-23        2.17835e-23
422.09        2.02946e-23        1.87325e-23        2.18566e-23
423.06        2.03628e-23        1.87956e-23        2.19299e-23
424.04        2.04312e-23        1.88589e-23        2.20035e-23
425.02        2.04998e-23        1.89224e-23        2.20772e-23
426.00        2.05687e-23        1.89861e-23        2.21512e-23
426.98        2.06377e-23        1.90500e-23        2.22254e-23
427.96        2.07070e-23        1.91140e-23        2.22999e-23
428.95        2.07764e-23        1.91783e-23        2.23746e-23
429.94        2.08461e-23        1.92427e-23        2.24495e-23
430.93        2.09160e-23        1.93074e-23        2.25246e-23
431.93        2.09861e-23        1.93722e-23        2.25999e-23
432.92        2.10564e-23        1.94373e-23        2.26755e-23
433.92        2.11269e-23        1.95025e-23        2.27513e-23
434.92        2.11977e-23        1.95680e-23        2.28274e-23
435.92        2.12686e-23        1.96336e-23        2.29036e-23
436.93        2.13398e-23        1.96995e-23        2.29801e-23
437.94        2.14112e-23        1.97656e-23        2.30569e-23
438.95        2.14828e-23        1.98318e-23        2.31338e-23
439.96        2.15547e-23        1.98983e-23        2.32111e-23
440.97        2.16267e-23        1.99649e-23        2.32885e-23
441.99        2.16990e-23        2.00318e-23        2.33662e-23
443.01        2.17715e-23        2.00989e-23        2.34441e-23
444.03        2.18442e-23        2.01662e-23        2.35223e-23
445.05        2.19172e-23        2.02337e-23        2.36007e-23
446.08        2.19903e-23        2.03014e-23        2.36793e-23
447.11        2.20637e-23        2.03693e-23        2.37582e-23
448.14        2.21374e-23        2.04374e-23        2.38373e-23
449.17        2.22112e-23        2.05058e-23        2.39167e-23
450.21        2.22853e-23        2.05743e-23        2.39963e-23
451.25        2.23596e-23        2.06431e-23        2.40761e-23
452.29        2.24342e-23        2.07121e-23        2.41562e-23
453.33        2.25089e-23        2.07813e-23        2.42366e-23
454.37        2.25839e-23        2.08507e-23        2.43172e-23
455.42        2.26592e-23        2.09203e-23        2.43981e-23
456.47        2.27347e-23        2.09902e-23        2.44792e-23
457.53        2.28104e-23        2.10602e-23        2.45605e-23
458.58        2.28863e-23        2.11305e-23        2.46421e-23
459.64        2.29625e-23        2.12010e-23        2.47240e-23
460.70        2.30389e-23        2.12717e-23        2.48061e-23
461.76        2.31156e-23        2.13427e-23        2.48885e-23
462.82        2.31925e-23        2.14138e-23        2.49711e-23
463.89        2.32696e-23        2.14852e-23        2.50540e-23
464.96        2.33470e-23        2.15568e-23        2.51371e-23
466.03        2.34246e-23        2.16287e-23        2.52205e-23
467.11        2.35024e-23        2.17007e-23        2.53041e-23
468.19        2.35805e-23        2.17730e-23        2.53880e-23
469.26        2.36589e-23        2.18455e-23        2.54722e-23
470.35        2.37375e-23        2.19183e-23        2.55567e-23
471.43        2.38163e-23        2.19912e-23        2.56413e-23
472.52        2.38954e-23        2.20644e-23        2.57263e-23
473.61        2.39747e-23        2.21379e-23        2.58115e-23
474.70        2.40543e-23        2.22115e-23        2.58970e-23
475.79        2.41341e-23        2.22854e-23        2.59828e-23
476.89        2.42142e-23        2.23595e-23        2.60688e-23
477.99        2.42945e-23        2.24339e-23        2.61551e-23
479.09        2.43750e-23        2.25085e-23        2.62416e-23
480.20        2.44559e-23        2.25833e-23        2.63284e-23
481.31        2.45369e-23        2.26583e-23        2.64155e-23
482.42        2.46183e-23        2.27336e-23        2.65029e-23
483.53        2.46998e-23        2.28091e-23        2.65905e-23
484.64        2.47817e-23        2.28849e-23        2.66784e-23
485.76        2.48638e-23        2.29609e-23        2.67666e-23
486.88        2.49461e-23        2.30371e-23        2.68551e-23
488.00        2.50287e-23        2.31136e-23        2.69438e-23
489.13        2.51116e-23        2.31903e-23        2.70328e-23
490.26        2.51947e-23        2.32673e-23        2.71221e-23
491.39        2.52781e-23        2.33445e-23        2.72117e-23
492.52        2.53617e-23        2.34220e-23        2.73015e-23
493.65        2.54457e-23        2.34997e-23        2.73916e-23
494.79        2.55298e-23        2.35776e-23        2.74821e-23
495.93        2.56143e-23        2.36558e-23        2.75727e-23
497.08        2.56990e-23        2.37342e-23        2.76637e-23
498.22        2.57839e-23        2.38129e-23        2.77550e-23
499.37        2.58692e-23        2.38918e-23        2.78465e-23
500.52        2.59559e-23        2.39721e-23        2.79397e-23
501.68        2.60444e-23        2.40539e-23        2.80349e-23
502.83        2.61331e-23        2.41360e-23        2.81303e-23
503.99        2.62222e-23        2.42183e-23        2.82261e-23
505.16        2.63116e-23        2.43010e-23        2.83222e-23
506.32        2.64013e-23        2.43839e-23        2.84186e-23
507.49        2.64913e-23        2.44671e-23        2.85154e-23
508.66        2.65816e-23        2.45506e-23        2.86125e-23
509.83        2.66722e-23        2.46344e-23        2.87099e-23
511.01        2.67631e-23        2.47185e-23        2.88077e-23
512.19        2.68544e-23        2.48029e-23        2.89058e-23
513.37        2.69459e-23        2.48876e-23        2.90043e-23
514.55        2.70378e-23        2.49725e-23        2.91031e-23
515.74        2.71300e-23        2.50578e-23        2.92022e-23
516.93        2.72226e-23        2.51434e-23        2.93017e-23
518.12        2.73154e-23        2.52293e-23        2.94016e-23
519.31        2.74086e-23        2.53155e-23        2.95018e-23
520.51        2.75022e-23        2.54020e-23        2.96024e-23
521.71        2.75961e-23        2.54888e-23        2.97033e-23
522.91        2.76903e-23        2.55759e-23        2.98047e-23
524.12        2.77849e-23        2.56634e-23        2.99063e-23
525.33        2.78798e-23        2.57512e-23        3.00084e-23
526.54        2.79751e-23        2.58393e-23        3.01108e-23
527.75        2.80707e-23        2.59278e-23        3.02137e-23
528.97        2.81667e-23        2.60165e-23        3.03169e-23
530.19        2.82631e-23        2.61057e-23        3.04205e-23
531.41        2.83598e-23        2.61951e-23        3.05245e-23
532.64        2.84569e-23        2.62849e-23        3.06289e-23
533.87        2.85544e-23        2.63751e-23        3.07337e-23
535.10        2.86522e-23        2.64656e-23        3.08389e-23
536.33        2.87504e-23        2.65564e-23        3.09445e-23
537.57        2.88490e-23        2.66476e-23        3.10505e-23
538.81        2.89480e-23        2.67392e-23        3.11569e-23
540.05        2.90474e-23        2.68311e-23        3.12638e-23
541.29        2.91472e-23        2.69234e-23        3.13711e-23
542.54        2.92474e-23        2.70161e-23        3.14788e-23
543.79        2.93480e-23        2.71091e-23        3.15869e-23
545.05        2.94490e-23        2.72025e-23        3.16955e-23
546.30        2.95504e-23        2.72963e-23        3.18045e-23
547.56        2.96522e-23        2.73905e-23        3.19140e-23
548.83        2.97545e-23        2.74851e-23        3.20239e-23
550.09        2.98572e-23        2.75800e-23        3.21343e-23
551.36        2.99603e-23        2.76754e-23        3.22451e-23
552.63        3.00638e-23        2.77712e-23        3.23564e-23
553.91        3.01677e-23        2.78673e-23        3.24682e-23
555.18        3.02721e-23        2.79638e-23        3.25804e-23
556.46        3.03769e-23        2.80608e-23        3.26930e-23
557.75        3.04821e-23        2.81581e-23        3.28062e-23
559.03        3.05878e-23        2.82558e-23        3.29197e-23
560.32        3.06938e-23        2.83539e-23        3.30337e-23
561.61        3.08003e-23        2.84524e-23        3.31481e-23
562.91        3.09071e-23        2.85512e-23        3.32630e-23
564.21        3.10144e-23        2.86504e-23        3.33783e-23
565.51        3.11221e-23        2.87500e-23        3.34941e-23
566.81        3.12301e-23        2.88500e-23        3.36103e-23
568.12        3.13386e-23        2.89504e-23        3.37269e-23
569.43        3.14475e-23        2.90511e-23        3.38439e-23
570.74        3.15567e-23        2.91521e-23        3.39613e-23
572.06        3.16664e-23        2.92536e-23        3.40792e-23
573.38        3.17764e-23        2.93554e-23        3.41975e-23
574.70        3.18868e-23        2.94575e-23        3.43162e-23
576.02        3.19976e-23        2.95600e-23        3.44353e-23
577.35        3.21088e-23        2.96628e-23        3.45548e-23
578.68        3.22203e-23        2.97660e-23        3.46747e-23
580.02        3.23323e-23        2.98696e-23        3.47949e-23
581.35        3.24445e-23        2.99734e-23        3.49156e-23
582.70        3.25572e-23        3.00776e-23        3.50367e-23
584.04        3.26701e-23        3.01821e-23        3.51581e-23
585.39        3.27835e-23        3.02870e-23        3.52799e-23
586.74        3.28971e-23        3.03922e-23        3.54021e-23
588.09        3.30112e-23        3.04977e-23        3.55247e-23
589.44        3.31255e-23        3.06035e-23        3.56476e-23
590.80        3.32402e-23        3.07096e-23        3.57709e-23
592.17        3.33552e-23        3.08160e-23        3.58945e-23
593.53        3.34706e-23        3.09227e-23        3.60185e-23
594.90        3.35862e-23        3.10297e-23        3.61428e-23
596.27        3.37022e-23        3.11370e-23        3.62674e-23
597.65        3.38185e-23        3.12446e-23        3.63924e-23
599.02        3.39350e-23        3.13524e-23        3.65177e-23
600.41        3.40526e-23        3.14611e-23        3.66440e-23
601.79        3.41720e-23        3.15715e-23        3.67724e-23
603.18        3.42917e-23        3.16822e-23        3.69012e-23
604.57        3.44118e-23        3.17932e-23        3.70304e-23
605.96        3.45322e-23        3.19046e-23        3.71599e-23
607.36        3.46529e-23        3.20162e-23        3.72897e-23
608.76        3.47740e-23        3.21281e-23        3.74199e-23
610.16        3.48954e-23        3.22403e-23        3.75505e-23
611.57        3.50172e-23        3.23529e-23        3.76814e-23
612.98        3.51393e-23        3.24658e-23        3.78128e-23
614.39        3.52618e-23        3.25790e-23        3.79445e-23
615.81        3.53846e-23        3.26926e-23        3.80766e-23
617.23        3.55078e-23        3.28065e-23        3.82091e-23
618.65        3.56314e-23        3.29208e-23        3.83420e-23
620.08        3.57554e-23        3.30354e-23        3.84753e-23
621.51        3.58797e-23        3.31504e-23        3.86091e-23
622.94        3.60045e-23        3.32658e-23        3.87433e-23
624.38        3.61297e-23        3.33815e-23        3.88779e-23
625.82        3.62553e-23        3.34976e-23        3.90129e-23
627.26        3.63813e-23        3.36141e-23        3.91484e-23
628.71        3.65077e-23        3.37310e-23        3.92844e-23
630.16        3.66345e-23        3.38483e-23        3.94208e-23
631.61        3.67618e-23        3.39660e-23        3.95577e-23
633.07        3.68896e-23        3.40841e-23        3.96951e-23
634.53        3.70178e-23        3.42026e-23        3.98330e-23
635.99        3.71464e-23        3.43216e-23        3.99713e-23
637.46        3.72756e-23        3.44409e-23        4.01102e-23
638.93        3.74052e-23        3.45608e-23        4.02496e-23
640.40        3.75353e-23        3.46811e-23        4.03895e-23
641.88        3.76659e-23        3.48018e-23        4.05299e-23
643.36        3.77970e-23        3.49230e-23        4.06709e-23
644.84        3.79286e-23        3.50447e-23        4.08124e-23
646.33        3.80607e-23        3.51669e-23        4.09545e-23
647.82        3.81934e-23        3.52895e-23        4.10972e-23
649.31        3.83266e-23        3.54127e-23        4.12404e-23
650.81        3.84603e-23        3.55364e-23        4.13843e-23
652.31        3.85946e-23        3.56606e-23        4.15287e-23
653.81        3.87295e-23        3.57852e-23        4.16737e-23
655.32        3.88649e-23        3.59104e-23        4.18193e-23
656.83        3.90008e-23        3.60361e-23        4.19655e-23
658.35        3.91373e-23        3.61624e-23        4.21123e-23
659.86        3.92744e-23        3.62891e-23        4.22597e-23
661.39        3.94119e-23        3.64163e-23        4.24076e-23
662.91        3.95501e-23        3.65440e-23        4.25561e-23
664.44        3.96887e-23        3.66722e-23        4.27052e-23
665.97        3.98279e-23        3.68009e-23        4.28549e-23
667.51        3.99676e-23        3.69301e-23        4.30052e-23
669.05        4.01079e-23        3.70598e-23        4.31560e-23
670.59        4.02487e-23        3.71900e-23        4.33074e-23
672.14        4.03900e-23        3.73206e-23        4.34593e-23
673.69        4.05318e-23        3.74518e-23        4.36118e-23
675.24        4.06741e-23        3.75834e-23        4.37649e-23
676.80        4.08170e-23        3.77155e-23        4.39185e-23
678.36        4.09604e-23        3.78481e-23        4.40727e-23
679.92        4.11043e-23        3.79811e-23        4.42274e-23
681.49        4.12486e-23        3.81146e-23        4.43827e-23
683.06        4.13935e-23        3.82486e-23        4.45385e-23
684.63        4.15389e-23        3.83831e-23        4.46948e-23
686.21        4.16848e-23        3.85180e-23        4.48516e-23
687.80        4.18312e-23        3.86533e-23        4.50090e-23
689.38        4.19780e-23        3.87891e-23        4.51669e-23
690.97        4.21254e-23        3.89253e-23        4.53254e-23
692.56        4.22732e-23        3.90620e-23        4.54843e-23
694.16        4.24215e-23        3.91992e-23        4.56438e-23
695.76        4.25702e-23        3.93367e-23        4.58037e-23
697.37        4.27194e-23        3.94747e-23        4.59642e-23
698.97        4.28691e-23        3.96131e-23        4.61251e-23
700.59        4.30192e-23        3.97520e-23        4.62865e-23
702.20        4.31698e-23        3.98912e-23        4.64484e-23
703.82        4.33209e-23        4.00309e-23        4.66108e-23
705.44        4.34723e-23        4.01710e-23        4.67737e-23
707.07        4.36243e-23        4.03115e-23        4.69371e-23
708.70        4.37767e-23        4.04524e-23        4.71010e-23
710.33        4.39295e-23        4.05938e-23        4.72653e-23
711.97        4.40829e-23        4.07356e-23        4.74302e-23
713.61        4.42367e-23        4.08778e-23        4.75955e-23
715.26        4.43909e-23        4.10204e-23        4.77614e-23
716.91        4.45456e-23        4.11635e-23        4.79277e-23
718.56        4.47008e-23        4.13071e-23        4.80946e-23
720.22        4.48565e-23        4.14510e-23        4.82620e-23
721.88        4.50126e-23        4.15954e-23        4.84298e-23
723.54        4.51692e-23        4.17402e-23        4.85982e-23
725.21        4.53263e-23        4.18855e-23        4.87671e-23
726.88        4.54839e-23        4.20312e-23        4.89365e-23
728.56        4.56419e-23        4.21774e-23        4.91065e-23
730.24        4.58005e-23        4.23240e-23        4.92769e-23
731.92        4.59595e-23        4.24711e-23        4.94479e-23
733.61        4.61190e-23        4.26186e-23        4.96194e-23
735.30        4.62790e-23        4.27666e-23        4.97914e-23
737.00        4.64395e-23        4.29150e-23        4.99640e-23
738.70        4.66005e-23        4.30639e-23        5.01371e-23
740.40        4.67620e-23        4.32133e-23        5.03107e-23
742.11        4.69240e-23        4.33631e-23        5.04848e-23
743.82        4.70865e-23        4.35134e-23        5.06595e-23
745.54        4.72495e-23        4.36641e-23        5.08348e-23
747.25        4.74129e-23        4.38153e-23        5.10106e-23
748.98        4.75770e-23        4.39670e-23        5.11869e-23
750.70        4.77415e-23        4.41192e-23        5.13638e-23
752.44        4.79065e-23        4.42718e-23        5.15412e-23
754.17        4.80721e-23        4.44250e-23        5.17192e-23
755.91        4.82382e-23        4.45786e-23        5.18977e-23
757.65        4.84048e-23        4.47327e-23        5.20769e-23
759.40        4.85719e-23        4.48873e-23        5.22566e-23
761.15        4.87396e-23        4.50424e-23        5.24369e-23
762.91        4.89079e-23        4.51980e-23        5.26177e-23
764.66        4.90767e-23        4.53541e-23        5.27992e-23
766.43        4.92461e-23        4.55108e-23        5.29813e-23
768.19        4.94160e-23        4.56680e-23        5.31640e-23
769.97        4.95865e-23        4.58257e-23        5.33473e-23
771.74        4.97576e-23        4.59840e-23        5.35313e-23
773.52        4.99293e-23        4.61428e-23        5.37158e-23
775.30        5.01016e-23        4.63021e-23        5.39011e-23
777.09        5.02745e-23        4.64621e-23        5.40869e-23
778.88        5.04480e-23        4.66225e-23        5.42735e-23
780.68        5.06221e-23        4.67836e-23        5.44607e-23
782.48        5.07969e-23        4.69453e-23        5.46485e-23
784.28        5.09723e-23        4.71075e-23        5.48371e-23
786.09        5.11483e-23        4.72703e-23        5.50263e-23
787.91        5.13250e-23        4.74338e-23        5.52163e-23
789.72        5.15023e-23        4.75978e-23        5.54069e-23
791.54        5.16804e-23        4.77625e-23        5.55983e-23
793.37        5.18590e-23        4.79277e-23        5.57904e-23
795.20        5.20384e-23        4.80937e-23        5.59832e-23
797.03        5.22185e-23        4.82602e-23        5.61767e-23
798.87        5.23992e-23        4.84274e-23        5.63711e-23
800.71        5.25814e-23        4.85959e-23        5.65669e-23
802.56        5.27653e-23        4.87659e-23        5.67646e-23
804.41        5.29499e-23        4.89366e-23        5.69632e-23
806.26        5.31353e-23        4.91080e-23        5.71625e-23
808.12        5.33214e-23        4.92801e-23        5.73626e-23
809.99        5.35082e-23        4.94529e-23        5.75635e-23
811.85        5.36958e-23        4.96263e-23        5.77652e-23
813.72        5.38841e-23        4.98004e-23        5.79677e-23
815.60        5.40731e-23        4.99752e-23        5.81710e-23
817.48        5.42628e-23        5.01507e-23        5.83750e-23
819.37        5.44533e-23        5.03268e-23        5.85798e-23
821.26        5.46446e-23        5.05036e-23        5.87855e-23
823.15        5.48365e-23        5.06811e-23        5.89919e-23
825.05        5.50292e-23        5.08593e-23        5.91991e-23
826.95        5.52226e-23        5.10381e-23        5.94070e-23
828.86        5.54167e-23        5.12177e-23        5.96158e-23
830.77        5.56116e-23        5.13978e-23        5.98253e-23
832.68        5.58072e-23        5.15787e-23        6.00356e-23
834.60        5.60035e-23        5.17602e-23        6.02467e-23
836.53        5.62005e-23        5.19424e-23        6.04586e-23
838.46        5.63983e-23        5.21253e-23        6.06712e-23
840.39        5.65967e-23        5.23088e-23        6.08847e-23
842.33        5.67959e-23        5.24930e-23        6.10989e-23
844.27        5.69959e-23        5.26779e-23        6.13138e-23
846.22        5.71965e-23        5.28634e-23        6.15296e-23
848.17        5.73979e-23        5.30496e-23        6.17461e-23
850.12        5.75999e-23        5.32365e-23        6.19634e-23
852.08        5.78027e-23        5.34240e-23        6.21814e-23
854.05        5.80062e-23        5.36122e-23        6.24002e-23
856.02        5.82104e-23        5.38010e-23        6.26198e-23
857.99        5.84153e-23        5.39905e-23        6.28401e-23
859.97        5.86209e-23        5.41806e-23        6.30612e-23
861.95        5.88272e-23        5.43714e-23        6.32830e-23
863.94        5.90342e-23        5.45628e-23        6.35056e-23
865.93        5.92419e-23        5.47549e-23        6.37290e-23
867.93        5.94503e-23        5.49477e-23        6.39530e-23
869.93        5.96594e-23        5.51410e-23        6.41779e-23
871.94        5.98692e-23        5.53350e-23        6.44034e-23
873.95        6.00797e-23        5.55297e-23        6.46298e-23
875.96        6.02909e-23        5.57249e-23        6.48568e-23
877.98        6.05027e-23        5.59208e-23        6.50846e-23
880.01        6.07152e-23        5.61174e-23        6.53131e-23
882.04        6.09284e-23        5.63145e-23        6.55423e-23
884.07        6.11423e-23        5.65123e-23        6.57722e-23
886.11        6.13568e-23        5.67107e-23        6.60029e-23
888.15        6.15720e-23        5.69097e-23        6.62343e-23
890.20        6.17878e-23        5.71093e-23        6.64664e-23
892.25        6.20043e-23        5.73095e-23        6.66992e-23
894.31        6.22215e-23        5.75103e-23        6.69326e-23
896.37        6.24393e-23        5.77117e-23        6.71668e-23
898.44        6.26577e-23        5.79138e-23        6.74017e-23
900.51        6.28768e-23        5.81164e-23        6.76372e-23
902.59        6.30965e-23        5.83196e-23        6.78735e-23
904.67        6.33169e-23        5.85233e-23        6.81104e-23
906.75        6.35379e-23        5.87277e-23        6.83480e-23
908.84        6.37595e-23        5.89327e-23        6.85863e-23
910.94        6.39818e-23        5.91383e-23        6.88254e-23
913.04        6.42048e-23        5.93445e-23        6.90651e-23
915.15        6.44284e-23        5.95513e-23        6.93055e-23
917.26        6.46527e-23        5.97588e-23        6.95467e-23
919.37        6.48777e-23        5.99668e-23        6.97886e-23
921.49        6.51033e-23        6.01755e-23        7.00312e-23
923.62        6.53297e-23        6.03848e-23        7.02745e-23
925.75        6.55567e-23        6.05948e-23        7.05186e-23
927.88        6.57844e-23        6.08054e-23        7.07634e-23
930.02        6.60128e-23        6.10166e-23        7.10090e-23
932.16        6.62419e-23        6.12285e-23        7.12553e-23
934.31        6.64717e-23        6.14411e-23        7.15024e-23
936.47        6.67023e-23        6.16543e-23        7.17503e-23
938.63        6.69335e-23        6.18682e-23        7.19989e-23
940.79        6.71655e-23        6.20827e-23        7.22483e-23
942.96        6.73983e-23        6.22980e-23        7.24985e-23
945.14        6.76317e-23        6.25139e-23        7.27495e-23
947.31        6.78659e-23        6.27305e-23        7.30013e-23
949.50        6.81009e-23        6.29478e-23        7.32539e-23
951.69        6.83366e-23        6.31658e-23        7.35074e-23
953.88        6.85731e-23        6.33846e-23        7.37616e-23
956.08        6.88103e-23        6.36040e-23        7.40167e-23
958.29        6.90484e-23        6.38241e-23        7.42726e-23
960.50        6.92872e-23        6.40450e-23        7.45294e-23
962.71        6.95268e-23        6.42666e-23        7.47870e-23
964.93        6.97672e-23        6.44890e-23        7.50454e-23
967.16        7.00084e-23        6.47121e-23        7.53047e-23
969.39        7.02504e-23        6.49359e-23        7.55649e-23
971.62        7.04933e-23        6.51605e-23        7.58260e-23
973.86        7.07370e-23        6.53859e-23        7.60880e-23
976.11        7.09815e-23        6.56121e-23        7.63508e-23
978.36        7.12268e-23        6.58390e-23        7.66146e-23
980.61        7.14730e-23        6.60667e-23        7.68793e-23
982.87        7.17201e-23        6.62952e-23        7.71449e-23
985.14        7.19680e-23        6.65245e-23        7.74114e-23
987.41        7.22168e-23        6.67547e-23        7.76789e-23
989.69        7.24665e-23        6.69856e-23        7.79473e-23
991.97        7.27170e-23        6.72174e-23        7.82167e-23
994.26        7.29685e-23        6.74500e-23        7.84871e-23
996.55        7.32209e-23        6.76834e-23        7.87584e-23
998.85        7.34742e-23        6.79177e-23        7.90307e-23
1001.15        7.37312e-23        6.81553e-23        7.93071e-23
1003.46        7.39920e-23        6.83963e-23        7.95877e-23
1005.77        7.42538e-23        6.86383e-23        7.98693e-23
1008.09        7.45166e-23        6.88811e-23        8.01520e-23
1010.42        7.47803e-23        6.91249e-23        8.04358e-23
1012.75        7.50451e-23        6.93695e-23        8.07206e-23
1015.08        7.53108e-23        6.96151e-23        8.10065e-23
1017.42        7.55775e-23        6.98616e-23        8.12934e-23
1019.77        7.58453e-23        7.01090e-23        8.15815e-23
1022.12        7.61140e-23        7.03574e-23        8.18706e-23
1024.48        7.63837e-23        7.06066e-23        8.21608e-23
1026.84        7.66544e-23        7.08568e-23        8.24520e-23
1029.21        7.69261e-23        7.11079e-23        8.27443e-23
1031.58        7.71989e-23        7.13600e-23        8.30378e-23
1033.96        7.74726e-23        7.16129e-23        8.33322e-23
1036.34        7.77473e-23        7.18668e-23        8.36278e-23
1038.73        7.80231e-23        7.21216e-23        8.39245e-23
1041.13        7.82998e-23        7.23774e-23        8.42222e-23
1043.53        7.85775e-23        7.26341e-23        8.45210e-23
1045.94        7.88563e-23        7.28917e-23        8.48209e-23
1048.35        7.91361e-23        7.31502e-23        8.51219e-23
1050.76        7.94168e-23        7.34097e-23        8.54240e-23
1053.19        7.96986e-23        7.36701e-23        8.57271e-23
1055.62        7.99814e-23        7.39315e-23        8.60314e-23
1058.05        8.02652e-23        7.41937e-23        8.63367e-23
1060.49        8.05501e-23        7.44569e-23        8.66432e-23
1062.93        8.08359e-23        7.47211e-23        8.69507e-23
1065.39        8.11228e-23        7.49862e-23        8.72593e-23
1067.84        8.14106e-23        7.52522e-23        8.75690e-23
1070.30        8.16995e-23        7.55192e-23        8.78798e-23
1072.77        8.19894e-23        7.57871e-23        8.81917e-23
1075.25        8.22803e-23        7.60559e-23        8.85047e-23
1077.73        8.25722e-23        7.63257e-23        8.88188e-23
1080.21        8.28652e-23        7.65964e-23        8.91340e-23
1082.70        8.31591e-23        7.68681e-23        8.94502e-23
1085.20        8.34541e-23        7.71407e-23        8.97676e-23
1087.70        8.37501e-23        7.74142e-23        9.00860e-23
1090.21        8.40471e-23        7.76886e-23        9.04056e-23
1092.72        8.43451e-23        7.79640e-23        9.07262e-23
1095.24        8.46442e-23        7.82404e-23        9.10479e-23
1097.77        8.49442e-23        7.85177e-23        9.13707e-23
1100.30        8.52453e-23        7.87959e-23        9.16946e-23
1102.84        8.55473e-23        7.90750e-23        9.20196e-23
1105.38        8.58504e-23        7.93551e-23        9.23457e-23
1107.93        8.61545e-23        7.96362e-23        9.26729e-23
1110.48        8.64597e-23        7.99181e-23        9.30012e-23
1113.04        8.67659e-23        8.02011e-23        9.33307e-23
1115.61        8.70731e-23        8.04850e-23        9.36612e-23
1118.18        8.73814e-23        8.07699e-23        9.39929e-23
1120.76        8.76907e-23        8.10557e-23        9.43257e-23
1123.34        8.80010e-23        8.13425e-23        9.46596e-23
1125.93        8.83125e-23        8.16303e-23        9.49946e-23
1128.53        8.86250e-23        8.19191e-23        9.53309e-23
1131.13        8.89385e-23        8.22088e-23        9.56682e-23
1133.74        8.92532e-23        8.24996e-23        9.60068e-23
1136.35        8.95689e-23        8.27914e-23        9.63465e-23
1138.97        8.98857e-23        8.30841e-23        9.66873e-23
1141.60        9.02036e-23        8.33779e-23        9.70294e-23
1144.23        9.05226e-23        8.36727e-23        9.73726e-23
1146.87        9.08428e-23        8.39685e-23        9.77170e-23
1149.52        9.11640e-23        8.42654e-23        9.80626e-23
1152.17        9.14863e-23        8.45632e-23        9.84094e-23
1154.82        9.18098e-23        8.48621e-23        9.87575e-23
1157.49        9.21344e-23        8.51621e-23        9.91067e-23
1160.16        9.24601e-23        8.54631e-23        9.94572e-23
1162.83        9.27870e-23        8.57652e-23        9.98089e-23
1165.51        9.31151e-23        8.60683e-23        1.00162e-22
1168.20        9.34442e-23        8.63725e-23        1.00516e-22
1170.89        9.37746e-23        8.66778e-23        1.00871e-22
1173.59        9.41061e-23        8.69841e-23        1.01228e-22
1176.30        9.44388e-23        8.72915e-23        1.01586e-22
1179.01        9.47727e-23        8.76001e-23        1.01945e-22
1181.73        9.51077e-23        8.79097e-23        1.02306e-22
1184.45        9.54440e-23        8.82204e-23        1.02668e-22
1187.19        9.57815e-23        8.85322e-23        1.03031e-22
1189.92        9.61201e-23        8.88452e-23        1.03395e-22
1192.67        9.64600e-23        8.91593e-23        1.03761e-22
1195.42        9.68011e-23        8.94745e-23        1.04128e-22
1198.17        9.71435e-23        8.97908e-23        1.04496e-22
1200.94        9.74871e-23        9.01083e-23        1.04866e-22
1203.71        9.78319e-23        9.04269e-23        1.05237e-22
1206.48        9.81780e-23        9.07467e-23        1.05609e-22
1209.26        9.85253e-23        9.10677e-23        1.05983e-22
1212.05        9.88738e-23        9.13898e-23        1.06358e-22
1214.85        9.92237e-23        9.17130e-23        1.06734e-22
1217.65        9.95747e-23        9.20374e-23        1.07112e-22
1220.45        9.99270e-23        9.23630e-23        1.07491e-22
1223.27        1.00281e-22        9.26897e-23        1.07872e-22
1226.09        1.00635e-22        9.30176e-23        1.08253e-22
1228.92        1.00992e-22        9.33466e-23        1.08636e-22
1231.75        1.01349e-22        9.36768e-23        1.09021e-22
1234.59        1.01708e-22        9.40082e-23        1.09407e-22
1237.44        1.02067e-22        9.43407e-23        1.09794e-22
1240.29        1.02429e-22        9.46744e-23        1.10183e-22
1243.15        1.02791e-22        9.50093e-23        1.10573e-22
1246.02        1.03155e-22        9.53453e-23        1.10964e-22
1248.89        1.03519e-22        9.56825e-23        1.11356e-22
1251.77        1.03886e-22        9.60209e-23        1.11750e-22
1254.66        1.04253e-22        9.63604e-23        1.12146e-22
1257.55        1.04622e-22        9.67012e-23        1.12543e-22
1260.45        1.04992e-22        9.70430e-23        1.12941e-22
1263.35        1.05363e-22        9.73861e-23        1.13340e-22
1266.27        1.05736e-22        9.77303e-23        1.13741e-22
1269.19        1.06109e-22        9.80757e-23        1.14143e-22
1272.11        1.06484e-22        9.84223e-23        1.14547e-22
1275.05        1.06861e-22        9.87700e-23        1.14952e-22
1277.99        1.07238e-22        9.91189e-23        1.15358e-22
1280.93        1.07617e-22        9.94690e-23        1.15766e-22
1283.89        1.07997e-22        9.98203e-23        1.16175e-22
1286.85        1.08379e-22        1.00173e-22        1.16585e-22
1289.82        1.08762e-22        1.00526e-22        1.16997e-22
1292.79        1.09145e-22        1.00881e-22        1.17410e-22
1295.77        1.09531e-22        1.01237e-22        1.17824e-22
1298.76        1.09917e-22        1.01594e-22        1.18240e-22
1301.75        1.10305e-22        1.01952e-22        1.18657e-22
1304.75        1.10694e-22        1.02312e-22        1.19076e-22
1307.76        1.11084e-22        1.02672e-22        1.19496e-22
1310.78        1.11476e-22        1.03034e-22        1.19917e-22
1313.80        1.11869e-22        1.03397e-22        1.20340e-22
1316.83        1.12263e-22        1.03761e-22        1.20764e-22
1319.87        1.12658e-22        1.04127e-22        1.21190e-22
1322.91        1.13055e-22        1.04493e-22        1.21617e-22
1325.96        1.13453e-22        1.04861e-22        1.22045e-22
1329.02        1.13852e-22        1.05230e-22        1.22475e-22
1332.08        1.14253e-22        1.05600e-22        1.22906e-22
1335.15        1.14655e-22        1.05972e-22        1.23338e-22
1338.23        1.15058e-22        1.06345e-22        1.23772e-22
1341.32        1.15463e-22        1.06719e-22        1.24208e-22
1344.41        1.15869e-22        1.07094e-22        1.24645e-22
1347.51        1.16277e-22        1.07470e-22        1.25083e-22
1350.62        1.16685e-22        1.07848e-22        1.25523e-22
1353.73        1.17095e-22        1.08227e-22        1.25964e-22
1356.85        1.17507e-22        1.08607e-22        1.26407e-22
1359.98        1.17920e-22        1.08988e-22        1.26851e-22
1363.12        1.18334e-22        1.09371e-22        1.27297e-22
1366.26        1.18749e-22        1.09755e-22        1.27744e-22
1369.41        1.19166e-22        1.10140e-22        1.28193e-22
1372.57        1.19585e-22        1.10527e-22        1.28643e-22
1375.73        1.20005e-22        1.10915e-22        1.29095e-22
1378.91        1.20426e-22        1.11304e-22        1.29548e-22
1382.09        1.20849e-22        1.11694e-22        1.30003e-22
1385.27        1.21273e-22        1.12086e-22        1.30459e-22
1388.47        1.21698e-22        1.12479e-22        1.30917e-22
1391.67        1.22125e-22        1.12874e-22        1.31376e-22
1394.88        1.22553e-22        1.13270e-22        1.31837e-22
1398.09        1.22983e-22        1.13667e-22        1.32300e-22
1401.32        1.23415e-22        1.14065e-22        1.32764e-22
1404.55        1.23847e-22        1.14465e-22        1.33229e-22
1407.79        1.24282e-22        1.14866e-22        1.33697e-22
1411.03        1.24717e-22        1.15269e-22        1.34166e-22
1414.29        1.25155e-22        1.15673e-22        1.34636e-22
1417.55        1.25593e-22        1.16078e-22        1.35108e-22
1420.82        1.26033e-22        1.16485e-22        1.35582e-22
1424.09        1.26475e-22        1.16893e-22        1.36057e-22
1427.38        1.26918e-22        1.17303e-22        1.36534e-22
1430.67        1.27363e-22        1.17714e-22        1.37013e-22
1433.97        1.27810e-22        1.18126e-22        1.37493e-22
1437.27        1.28257e-22        1.18540e-22        1.37975e-22
1440.59        1.28707e-22        1.18955e-22        1.38459e-22
1443.91        1.29158e-22        1.19372e-22        1.38944e-22
1447.24        1.29610e-22        1.19790e-22        1.39431e-22
1450.58        1.30065e-22        1.20209e-22        1.39920e-22
1453.92        1.30520e-22        1.20631e-22        1.40410e-22
1457.27        1.30978e-22        1.21053e-22        1.40902e-22
1460.63        1.31436e-22        1.21477e-22        1.41396e-22
1464.00        1.31897e-22        1.21903e-22        1.41892e-22
1467.38        1.32359e-22        1.22330e-22        1.42389e-22
1470.76        1.32823e-22        1.22758e-22        1.42888e-22
1474.15        1.33288e-22        1.23188e-22        1.43389e-22
1477.55        1.33755e-22        1.23619e-22        1.43891e-22
1480.96        1.34224e-22        1.24053e-22        1.44396e-22
1484.37        1.34694e-22        1.24487e-22        1.44902e-22
1487.80        1.35167e-22        1.24923e-22        1.45410e-22
1491.23        1.35640e-22        1.25361e-22        1.45920e-22
1494.66        1.36116e-22        1.25800e-22        1.46431e-22
1498.11        1.36593e-22        1.26241e-22        1.46945e-22
1501.56        1.37073e-22        1.26684e-22        1.47461e-22
1505.03        1.37556e-22        1.27131e-22        1.47981e-22
1508.50        1.38041e-22        1.27579e-22        1.48503e-22
1511.98        1.38527e-22        1.28028e-22        1.49026e-22
1515.46        1.39016e-22        1.28479e-22        1.49552e-22
1518.96        1.39506e-22        1.28932e-22        1.50079e-22
1522.46        1.39998e-22        1.29386e-22        1.50609e-22
1525.97        1.40491e-22        1.29842e-22        1.51140e-22
1529.49        1.40987e-22        1.30300e-22        1.51673e-22
1533.01        1.41484e-22        1.30759e-22        1.52208e-22
1536.55        1.41983e-22        1.31220e-22        1.52745e-22
1540.09        1.42484e-22        1.31683e-22        1.53284e-22
1543.64        1.42986e-22        1.32147e-22        1.53825e-22
1547.20        1.43491e-22        1.32613e-22        1.54368e-22
1550.77        1.43997e-22        1.33081e-22        1.54913e-22
1554.35        1.44505e-22        1.33550e-22        1.55459e-22
1557.93        1.45014e-22        1.34021e-22        1.56008e-22
1561.52        1.45526e-22        1.34493e-22        1.56559e-22
1565.12        1.46039e-22        1.34968e-22        1.57111e-22
1568.73        1.46555e-22        1.35444e-22        1.57666e-22
1572.35        1.47072e-22        1.35921e-22        1.58222e-22
1575.98        1.47591e-22        1.36401e-22        1.58781e-22
1579.61        1.48111e-22        1.36882e-22        1.59341e-22
1583.25        1.48634e-22        1.37365e-22        1.59904e-22
1586.90        1.49158e-22        1.37849e-22        1.60468e-22
1590.56        1.49685e-22        1.38335e-22        1.61034e-22
1594.23        1.50213e-22        1.38823e-22        1.61603e-22
1597.90        1.50743e-22        1.39313e-22        1.62173e-22
1601.59        1.51275e-22        1.39804e-22        1.62746e-22
1605.28        1.51809e-22        1.40297e-22        1.63320e-22
1608.98        1.52344e-22        1.40792e-22        1.63897e-22
1612.69        1.52882e-22        1.41288e-22        1.64475e-22
1616.41        1.53421e-22        1.41786e-22        1.65056e-22
1620.14        1.53962e-22        1.42286e-22        1.65638e-22
1623.88        1.54505e-22        1.42788e-22        1.66223e-22
1627.62        1.55050e-22        1.43292e-22        1.66809e-22
1631.37        1.55597e-22        1.43797e-22        1.67398e-22
1635.13        1.56146e-22        1.44304e-22        1.67989e-22
1638.90        1.56697e-22        1.44812e-22        1.68581e-22
1642.68        1.57250e-22        1.45323e-22        1.69176e-22
1646.47        1.57804e-22        1.45835e-22        1.69773e-22
1650.27        1.58361e-22        1.46349e-22        1.70372e-22
1654.07        1.58919e-22        1.46865e-22        1.70973e-22
1657.89        1.59479e-22        1.47383e-22        1.71576e-22
1661.71        1.60041e-22        1.47902e-22        1.72181e-22
1665.54        1.60606e-22        1.48423e-22        1.72788e-22
1669.38        1.61172e-22        1.48946e-22        1.73398e-22
1673.23        1.61740e-22        1.49471e-22        1.74009e-22
1677.09        1.62310e-22        1.49997e-22        1.74622e-22
1680.96        1.62882e-22        1.50525e-22        1.75238e-22
1684.83        1.63455e-22        1.51055e-22        1.75856e-22
1688.72        1.64031e-22        1.51587e-22        1.76475e-22
1692.61        1.64609e-22        1.52121e-22        1.77097e-22
1696.51        1.65189e-22        1.52656e-22        1.77721e-22
1700.43        1.65770e-22        1.53194e-22        1.78347e-22
1704.35        1.66354e-22        1.53733e-22        1.78975e-22
1708.28        1.66940e-22        1.54274e-22        1.79606e-22
1712.22        1.67527e-22        1.54816e-22        1.80238e-22
1716.16        1.68117e-22        1.55361e-22        1.80873e-22
1720.12        1.68708e-22        1.55907e-22        1.81509e-22
1724.09        1.69302e-22        1.56455e-22        1.82148e-22
1728.06        1.69897e-22        1.57005e-22        1.82789e-22
1732.05        1.70495e-22        1.57557e-22        1.83432e-22
1736.04        1.71094e-22        1.58111e-22        1.84078e-22
1740.04        1.71696e-22        1.58667e-22        1.84725e-22
1744.06        1.72300e-22        1.59224e-22        1.85375e-22
1748.08        1.72905e-22        1.59784e-22        1.86027e-22
1752.11        1.73513e-22        1.60345e-22        1.86681e-22
1756.15        1.74123e-22        1.60908e-22        1.87337e-22
1760.20        1.74735e-22        1.61473e-22        1.87996e-22
1764.26        1.75348e-22        1.62040e-22        1.88657e-22
1768.32        1.75965e-22        1.62609e-22        1.89320e-22
1772.40        1.76583e-22        1.63180e-22        1.89985e-22
1776.49        1.77203e-22        1.63753e-22        1.90652e-22
1780.58        1.77825e-22        1.64328e-22        1.91322e-22
1784.69        1.78450e-22        1.64905e-22        1.91994e-22
1788.81        1.79076e-22        1.65483e-22        1.92669e-22
1792.93        1.79705e-22        1.66064e-22        1.93345e-22
1797.06        1.80336e-22        1.66647e-22        1.94024e-22
1801.21        1.80969e-22        1.67231e-22        1.94706e-22
1805.36        1.81604e-22        1.67818e-22        1.95389e-22
1809.52        1.82241e-22        1.68406e-22        1.96075e-22
1813.70        1.82880e-22        1.68997e-22        1.96764e-22
1817.88        1.83522e-22        1.69590e-22        1.97454e-22
1822.07        1.84166e-22        1.70184e-22        1.98147e-22
1826.27        1.84812e-22        1.70781e-22        1.98843e-22
1830.48        1.85460e-22        1.71380e-22        1.99541e-22
1834.70        1.86111e-22        1.71980e-22        2.00241e-22
1838.93        1.86763e-22        1.72583e-22        2.00943e-22
1843.17        1.87418e-22        1.73188e-22        2.01648e-22
1847.42        1.88075e-22        1.73795e-22        2.02356e-22
1851.68        1.88735e-22        1.74404e-22        2.03066e-22
1855.95        1.89397e-22        1.75015e-22        2.03778e-22
1860.23        1.90061e-22        1.75629e-22        2.04493e-22
1864.52        1.90727e-22        1.76244e-22        2.05210e-22
1868.82        1.91395e-22        1.76861e-22        2.05929e-22
1873.13        1.92066e-22        1.77481e-22        2.06652e-22
1877.45        1.92739e-22        1.78103e-22        2.07376e-22
1881.78        1.93415e-22        1.78726e-22        2.08103e-22
1886.12        1.94093e-22        1.79352e-22        2.08833e-22
1890.47        1.94773e-22        1.79981e-22        2.09565e-22
1894.83        1.95455e-22        1.80611e-22        2.10300e-22
1899.20        1.96140e-22        1.81243e-22        2.11037e-22
1903.57        1.96828e-22        1.81878e-22        2.11777e-22
1907.96        1.97517e-22        1.82515e-22        2.12519e-22
1912.36        1.98209e-22        1.83154e-22        2.13264e-22
1916.77        1.98904e-22        1.83795e-22        2.14012e-22
1921.19        1.99600e-22        1.84439e-22        2.14762e-22
1925.62        2.00300e-22        1.85085e-22        2.15514e-22
1930.06        2.01001e-22        1.85733e-22        2.16270e-22
1934.51        2.01705e-22        1.86383e-22        2.17028e-22
1938.97        2.02412e-22        1.87035e-22        2.17788e-22
1943.44        2.03121e-22        1.87690e-22        2.18552e-22
1947.93        2.03832e-22        1.88347e-22        2.19317e-22
1952.42        2.04546e-22        1.89007e-22        2.20086e-22
1956.92        2.05263e-22        1.89668e-22        2.20857e-22
1961.43        2.05982e-22        1.90332e-22        2.21631e-22
1965.95        2.06703e-22        1.90999e-22        2.22408e-22
1970.49        2.07427e-22        1.91667e-22        2.23187e-22
1975.03        2.08154e-22        1.92338e-22        2.23969e-22
1979.58        2.08883e-22        1.93011e-22        2.24754e-22
1984.15        2.09615e-22        1.93687e-22        2.25542e-22
1988.72        2.10349e-22        1.94365e-22        2.26332e-22
1993.31        2.11086e-22        1.95046e-22        2.27126e-22
1997.91        2.11825e-22        1.95728e-22        2.27921e-22
2002.51        2.12567e-22        1.96414e-22        2.28720e-22
2007.13        2.13312e-22        1.97101e-22        2.29522e-22
2011.76        2.14059e-22        1.97791e-22        2.30326e-22
2016.40        2.14809e-22        1.98484e-22        2.31134e-22
2021.05        2.15561e-22        1.99179e-22        2.31944e-22
2025.71        2.16316e-22        1.99876e-22        2.32757e-22
2030.38        2.17074e-22        2.00576e-22        2.33572e-22
2035.06        2.17835e-22        2.01278e-22        2.34391e-22
2039.75        2.18598e-22        2.01983e-22        2.35213e-22
2044.46        2.19364e-22        2.02690e-22        2.36037e-22
2049.17        2.20132e-22        2.03400e-22        2.36865e-22
2053.89        2.20903e-22        2.04112e-22        2.37695e-22
2058.63        2.21677e-22        2.04827e-22        2.38528e-22
2063.38        2.22454e-22        2.05544e-22        2.39364e-22
2068.14        2.23233e-22        2.06264e-22        2.40203e-22
2072.90        2.24016e-22        2.06986e-22        2.41045e-22
2077.68        2.24801e-22        2.07711e-22        2.41890e-22
2082.47        2.25588e-22        2.08438e-22        2.42738e-22
2087.28        2.26379e-22        2.09168e-22        2.43589e-22
2092.09        2.27172e-22        2.09900e-22        2.44443e-22
2096.91        2.27968e-22        2.10635e-22        2.45300e-22
2101.75        2.28767e-22        2.11373e-22        2.46160e-22
2106.59        2.29568e-22        2.12113e-22        2.47023e-22
2111.45        2.30373e-22        2.12856e-22        2.47890e-22
2116.32        2.31180e-22        2.13602e-22        2.48759e-22
2121.20        2.31990e-22        2.14350e-22        2.49631e-22
2126.09        2.32803e-22        2.15100e-22        2.50506e-22
2130.99        2.33619e-22        2.15854e-22        2.51385e-22
2135.91        2.34438e-22        2.16610e-22        2.52266e-22
2140.83        2.35260e-22        2.17368e-22        2.53151e-22
2145.77        2.36084e-22        2.18130e-22        2.54038e-22
2150.72        2.36911e-22        2.18894e-22        2.54929e-22
2155.68        2.37742e-22        2.19660e-22        2.55823e-22
2160.65        2.38575e-22        2.20430e-22        2.56720e-22
2165.63        2.39411e-22        2.21202e-22        2.57620e-22
2170.62        2.40250e-22        2.21977e-22        2.58524e-22
2175.63        2.41092e-22        2.22754e-22        2.59430e-22
2180.64        2.41937e-22        2.23534e-22        2.60340e-22
2185.67        2.42785e-22        2.24317e-22        2.61253e-22
2190.71        2.43636e-22        2.25103e-22        2.62169e-22
2195.76        2.44490e-22        2.25892e-22        2.63088e-22
2200.83        2.45347e-22        2.26683e-22        2.64011e-22
2205.90        2.46207e-22        2.27477e-22        2.64937e-22
2210.99        2.47070e-22        2.28274e-22        2.65866e-22
2216.08        2.47936e-22        2.29073e-22        2.66798e-22
2221.19        2.48805e-22        2.29876e-22        2.67734e-22
2226.32        2.49677e-22        2.30681e-22        2.68673e-22
2231.45        2.50552e-22        2.31489e-22        2.69615e-22
2236.60        2.51430e-22        2.32300e-22        2.70561e-22
2241.75        2.52312e-22        2.33113e-22        2.71510e-22
2246.92        2.53196e-22        2.33930e-22        2.72462e-22
2252.10        2.54083e-22        2.34749e-22        2.73417e-22
2257.30        2.54974e-22        2.35572e-22        2.74376e-22
2262.50        2.55868e-22        2.36397e-22        2.75339e-22
2267.72        2.56765e-22        2.37225e-22        2.76304e-22
2272.95        2.57665e-22        2.38056e-22        2.77273e-22
2278.19        2.58568e-22        2.38890e-22        2.78246e-22
2283.44        2.59474e-22        2.39727e-22        2.79222e-22
2288.71        2.60384e-22        2.40566e-22        2.80201e-22
2293.98        2.61296e-22        2.41409e-22        2.81183e-22
2299.27        2.62212e-22        2.42255e-22        2.82170e-22
2304.57        2.63131e-22        2.43103e-22        2.83159e-22
2309.89        2.64053e-22        2.43955e-22        2.84152e-22
2315.21        2.64979e-22        2.44809e-22        2.85149e-22
2320.55        2.65908e-22        2.45667e-22        2.86149e-22
2325.90        2.66840e-22        2.46527e-22        2.87152e-22
2331.27        2.67775e-22        2.47391e-22        2.88159e-22
2336.64        2.68713e-22        2.48257e-22        2.89170e-22
2342.03        2.69655e-22        2.49127e-22        2.90184e-22
2347.43        2.70600e-22        2.49999e-22        2.91202e-22
2352.84        2.71549e-22        2.50875e-22        2.92223e-22
2358.27        2.72500e-22        2.51753e-22        2.93247e-22
2363.71        2.73455e-22        2.52635e-22        2.94276e-22
2369.16        2.74414e-22        2.53520e-22        2.95308e-22
2374.62        2.75375e-22        2.54408e-22        2.96343e-22
2380.09        2.76340e-22        2.55299e-22        2.97382e-22
2385.58        2.77309e-22        2.56193e-22        2.98425e-22
2391.08        2.78281e-22        2.57090e-22        2.99471e-22
2396.60        2.79256e-22        2.57990e-22        3.00521e-22
2402.12        2.80234e-22        2.58893e-22        3.01575e-22
2407.66        2.81216e-22        2.59800e-22        3.02633e-22
2413.21        2.82202e-22        2.60710e-22        3.03694e-22
2418.78        2.83190e-22        2.61623e-22        3.04758e-22
2424.35        2.84183e-22        2.62539e-22        3.05827e-22
2429.94        2.85178e-22        2.63458e-22        3.06899e-22
2435.55        2.86177e-22        2.64380e-22        3.07975e-22
2441.16        2.87180e-22        2.65306e-22        3.09054e-22
2446.79        2.88186e-22        2.66235e-22        3.10138e-22
2452.43        2.89196e-22        2.67167e-22        3.11225e-22
2458.09        2.90209e-22        2.68102e-22        3.12316e-22
2463.76        2.91225e-22        2.69040e-22        3.13411e-22
2469.44        2.92246e-22        2.69982e-22        3.14509e-22
2475.13        2.93269e-22        2.70927e-22        3.15611e-22
2480.84        2.94296e-22        2.71875e-22        3.16718e-22
2486.56        2.95327e-22        2.72827e-22        3.17827e-22
2492.29        2.96361e-22        2.73782e-22        3.18941e-22
2498.04        2.97399e-22        2.74740e-22        3.20059e-22
2503.80        2.98441e-22        2.75701e-22        3.21180e-22
2509.57        2.99486e-22        2.76666e-22        3.22306e-22
2515.36        3.00535e-22        2.77634e-22        3.23435e-22
2521.16        3.01587e-22        2.78606e-22        3.24568e-22
2526.97        3.02643e-22        2.79580e-22        3.25706e-22
2532.80        3.03703e-22        2.80558e-22        3.26847e-22
2538.64        3.04766e-22        2.81540e-22        3.27992e-22
2544.49        3.05833e-22        2.82525e-22        3.29141e-22
2550.36        3.06903e-22        2.83513e-22        3.30294e-22
2556.24        3.07978e-22        2.84505e-22        3.31451e-22
2562.14        3.09056e-22        2.85500e-22        3.32612e-22
2568.04        3.10138e-22        2.86499e-22        3.33777e-22
2573.97        3.11223e-22        2.87501e-22        3.34946e-22
2579.90        3.12313e-22        2.88507e-22        3.36119e-22
2585.85        3.13406e-22        2.89516e-22        3.37296e-22
2591.81        3.14503e-22        2.90528e-22        3.38477e-22
2597.79        3.15603e-22        2.91544e-22        3.39663e-22
2603.78        3.16708e-22        2.92564e-22        3.40852e-22
2609.78        3.17816e-22        2.93587e-22        3.42046e-22
2615.80        3.18929e-22        2.94614e-22        3.43244e-22
2621.83        3.20045e-22        2.95644e-22        3.44446e-22
2627.88        3.21165e-22        2.96678e-22        3.45652e-22
2633.94        3.22289e-22        2.97715e-22        3.46862e-22
2640.01        3.23416e-22        2.98756e-22        3.48077e-22
2646.10        3.24548e-22        2.99801e-22        3.49296e-22
2652.20        3.25684e-22        3.00849e-22        3.50519e-22
2658.31        3.26823e-22        3.01901e-22        3.51746e-22
2664.44        3.27967e-22        3.02956e-22        3.52977e-22
2670.59        3.29114e-22        3.04016e-22        3.54213e-22
2676.74        3.30266e-22        3.05078e-22        3.55453e-22
2682.92        3.31422e-22        3.06145e-22        3.56698e-22
2689.10        3.32581e-22        3.07215e-22        3.57947e-22
2695.30        3.33745e-22        3.08289e-22        3.59200e-22
2701.52        3.34912e-22        3.09367e-22        3.60458e-22
2707.75        3.36084e-22        3.10449e-22        3.61720e-22
2713.99        3.37260e-22        3.11534e-22        3.62986e-22
2720.25        3.38440e-22        3.12623e-22        3.64257e-22
2726.52        3.39624e-22        3.13716e-22        3.65532e-22
2732.81        3.40812e-22        3.14813e-22        3.66812e-22
2739.11        3.42005e-22        3.15913e-22        3.68096e-22
2745.43        3.43201e-22        3.17018e-22        3.69385e-22
2751.76        3.44402e-22        3.18126e-22        3.70678e-22
2758.10        3.45607e-22        3.19238e-22        3.71976e-22
2764.46        3.46816e-22        3.20354e-22        3.73278e-22
2770.83        3.48029e-22        3.21474e-22        3.74585e-22
2777.22        3.49247e-22        3.22598e-22        3.75896e-22
2783.63        3.50469e-22        3.23726e-22        3.77212e-22
2790.05        3.51695e-22        3.24857e-22        3.78533e-22
2796.48        3.52925e-22        3.25993e-22        3.79858e-22
2802.93        3.54160e-22        3.27133e-22        3.81188e-22
2809.39        3.55399e-22        3.28276e-22        3.82523e-22
2815.87        3.56643e-22        3.29424e-22        3.83862e-22
2822.36        3.57891e-22        3.30575e-22        3.85206e-22
2828.87        3.59143e-22        3.31731e-22        3.86555e-22
2835.39        3.60399e-22        3.32891e-22        3.87908e-22
2841.93        3.61660e-22        3.34055e-22        3.89266e-22
2848.48        3.62926e-22        3.35223e-22        3.90629e-22
2855.05        3.64196e-22        3.36395e-22        3.91997e-22
2861.63        3.65470e-22        3.37571e-22        3.93370e-22
2868.23        3.66749e-22        3.38751e-22        3.94747e-22
2874.85        3.68032e-22        3.39935e-22        3.96129e-22
2881.48        3.69320e-22        3.41124e-22        3.97517e-22
2888.12        3.70613e-22        3.42317e-22        3.98909e-22
2894.78        3.71910e-22        3.43514e-22        4.00306e-22
2901.45        3.73211e-22        3.44715e-22        4.01708e-22
2908.14        3.74517e-22        3.45920e-22        4.03114e-22
2914.85        3.75828e-22        3.47130e-22        4.04526e-22
2921.57        3.77144e-22        3.48344e-22        4.05943e-22
2928.31        3.78464e-22        3.49562e-22        4.07365e-22
2935.06        3.79788e-22        3.50785e-22        4.08792e-22
2941.83        3.81118e-22        3.52011e-22        4.10224e-22
2948.61        3.82452e-22        3.53243e-22        4.11661e-22
2955.41        3.83790e-22        3.54478e-22        4.13103e-22
2962.22        3.85134e-22        3.55718e-22        4.14550e-22
2969.05        3.86482e-22        3.56962e-22        4.16002e-22
2975.90        3.87835e-22        3.58211e-22        4.17460e-22
2982.76        3.89193e-22        3.59464e-22        4.18922e-22
2989.64        3.90556e-22        3.60721e-22        4.20390e-22
2996.53        3.91923e-22        3.61983e-22        4.21863e-22
3003.44        3.93293e-22        3.63247e-22        4.23338e-22
3010.37        3.94664e-22        3.64513e-22        4.24815e-22
3017.31        3.96040e-22        3.65783e-22        4.26297e-22
3024.27        3.97420e-22        3.67057e-22        4.27784e-22
3031.24        3.98806e-22        3.68336e-22        4.29276e-22
3038.23        4.00197e-22        3.69620e-22        4.30774e-22
3045.24        4.01592e-22        3.70908e-22        4.32276e-22
3052.26        4.02992e-22        3.72200e-22        4.33785e-22
3059.30        4.04398e-22        3.73497e-22        4.35298e-22
3066.35        4.05808e-22        3.74799e-22        4.36817e-22
3073.42        4.07223e-22        3.76105e-22        4.38341e-22
3080.51        4.08643e-22        3.77416e-22        4.39871e-22
3087.61        4.10068e-22        3.78731e-22        4.41406e-22
3094.73        4.11499e-22        3.80051e-22        4.42946e-22
3101.87        4.12934e-22        3.81376e-22        4.44492e-22
3109.02        4.14374e-22        3.82706e-22        4.46043e-22
3116.19        4.15820e-22        3.84040e-22        4.47600e-22
3123.37        4.17270e-22        3.85378e-22        4.49162e-22
3130.57        4.18726e-22        3.86722e-22        4.50730e-22
3137.79        4.20187e-22        3.88070e-22        4.52303e-22
3145.03        4.21652e-22        3.89423e-22        4.53882e-22
3152.28        4.23124e-22        3.90781e-22        4.55466e-22
3159.55        4.24600e-22        3.92143e-22        4.57056e-22
3166.83        4.26081e-22        3.93511e-22        4.58652e-22
3174.14        4.27568e-22        3.94883e-22        4.60253e-22
3181.45        4.29060e-22        3.96260e-22        4.61860e-22
3188.79        4.30557e-22        3.97642e-22        4.63473e-22
3196.14        4.32060e-22        3.99028e-22        4.65091e-22
3203.51        4.33567e-22        4.00420e-22        4.66715e-22
3210.90        4.35080e-22        4.01816e-22        4.68345e-22
3218.30        4.36599e-22        4.03218e-22        4.69980e-22
3225.72        4.38123e-22        4.04624e-22        4.71621e-22
3233.16        4.39652e-22        4.06035e-22        4.73268e-22
3240.62        4.41186e-22        4.07452e-22        4.74921e-22
3248.09        4.42726e-22        4.08873e-22        4.76580e-22
3255.58        4.44272e-22        4.10299e-22        4.78244e-22
3263.09        4.45823e-22        4.11730e-22        4.79915e-22
3270.61        4.47379e-22        4.13167e-22        4.81591e-22
3278.15        4.48941e-22        4.14608e-22        4.83273e-22
3285.71        4.50508e-22        4.16055e-22        4.84961e-22
3293.29        4.52081e-22        4.17506e-22        4.86655e-22
3300.88        4.53659e-22        4.18963e-22        4.88355e-22
3308.49        4.55243e-22        4.20425e-22        4.90062e-22
3316.12        4.56833e-22        4.21892e-22        4.91774e-22
3323.77        4.58428e-22        4.23364e-22        4.93492e-22
3331.43        4.60029e-22        4.24841e-22        4.95216e-22
3339.11        4.61635e-22        4.26324e-22        4.96946e-22
3346.81        4.63247e-22        4.27811e-22        4.98683e-22
3354.53        4.64865e-22        4.29304e-22        5.00425e-22
3362.26        4.66488e-22        4.30802e-22        5.02174e-22
3370.02        4.68117e-22        4.32306e-22        5.03929e-22
3377.79        4.69752e-22        4.33815e-22        5.05690e-22
3385.57        4.71393e-22        4.35329e-22        5.07457e-22
3393.38        4.73039e-22        4.36848e-22        5.09231e-22
3401.21        4.74692e-22        4.38373e-22        5.11010e-22
3409.05        4.76350e-22        4.39903e-22        5.12796e-22
3416.91        4.78014e-22        4.41439e-22        5.14589e-22
3424.79        4.79684e-22        4.42980e-22        5.16387e-22
3432.68        4.81359e-22        4.44526e-22        5.18192e-22
3440.60        4.83041e-22        4.46078e-22        5.20004e-22
3448.53        4.84728e-22        4.47635e-22        5.21822e-22
3456.48        4.86422e-22        4.49198e-22        5.23646e-22
3464.45        4.88121e-22        4.50766e-22        5.25476e-22
3472.44        4.89827e-22        4.52340e-22        5.27313e-22
3480.45        4.91538e-22        4.53919e-22        5.29157e-22
3488.48        4.93256e-22        4.55504e-22        5.31007e-22
3496.52        4.94979e-22        4.57094e-22        5.32863e-22
3504.58        4.96709e-22        4.58691e-22        5.34727e-22
3512.66        4.98444e-22        4.60292e-22        5.36596e-22
3520.76        5.00186e-22        4.61899e-22        5.38472e-22
3528.88        5.01934e-22        4.63512e-22        5.40355e-22
3537.02        5.03688e-22        4.65131e-22        5.42245e-22
3545.17        5.05448e-22        4.66755e-22        5.44141e-22
3553.35        5.07214e-22        4.68385e-22        5.46044e-22
3561.54        5.08987e-22        4.70021e-22        5.47953e-22
3569.75        5.10766e-22        4.71662e-22        5.49869e-22
3577.98        5.12551e-22        4.73309e-22        5.51792e-22
3586.23        5.14342e-22        4.74962e-22        5.53722e-22
3594.50        5.16140e-22        4.76621e-22        5.55659e-22
3602.79        5.17944e-22        4.78286e-22        5.57602e-22
3611.10        5.19754e-22        4.79956e-22        5.59552e-22
3619.43        5.21571e-22        4.81633e-22        5.61509e-22
3627.77        5.23394e-22        4.83315e-22        5.63473e-22
3636.14        5.25223e-22        4.85003e-22        5.65444e-22
3644.52        5.27059e-22        4.86697e-22        5.67422e-22
3652.92        5.28902e-22        4.88397e-22        5.69406e-22
3661.35        5.30750e-22        4.90103e-22        5.71398e-22
3669.79        5.32606e-22        4.91815e-22        5.73397e-22
3678.25        5.34468e-22        4.93533e-22        5.75402e-22
3686.73        5.36336e-22        4.95257e-22        5.77415e-22
3695.23        5.38211e-22        4.96987e-22        5.79435e-22
3703.75        5.40092e-22        4.98723e-22        5.81462e-22
3712.29        5.41980e-22        5.00465e-22        5.83496e-22
3720.85        5.43875e-22        5.02213e-22        5.85537e-22
3729.43        5.45776e-22        5.03967e-22        5.87585e-22
3738.03        5.47684e-22        5.05728e-22        5.89641e-22
3746.65        5.49599e-22        5.07494e-22        5.91703e-22
3755.29        5.51520e-22        5.09267e-22        5.93773e-22
3763.95        5.53448e-22        5.11046e-22        5.95850e-22
3772.63        5.55383e-22        5.12831e-22        5.97935e-22
3781.33        5.57325e-22        5.14623e-22        6.00027e-22
3790.05        5.59273e-22        5.16420e-22        6.02126e-22
3798.79        5.61228e-22        5.18224e-22        6.04232e-22
3807.55        5.63190e-22        5.20034e-22        6.06346e-22
3816.33        5.65159e-22        5.21851e-22        6.08467e-22
3825.13        5.67135e-22        5.23674e-22        6.10596e-22
3833.95        5.69117e-22        5.25503e-22        6.12732e-22
3842.79        5.71107e-22        5.27339e-22        6.14875e-22
3851.65        5.73103e-22        5.29181e-22        6.17026e-22
3860.53        5.75107e-22        5.31029e-22        6.19185e-22
3869.43        5.77117e-22        5.32884e-22        6.21351e-22
3878.35        5.79135e-22        5.34746e-22        6.23524e-22
3887.29        5.81159e-22        5.36613e-22        6.25705e-22
3896.26        5.83191e-22        5.38488e-22        6.27894e-22
3905.24        5.85230e-22        5.40369e-22        6.30091e-22
3914.25        5.87275e-22        5.42256e-22        6.32295e-22
3923.27        5.89328e-22        5.44150e-22        6.34506e-22
3932.32        5.91388e-22        5.46051e-22        6.36726e-22
3941.39        5.93455e-22        5.47958e-22        6.38953e-22
3950.47        5.95530e-22        5.49871e-22        6.41188e-22
3959.58        5.97611e-22        5.51792e-22        6.43431e-22
3968.71        5.99700e-22        5.53719e-22        6.45681e-22
3977.86        6.01796e-22        5.55653e-22        6.47939e-22
3987.04        6.03899e-22        5.57593e-22        6.50206e-22
3996.23        6.06010e-22        5.59540e-22        6.52480e-22
4005.44        6.08146e-22        5.61510e-22        6.54782e-22
4014.68        6.10302e-22        5.63498e-22        6.57106e-22
4023.94        6.12466e-22        5.65493e-22        6.59439e-22
4033.22        6.14637e-22        5.67495e-22        6.61780e-22
4042.52        6.16816e-22        5.69504e-22        6.64129e-22
4051.84        6.19003e-22        5.71520e-22        6.66486e-22
4061.18        6.21198e-22        5.73543e-22        6.68852e-22
4070.54        6.23400e-22        5.75574e-22        6.71227e-22
4079.93        6.25611e-22        5.77612e-22        6.73610e-22
4089.34        6.27829e-22        5.79657e-22        6.76001e-22
4098.77        6.30055e-22        5.81709e-22        6.78401e-22
4108.22        6.32289e-22        5.83768e-22        6.80809e-22
4117.69        6.34531e-22        5.85835e-22        6.83227e-22
4127.18        6.36781e-22        5.87910e-22        6.85652e-22
4136.70        6.39039e-22        5.89991e-22        6.88087e-22
4146.24        6.41305e-22        5.92080e-22        6.90530e-22
4155.80        6.43579e-22        5.94177e-22        6.92982e-22
4165.38        6.45861e-22        5.96281e-22        6.95442e-22
4174.99        6.48152e-22        5.98392e-22        6.97912e-22
4184.61        6.50451e-22        6.00511e-22        7.00390e-22
4194.26        6.52757e-22        6.02638e-22        7.02877e-22
4203.93        6.55073e-22        6.04772e-22        7.05374e-22
4213.63        6.57396e-22        6.06913e-22        7.07879e-22
4223.34        6.59728e-22        6.09063e-22        7.10393e-22
4233.08        6.62068e-22        6.11220e-22        7.12916e-22
4242.84        6.64416e-22        6.13385e-22        7.15448e-22
4252.63        6.66773e-22        6.15557e-22        7.17989e-22
4262.43        6.69139e-22        6.17738e-22        7.20540e-22
4272.26        6.71513e-22        6.19926e-22        7.23099e-22
4282.11        6.73895e-22        6.22122e-22        7.25668e-22
4291.98        6.76286e-22        6.24326e-22        7.28246e-22
4301.88        6.78685e-22        6.26537e-22        7.30833e-22
4311.80        6.81094e-22        6.28757e-22        7.33430e-22
4321.74        6.83511e-22        6.30985e-22        7.36036e-22
4331.71        6.85936e-22        6.33221e-22        7.38652e-22
4341.70        6.88371e-22        6.35464e-22        7.41277e-22
4351.71        6.90814e-22        6.37716e-22        7.43911e-22
4361.74        6.93266e-22        6.39976e-22        7.46555e-22
4371.80        6.95726e-22        6.42244e-22        7.49208e-22
4381.88        6.98196e-22        6.44520e-22        7.51872e-22
4391.98        7.00675e-22        6.46805e-22        7.54544e-22
4402.11        7.03162e-22        6.49098e-22        7.57227e-22
4412.26        7.05659e-22        6.51398e-22        7.59919e-22
4422.43        7.08164e-22        6.53708e-22        7.62621e-22
4432.63        7.10679e-22        6.56025e-22        7.65332e-22
4442.85        7.13203e-22        6.58351e-22        7.68054e-22
4453.10        7.15736e-22        6.60686e-22        7.70785e-22
4463.37        7.18278e-22        6.63029e-22        7.73527e-22
4473.66        7.20829e-22        6.65380e-22        7.76278e-22
4483.97        7.23390e-22        6.67740e-22        7.79039e-22
4494.31        7.25959e-22        6.70108e-22        7.81811e-22
4504.67        7.28539e-22        6.72485e-22        7.84592e-22
4515.06        7.31127e-22        6.74871e-22        7.87384e-22
4525.47        7.33725e-22        6.77265e-22        7.90186e-22
4535.91        7.36333e-22        6.79668e-22        7.92998e-22
4546.37        7.38950e-22        6.82080e-22        7.95820e-22
4556.85        7.41576e-22        6.84500e-22        7.98653e-22
4567.36        7.44212e-22        6.86929e-22        8.01496e-22
4577.89        7.46858e-22        6.89367e-22        8.04349e-22
4588.44        7.49514e-22        6.91814e-22        8.07213e-22
4599.02        7.52179e-22        6.94270e-22        8.10087e-22
4609.63        7.54854e-22        6.96735e-22        8.12972e-22
4620.26        7.57538e-22        6.99209e-22        8.15867e-22
4630.91        7.60233e-22        7.01692e-22        8.18773e-22
4641.59        7.62937e-22        7.04184e-22        8.21690e-22
4652.29        7.65651e-22        7.06685e-22        8.24617e-22
4663.02        7.68375e-22        7.09195e-22        8.27555e-22
4673.77        7.71109e-22        7.11714e-22        8.30504e-22
4684.55        7.73854e-22        7.14243e-22        8.33464e-22
4695.35        7.76608e-22        7.16781e-22        8.36435e-22
4706.18        7.79372e-22        7.19328e-22        8.39417e-22
4717.03        7.82147e-22        7.21885e-22        8.42409e-22
4727.90        7.84932e-22        7.24451e-22        8.45413e-22
4738.81        7.87727e-22        7.27026e-22        8.48428e-22
4749.73        7.90532e-22        7.29611e-22        8.51453e-22
4760.68        7.93348e-22        7.32205e-22        8.54491e-22
4771.66        7.96174e-22        7.34809e-22        8.57539e-22
4782.66        7.99010e-22        7.37422e-22        8.60598e-22
4793.69        8.01857e-22        7.40046e-22        8.63669e-22
4804.75        8.04715e-22        7.42678e-22        8.66752e-22
4815.82        8.07583e-22        7.45321e-22        8.69845e-22
4826.93        8.10462e-22        7.47973e-22        8.72950e-22
4838.06        8.13351e-22        7.50635e-22        8.76067e-22
4849.21        8.16251e-22        7.53307e-22        8.79195e-22
4860.40        8.19162e-22        7.55989e-22        8.82335e-22
4871.60        8.22084e-22        7.58680e-22        8.85487e-22
4882.84        8.25016e-22        7.61382e-22        8.88650e-22
4894.10        8.27960e-22        7.64094e-22        8.91825e-22
4905.38        8.30914e-22        7.66816e-22        8.95012e-22
4916.69        8.33879e-22        7.69547e-22        8.98211e-22
4928.03        8.36856e-22        7.72289e-22        9.01422e-22
4939.39        8.39843e-22        7.75042e-22        9.04645e-22
4950.78        8.42842e-22        7.77804e-22        9.07879e-22
4962.20        8.45851e-22        7.80577e-22        9.11126e-22
4973.64        8.48872e-22        7.83360e-22        9.14385e-22
4985.11        8.51905e-22        7.86153e-22        9.17657e-22
4996.60        8.54948e-22        7.88957e-22        9.20940e-22
5008.12        8.57949e-22        7.91723e-22        9.24174e-22
5019.67        8.60937e-22        7.94479e-22        9.27395e-22
5031.24        8.63935e-22        7.97244e-22        9.30627e-22
5042.85        8.66945e-22        8.00020e-22        9.33870e-22
5054.47        8.69965e-22        8.02805e-22        9.37125e-22
5066.13        8.72997e-22        8.05601e-22        9.40392e-22
5077.81        8.76039e-22        8.08406e-22        9.43671e-22
5089.52        8.79092e-22        8.11222e-22        9.46961e-22
5101.25        8.82156e-22        8.14048e-22        9.50264e-22
5113.02        8.85231e-22        8.16884e-22        9.53578e-22
5124.81        8.88317e-22        8.19730e-22        9.56904e-22
5136.62        8.91415e-22        8.22587e-22        9.60243e-22
5148.47        8.94523e-22        8.25453e-22        9.63593e-22
5160.34        8.97643e-22        8.28330e-22        9.66955e-22
5172.24        9.00773e-22        8.31218e-22        9.70329e-22
5184.16        9.03916e-22        8.34115e-22        9.73716e-22
5196.12        9.07069e-22        8.37023e-22        9.77115e-22
5208.10        9.10234e-22        8.39942e-22        9.80525e-22
5220.11        9.13410e-22        8.42871e-22        9.83949e-22
5232.14        9.16597e-22        8.45810e-22        9.87384e-22
5244.21        9.19796e-22        8.48760e-22        9.90832e-22
5256.30        9.23007e-22        8.51721e-22        9.94292e-22
5268.42        9.26229e-22        8.54692e-22        9.97765e-22
5280.57        9.29462e-22        8.57674e-22        1.00125e-21
5292.74        9.32707e-22        8.60667e-22        1.00475e-21
5304.95        9.35964e-22        8.63670e-22        1.00826e-21
5317.18        9.39233e-22        8.66685e-22        1.01178e-21
5329.44        9.42513e-22        8.69709e-22        1.01532e-21
5341.73        9.45805e-22        8.72745e-22        1.01886e-21
5354.05        9.49109e-22        8.75792e-22        1.02243e-21
5366.39        9.52424e-22        8.78850e-22        1.02600e-21
5378.77        9.55752e-22        8.81918e-22        1.02959e-21
5391.17        9.59091e-22        8.84998e-22        1.03319e-21
5403.60        9.62443e-22        8.88088e-22        1.03680e-21
5416.06        9.65806e-22        8.91190e-22        1.04042e-21
5428.55        9.69182e-22        8.94302e-22        1.04406e-21
5441.07        9.72569e-22        8.97426e-22        1.04771e-21
5453.61        9.75969e-22        9.00561e-22        1.05138e-21
5466.19        9.79381e-22        9.03708e-22        1.05505e-21
5478.79        9.82805e-22        9.06865e-22        1.05875e-21
5491.42        9.86241e-22        9.10034e-22        1.06245e-21
5504.09        9.89690e-22        9.13214e-22        1.06617e-21
5516.78        9.93151e-22        9.16405e-22        1.06990e-21
5529.50        9.96624e-22        9.19608e-22        1.07364e-21
5542.25        1.00011e-21        9.22822e-22        1.07740e-21
5555.03        1.00361e-21        9.26048e-22        1.08117e-21
5567.84        1.00712e-21        9.29285e-22        1.08495e-21
5580.67        1.01064e-21        9.32534e-22        1.08875e-21
5593.54        1.01418e-21        9.35794e-22        1.09256e-21
5606.44        1.01773e-21        9.39066e-22        1.09639e-21
5619.37        1.02129e-21        9.42350e-22        1.10022e-21
5632.32        1.02486e-21        9.45645e-22        1.10408e-21
5645.31        1.02845e-21        9.48952e-22        1.10794e-21
5658.33        1.03205e-21        9.52271e-22        1.11182e-21
5671.38        1.03566e-21        9.55601e-22        1.11571e-21
5684.45        1.03928e-21        9.58944e-22        1.11962e-21
5697.56        1.04292e-21        9.62298e-22        1.12354e-21
5710.70        1.04657e-21        9.65664e-22        1.12748e-21
5723.87        1.05023e-21        9.69042e-22        1.13143e-21
5737.06        1.05391e-21        9.72432e-22        1.13539e-21
5750.29        1.05760e-21        9.75834e-22        1.13937e-21
5763.55        1.06130e-21        9.79249e-22        1.14336e-21
5776.84        1.06502e-21        9.82675e-22        1.14736e-21
5790.16        1.06875e-21        9.86113e-22        1.15138e-21
5803.51        1.07249e-21        9.89564e-22        1.15542e-21
5816.89        1.07625e-21        9.93027e-22        1.15947e-21
5830.31        1.08002e-21        9.96502e-22        1.16353e-21
5843.75        1.08380e-21        9.99989e-22        1.16761e-21
5857.23        1.08759e-21        1.00349e-21        1.17170e-21
5870.73        1.09140e-21        1.00700e-21        1.17580e-21
5884.27        1.09522e-21        1.01052e-21        1.17992e-21
5897.84        1.09906e-21        1.01406e-21        1.18406e-21
5911.44        1.10291e-21        1.01761e-21        1.18821e-21
5925.07        1.10677e-21        1.02117e-21        1.19237e-21
5938.73        1.11065e-21        1.02475e-21        1.19655e-21
5952.42        1.11454e-21        1.02833e-21        1.20075e-21
5966.15        1.11844e-21        1.03193e-21        1.20495e-21
5979.90        1.12236e-21        1.03555e-21        1.20918e-21
5993.69        1.12629e-21        1.03917e-21        1.21342e-21
6007.51        1.13025e-21        1.04282e-21        1.21769e-21
6021.36        1.13424e-21        1.04650e-21        1.22198e-21
6035.25        1.13824e-21        1.05018e-21        1.22630e-21
6049.16        1.14226e-21        1.05388e-21        1.23063e-21
6063.11        1.14629e-21        1.05760e-21        1.23497e-21
6077.09        1.15033e-21        1.06133e-21        1.23933e-21
6091.11        1.15439e-21        1.06507e-21        1.24371e-21
6105.15        1.15846e-21        1.06882e-21        1.24810e-21
6119.23        1.16255e-21        1.07259e-21        1.25251e-21
6133.34        1.16665e-21        1.07637e-21        1.25693e-21
6147.48        1.17077e-21        1.08016e-21        1.26137e-21
6161.66        1.17490e-21        1.08397e-21        1.26583e-21
6175.86        1.17905e-21        1.08779e-21        1.27030e-21
6190.10        1.18321e-21        1.09163e-21        1.27479e-21
6204.38        1.18738e-21        1.09548e-21        1.27929e-21
6218.68        1.19157e-21        1.09934e-21        1.28381e-21
6233.02        1.19578e-21        1.10322e-21        1.28835e-21
6247.39        1.20000e-21        1.10711e-21        1.29290e-21
6261.80        1.20424e-21        1.11101e-21        1.29747e-21
6276.24        1.20849e-21        1.11493e-21        1.30205e-21
6290.71        1.21276e-21        1.11886e-21        1.30665e-21
6305.22        1.21704e-21        1.12281e-21        1.31127e-21
6319.75        1.22134e-21        1.12677e-21        1.31590e-21
6334.33        1.22565e-21        1.13074e-21        1.32056e-21
6348.93        1.22998e-21        1.13473e-21        1.32522e-21
6363.57        1.23432e-21        1.13874e-21        1.32991e-21
6378.24        1.23868e-21        1.14275e-21        1.33461e-21
6392.95        1.24306e-21        1.14679e-21        1.33933e-21
6407.69        1.24745e-21        1.15083e-21        1.34407e-21
6422.47        1.25186e-21        1.15489e-21        1.34882e-21
6437.28        1.25628e-21        1.15897e-21        1.35359e-21
6452.12        1.26072e-21        1.16306e-21        1.35838e-21
6467.00        1.26518e-21        1.16717e-21        1.36318e-21
6481.91        1.26965e-21        1.17129e-21        1.36801e-21
6496.86        1.27414e-21        1.17543e-21        1.37285e-21
6511.84        1.27864e-21        1.17958e-21        1.37770e-21
6526.85        1.28316e-21        1.18374e-21        1.38258e-21
6541.90        1.28770e-21        1.18792e-21        1.38747e-21
6556.98        1.29225e-21        1.19212e-21        1.39238e-21
6572.10        1.29682e-21        1.19633e-21        1.39731e-21
6587.26        1.30141e-21        1.20056e-21        1.40226e-21
6602.45        1.30601e-21        1.20480e-21        1.40723e-21
6617.67        1.31064e-21        1.20906e-21        1.41221e-21
6632.93        1.31527e-21        1.21333e-21        1.41721e-21
6648.22        1.31993e-21        1.21762e-21        1.42223e-21
6663.55        1.32460e-21        1.22193e-21        1.42727e-21
6678.92        1.32929e-21        1.22625e-21        1.43233e-21
6694.32        1.33400e-21        1.23059e-21        1.43740e-21
6709.76        1.33872e-21        1.23494e-21        1.44250e-21
6725.23        1.34346e-21        1.23931e-21        1.44761e-21
6740.73        1.34822e-21        1.24369e-21        1.45275e-21
6756.28        1.35300e-21        1.24809e-21        1.45790e-21
6771.86        1.35779e-21        1.25251e-21        1.46307e-21
6787.47        1.36260e-21        1.25694e-21        1.46826e-21
6803.12        1.36743e-21        1.26139e-21        1.47347e-21
6818.81        1.37228e-21        1.26586e-21        1.47869e-21
6834.53        1.37714e-21        1.27034e-21        1.48394e-21
6850.29        1.38203e-21        1.27484e-21        1.48921e-21
6866.09        1.38693e-21        1.27936e-21        1.49450e-21
6881.92        1.39185e-21        1.28389e-21        1.49980e-21
6897.79        1.39678e-21        1.28844e-21        1.50513e-21
6913.69        1.40174e-21        1.29301e-21        1.51047e-21
6929.63        1.40672e-21        1.29759e-21        1.51584e-21
6945.61        1.41171e-21        1.30219e-21        1.52123e-21
6961.63        1.41672e-21        1.30681e-21        1.52663e-21
6977.68        1.42175e-21        1.31144e-21        1.53206e-21
6993.77        1.42680e-21        1.31610e-21        1.53750e-21
7009.89        1.43187e-21        1.32077e-21        1.54297e-21
7026.06        1.43696e-21        1.32545e-21        1.54846e-21
7042.26        1.44206e-21        1.33016e-21        1.55397e-21
7058.50        1.44719e-21        1.33488e-21        1.55950e-21
7074.77        1.45233e-21        1.33962e-21        1.56505e-21
7091.08        1.45750e-21        1.34438e-21        1.57062e-21
7107.44        1.46268e-21        1.34916e-21        1.57621e-21
7123.82        1.46788e-21        1.35395e-21        1.58182e-21
7140.25        1.47311e-21        1.35876e-21        1.58745e-21
7156.71        1.47835e-21        1.36359e-21        1.59311e-21
7173.22        1.48361e-21        1.36844e-21        1.59878e-21
7189.76        1.48889e-21        1.37330e-21        1.60448e-21
7206.33        1.49419e-21        1.37819e-21        1.61020e-21
7222.95        1.49951e-21        1.38309e-21        1.61594e-21
7239.61        1.50485e-21        1.38801e-21        1.62170e-21
7256.30        1.51021e-21        1.39295e-21        1.62748e-21
7273.03        1.51560e-21        1.39790e-21        1.63329e-21
7289.80        1.52100e-21        1.40288e-21        1.63911e-21
7306.61        1.52642e-21        1.40787e-21        1.64496e-21
7323.46        1.53186e-21        1.41289e-21        1.65083e-21
7340.34        1.53732e-21        1.41792e-21        1.65672e-21
7357.27        1.54280e-21        1.42297e-21        1.66264e-21
7374.23        1.54830e-21        1.42804e-21        1.66857e-21
7391.24        1.55383e-21        1.43312e-21        1.67453e-21
7408.28        1.55937e-21        1.43823e-21        1.68051e-21
7425.36        1.56494e-21        1.44336e-21        1.68651e-21
7442.48        1.57052e-21        1.44850e-21        1.69254e-21
7459.65        1.57613e-21        1.45366e-21        1.69859e-21
7476.85        1.58175e-21        1.45885e-21        1.70466e-21
7494.09        1.58740e-21        1.46405e-21        1.71075e-21
7511.37        1.59307e-21        1.46927e-21        1.71687e-21
7528.69        1.59876e-21        1.47451e-21        1.72300e-21
7546.05        1.60447e-21        1.47977e-21        1.72916e-21
7563.45        1.61020e-21        1.48505e-21        1.73535e-21
7580.89        1.61595e-21        1.49035e-21        1.74156e-21
7598.37        1.62173e-21        1.49567e-21        1.74779e-21
7615.89        1.62753e-21        1.50101e-21        1.75404e-21
7633.45        1.63334e-21        1.50637e-21        1.76032e-21
7651.05        1.63918e-21        1.51175e-21        1.76662e-21
7668.69        1.64504e-21        1.51715e-21        1.77294e-21
7686.37        1.65093e-21        1.52257e-21        1.77929e-21
7704.10        1.65683e-21        1.52800e-21        1.78566e-21
7721.86        1.66276e-21        1.53346e-21        1.79205e-21
7739.67        1.66870e-21        1.53894e-21        1.79847e-21
7757.51        1.67467e-21        1.54444e-21        1.80491e-21
7775.40        1.68067e-21        1.54996e-21        1.81137e-21
7793.33        1.68668e-21        1.55550e-21        1.81786e-21
7811.30        1.69272e-21        1.56106e-21        1.82438e-21
7829.31        1.69878e-21        1.56664e-21        1.83091e-21
7847.36        1.70486e-21        1.57224e-21        1.83747e-21
7865.46        1.71096e-21        1.57786e-21        1.84406e-21
7883.59        1.71709e-21        1.58350e-21        1.85067e-21
7901.77        1.72324e-21        1.58917e-21        1.85730e-21
7919.99        1.72941e-21        1.59485e-21        1.86396e-21
7938.25        1.73560e-21        1.60056e-21        1.87065e-21
7956.56        1.74182e-21        1.60628e-21        1.87735e-21
7974.90        1.74806e-21        1.61203e-21        1.88409e-21
7993.29        1.75432e-21        1.61780e-21        1.89084e-21
8011.72        1.76062e-21        1.62360e-21        1.89764e-21
8030.20        1.76695e-21        1.62943e-21        1.90447e-21
8048.71        1.77331e-21        1.63528e-21        1.91133e-21
8067.27        1.77968e-21        1.64115e-21        1.91821e-21
8085.87        1.78608e-21        1.64705e-21        1.92512e-21
8104.52        1.79251e-21        1.65296e-21        1.93206e-21
8123.21        1.79896e-21        1.65890e-21        1.93902e-21
8141.94        1.80543e-21        1.66486e-21        1.94600e-21
8160.71        1.81193e-21        1.67084e-21        1.95301e-21
8179.53        1.81845e-21        1.67685e-21        1.96005e-21
8198.39        1.82499e-21        1.68287e-21        1.96711e-21
8217.29        1.83156e-21        1.68892e-21        1.97420e-21
8236.24        1.83815e-21        1.69499e-21        1.98132e-21
8255.23        1.84477e-21        1.70108e-21        1.98846e-21
8274.27        1.85141e-21        1.70720e-21        1.99562e-21
8293.34        1.85808e-21        1.71333e-21        2.00282e-21
8312.47        1.86477e-21        1.71949e-21        2.01004e-21
8331.63        1.87148e-21        1.72568e-21        2.01729e-21
8350.85        1.87822e-21        1.73188e-21        2.02456e-21
8370.10        1.88499e-21        1.73811e-21        2.03186e-21
8389.40        1.89177e-21        1.74436e-21        2.03919e-21
8408.75        1.89859e-21        1.75063e-21        2.04654e-21
8428.13        1.90543e-21        1.75693e-21        2.05393e-21
8447.57        1.91229e-21        1.76325e-21        2.06134e-21
8467.05        1.91918e-21        1.76960e-21        2.06877e-21
8486.57        1.92610e-21        1.77596e-21        2.07624e-21
8506.14        1.93304e-21        1.78235e-21        2.08373e-21
8525.75        1.94001e-21        1.78877e-21        2.09125e-21
8545.41        1.94700e-21        1.79520e-21        2.09880e-21
8565.11        1.95402e-21        1.80166e-21        2.10637e-21
8584.86        1.96106e-21        1.80815e-21        2.11397e-21
8604.66        1.96813e-21        1.81466e-21        2.12160e-21
8624.50        1.97523e-21        1.82119e-21        2.12926e-21
8644.39        1.98235e-21        1.82775e-21        2.13695e-21
8664.32        1.98950e-21        1.83433e-21        2.14467e-21
8684.30        1.99667e-21        1.84093e-21        2.15241e-21
8704.32        2.00387e-21        1.84756e-21        2.16018e-21
8724.39        2.01110e-21        1.85421e-21        2.16798e-21
8744.51        2.01835e-21        1.86089e-21        2.17581e-21
8764.67        2.02563e-21        1.86759e-21        2.18367e-21
8784.88        2.03294e-21        1.87432e-21        2.19156e-21
8805.14        2.04027e-21        1.88107e-21        2.19948e-21
8825.44        2.04763e-21        1.88785e-21        2.20742e-21
8845.79        2.05502e-21        1.89465e-21        2.21540e-21
8866.19        2.06244e-21        1.90147e-21        2.22340e-21
8886.63        2.06988e-21        1.90832e-21        2.23144e-21
8907.12        2.07735e-21        1.91520e-21        2.23950e-21
8927.66        2.08485e-21        1.92210e-21        2.24760e-21
8948.25        2.09237e-21        1.92903e-21        2.25572e-21
8968.88        2.09993e-21        1.93598e-21        2.26387e-21
8989.56        2.10751e-21        1.94295e-21        2.27206e-21
9010.29        2.11511e-21        1.94996e-21        2.28027e-21
9031.06        2.12275e-21        1.95699e-21        2.28851e-21
9051.89        2.13041e-21        1.96404e-21        2.29679e-21
9072.76        2.13810e-21        1.97112e-21        2.30509e-21
9093.68        2.14583e-21        1.97823e-21        2.31342e-21
9114.65        2.15357e-21        1.98536e-21        2.32179e-21
9135.67        2.16135e-21        1.99252e-21        2.33019e-21
9156.73        2.16916e-21        1.99970e-21        2.33861e-21
9177.84        2.17699e-21        2.00691e-21        2.34707e-21
9199.01        2.18486e-21        2.01415e-21        2.35556e-21
9220.22        2.19275e-21        2.02141e-21        2.36408e-21
9241.48        2.20067e-21        2.02870e-21        2.37264e-21
9262.79        2.20862e-21        2.03602e-21        2.38122e-21
9284.15        2.21660e-21        2.04337e-21        2.38984e-21
9305.55        2.22461e-21        2.05074e-21        2.39849e-21
9327.01        2.23265e-21        2.05814e-21        2.40717e-21
9348.52        2.24073e-21        2.06557e-21        2.41588e-21
9370.07        2.24883e-21        2.07302e-21        2.42463e-21
9391.68        2.25696e-21        2.08050e-21        2.43341e-21
9413.33        2.26512e-21        2.08802e-21        2.44222e-21
9435.04        2.27331e-21        2.09555e-21        2.45106e-21
9456.79        2.28153e-21        2.10312e-21        2.45994e-21
9478.60        2.28978e-21        2.11072e-21        2.46885e-21
9500.46        2.29807e-21        2.11834e-21        2.47780e-21
9522.36        2.30638e-21        2.12599e-21        2.48678e-21
9544.32        2.31473e-21        2.13367e-21        2.49579e-21
9566.33        2.32311e-21        2.14138e-21        2.50483e-21
9588.38        2.33152e-21        2.14912e-21        2.51391e-21
9610.49        2.33996e-21        2.15689e-21        2.52303e-21
9632.65        2.34843e-21        2.16468e-21        2.53218e-21
9654.86        2.35693e-21        2.17251e-21        2.54136e-21
9677.13        2.36547e-21        2.18036e-21        2.55058e-21
9699.44        2.37404e-21        2.18825e-21        2.55983e-21
9721.81        2.38264e-21        2.19616e-21        2.56912e-21
9744.22        2.39128e-21        2.20411e-21        2.57844e-21
9766.69        2.39994e-21        2.21208e-21        2.58780e-21
9789.21        2.40864e-21        2.22009e-21        2.59720e-21
9811.78        2.41738e-21        2.22813e-21        2.60663e-21
9834.41        2.42614e-21        2.23619e-21        2.61610e-21
9857.08        2.43494e-21        2.24429e-21        2.62560e-21
9879.81        2.44378e-21        2.25242e-21        2.63514e-21
9902.59        2.45264e-21        2.26058e-21        2.64471e-21
9925.43        2.46155e-21        2.26877e-21        2.65433e-21
9948.31        2.47048e-21        2.27699e-21        2.66398e-21
9971.25        2.47945e-21        2.28524e-21        2.67366e-21
9994.24        2.48846e-21        2.29352e-21        2.68339e-21


==> anc/ee_3fhl_constraints_one.txt <==
#DM constraints, ee, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.02        1.53905e-23        1.38665e-23        1.69145e-23
 10.05        7.72260e-24        6.95799e-24        8.48722e-24
 10.07        5.16670e-24        4.65519e-24        5.67821e-24
 10.09        3.88880e-24        3.50384e-24        4.27376e-24
 10.12        3.12210e-24        2.81307e-24        3.43113e-24
 10.14        2.61099e-24        2.35258e-24        2.86941e-24
 10.16        2.24595e-24        2.02368e-24        2.46821e-24
 10.19        1.97219e-24        1.77703e-24        2.16734e-24
 10.21        1.75929e-24        1.58521e-24        1.93336e-24
 10.23        1.58898e-24        1.43178e-24        1.74619e-24
 10.26        1.44966e-24        1.30625e-24        1.59307e-24
 10.28        1.33358e-24        1.20167e-24        1.46549e-24
 10.30        1.23537e-24        1.11318e-24        1.35755e-24
 10.33        1.15120e-24        1.03735e-24        1.26505e-24
 10.35        1.07827e-24        9.71646e-25        1.18490e-24
 10.38        1.01447e-24        9.14163e-25        1.11478e-24
 10.40        9.58187e-25        8.63454e-25        1.05292e-24
 10.42        9.08168e-25        8.18390e-25        9.97947e-25
 10.45        8.63425e-25        7.78078e-25        9.48772e-25
 10.47        8.23167e-25        7.41807e-25        9.04526e-25
 10.50        7.86752e-25        7.09000e-25        8.64505e-25
 10.52        7.53657e-25        6.79183e-25        8.28132e-25
 10.54        7.23449e-25        6.51967e-25        7.94931e-25
 10.57        6.95767e-25        6.27027e-25        7.64507e-25
 10.59        6.70307e-25        6.04089e-25        7.36525e-25
 10.62        6.46814e-25        5.82923e-25        7.10705e-25
 10.64        6.25069e-25        5.63333e-25        6.86806e-25
 10.67        6.04885e-25        5.45148e-25        6.64622e-25
 10.69        5.86099e-25        5.28224e-25        6.43975e-25
 10.72        5.68574e-25        5.12434e-25        6.24713e-25
 10.74        5.52185e-25        4.97669e-25        6.06701e-25
 10.76        5.36828e-25        4.83834e-25        5.89822e-25
 10.79        5.22407e-25        4.70842e-25        5.73973e-25
 10.81        5.08842e-25        4.58621e-25        5.59063e-25
 10.84        4.96057e-25        4.47103e-25        5.45011e-25
 10.86        4.83989e-25        4.36231e-25        5.31747e-25
 10.89        4.72579e-25        4.25951e-25        5.19206e-25
 10.91        4.61775e-25        4.16218e-25        5.07331e-25
 10.94        4.51530e-25        4.06989e-25        4.96072e-25
 10.97        4.41804e-25        3.98227e-25        4.85381e-25
 10.99        4.32557e-25        3.89896e-25        4.75218e-25
 11.02        4.23756e-25        3.81967e-25        4.65544e-25
 11.04        4.15369e-25        3.74412e-25        4.56326e-25
 11.07        4.07368e-25        3.67204e-25        4.47532e-25
 11.09        3.99728e-25        3.60322e-25        4.39134e-25
 11.12        3.92425e-25        3.53743e-25        4.31107e-25
 11.14        3.85437e-25        3.47448e-25        4.23427e-25
 11.17        3.78746e-25        3.41420e-25        4.16071e-25
 11.19        3.72331e-25        3.35642e-25        4.09021e-25
 11.22        3.66178e-25        3.30099e-25        4.02258e-25
 11.25        3.60271e-25        3.24778e-25        3.95765e-25
 11.27        3.54595e-25        3.19665e-25        3.89526e-25
 11.30        3.49138e-25        3.14749e-25        3.83528e-25
 11.32        3.43887e-25        3.10019e-25        3.77756e-25
 11.35        3.38832e-25        3.05465e-25        3.72198e-25
 11.38        3.33960e-25        3.01077e-25        3.66844e-25
 11.40        3.29264e-25        2.96847e-25        3.61682e-25
 11.43        3.24734e-25        2.92766e-25        3.56702e-25
 11.46        3.20361e-25        2.88827e-25        3.51895e-25
 11.48        3.16138e-25        2.85023e-25        3.47253e-25
 11.51        3.12058e-25        2.81348e-25        3.42767e-25
 11.53        3.08112e-25        2.77794e-25        3.38430e-25
 11.56        3.04296e-25        2.74356e-25        3.34235e-25
 11.59        3.00602e-25        2.71030e-25        3.30175e-25
 11.61        2.97026e-25        2.67809e-25        3.26244e-25
 11.64        2.93562e-25        2.64689e-25        3.22436e-25
 11.67        2.90205e-25        2.61665e-25        3.18745e-25
 11.70        2.86950e-25        2.58733e-25        3.15167e-25
 11.72        2.83793e-25        2.55890e-25        3.11696e-25
 11.75        2.80730e-25        2.53131e-25        3.08329e-25
 11.78        2.77756e-25        2.50453e-25        3.05059e-25
 11.80        2.74868e-25        2.47852e-25        3.01885e-25
 11.83        2.72063e-25        2.45325e-25        2.98801e-25
 11.86        2.69337e-25        2.42870e-25        2.95804e-25
 11.89        2.66687e-25        2.40483e-25        2.92890e-25
 11.91        2.64110e-25        2.38163e-25        2.90057e-25
 11.94        2.61603e-25        2.35905e-25        2.87300e-25
 11.97        2.59163e-25        2.33708e-25        2.84618e-25
 12.00        2.56788e-25        2.31569e-25        2.82007e-25
 12.02        2.54476e-25        2.29487e-25        2.79465e-25
 12.05        2.52224e-25        2.27459e-25        2.76989e-25
 12.08        2.50030e-25        2.25484e-25        2.74577e-25
 12.11        2.47892e-25        2.23558e-25        2.72226e-25
 12.13        2.45808e-25        2.21682e-25        2.69934e-25
 12.16        2.43776e-25        2.19852e-25        2.67700e-25
 12.19        2.41794e-25        2.18067e-25        2.65521e-25
 12.22        2.39861e-25        2.16327e-25        2.63395e-25
 12.25        2.37974e-25        2.14628e-25        2.61321e-25
 12.28        2.36133e-25        2.12970e-25        2.59296e-25
 12.30        2.34336e-25        2.11352e-25        2.57320e-25
 12.33        2.32581e-25        2.09772e-25        2.55390e-25
 12.36        2.30867e-25        2.08228e-25        2.53505e-25
 12.39        2.29192e-25        2.06721e-25        2.51663e-25
 12.42        2.27556e-25        2.05248e-25        2.49864e-25
 12.45        2.25958e-25        2.03809e-25        2.48106e-25
 12.47        2.24395e-25        2.02402e-25        2.46388e-25
 12.50        2.22867e-25        2.01027e-25        2.44708e-25
 12.53        2.21373e-25        1.99682e-25        2.43065e-25
 12.56        2.19912e-25        1.98367e-25        2.41458e-25
 12.59        2.18483e-25        1.97080e-25        2.39886e-25
 12.62        2.17085e-25        1.95822e-25        2.38349e-25
 12.65        2.15717e-25        1.94591e-25        2.36844e-25
 12.68        2.14378e-25        1.93385e-25        2.35371e-25
 12.71        2.13068e-25        1.92206e-25        2.33930e-25
 12.74        2.11785e-25        1.91051e-25        2.32519e-25
 12.77        2.10529e-25        1.89921e-25        2.31137e-25
 12.79        2.09299e-25        1.88814e-25        2.29784e-25
 12.82        2.08094e-25        1.87729e-25        2.28459e-25
 12.85        2.06914e-25        1.86667e-25        2.27161e-25
 12.88        2.05758e-25        1.85627e-25        2.25889e-25
 12.91        2.04625e-25        1.84608e-25        2.24643e-25
 12.94        2.03515e-25        1.83609e-25        2.23422e-25
 12.97        2.02427e-25        1.82630e-25        2.22225e-25
 13.00        2.01361e-25        1.81670e-25        2.21052e-25
 13.03        2.00316e-25        1.80730e-25        2.19902e-25
 13.06        1.99291e-25        1.79807e-25        2.18774e-25
 13.09        1.98286e-25        1.78903e-25        2.17668e-25
 13.12        1.97300e-25        1.78017e-25        2.16584e-25
 13.15        1.96334e-25        1.77147e-25        2.15521e-25
 13.18        1.95386e-25        1.76294e-25        2.14478e-25
 13.21        1.94456e-25        1.75458e-25        2.13454e-25
 13.24        1.93544e-25        1.74637e-25        2.12450e-25
 13.27        1.92649e-25        1.73832e-25        2.11465e-25
 13.31        1.91770e-25        1.73042e-25        2.10499e-25
 13.34        1.90908e-25        1.72267e-25        2.09550e-25
 13.37        1.90063e-25        1.71506e-25        2.08619e-25
 13.40        1.89232e-25        1.70759e-25        2.07705e-25
 13.43        1.88417e-25        1.70026e-25        2.06808e-25
 13.46        1.87617e-25        1.69307e-25        2.05928e-25
 13.49        1.86832e-25        1.68600e-25        2.05063e-25
 13.52        1.86061e-25        1.67907e-25        2.04215e-25
 13.55        1.85304e-25        1.67226e-25        2.03381e-25
 13.58        1.84560e-25        1.66557e-25        2.02563e-25
 13.62        1.83830e-25        1.65901e-25        2.01759e-25
 13.65        1.83113e-25        1.65256e-25        2.00969e-25
 13.68        1.82408e-25        1.64623e-25        2.00194e-25
 13.71        1.81717e-25        1.64001e-25        1.99432e-25
 13.74        1.81037e-25        1.63390e-25        1.98684e-25
 13.77        1.80369e-25        1.62790e-25        1.97949e-25
 13.80        1.79714e-25        1.62201e-25        1.97227e-25
 13.84        1.79069e-25        1.61621e-25        1.96517e-25
 13.87        1.78436e-25        1.61052e-25        1.95820e-25
 13.90        1.77814e-25        1.60493e-25        1.95135e-25
 13.93        1.77203e-25        1.59944e-25        1.94462e-25
 13.96        1.76602e-25        1.59404e-25        1.93800e-25
 14.00        1.76012e-25        1.58874e-25        1.93150e-25
 14.03        1.75432e-25        1.58353e-25        1.92511e-25
 14.06        1.74862e-25        1.57841e-25        1.91883e-25
 14.09        1.74302e-25        1.57338e-25        1.91266e-25
 14.13        1.73751e-25        1.56843e-25        1.90659e-25
 14.16        1.73210e-25        1.56357e-25        1.90063e-25
 14.19        1.72678e-25        1.55879e-25        1.89477e-25
 14.22        1.72155e-25        1.55409e-25        1.88901e-25
 14.26        1.71641e-25        1.54948e-25        1.88334e-25
 14.29        1.71136e-25        1.54494e-25        1.87777e-25
 14.32        1.70639e-25        1.54048e-25        1.87230e-25
 14.36        1.70151e-25        1.53609e-25        1.86692e-25
 14.39        1.69671e-25        1.53178e-25        1.86163e-25
 14.42        1.69199e-25        1.52755e-25        1.85643e-25
 14.46        1.68735e-25        1.52338e-25        1.85131e-25
 14.49        1.68279e-25        1.51929e-25        1.84628e-25
 14.52        1.67830e-25        1.51526e-25        1.84134e-25
 14.56        1.67389e-25        1.51131e-25        1.83648e-25
 14.59        1.66956e-25        1.50742e-25        1.83170e-25
 14.62        1.66530e-25        1.50360e-25        1.82700e-25
 14.66        1.66111e-25        1.49984e-25        1.82238e-25
 14.69        1.65699e-25        1.49614e-25        1.81784e-25
 14.72        1.65294e-25        1.49251e-25        1.81337e-25
 14.76        1.64896e-25        1.48894e-25        1.80898e-25
 14.79        1.64504e-25        1.48543e-25        1.80466e-25
 14.83        1.64119e-25        1.48198e-25        1.80041e-25
 14.86        1.63741e-25        1.47858e-25        1.79624e-25
 14.90        1.63369e-25        1.47525e-25        1.79213e-25
 14.93        1.63003e-25        1.47197e-25        1.78810e-25
 14.96        1.62644e-25        1.46875e-25        1.78413e-25
 15.00        1.62290e-25        1.46558e-25        1.78023e-25
 15.03        1.61943e-25        1.46247e-25        1.77639e-25
 15.07        1.61601e-25        1.45940e-25        1.77262e-25
 15.10        1.61266e-25        1.45640e-25        1.76891e-25
 15.14        1.60935e-25        1.45344e-25        1.76527e-25
 15.17        1.60611e-25        1.45053e-25        1.76169e-25
 15.21        1.60292e-25        1.44768e-25        1.75816e-25
 15.24        1.59979e-25        1.44487e-25        1.75470e-25
 15.28        1.59671e-25        1.44211e-25        1.75130e-25
 15.31        1.59368e-25        1.43940e-25        1.74795e-25
 15.35        1.59070e-25        1.43674e-25        1.74467e-25
 15.38        1.58778e-25        1.43412e-25        1.74143e-25
 15.42        1.58490e-25        1.43155e-25        1.73826e-25
 15.45        1.58208e-25        1.42902e-25        1.73514e-25
 15.49        1.57930e-25        1.42654e-25        1.73207e-25
 15.53        1.57658e-25        1.42410e-25        1.72905e-25
 15.56        1.57390e-25        1.42171e-25        1.72609e-25
 15.60        1.57127e-25        1.41936e-25        1.72318e-25
 15.63        1.56868e-25        1.41704e-25        1.72032e-25
 15.67        1.56614e-25        1.41477e-25        1.71751e-25
 15.71        1.56365e-25        1.41255e-25        1.71475e-25
 15.74        1.56120e-25        1.41036e-25        1.71204e-25
 15.78        1.55879e-25        1.40821e-25        1.70938e-25
 15.81        1.55643e-25        1.40610e-25        1.70676e-25
 15.85        1.55411e-25        1.40403e-25        1.70420e-25
 15.89        1.55183e-25        1.40200e-25        1.70167e-25
 15.92        1.54960e-25        1.40000e-25        1.69920e-25
 15.96        1.54740e-25        1.39804e-25        1.69677e-25
 16.00        1.54525e-25        1.39612e-25        1.69438e-25
 16.03        1.54314e-25        1.39423e-25        1.69204e-25
 16.07        1.54106e-25        1.39238e-25        1.68974e-25
 16.11        1.53902e-25        1.39057e-25        1.68748e-25
 16.15        1.53703e-25        1.38879e-25        1.68526e-25
 16.18        1.53507e-25        1.38705e-25        1.68309e-25
 16.22        1.53315e-25        1.38533e-25        1.68096e-25
 16.26        1.53126e-25        1.38366e-25        1.67887e-25
 16.29        1.52941e-25        1.38201e-25        1.67682e-25
 16.33        1.52760e-25        1.38040e-25        1.67481e-25
 16.37        1.52583e-25        1.37882e-25        1.67283e-25
 16.41        1.52409e-25        1.37727e-25        1.67090e-25
 16.45        1.52238e-25        1.37575e-25        1.66900e-25
 16.48        1.52071e-25        1.37427e-25        1.66715e-25
 16.52        1.51907e-25        1.37281e-25        1.66533e-25
 16.56        1.51747e-25        1.37139e-25        1.66354e-25
 16.60        1.51590e-25        1.37000e-25        1.66180e-25
 16.64        1.51436e-25        1.36863e-25        1.66008e-25
 16.67        1.51285e-25        1.36730e-25        1.65841e-25
 16.71        1.51138e-25        1.36599e-25        1.65677e-25
 16.75        1.50994e-25        1.36471e-25        1.65516e-25
 16.79        1.50853e-25        1.36347e-25        1.65359e-25
 16.83        1.50715e-25        1.36224e-25        1.65206e-25
 16.87        1.50580e-25        1.36105e-25        1.65055e-25
 16.91        1.50448e-25        1.35989e-25        1.64908e-25
 16.95        1.50320e-25        1.35875e-25        1.64764e-25
 16.98        1.50194e-25        1.35764e-25        1.64624e-25
 17.02        1.50071e-25        1.35655e-25        1.64487e-25
 17.06        1.49951e-25        1.35549e-25        1.64353e-25
 17.10        1.49834e-25        1.35446e-25        1.64222e-25
 17.14        1.49720e-25        1.35346e-25        1.64094e-25
 17.18        1.49608e-25        1.35247e-25        1.63969e-25
 17.22        1.49500e-25        1.35152e-25        1.63848e-25
 17.26        1.49394e-25        1.35059e-25        1.63729e-25
 17.30        1.49291e-25        1.34968e-25        1.63613e-25
 17.34        1.49190e-25        1.34880e-25        1.63501e-25
 17.38        1.49093e-25        1.34794e-25        1.63391e-25
 17.42        1.48998e-25        1.34711e-25        1.63284e-25
 17.46        1.48905e-25        1.34630e-25        1.63180e-25
 17.50        1.48815e-25        1.34551e-25        1.63079e-25
 17.54        1.48728e-25        1.34475e-25        1.62981e-25
 17.58        1.48643e-25        1.34401e-25        1.62885e-25
 17.62        1.48561e-25        1.34330e-25        1.62793e-25
 17.66        1.48481e-25        1.34260e-25        1.62703e-25
 17.70        1.48404e-25        1.34193e-25        1.62615e-25
 17.74        1.48329e-25        1.34128e-25        1.62531e-25
 17.79        1.48257e-25        1.34065e-25        1.62449e-25
 17.83        1.48187e-25        1.34005e-25        1.62369e-25
 17.87        1.48119e-25        1.33946e-25        1.62293e-25
 17.91        1.48054e-25        1.33890e-25        1.62218e-25
 17.95        1.47991e-25        1.33836e-25        1.62147e-25
 17.99        1.47931e-25        1.33784e-25        1.62078e-25
 18.03        1.47873e-25        1.33734e-25        1.62011e-25
 18.07        1.47817e-25        1.33686e-25        1.61947e-25
 18.12        1.47763e-25        1.33640e-25        1.61886e-25
 18.16        1.47712e-25        1.33597e-25        1.61827e-25
 18.20        1.47662e-25        1.33555e-25        1.61770e-25
 18.24        1.47615e-25        1.33515e-25        1.61716e-25
 18.28        1.47571e-25        1.33477e-25        1.61664e-25
 18.33        1.47528e-25        1.33442e-25        1.61614e-25
 18.37        1.47487e-25        1.33408e-25        1.61567e-25
 18.41        1.47449e-25        1.33376e-25        1.61522e-25
 18.45        1.47413e-25        1.33346e-25        1.61480e-25
 18.50        1.47379e-25        1.33318e-25        1.61440e-25
 18.54        1.47347e-25        1.33291e-25        1.61402e-25
 18.58        1.47316e-25        1.33267e-25        1.61366e-25
 18.62        1.47289e-25        1.33245e-25        1.61332e-25
 18.67        1.47263e-25        1.33224e-25        1.61301e-25
 18.71        1.47239e-25        1.33205e-25        1.61272e-25
 18.75        1.47217e-25        1.33188e-25        1.61245e-25
 18.80        1.47197e-25        1.33173e-25        1.61221e-25
 18.84        1.47179e-25        1.33160e-25        1.61198e-25
 18.88        1.47163e-25        1.33148e-25        1.61178e-25
 18.93        1.47149e-25        1.33138e-25        1.61159e-25
 18.97        1.47137e-25        1.33130e-25        1.61143e-25
 19.01        1.47126e-25        1.33124e-25        1.61129e-25
 19.06        1.47118e-25        1.33119e-25        1.61117e-25
 19.10        1.47111e-25        1.33116e-25        1.61107e-25
 19.15        1.47107e-25        1.33115e-25        1.61099e-25
 19.19        1.47104e-25        1.33115e-25        1.61093e-25
 19.23        1.47103e-25        1.33117e-25        1.61089e-25
 19.28        1.47104e-25        1.33121e-25        1.61087e-25
 19.32        1.47107e-25        1.33127e-25        1.61087e-25
 19.37        1.47112e-25        1.33134e-25        1.61089e-25
 19.41        1.47118e-25        1.33143e-25        1.61093e-25
 19.46        1.47126e-25        1.33153e-25        1.61099e-25
 19.50        1.47136e-25        1.33165e-25        1.61107e-25
 19.55        1.47148e-25        1.33178e-25        1.61117e-25
 19.59        1.47161e-25        1.33194e-25        1.61129e-25
 19.64        1.47176e-25        1.33210e-25        1.61142e-25
 19.68        1.47193e-25        1.33229e-25        1.61158e-25
 19.73        1.47212e-25        1.33249e-25        1.61175e-25
 19.77        1.47232e-25        1.33270e-25        1.61195e-25
 19.82        1.47254e-25        1.33293e-25        1.61216e-25
 19.86        1.47278e-25        1.33318e-25        1.61239e-25
 19.91        1.47303e-25        1.33344e-25        1.61263e-25
 19.96        1.47330e-25        1.33371e-25        1.61290e-25
 20.00        1.47360e-25        1.33401e-25        1.61319e-25
 20.05        1.47400e-25        1.33439e-25        1.61361e-25
 20.09        1.47442e-25        1.33479e-25        1.61405e-25
 20.14        1.47486e-25        1.33521e-25        1.61451e-25
 20.19        1.47532e-25        1.33564e-25        1.61499e-25
 20.23        1.47579e-25        1.33608e-25        1.61549e-25
 20.28        1.47627e-25        1.33654e-25        1.61600e-25
 20.33        1.47678e-25        1.33702e-25        1.61653e-25
 20.37        1.47730e-25        1.33751e-25        1.61708e-25
 20.42        1.47783e-25        1.33801e-25        1.61765e-25
 20.47        1.47838e-25        1.33853e-25        1.61823e-25
 20.52        1.47895e-25        1.33906e-25        1.61883e-25
 20.56        1.47953e-25        1.33961e-25        1.61945e-25
 20.61        1.48013e-25        1.34017e-25        1.62009e-25
 20.66        1.48074e-25        1.34074e-25        1.62074e-25
 20.71        1.48137e-25        1.34133e-25        1.62140e-25
 20.75        1.48201e-25        1.34193e-25        1.62209e-25
 20.80        1.48267e-25        1.34255e-25        1.62279e-25
 20.85        1.48334e-25        1.34318e-25        1.62351e-25
 20.90        1.48403e-25        1.34382e-25        1.62424e-25
 20.94        1.48474e-25        1.34448e-25        1.62499e-25
 20.99        1.48545e-25        1.34515e-25        1.62576e-25
 21.04        1.48619e-25        1.34583e-25        1.62654e-25
 21.09        1.48693e-25        1.34653e-25        1.62733e-25
 21.14        1.48769e-25        1.34724e-25        1.62815e-25
 21.19        1.48847e-25        1.34796e-25        1.62898e-25
 21.24        1.48926e-25        1.34870e-25        1.62982e-25
 21.29        1.49007e-25        1.34945e-25        1.63068e-25
 21.33        1.49088e-25        1.35021e-25        1.63156e-25
 21.38        1.49172e-25        1.35099e-25        1.63245e-25
 21.43        1.49256e-25        1.35177e-25        1.63335e-25
 21.48        1.49342e-25        1.35257e-25        1.63427e-25
 21.53        1.49430e-25        1.35339e-25        1.63521e-25
 21.58        1.49518e-25        1.35421e-25        1.63616e-25
 21.63        1.49609e-25        1.35505e-25        1.63712e-25
 21.68        1.49700e-25        1.35590e-25        1.63810e-25
 21.73        1.49793e-25        1.35676e-25        1.63910e-25
 21.78        1.49887e-25        1.35763e-25        1.64011e-25
 21.83        1.49983e-25        1.35852e-25        1.64113e-25
 21.88        1.50079e-25        1.35942e-25        1.64217e-25
 21.93        1.50178e-25        1.36033e-25        1.64322e-25
 21.98        1.50277e-25        1.36125e-25        1.64429e-25
 22.03        1.50378e-25        1.36219e-25        1.64537e-25
 22.08        1.50480e-25        1.36313e-25        1.64647e-25
 22.14        1.50583e-25        1.36409e-25        1.64757e-25
 22.19        1.50688e-25        1.36506e-25        1.64870e-25
 22.24        1.50794e-25        1.36604e-25        1.64983e-25
 22.29        1.50901e-25        1.36703e-25        1.65098e-25
 22.34        1.51009e-25        1.36804e-25        1.65215e-25
 22.39        1.51119e-25        1.36906e-25        1.65333e-25
 22.44        1.51230e-25        1.37008e-25        1.65452e-25
 22.50        1.51342e-25        1.37112e-25        1.65572e-25
 22.55        1.51456e-25        1.37217e-25        1.65694e-25
 22.60        1.51570e-25        1.37323e-25        1.65817e-25
 22.65        1.51686e-25        1.37430e-25        1.65942e-25
 22.70        1.51803e-25        1.37539e-25        1.66068e-25
 22.76        1.51921e-25        1.37648e-25        1.66195e-25
 22.81        1.52041e-25        1.37759e-25        1.66323e-25
 22.86        1.52162e-25        1.37870e-25        1.66453e-25
 22.91        1.52283e-25        1.37983e-25        1.66584e-25
 22.97        1.52407e-25        1.38097e-25        1.66716e-25
 23.02        1.52531e-25        1.38212e-25        1.66850e-25
 23.07        1.52656e-25        1.38328e-25        1.66985e-25
 23.13        1.52783e-25        1.38445e-25        1.67121e-25
 23.18        1.52910e-25        1.38563e-25        1.67258e-25
 23.23        1.53039e-25        1.38682e-25        1.67397e-25
 23.29        1.53169e-25        1.38802e-25        1.67537e-25
 23.34        1.53300e-25        1.38923e-25        1.67678e-25
 23.39        1.53433e-25        1.39045e-25        1.67820e-25
 23.45        1.53566e-25        1.39169e-25        1.67964e-25
 23.50        1.53701e-25        1.39293e-25        1.68108e-25
 23.56        1.53836e-25        1.39418e-25        1.68254e-25
 23.61        1.53973e-25        1.39545e-25        1.68402e-25
 23.66        1.54111e-25        1.39672e-25        1.68550e-25
 23.72        1.54250e-25        1.39800e-25        1.68700e-25
 23.77        1.54390e-25        1.39930e-25        1.68850e-25
 23.83        1.54531e-25        1.40060e-25        1.69002e-25
 23.88        1.54673e-25        1.40192e-25        1.69155e-25
 23.94        1.54817e-25        1.40324e-25        1.69310e-25
 23.99        1.54961e-25        1.40457e-25        1.69465e-25
 24.05        1.55107e-25        1.40592e-25        1.69622e-25
 24.10        1.55253e-25        1.40727e-25        1.69779e-25
 24.16        1.55401e-25        1.40863e-25        1.69938e-25
 24.22        1.55549e-25        1.41000e-25        1.70098e-25
 24.27        1.55699e-25        1.41139e-25        1.70260e-25
 24.33        1.55850e-25        1.41278e-25        1.70422e-25
 24.38        1.56002e-25        1.41418e-25        1.70585e-25
 24.44        1.56154e-25        1.41559e-25        1.70750e-25
 24.50        1.56308e-25        1.41701e-25        1.70916e-25
 24.55        1.56463e-25        1.41844e-25        1.71082e-25
 24.61        1.56619e-25        1.41988e-25        1.71250e-25
 24.67        1.56776e-25        1.42132e-25        1.71419e-25
 24.72        1.56934e-25        1.42278e-25        1.71589e-25
 24.78        1.57093e-25        1.42425e-25        1.71760e-25
 24.84        1.57252e-25        1.42572e-25        1.71932e-25
 24.89        1.57413e-25        1.42721e-25        1.72106e-25
 24.95        1.57575e-25        1.42870e-25        1.72280e-25
 25.01        1.57738e-25        1.43020e-25        1.72455e-25
 25.07        1.57902e-25        1.43172e-25        1.72632e-25
 25.12        1.58066e-25        1.43324e-25        1.72809e-25
 25.18        1.58232e-25        1.43477e-25        1.72988e-25
 25.24        1.58399e-25        1.43630e-25        1.73167e-25
 25.30        1.58567e-25        1.43785e-25        1.73348e-25
 25.36        1.58735e-25        1.43941e-25        1.73530e-25
 25.42        1.58905e-25        1.44097e-25        1.73712e-25
 25.47        1.59076e-25        1.44255e-25        1.73896e-25
 25.53        1.59247e-25        1.44413e-25        1.74081e-25
 25.59        1.59420e-25        1.44573e-25        1.74267e-25
 25.65        1.59594e-25        1.44733e-25        1.74454e-25
 25.71        1.59768e-25        1.44894e-25        1.74643e-25
 25.77        1.59944e-25        1.45056e-25        1.74832e-25
 25.83        1.60121e-25        1.45219e-25        1.75022e-25
 25.89        1.60298e-25        1.45383e-25        1.75214e-25
 25.95        1.60477e-25        1.45548e-25        1.75406e-25
 26.01        1.60657e-25        1.45714e-25        1.75600e-25
 26.07        1.60838e-25        1.45881e-25        1.75795e-25
 26.13        1.61019e-25        1.46048e-25        1.75990e-25
 26.19        1.61202e-25        1.46217e-25        1.76187e-25
 26.25        1.61386e-25        1.46387e-25        1.76385e-25
 26.31        1.61571e-25        1.46557e-25        1.76585e-25
 26.37        1.61757e-25        1.46729e-25        1.76785e-25
 26.43        1.61944e-25        1.46901e-25        1.76986e-25
 26.49        1.62132e-25        1.47075e-25        1.77189e-25
 26.55        1.62321e-25        1.47249e-25        1.77392e-25
 26.61        1.62511e-25        1.47424e-25        1.77597e-25
 26.68        1.62702e-25        1.47601e-25        1.77803e-25
 26.74        1.62894e-25        1.47778e-25        1.78010e-25
 26.80        1.63087e-25        1.47956e-25        1.78219e-25
 26.86        1.63282e-25        1.48136e-25        1.78428e-25
 26.92        1.63477e-25        1.48316e-25        1.78638e-25
 26.98        1.63674e-25        1.48497e-25        1.78850e-25
 27.05        1.63871e-25        1.48679e-25        1.79063e-25
 27.11        1.64070e-25        1.48863e-25        1.79277e-25
 27.17        1.64270e-25        1.49047e-25        1.79492e-25
 27.23        1.64470e-25        1.49232e-25        1.79708e-25
 27.30        1.64672e-25        1.49418e-25        1.79926e-25
 27.36        1.64875e-25        1.49606e-25        1.80145e-25
 27.42        1.65079e-25        1.49794e-25        1.80365e-25
 27.49        1.65285e-25        1.49983e-25        1.80586e-25
 27.55        1.65491e-25        1.50174e-25        1.80808e-25
 27.61        1.65698e-25        1.50365e-25        1.81032e-25
 27.68        1.65907e-25        1.50557e-25        1.81256e-25
 27.74        1.66116e-25        1.50751e-25        1.81482e-25
 27.80        1.66327e-25        1.50945e-25        1.81709e-25
 27.87        1.66539e-25        1.51141e-25        1.81938e-25
 27.93        1.66752e-25        1.51337e-25        1.82167e-25
 28.00        1.66966e-25        1.51535e-25        1.82398e-25
 28.06        1.67182e-25        1.51734e-25        1.82630e-25
 28.13        1.67398e-25        1.51933e-25        1.82863e-25
 28.19        1.67616e-25        1.52134e-25        1.83098e-25
 28.26        1.67835e-25        1.52336e-25        1.83334e-25
 28.32        1.68055e-25        1.52539e-25        1.83571e-25
 28.39        1.68276e-25        1.52743e-25        1.83809e-25
 28.45        1.68498e-25        1.52948e-25        1.84048e-25
 28.52        1.68722e-25        1.53154e-25        1.84289e-25
 28.58        1.68947e-25        1.53362e-25        1.84531e-25
 28.65        1.69172e-25        1.53570e-25        1.84775e-25
 28.72        1.69400e-25        1.53780e-25        1.85019e-25
 28.78        1.69628e-25        1.53990e-25        1.85265e-25
 28.85        1.69857e-25        1.54202e-25        1.85513e-25
 28.91        1.70088e-25        1.54415e-25        1.85761e-25
 28.98        1.70320e-25        1.54629e-25        1.86011e-25
 29.05        1.70553e-25        1.54844e-25        1.86263e-25
 29.11        1.70788e-25        1.55060e-25        1.86515e-25
 29.18        1.71023e-25        1.55278e-25        1.86769e-25
 29.25        1.71260e-25        1.55496e-25        1.87024e-25
 29.32        1.71498e-25        1.55716e-25        1.87281e-25
 29.38        1.71738e-25        1.55937e-25        1.87539e-25
 29.45        1.71979e-25        1.56159e-25        1.87798e-25
 29.52        1.72221e-25        1.56382e-25        1.88059e-25
 29.59        1.72464e-25        1.56607e-25        1.88321e-25
 29.66        1.72708e-25        1.56832e-25        1.88584e-25
 29.72        1.72954e-25        1.57059e-25        1.88849e-25
 29.79        1.73201e-25        1.57287e-25        1.89115e-25
 29.86        1.73450e-25        1.57516e-25        1.89383e-25
 29.93        1.73699e-25        1.57747e-25        1.89652e-25
 30.00        1.73950e-25        1.57978e-25        1.89922e-25
 30.07        1.74221e-25        1.58227e-25        1.90216e-25
 30.14        1.74494e-25        1.58476e-25        1.90512e-25
 30.21        1.74768e-25        1.58727e-25        1.90809e-25
 30.28        1.75044e-25        1.58980e-25        1.91107e-25
 30.35        1.75320e-25        1.59233e-25        1.91408e-25
 30.42        1.75599e-25        1.59488e-25        1.91709e-25
 30.49        1.75878e-25        1.59744e-25        1.92013e-25
 30.56        1.76160e-25        1.60002e-25        1.92317e-25
 30.63        1.76442e-25        1.60261e-25        1.92624e-25
 30.70        1.76726e-25        1.60521e-25        1.92932e-25
 30.77        1.77012e-25        1.60782e-25        1.93241e-25
 30.84        1.77299e-25        1.61045e-25        1.93552e-25
 30.91        1.77587e-25        1.61309e-25        1.93865e-25
 30.98        1.77877e-25        1.61574e-25        1.94179e-25
 31.05        1.78168e-25        1.61841e-25        1.94495e-25
 31.13        1.78460e-25        1.62109e-25        1.94812e-25
 31.20        1.78755e-25        1.62379e-25        1.95131e-25
 31.27        1.79050e-25        1.62649e-25        1.95451e-25
 31.34        1.79347e-25        1.62921e-25        1.95773e-25
 31.41        1.79645e-25        1.63194e-25        1.96096e-25
 31.49        1.79945e-25        1.63469e-25        1.96421e-25
 31.56        1.80246e-25        1.63745e-25        1.96747e-25
 31.63        1.80549e-25        1.64022e-25        1.97076e-25
 31.70        1.80853e-25        1.64301e-25        1.97405e-25
 31.78        1.81158e-25        1.64580e-25        1.97736e-25
 31.85        1.81465e-25        1.64862e-25        1.98069e-25
 31.92        1.81774e-25        1.65144e-25        1.98403e-25
 32.00        1.82083e-25        1.65428e-25        1.98739e-25
 32.07        1.82395e-25        1.65713e-25        1.99076e-25
 32.15        1.82707e-25        1.65999e-25        1.99415e-25
 32.22        1.83021e-25        1.66287e-25        1.99755e-25
 32.29        1.83337e-25        1.66576e-25        2.00097e-25
 32.37        1.83654e-25        1.66866e-25        2.00441e-25
 32.44        1.83972e-25        1.67158e-25        2.00786e-25
 32.52        1.84292e-25        1.67451e-25        2.01132e-25
 32.59        1.84613e-25        1.67745e-25        2.01480e-25
 32.67        1.84935e-25        1.68041e-25        2.01830e-25
 32.74        1.85259e-25        1.68338e-25        2.02181e-25
 32.82        1.85585e-25        1.68636e-25        2.02534e-25
 32.89        1.85912e-25        1.68935e-25        2.02888e-25
 32.97        1.86240e-25        1.69236e-25        2.03244e-25
 33.05        1.86570e-25        1.69538e-25        2.03602e-25
 33.12        1.86901e-25        1.69842e-25        2.03960e-25
 33.20        1.87234e-25        1.70147e-25        2.04321e-25
 33.28        1.87568e-25        1.70453e-25        2.04683e-25
 33.35        1.87903e-25        1.70760e-25        2.05046e-25
 33.43        1.88240e-25        1.71069e-25        2.05411e-25
 33.51        1.88578e-25        1.71379e-25        2.05778e-25
 33.58        1.88918e-25        1.71690e-25        2.06146e-25
 33.66        1.89259e-25        1.72003e-25        2.06516e-25
 33.74        1.89602e-25        1.72317e-25        2.06887e-25
 33.82        1.89946e-25        1.72632e-25        2.07260e-25
 33.89        1.90291e-25        1.72948e-25        2.07634e-25
 33.97        1.90638e-25        1.73266e-25        2.08010e-25
 34.05        1.90987e-25        1.73586e-25        2.08388e-25
 34.13        1.91336e-25        1.73906e-25        2.08766e-25
 34.21        1.91687e-25        1.74228e-25        2.09147e-25
 34.29        1.92040e-25        1.74551e-25        2.09529e-25
 34.37        1.92394e-25        1.74876e-25        2.09913e-25
 34.45        1.92749e-25        1.75201e-25        2.10298e-25
 34.53        1.93106e-25        1.75528e-25        2.10684e-25
 34.60        1.93465e-25        1.75857e-25        2.11072e-25
 34.68        1.93824e-25        1.76187e-25        2.11462e-25
 34.76        1.94185e-25        1.76518e-25        2.11853e-25
 34.84        1.94548e-25        1.76850e-25        2.12246e-25
 34.92        1.94912e-25        1.77184e-25        2.12640e-25
 35.01        1.95277e-25        1.77518e-25        2.13036e-25
 35.09        1.95644e-25        1.77855e-25        2.13434e-25
 35.17        1.96012e-25        1.78192e-25        2.13832e-25
 35.25        1.96382e-25        1.78531e-25        2.14233e-25
 35.33        1.96753e-25        1.78871e-25        2.14635e-25
 35.41        1.97126e-25        1.79213e-25        2.15038e-25
 35.49        1.97500e-25        1.79556e-25        2.15443e-25
 35.57        1.97875e-25        1.79900e-25        2.15850e-25
 35.66        1.98252e-25        1.80245e-25        2.16258e-25
 35.74        1.98630e-25        1.80592e-25        2.16668e-25
 35.82        1.99009e-25        1.80940e-25        2.17079e-25
 35.90        1.99390e-25        1.81289e-25        2.17491e-25
 35.99        1.99773e-25        1.81640e-25        2.17906e-25
 36.07        2.00157e-25        1.81992e-25        2.18321e-25
 36.15        2.00542e-25        1.82345e-25        2.18739e-25
 36.24        2.00929e-25        1.82700e-25        2.19157e-25
 36.32        2.01317e-25        1.83056e-25        2.19578e-25
 36.40        2.01706e-25        1.83413e-25        2.19999e-25
 36.49        2.02097e-25        1.83772e-25        2.20423e-25
 36.57        2.02490e-25        1.84131e-25        2.20848e-25
 36.66        2.02883e-25        1.84493e-25        2.21274e-25
 36.74        2.03278e-25        1.84855e-25        2.21702e-25
 36.82        2.03675e-25        1.85219e-25        2.22131e-25
 36.91        2.04073e-25        1.85584e-25        2.22562e-25
 36.99        2.04472e-25        1.85950e-25        2.22995e-25
 37.08        2.04873e-25        1.86318e-25        2.23429e-25
 37.17        2.05275e-25        1.86687e-25        2.23864e-25
 37.25        2.05679e-25        1.87057e-25        2.24301e-25
 37.34        2.06084e-25        1.87428e-25        2.24739e-25
 37.42        2.06490e-25        1.87801e-25        2.25179e-25
 37.51        2.06898e-25        1.88175e-25        2.25621e-25
 37.60        2.07307e-25        1.88551e-25        2.26064e-25
 37.68        2.07718e-25        1.88927e-25        2.26508e-25
 37.77        2.08130e-25        1.89305e-25        2.26954e-25
 37.86        2.08543e-25        1.89685e-25        2.27402e-25
 37.94        2.08958e-25        1.90065e-25        2.27851e-25
 38.03        2.09374e-25        1.90447e-25        2.28301e-25
 38.12        2.09792e-25        1.90830e-25        2.28753e-25
 38.21        2.10210e-25        1.91214e-25        2.29207e-25
 38.30        2.10631e-25        1.91600e-25        2.29661e-25
 38.38        2.11052e-25        1.91987e-25        2.30118e-25
 38.47        2.11476e-25        1.92375e-25        2.30576e-25
 38.56        2.11900e-25        1.92765e-25        2.31035e-25
 38.65        2.12326e-25        1.93156e-25        2.31496e-25
 38.74        2.12753e-25        1.93548e-25        2.31958e-25
 38.83        2.13182e-25        1.93941e-25        2.32422e-25
 38.92        2.13612e-25        1.94336e-25        2.32887e-25
 39.01        2.14043e-25        1.94732e-25        2.33354e-25
 39.10        2.14476e-25        1.95129e-25        2.33822e-25
 39.19        2.14910e-25        1.95527e-25        2.34292e-25
 39.28        2.15345e-25        1.95927e-25        2.34763e-25
 39.37        2.15782e-25        1.96328e-25        2.35236e-25
 39.46        2.16220e-25        1.96730e-25        2.35710e-25
 39.55        2.16660e-25        1.97134e-25        2.36185e-25
 39.64        2.17100e-25        1.97538e-25        2.36662e-25
 39.73        2.17543e-25        1.97944e-25        2.37141e-25
 39.82        2.17986e-25        1.98352e-25        2.37621e-25
 39.92        2.18431e-25        1.98760e-25        2.38102e-25
 40.01        2.18878e-25        1.99170e-25        2.38585e-25
 40.10        2.19329e-25        1.99584e-25        2.39074e-25
 40.19        2.19782e-25        2.00000e-25        2.39564e-25
 40.29        2.20236e-25        2.00417e-25        2.40056e-25
 40.38        2.20692e-25        2.00835e-25        2.40550e-25
 40.47        2.21149e-25        2.01254e-25        2.41044e-25
 40.57        2.21608e-25        2.01675e-25        2.41541e-25
 40.66        2.22067e-25        2.02096e-25        2.42038e-25
 40.75        2.22529e-25        2.02520e-25        2.42538e-25
 40.85        2.22991e-25        2.02944e-25        2.43039e-25
 40.94        2.23455e-25        2.03370e-25        2.43541e-25
 41.03        2.23921e-25        2.03797e-25        2.44045e-25
 41.13        2.24388e-25        2.04225e-25        2.44550e-25
 41.22        2.24856e-25        2.04655e-25        2.45057e-25
 41.32        2.25325e-25        2.05086e-25        2.45565e-25
 41.41        2.25797e-25        2.05518e-25        2.46075e-25
 41.51        2.26269e-25        2.05952e-25        2.46586e-25
 41.61        2.26743e-25        2.06387e-25        2.47099e-25
 41.70        2.27218e-25        2.06823e-25        2.47614e-25
 41.80        2.27695e-25        2.07261e-25        2.48130e-25
 41.89        2.28173e-25        2.07700e-25        2.48647e-25
 41.99        2.28653e-25        2.08140e-25        2.49166e-25
 42.09        2.29134e-25        2.08581e-25        2.49687e-25
 42.18        2.29617e-25        2.09024e-25        2.50209e-25
 42.28        2.30101e-25        2.09469e-25        2.50733e-25
 42.38        2.30586e-25        2.09914e-25        2.51258e-25
 42.48        2.31073e-25        2.10361e-25        2.51785e-25
 42.58        2.31561e-25        2.10810e-25        2.52313e-25
 42.67        2.32051e-25        2.11259e-25        2.52843e-25
 42.77        2.32543e-25        2.11711e-25        2.53375e-25
 42.87        2.33035e-25        2.12163e-25        2.53908e-25
 42.97        2.33530e-25        2.12617e-25        2.54443e-25
 43.07        2.34025e-25        2.13072e-25        2.54979e-25
 43.17        2.34523e-25        2.13529e-25        2.55517e-25
 43.27        2.35021e-25        2.13987e-25        2.56056e-25
 43.37        2.35522e-25        2.14446e-25        2.56597e-25
 43.47        2.36023e-25        2.14907e-25        2.57140e-25
 43.57        2.36527e-25        2.15369e-25        2.57684e-25
 43.67        2.37031e-25        2.15832e-25        2.58230e-25
 43.77        2.37538e-25        2.16297e-25        2.58778e-25
 43.87        2.38045e-25        2.16764e-25        2.59327e-25
 43.97        2.38555e-25        2.17232e-25        2.59878e-25
 44.07        2.39065e-25        2.17701e-25        2.60430e-25
 44.17        2.39578e-25        2.18171e-25        2.60984e-25
 44.28        2.40092e-25        2.18643e-25        2.61540e-25
 44.38        2.40607e-25        2.19117e-25        2.62097e-25
 44.48        2.41124e-25        2.19592e-25        2.62656e-25
 44.58        2.41642e-25        2.20068e-25        2.63217e-25
 44.69        2.42162e-25        2.20546e-25        2.63779e-25
 44.79        2.42684e-25        2.21025e-25        2.64343e-25
 44.89        2.43207e-25        2.21506e-25        2.64909e-25
 44.99        2.43732e-25        2.21988e-25        2.65476e-25
 45.10        2.44258e-25        2.22471e-25        2.66045e-25
 45.20        2.44786e-25        2.22956e-25        2.66615e-25
 45.31        2.45315e-25        2.23443e-25        2.67188e-25
 45.41        2.45846e-25        2.23931e-25        2.67762e-25
 45.52        2.46379e-25        2.24420e-25        2.68337e-25
 45.62        2.46913e-25        2.24911e-25        2.68915e-25
 45.73        2.47449e-25        2.25404e-25        2.69494e-25
 45.83        2.47986e-25        2.25897e-25        2.70075e-25
 45.94        2.48525e-25        2.26393e-25        2.70657e-25
 46.04        2.49065e-25        2.26890e-25        2.71241e-25
 46.15        2.49608e-25        2.27388e-25        2.71827e-25
 46.26        2.50151e-25        2.27888e-25        2.72415e-25
 46.36        2.50697e-25        2.28389e-25        2.73004e-25
 46.47        2.51244e-25        2.28892e-25        2.73595e-25
 46.58        2.51792e-25        2.29396e-25        2.74188e-25
 46.68        2.52342e-25        2.29902e-25        2.74783e-25
 46.79        2.52894e-25        2.30409e-25        2.75379e-25
 46.90        2.53448e-25        2.30918e-25        2.75977e-25
 47.01        2.54003e-25        2.31429e-25        2.76577e-25
 47.12        2.54559e-25        2.31941e-25        2.77178e-25
 47.22        2.55118e-25        2.32454e-25        2.77781e-25
 47.33        2.55678e-25        2.32969e-25        2.78387e-25
 47.44        2.56240e-25        2.33486e-25        2.78993e-25
 47.55        2.56803e-25        2.34004e-25        2.79602e-25
 47.66        2.57368e-25        2.34524e-25        2.80212e-25
 47.77        2.57935e-25        2.35045e-25        2.80825e-25
 47.88        2.58503e-25        2.35568e-25        2.81438e-25
 47.99        2.59073e-25        2.36092e-25        2.82054e-25
 48.10        2.59645e-25        2.36618e-25        2.82672e-25
 48.21        2.60218e-25        2.37145e-25        2.83291e-25
 48.32        2.60793e-25        2.37674e-25        2.83912e-25
 48.44        2.61370e-25        2.38205e-25        2.84535e-25
 48.55        2.61949e-25        2.38737e-25        2.85160e-25
 48.66        2.62529e-25        2.39271e-25        2.85787e-25
 48.77        2.63111e-25        2.39807e-25        2.86415e-25
 48.88        2.63694e-25        2.40344e-25        2.87045e-25
 49.00        2.64280e-25        2.40882e-25        2.87677e-25
 49.11        2.64867e-25        2.41423e-25        2.88311e-25
 49.22        2.65456e-25        2.41964e-25        2.88947e-25
 49.34        2.66046e-25        2.42508e-25        2.89584e-25
 49.45        2.66638e-25        2.43053e-25        2.90224e-25
 49.56        2.67232e-25        2.43600e-25        2.90865e-25
 49.68        2.67828e-25        2.44148e-25        2.91508e-25
 49.79        2.68426e-25        2.44698e-25        2.92153e-25
 49.91        2.69025e-25        2.45250e-25        2.92800e-25
 50.02        2.69632e-25        2.45808e-25        2.93456e-25
 50.14        2.70263e-25        2.46387e-25        2.94140e-25
 50.25        2.70897e-25        2.46968e-25        2.94825e-25
 50.37        2.71532e-25        2.47551e-25        2.95513e-25
 50.49        2.72170e-25        2.48136e-25        2.96204e-25
 50.60        2.72809e-25        2.48723e-25        2.96896e-25
 50.72        2.73451e-25        2.49312e-25        2.97591e-25
 50.84        2.74095e-25        2.49902e-25        2.98287e-25
 50.95        2.74740e-25        2.50494e-25        2.98986e-25
 51.07        2.75388e-25        2.51089e-25        2.99687e-25
 51.19        2.76038e-25        2.51685e-25        3.00391e-25
 51.31        2.76689e-25        2.52283e-25        3.01096e-25
 51.43        2.77343e-25        2.52883e-25        3.01804e-25
 51.54        2.77999e-25        2.53485e-25        3.02514e-25
 51.66        2.78657e-25        2.54089e-25        3.03226e-25
 51.78        2.79318e-25        2.54695e-25        3.03941e-25
 51.90        2.79980e-25        2.55302e-25        3.04658e-25
 52.02        2.80644e-25        2.55912e-25        3.05377e-25
 52.14        2.81311e-25        2.56524e-25        3.06098e-25
 52.26        2.81980e-25        2.57138e-25        3.06822e-25
 52.38        2.82651e-25        2.57754e-25        3.07548e-25
 52.50        2.83324e-25        2.58371e-25        3.08276e-25
 52.62        2.83999e-25        2.58991e-25        3.09007e-25
 52.74        2.84677e-25        2.59613e-25        3.09740e-25
 52.87        2.85356e-25        2.60237e-25        3.10476e-25
 52.99        2.86038e-25        2.60863e-25        3.11213e-25
 53.11        2.86722e-25        2.61491e-25        3.11954e-25
 53.23        2.87409e-25        2.62121e-25        3.12696e-25
 53.36        2.88097e-25        2.62753e-25        3.13441e-25
 53.48        2.88788e-25        2.63387e-25        3.14189e-25
 53.60        2.89481e-25        2.64023e-25        3.14939e-25
 53.73        2.90177e-25        2.64662e-25        3.15691e-25
 53.85        2.90874e-25        2.65302e-25        3.16446e-25
 53.97        2.91574e-25        2.65945e-25        3.17203e-25
 54.10        2.92277e-25        2.66590e-25        3.17963e-25
 54.22        2.92981e-25        2.67237e-25        3.18725e-25
 54.35        2.93688e-25        2.67886e-25        3.19490e-25
 54.47        2.94398e-25        2.68538e-25        3.20258e-25
 54.60        2.95109e-25        2.69191e-25        3.21027e-25
 54.72        2.95823e-25        2.69847e-25        3.21800e-25
 54.85        2.96540e-25        2.70505e-25        3.22575e-25
 54.98        2.97259e-25        2.71165e-25        3.23353e-25
 55.10        2.97980e-25        2.71827e-25        3.24133e-25
 55.23        2.98704e-25        2.72492e-25        3.24915e-25
 55.36        2.99430e-25        2.73159e-25        3.25701e-25
 55.49        3.00159e-25        2.73828e-25        3.26489e-25
 55.61        3.00890e-25        2.74500e-25        3.27280e-25
 55.74        3.01623e-25        2.75173e-25        3.28073e-25
 55.87        3.02359e-25        2.75849e-25        3.28869e-25
 56.00        3.03098e-25        2.76528e-25        3.29668e-25
 56.13        3.03839e-25        2.77209e-25        3.30469e-25
 56.26        3.04582e-25        2.77892e-25        3.31273e-25
 56.39        3.05328e-25        2.78577e-25        3.32080e-25
 56.52        3.06077e-25        2.79265e-25        3.32889e-25
 56.65        3.06828e-25        2.79955e-25        3.33702e-25
 56.78        3.07582e-25        2.80648e-25        3.34517e-25
 56.91        3.08339e-25        2.81342e-25        3.35335e-25
 57.04        3.09098e-25        2.82040e-25        3.36155e-25
 57.17        3.09859e-25        2.82740e-25        3.36979e-25
 57.30        3.10624e-25        2.83442e-25        3.37805e-25
 57.44        3.11391e-25        2.84147e-25        3.38634e-25
 57.57        3.12160e-25        2.84854e-25        3.39466e-25
 57.70        3.12932e-25        2.85563e-25        3.40301e-25
 57.83        3.13707e-25        2.86276e-25        3.41139e-25
 57.97        3.14485e-25        2.86990e-25        3.41980e-25
 58.10        3.15265e-25        2.87707e-25        3.42824e-25
 58.24        3.16049e-25        2.88427e-25        3.43670e-25
 58.37        3.16835e-25        2.89149e-25        3.44520e-25
 58.50        3.17623e-25        2.89874e-25        3.45372e-25
 58.64        3.18415e-25        2.90602e-25        3.46228e-25
 58.77        3.19209e-25        2.91332e-25        3.47086e-25
 58.91        3.20006e-25        2.92064e-25        3.47948e-25
 59.05        3.20806e-25        2.92800e-25        3.48812e-25
 59.18        3.21609e-25        2.93538e-25        3.49680e-25
 59.32        3.22414e-25        2.94278e-25        3.50550e-25
 59.46        3.23223e-25        2.95021e-25        3.51424e-25
 59.59        3.24034e-25        2.95767e-25        3.52301e-25
 59.73        3.24848e-25        2.96516e-25        3.53181e-25
 59.87        3.25666e-25        2.97267e-25        3.54064e-25
 60.01        3.26487e-25        2.98022e-25        3.54951e-25
 60.14        3.27330e-25        2.98796e-25        3.55865e-25
 60.28        3.28177e-25        2.99572e-25        3.56781e-25
 60.42        3.29026e-25        3.00352e-25        3.57701e-25
 60.56        3.29879e-25        3.01135e-25        3.58624e-25
 60.70        3.30735e-25        3.01920e-25        3.59551e-25
 60.84        3.31594e-25        3.02708e-25        3.60481e-25
 60.98        3.32457e-25        3.03499e-25        3.61414e-25
 61.12        3.33322e-25        3.04293e-25        3.62351e-25
 61.26        3.34191e-25        3.05090e-25        3.63291e-25
 61.40        3.35062e-25        3.05890e-25        3.64234e-25
 61.55        3.35937e-25        3.06693e-25        3.65181e-25
 61.69        3.36815e-25        3.07499e-25        3.66131e-25
 61.83        3.37696e-25        3.08308e-25        3.67085e-25
 61.97        3.38581e-25        3.09119e-25        3.68042e-25
 62.12        3.39468e-25        3.09934e-25        3.69003e-25
 62.26        3.40359e-25        3.10751e-25        3.69967e-25
 62.40        3.41253e-25        3.11572e-25        3.70934e-25
 62.55        3.42150e-25        3.12395e-25        3.71905e-25
 62.69        3.43050e-25        3.13221e-25        3.72880e-25
 62.83        3.43954e-25        3.14050e-25        3.73857e-25
 62.98        3.44860e-25        3.14883e-25        3.74838e-25
 63.12        3.45770e-25        3.15718e-25        3.75823e-25
 63.27        3.46683e-25        3.16556e-25        3.76811e-25
 63.42        3.47600e-25        3.17397e-25        3.77802e-25
 63.56        3.48519e-25        3.18241e-25        3.78797e-25
 63.71        3.49442e-25        3.19088e-25        3.79796e-25
 63.86        3.50368e-25        3.19938e-25        3.80797e-25
 64.00        3.51297e-25        3.20791e-25        3.81803e-25
 64.15        3.52229e-25        3.21647e-25        3.82811e-25
 64.30        3.53164e-25        3.22505e-25        3.83824e-25
 64.45        3.54103e-25        3.23367e-25        3.84839e-25
 64.60        3.55045e-25        3.24232e-25        3.85858e-25
 64.74        3.55990e-25        3.25100e-25        3.86881e-25
 64.89        3.56939e-25        3.25970e-25        3.87907e-25
 65.04        3.57890e-25        3.26844e-25        3.88936e-25
 65.19        3.58845e-25        3.27721e-25        3.89969e-25
 65.34        3.59803e-25        3.28600e-25        3.91005e-25
 65.49        3.60764e-25        3.29483e-25        3.92045e-25
 65.65        3.61728e-25        3.30369e-25        3.93088e-25
 65.80        3.62696e-25        3.31257e-25        3.94135e-25
 65.95        3.63667e-25        3.32149e-25        3.95185e-25
 66.10        3.64641e-25        3.33043e-25        3.96239e-25
 66.25        3.65618e-25        3.33941e-25        3.97296e-25
 66.41        3.66599e-25        3.34841e-25        3.98356e-25
 66.56        3.67583e-25        3.35745e-25        3.99420e-25
 66.71        3.68570e-25        3.36651e-25        4.00488e-25
 66.87        3.69560e-25        3.37561e-25        4.01559e-25
 67.02        3.70553e-25        3.38473e-25        4.02633e-25
 67.17        3.71550e-25        3.39388e-25        4.03711e-25
 67.33        3.72549e-25        3.40307e-25        4.04792e-25
 67.49        3.73552e-25        3.41228e-25        4.05877e-25
 67.64        3.74558e-25        3.42152e-25        4.06965e-25
 67.80        3.75568e-25        3.43079e-25        4.08056e-25
 67.95        3.76580e-25        3.44009e-25        4.09151e-25
 68.11        3.77596e-25        3.44943e-25        4.10250e-25
 68.27        3.78615e-25        3.45879e-25        4.11352e-25
 68.42        3.79637e-25        3.46818e-25        4.12457e-25
 68.58        3.80663e-25        3.47760e-25        4.13565e-25
 68.74        3.81691e-25        3.48705e-25        4.14678e-25
 68.90        3.82723e-25        3.49653e-25        4.15793e-25
 69.06        3.83758e-25        3.50604e-25        4.16912e-25
 69.22        3.84796e-25        3.51557e-25        4.18034e-25
 69.38        3.85837e-25        3.52514e-25        4.19160e-25
 69.54        3.86881e-25        3.53474e-25        4.20289e-25
 69.70        3.87929e-25        3.54436e-25        4.21421e-25
 69.86        3.88979e-25        3.55402e-25        4.22557e-25
 70.02        3.90033e-25        3.56370e-25        4.23696e-25
 70.18        3.91090e-25        3.57342e-25        4.24839e-25
 70.34        3.92150e-25        3.58316e-25        4.25985e-25
 70.50        3.93214e-25        3.59293e-25        4.27134e-25
 70.67        3.94280e-25        3.60273e-25        4.28287e-25
 70.83        3.95350e-25        3.61256e-25        4.29443e-25
 70.99        3.96422e-25        3.62242e-25        4.30602e-25
 71.16        3.97498e-25        3.63231e-25        4.31765e-25
 71.32        3.98577e-25        3.64223e-25        4.32932e-25
 71.48        3.99660e-25        3.65218e-25        4.34101e-25
 71.65        4.00745e-25        3.66216e-25        4.35274e-25
 71.81        4.01834e-25        3.67217e-25        4.36451e-25
 71.98        4.02926e-25        3.68221e-25        4.37631e-25
 72.15        4.04021e-25        3.69228e-25        4.38815e-25
 72.31        4.05120e-25        3.70238e-25        4.40002e-25
 72.48        4.06221e-25        3.71250e-25        4.41192e-25
 72.65        4.07326e-25        3.72266e-25        4.42386e-25
 72.81        4.08435e-25        3.73285e-25        4.43584e-25
 72.98        4.09546e-25        3.74307e-25        4.44785e-25
 73.15        4.10661e-25        3.75333e-25        4.45989e-25
 73.32        4.11779e-25        3.76361e-25        4.47197e-25
 73.49        4.12900e-25        3.77392e-25        4.48409e-25
 73.66        4.14025e-25        3.78426e-25        4.49624e-25
 73.83        4.15153e-25        3.79463e-25        4.50842e-25
 74.00        4.16284e-25        3.80504e-25        4.52065e-25
 74.17        4.17419e-25        3.81547e-25        4.53290e-25
 74.34        4.18557e-25        3.82594e-25        4.54520e-25
 74.51        4.19698e-25        3.83644e-25        4.55752e-25
 74.68        4.20843e-25        3.84697e-25        4.56989e-25
 74.85        4.21991e-25        3.85752e-25        4.58229e-25
 75.03        4.23142e-25        3.86812e-25        4.59472e-25
 75.20        4.24297e-25        3.87874e-25        4.60720e-25
 75.37        4.25455e-25        3.88939e-25        4.61971e-25
 75.55        4.26616e-25        3.90008e-25        4.63225e-25
 75.72        4.27781e-25        3.91079e-25        4.64483e-25
 75.90        4.28949e-25        3.92154e-25        4.65745e-25
 76.07        4.30121e-25        3.93232e-25        4.67010e-25
 76.25        4.31296e-25        3.94313e-25        4.68279e-25
 76.42        4.32475e-25        3.95398e-25        4.69552e-25
 76.60        4.33657e-25        3.96485e-25        4.70828e-25
 76.78        4.34842e-25        3.97576e-25        4.72108e-25
 76.95        4.36031e-25        3.98670e-25        4.73392e-25
 77.13        4.37223e-25        3.99767e-25        4.74679e-25
 77.31        4.38419e-25        4.00868e-25        4.75970e-25
 77.49        4.39618e-25        4.01971e-25        4.77265e-25
 77.66        4.40821e-25        4.03078e-25        4.78564e-25
 77.84        4.42027e-25        4.04188e-25        4.79866e-25
 78.02        4.43237e-25        4.05302e-25        4.81172e-25
 78.20        4.44450e-25        4.06418e-25        4.82481e-25
 78.38        4.45666e-25        4.07538e-25        4.83795e-25
 78.56        4.46887e-25        4.08661e-25        4.85112e-25
 78.75        4.48110e-25        4.09788e-25        4.86433e-25
 78.93        4.49337e-25        4.10917e-25        4.87757e-25
 79.11        4.50568e-25        4.12050e-25        4.89086e-25
 79.29        4.51802e-25        4.13186e-25        4.90418e-25
 79.47        4.53040e-25        4.14326e-25        4.91754e-25
 79.66        4.54281e-25        4.15469e-25        4.93094e-25
 79.84        4.55526e-25        4.16615e-25        4.94437e-25
 80.03        4.56778e-25        4.17767e-25        4.95788e-25
 80.21        4.58053e-25        4.18939e-25        4.97166e-25
 80.39        4.59331e-25        4.20114e-25        4.98548e-25
 80.58        4.60614e-25        4.21293e-25        4.99934e-25
 80.77        4.61900e-25        4.22475e-25        5.01325e-25
 80.95        4.63190e-25        4.23661e-25        5.02719e-25
 81.14        4.64484e-25        4.24851e-25        5.04118e-25
 81.33        4.65782e-25        4.26044e-25        5.05520e-25
 81.51        4.67084e-25        4.27240e-25        5.06927e-25
 81.70        4.68389e-25        4.28441e-25        5.08338e-25
 81.89        4.69699e-25        4.29645e-25        5.09754e-25
 82.08        4.71013e-25        4.30852e-25        5.11173e-25
 82.27        4.72330e-25        4.32063e-25        5.12597e-25
 82.46        4.73652e-25        4.33279e-25        5.14025e-25
 82.65        4.74977e-25        4.34497e-25        5.15458e-25
 82.84        4.76307e-25        4.35720e-25        5.16894e-25
 83.03        4.77641e-25        4.36946e-25        5.18336e-25
 83.22        4.78979e-25        4.38176e-25        5.19781e-25
 83.41        4.80321e-25        4.39410e-25        5.21231e-25
 83.60        4.81667e-25        4.40648e-25        5.22685e-25
 83.80        4.83017e-25        4.41890e-25        5.24144e-25
 83.99        4.84371e-25        4.43135e-25        5.25608e-25
 84.18        4.85730e-25        4.44385e-25        5.27076e-25
 84.38        4.87093e-25        4.45638e-25        5.28548e-25
 84.57        4.88460e-25        4.46895e-25        5.30025e-25
 84.77        4.89832e-25        4.48156e-25        5.31507e-25
 84.96        4.91207e-25        4.49422e-25        5.32993e-25
 85.16        4.92587e-25        4.50691e-25        5.34484e-25
 85.36        4.93972e-25        4.51964e-25        5.35979e-25
 85.55        4.95361e-25        4.53242e-25        5.37479e-25
 85.75        4.96754e-25        4.54523e-25        5.38984e-25
 85.95        4.98151e-25        4.55809e-25        5.40494e-25
 86.15        4.99554e-25        4.57099e-25        5.42008e-25
 86.34        5.00960e-25        4.58393e-25        5.43528e-25
 86.54        5.02371e-25        4.59691e-25        5.45052e-25
 86.74        5.03787e-25        4.60993e-25        5.46581e-25
 86.94        5.05207e-25        4.62300e-25        5.48115e-25
 87.14        5.06632e-25        4.63610e-25        5.49654e-25
 87.34        5.08061e-25        4.64925e-25        5.51197e-25
 87.55        5.09496e-25        4.66245e-25        5.52746e-25
 87.75        5.10934e-25        4.67569e-25        5.54300e-25
 87.95        5.12378e-25        4.68897e-25        5.55859e-25
 88.15        5.13826e-25        4.70229e-25        5.57423e-25
 88.36        5.15279e-25        4.71566e-25        5.58992e-25
 88.56        5.16737e-25        4.72908e-25        5.60566e-25
 88.76        5.18199e-25        4.74254e-25        5.62145e-25
 88.97        5.19667e-25        4.75604e-25        5.63730e-25
 89.17        5.21139e-25        4.76959e-25        5.65319e-25
 89.38        5.22616e-25        4.78318e-25        5.66914e-25
 89.59        5.24099e-25        4.79682e-25        5.68515e-25
 89.79        5.25586e-25        4.81051e-25        5.70120e-25
 90.00        5.27078e-25        4.82424e-25        5.71731e-25
 90.21        5.28575e-25        4.83802e-25        5.73348e-25
 90.41        5.30077e-25        4.85185e-25        5.74970e-25
 90.62        5.31585e-25        4.86572e-25        5.76597e-25
 90.83        5.33097e-25        4.87964e-25        5.78229e-25
 91.04        5.34614e-25        4.89361e-25        5.79867e-25
 91.25        5.36136e-25        4.90762e-25        5.81511e-25
 91.46        5.37664e-25        4.92168e-25        5.83159e-25
 91.67        5.39196e-25        4.93579e-25        5.84813e-25
 91.88        5.40733e-25        4.94994e-25        5.86472e-25
 92.10        5.42275e-25        4.96413e-25        5.88136e-25
 92.31        5.43822e-25        4.97837e-25        5.89806e-25
 92.52        5.45373e-25        4.99266e-25        5.91481e-25
 92.73        5.46930e-25        5.00699e-25        5.93161e-25
 92.95        5.48491e-25        5.02137e-25        5.94846e-25
 93.16        5.50058e-25        5.03579e-25        5.96536e-25
 93.38        5.51629e-25        5.05026e-25        5.98232e-25
 93.59        5.53205e-25        5.06477e-25        5.99932e-25
 93.81        5.54785e-25        5.07932e-25        6.01638e-25
 94.02        5.56370e-25        5.09392e-25        6.03349e-25
 94.24        5.57960e-25        5.10856e-25        6.05065e-25
 94.46        5.59555e-25        5.12325e-25        6.06785e-25
 94.68        5.61155e-25        5.13798e-25        6.08511e-25
 94.90        5.62759e-25        5.15275e-25        6.10242e-25
 95.11        5.64367e-25        5.16757e-25        6.11978e-25
 95.33        5.65980e-25        5.18243e-25        6.13718e-25
 95.55        5.67598e-25        5.19733e-25        6.15464e-25
 95.77        5.69221e-25        5.21227e-25        6.17214e-25
 95.99        5.70847e-25        5.22726e-25        6.18969e-25
 96.22        5.72479e-25        5.24229e-25        6.20729e-25
 96.44        5.74114e-25        5.25736e-25        6.22493e-25
 96.66        5.75755e-25        5.27247e-25        6.24263e-25
 96.88        5.77399e-25        5.28762e-25        6.26037e-25
 97.11        5.79048e-25        5.30281e-25        6.27815e-25
 97.33        5.80701e-25        5.31804e-25        6.29598e-25
 97.55        5.82359e-25        5.33331e-25        6.31386e-25
 97.78        5.84020e-25        5.34862e-25        6.33178e-25
 98.00        5.85686e-25        5.36397e-25        6.34975e-25
 98.23        5.87356e-25        5.37936e-25        6.36776e-25
 98.46        5.89031e-25        5.39479e-25        6.38582e-25
 98.68        5.90709e-25        5.41026e-25        6.40392e-25
 98.91        5.92391e-25        5.42576e-25        6.42206e-25
 99.14        5.94078e-25        5.44131e-25        6.44025e-25
 99.37        5.95768e-25        5.45689e-25        6.45847e-25
 99.60        5.97462e-25        5.47250e-25        6.47674e-25
 99.83        5.99160e-25        5.48816e-25        6.49505e-25
100.06        6.00876e-25        5.50396e-25        6.51356e-25
100.29        6.02635e-25        5.52014e-25        6.53256e-25
100.52        6.04398e-25        5.53636e-25        6.55161e-25
100.75        6.06167e-25        5.55263e-25        6.57071e-25
100.98        6.07939e-25        5.56893e-25        6.58985e-25
101.22        6.09716e-25        5.58528e-25        6.60904e-25
101.45        6.11498e-25        5.60167e-25        6.62829e-25
101.68        6.13284e-25        5.61810e-25        6.64758e-25
101.92        6.15076e-25        5.63458e-25        6.66693e-25
102.15        6.16872e-25        5.65111e-25        6.68633e-25
102.39        6.18673e-25        5.66768e-25        6.70578e-25
102.62        6.20479e-25        5.68430e-25        6.72529e-25
102.86        6.22291e-25        5.70096e-25        6.74485e-25
103.10        6.24107e-25        5.71768e-25        6.76447e-25
103.34        6.25929e-25        5.73444e-25        6.78414e-25
103.57        6.27756e-25        5.75126e-25        6.80387e-25
103.81        6.29589e-25        5.76812e-25        6.82367e-25
104.05        6.31428e-25        5.78504e-25        6.84352e-25
104.29        6.33272e-25        5.80201e-25        6.86343e-25
104.53        6.35122e-25        5.81903e-25        6.88340e-25
104.77        6.36977e-25        5.83611e-25        6.90344e-25
105.02        6.38839e-25        5.85324e-25        6.92354e-25
105.26        6.40707e-25        5.87043e-25        6.94371e-25
105.50        6.42581e-25        5.88768e-25        6.96394e-25
105.74        6.44461e-25        5.90498e-25        6.98424e-25
105.99        6.46348e-25        5.92234e-25        7.00461e-25
106.23        6.48241e-25        5.93977e-25        7.02505e-25
106.48        6.50141e-25        5.95725e-25        7.04556e-25
106.72        6.52047e-25        5.97480e-25        7.06614e-25
106.97        6.53961e-25        5.99241e-25        7.08680e-25
107.22        6.55881e-25        6.01009e-25        7.10753e-25
107.46        6.57808e-25        6.02783e-25        7.12833e-25
107.71        6.59743e-25        6.04564e-25        7.14922e-25
107.96        6.61684e-25        6.06351e-25        7.17018e-25
108.21        6.63634e-25        6.08145e-25        7.19122e-25
108.46        6.65590e-25        6.09947e-25        7.21234e-25
108.71        6.67555e-25        6.11755e-25        7.23355e-25
108.96        6.69527e-25        6.13571e-25        7.25483e-25
109.21        6.71507e-25        6.15394e-25        7.27621e-25
109.46        6.73495e-25        6.17224e-25        7.29767e-25
109.71        6.75492e-25        6.19062e-25        7.31921e-25
109.97        6.77496e-25        6.20908e-25        7.34085e-25
110.22        6.79510e-25        6.22761e-25        7.36258e-25
110.47        6.81531e-25        6.24623e-25        7.38440e-25
110.73        6.83561e-25        6.26492e-25        7.40631e-25
110.98        6.85600e-25        6.28369e-25        7.42831e-25
111.24        6.87647e-25        6.30254e-25        7.45040e-25
111.50        6.89702e-25        6.32146e-25        7.47258e-25
111.75        6.91766e-25        6.34046e-25        7.49485e-25
112.01        6.93838e-25        6.35955e-25        7.51721e-25
112.27        6.95918e-25        6.37870e-25        7.53966e-25
112.53        6.98007e-25        6.39794e-25        7.56220e-25
112.79        7.00104e-25        6.41725e-25        7.58483e-25
113.05        7.02209e-25        6.43664e-25        7.60755e-25
113.31        7.04323e-25        6.45610e-25        7.63036e-25
113.57        7.06445e-25        6.47564e-25        7.65325e-25
113.83        7.08574e-25        6.49526e-25        7.67623e-25
114.09        7.10712e-25        6.51495e-25        7.69930e-25
114.36        7.12859e-25        6.53471e-25        7.72246e-25
114.62        7.15013e-25        6.55456e-25        7.74570e-25
114.89        7.17175e-25        6.57447e-25        7.76903e-25
115.15        7.19345e-25        6.59446e-25        7.79244e-25
115.42        7.21524e-25        6.61453e-25        7.81594e-25
115.68        7.23710e-25        6.63466e-25        7.83953e-25
115.95        7.25904e-25        6.65488e-25        7.86320e-25
116.22        7.28106e-25        6.67516e-25        7.88695e-25
116.48        7.30315e-25        6.69552e-25        7.91079e-25
116.75        7.32533e-25        6.71595e-25        7.93471e-25
117.02        7.34758e-25        6.73645e-25        7.95872e-25
117.29        7.36991e-25        6.75702e-25        7.98281e-25
117.56        7.39232e-25        6.77766e-25        8.00697e-25
117.83        7.41480e-25        6.79837e-25        8.03122e-25
118.10        7.43736e-25        6.81916e-25        8.05555e-25
118.38        7.45999e-25        6.84001e-25        8.07997e-25
118.65        7.48269e-25        6.86093e-25        8.10446e-25
118.92        7.50547e-25        6.88192e-25        8.12902e-25
119.20        7.52832e-25        6.90298e-25        8.15367e-25
119.47        7.55125e-25        6.92410e-25        8.17840e-25
119.75        7.57425e-25        6.94529e-25        8.20320e-25
120.02        7.59731e-25        6.96655e-25        8.22808e-25
120.30        7.62045e-25        6.98788e-25        8.25303e-25
120.58        7.64366e-25        7.00927e-25        8.27806e-25
120.86        7.66695e-25        7.03072e-25        8.30317e-25
121.14        7.69030e-25        7.05225e-25        8.32835e-25
121.41        7.71373e-25        7.07384e-25        8.35361e-25
121.69        7.73723e-25        7.09550e-25        8.37895e-25
121.98        7.76080e-25        7.11723e-25        8.40437e-25
122.26        7.78445e-25        7.13903e-25        8.42987e-25
122.54        7.80817e-25        7.16089e-25        8.45544e-25
122.82        7.83197e-25        7.18283e-25        8.48110e-25
123.10        7.85584e-25        7.20484e-25        8.50684e-25
123.39        7.87979e-25        7.22691e-25        8.53266e-25
123.67        7.90381e-25        7.24906e-25        8.55856e-25
123.96        7.92792e-25        7.27129e-25        8.58455e-25
124.24        7.95210e-25        7.29358e-25        8.61061e-25
124.53        7.97636e-25        7.31594e-25        8.63677e-25
124.82        8.00069e-25        7.33838e-25        8.66300e-25
125.10        8.02511e-25        7.36090e-25        8.68932e-25
125.39        8.04961e-25        7.38349e-25        8.71573e-25
125.68        8.07419e-25        7.40615e-25        8.74222e-25
125.97        8.09884e-25        7.42889e-25        8.76880e-25
126.26        8.12358e-25        7.45170e-25        8.79547e-25
126.55        8.14841e-25        7.47459e-25        8.82222e-25
126.85        8.17331e-25        7.49756e-25        8.84907e-25
127.14        8.19830e-25        7.52061e-25        8.87600e-25
127.43        8.22338e-25        7.54373e-25        8.90302e-25
127.73        8.24853e-25        7.56693e-25        8.93013e-25
128.02        8.27378e-25        7.59022e-25        8.95734e-25
128.31        8.29911e-25        7.61358e-25        8.98463e-25
128.61        8.32452e-25        7.63702e-25        9.01202e-25
128.91        8.35003e-25        7.66055e-25        9.03951e-25
129.20        8.37562e-25        7.68415e-25        9.06708e-25
129.50        8.40130e-25        7.70784e-25        9.09476e-25
129.80        8.42707e-25        7.73161e-25        9.12252e-25
130.10        8.45293e-25        7.75547e-25        9.15039e-25
130.40        8.47888e-25        7.77941e-25        9.17835e-25
130.70        8.50492e-25        7.80343e-25        9.20640e-25
131.00        8.53104e-25        7.82753e-25        9.23455e-25
131.30        8.55725e-25        7.85172e-25        9.26279e-25
131.61        8.58355e-25        7.87598e-25        9.29111e-25
131.91        8.60992e-25        7.90031e-25        9.31953e-25
132.21        8.63638e-25        7.92473e-25        9.34803e-25
132.52        8.66291e-25        7.94921e-25        9.37662e-25
132.83        8.68952e-25        7.97377e-25        9.40528e-25
133.13        8.71621e-25        7.99839e-25        9.43403e-25
133.44        8.74297e-25        8.02309e-25        9.46285e-25
133.75        8.76980e-25        8.04785e-25        9.49175e-25
134.05        8.79670e-25        8.07268e-25        9.52073e-25
134.36        8.82367e-25        8.09757e-25        9.54977e-25
134.67        8.85070e-25        8.12252e-25        9.57889e-25
134.98        8.87780e-25        8.14753e-25        9.60807e-25
135.30        8.90495e-25        8.17259e-25        9.63731e-25
135.61        8.93217e-25        8.19771e-25        9.66662e-25
135.92        8.95944e-25        8.22289e-25        9.69599e-25
136.23        8.98676e-25        8.24811e-25        9.72541e-25
136.55        9.01414e-25        8.27339e-25        9.75489e-25
136.86        9.04156e-25        8.29871e-25        9.78442e-25
137.18        9.06904e-25        8.32407e-25        9.81400e-25
137.49        9.09655e-25        8.34948e-25        9.84363e-25
137.81        9.12411e-25        8.37493e-25        9.87330e-25
138.13        9.15171e-25        8.40041e-25        9.90301e-25
138.45        9.17934e-25        8.42593e-25        9.93276e-25
138.77        9.20701e-25        8.45148e-25        9.96254e-25
139.09        9.23471e-25        8.47706e-25        9.99236e-25
139.41        9.26244e-25        8.50267e-25        1.00222e-24
139.73        9.29019e-25        8.52830e-25        1.00521e-24
140.05        9.31797e-25        8.55396e-25        1.00820e-24
140.37        9.34576e-25        8.57963e-25        1.01119e-24
140.70        9.37358e-25        8.60533e-25        1.01418e-24
141.02        9.40143e-25        8.63106e-25        1.01718e-24
141.35        9.42932e-25        8.65682e-25        1.02018e-24
141.67        9.45724e-25        8.68262e-25        1.02319e-24
142.00        9.48520e-25        8.70845e-25        1.02619e-24
142.33        9.51321e-25        8.73433e-25        1.02921e-24
142.66        9.54126e-25        8.76026e-25        1.03223e-24
142.98        9.56938e-25        8.78623e-25        1.03525e-24
143.31        9.59755e-25        8.81227e-25        1.03828e-24
143.64        9.62579e-25        8.83836e-25        1.04132e-24
143.98        9.65409e-25        8.86452e-25        1.04437e-24
144.31        9.68247e-25        8.89076e-25        1.04742e-24
144.64        9.71094e-25        8.91706e-25        1.05048e-24
144.97        9.73948e-25        8.94345e-25        1.05355e-24
145.31        9.76812e-25        8.96992e-25        1.05663e-24
145.64        9.79685e-25        8.99648e-25        1.05972e-24
145.98        9.82569e-25        9.02313e-25        1.06282e-24
146.32        9.85463e-25        9.04989e-25        1.06594e-24
146.65        9.88368e-25        9.07674e-25        1.06906e-24
146.99        9.91286e-25        9.10371e-25        1.07220e-24
147.33        9.94215e-25        9.13080e-25        1.07535e-24
147.67        9.97158e-25        9.15801e-25        1.07852e-24
148.01        1.00011e-24        9.18534e-25        1.08169e-24
148.35        1.00309e-24        9.21281e-25        1.08489e-24
148.69        1.00607e-24        9.24042e-25        1.08810e-24
149.04        1.00907e-24        9.26817e-25        1.09133e-24
149.38        1.01209e-24        9.29607e-25        1.09457e-24
149.72        1.01513e-24        9.32414e-25        1.09784e-24
150.07        1.01821e-24        9.35263e-25        1.10115e-24
150.42        1.02143e-24        9.38237e-25        1.10463e-24
150.76        1.02468e-24        9.41228e-25        1.10813e-24
151.11        1.02794e-24        9.44237e-25        1.11165e-24
151.46        1.03123e-24        9.47264e-25        1.11519e-24
151.81        1.03453e-24        9.50307e-25        1.11875e-24
152.16        1.03785e-24        9.53366e-25        1.12232e-24
152.51        1.04118e-24        9.56442e-25        1.12592e-24
152.86        1.04453e-24        9.59534e-25        1.12954e-24
153.21        1.04790e-24        9.62641e-25        1.13317e-24
153.57        1.05129e-24        9.65763e-25        1.13682e-24
153.92        1.05469e-24        9.68900e-25        1.14049e-24
154.28        1.05811e-24        9.72051e-25        1.14417e-24
154.63        1.06154e-24        9.75217e-25        1.14787e-24
154.99        1.06499e-24        9.78396e-25        1.15159e-24
155.35        1.06845e-24        9.81588e-25        1.15532e-24
155.70        1.07193e-24        9.84793e-25        1.15907e-24
156.06        1.07542e-24        9.88010e-25        1.16283e-24
156.42        1.07892e-24        9.91240e-25        1.16660e-24
156.78        1.08243e-24        9.94480e-25        1.17039e-24
157.14        1.08596e-24        9.97732e-25        1.17419e-24
157.51        1.08950e-24        1.00099e-24        1.17800e-24
157.87        1.09305e-24        1.00427e-24        1.18183e-24
158.23        1.09660e-24        1.00755e-24        1.18566e-24
158.60        1.10017e-24        1.01084e-24        1.18951e-24
158.96        1.10375e-24        1.01414e-24        1.19336e-24
159.33        1.10734e-24        1.01745e-24        1.19723e-24
159.70        1.11093e-24        1.02076e-24        1.20110e-24
160.07        1.11453e-24        1.02408e-24        1.20498e-24
160.44        1.11814e-24        1.02741e-24        1.20887e-24
160.81        1.12175e-24        1.03074e-24        1.21276e-24
161.18        1.12538e-24        1.03408e-24        1.21667e-24
161.55        1.12900e-24        1.03743e-24        1.22058e-24
161.92        1.13264e-24        1.04079e-24        1.22449e-24
162.29        1.13628e-24        1.04415e-24        1.22842e-24
162.67        1.13994e-24        1.04752e-24        1.23235e-24
163.04        1.14359e-24        1.05089e-24        1.23630e-24
163.42        1.14726e-24        1.05427e-24        1.24025e-24
163.80        1.15093e-24        1.05766e-24        1.24420e-24
164.17        1.15462e-24        1.06106e-24        1.24817e-24
164.55        1.15831e-24        1.06446e-24        1.25215e-24
164.93        1.16200e-24        1.06788e-24        1.25613e-24
165.31        1.16571e-24        1.07130e-24        1.26012e-24
165.69        1.16942e-24        1.07472e-24        1.26412e-24
166.08        1.17315e-24        1.07816e-24        1.26813e-24
166.46        1.17688e-24        1.08160e-24        1.27215e-24
166.84        1.18062e-24        1.08505e-24        1.27618e-24
167.23        1.18437e-24        1.08851e-24        1.28022e-24
167.61        1.18812e-24        1.09198e-24        1.28427e-24
168.00        1.19189e-24        1.09546e-24        1.28832e-24
168.39        1.19567e-24        1.09894e-24        1.29239e-24
168.77        1.19945e-24        1.10244e-24        1.29647e-24
169.16        1.20325e-24        1.10594e-24        1.30055e-24
169.55        1.20705e-24        1.10945e-24        1.30465e-24
169.94        1.21087e-24        1.11297e-24        1.30876e-24
170.34        1.21469e-24        1.11650e-24        1.31288e-24
170.73        1.21852e-24        1.12004e-24        1.31701e-24
171.12        1.22237e-24        1.12359e-24        1.32115e-24
171.52        1.22622e-24        1.12715e-24        1.32530e-24
171.91        1.23009e-24        1.13072e-24        1.32946e-24
172.31        1.23397e-24        1.13430e-24        1.33364e-24
172.71        1.23786e-24        1.13789e-24        1.33782e-24
173.10        1.24175e-24        1.14148e-24        1.34202e-24
173.50        1.24566e-24        1.14509e-24        1.34623e-24
173.90        1.24959e-24        1.14872e-24        1.35046e-24
174.31        1.25352e-24        1.15235e-24        1.35469e-24
174.71        1.25746e-24        1.15599e-24        1.35894e-24
175.11        1.26142e-24        1.15964e-24        1.36320e-24
175.51        1.26539e-24        1.16331e-24        1.36747e-24
175.92        1.26937e-24        1.16699e-24        1.37176e-24
176.32        1.27337e-24        1.17068e-24        1.37606e-24
176.73        1.27738e-24        1.17438e-24        1.38037e-24
177.14        1.28140e-24        1.17809e-24        1.38470e-24
177.55        1.28543e-24        1.18181e-24        1.38905e-24
177.96        1.28948e-24        1.18555e-24        1.39340e-24
178.37        1.29354e-24        1.18930e-24        1.39777e-24
178.78        1.29761e-24        1.19307e-24        1.40216e-24
179.19        1.30170e-24        1.19684e-24        1.40656e-24
179.60        1.30581e-24        1.20063e-24        1.41098e-24
180.02        1.30993e-24        1.20444e-24        1.41541e-24
180.43        1.31406e-24        1.20826e-24        1.41986e-24
180.85        1.31821e-24        1.21209e-24        1.42433e-24
181.27        1.32237e-24        1.21593e-24        1.42881e-24
181.68        1.32655e-24        1.21979e-24        1.43330e-24
182.10        1.33074e-24        1.22367e-24        1.43782e-24
182.52        1.33495e-24        1.22755e-24        1.44235e-24
182.94        1.33917e-24        1.23145e-24        1.44689e-24
183.36        1.34341e-24        1.23537e-24        1.45145e-24
183.79        1.34766e-24        1.23930e-24        1.45603e-24
184.21        1.35193e-24        1.24324e-24        1.46062e-24
184.64        1.35621e-24        1.24719e-24        1.46522e-24
185.06        1.36051e-24        1.25116e-24        1.46985e-24
185.49        1.36482e-24        1.25515e-24        1.47449e-24
185.92        1.36914e-24        1.25914e-24        1.47914e-24
186.34        1.37348e-24        1.26315e-24        1.48381e-24
186.77        1.37784e-24        1.26718e-24        1.48850e-24
187.21        1.38221e-24        1.27122e-24        1.49320e-24
187.64        1.38659e-24        1.27527e-24        1.49792e-24
188.07        1.39099e-24        1.27933e-24        1.50265e-24
188.50        1.39541e-24        1.28341e-24        1.50740e-24
188.94        1.39983e-24        1.28750e-24        1.51216e-24
189.37        1.40428e-24        1.29161e-24        1.51694e-24
189.81        1.40873e-24        1.29573e-24        1.52174e-24
190.25        1.41320e-24        1.29986e-24        1.52655e-24
190.69        1.41769e-24        1.30401e-24        1.53137e-24
191.13        1.42219e-24        1.30817e-24        1.53621e-24
191.57        1.42670e-24        1.31234e-24        1.54107e-24
192.01        1.43123e-24        1.31652e-24        1.54594e-24
192.45        1.43577e-24        1.32072e-24        1.55082e-24
192.90        1.44033e-24        1.32493e-24        1.55572e-24
193.34        1.44490e-24        1.32916e-24        1.56064e-24
193.79        1.44948e-24        1.33340e-24        1.56557e-24
194.23        1.45408e-24        1.33765e-24        1.57052e-24
194.68        1.45869e-24        1.34191e-24        1.57548e-24
195.13        1.46332e-24        1.34619e-24        1.58045e-24
195.58        1.46796e-24        1.35048e-24        1.58544e-24
196.03        1.47261e-24        1.35478e-24        1.59045e-24
196.48        1.47728e-24        1.35910e-24        1.59546e-24
196.94        1.48196e-24        1.36342e-24        1.60050e-24
197.39        1.48666e-24        1.36776e-24        1.60555e-24
197.84        1.49136e-24        1.37212e-24        1.61061e-24
198.30        1.49608e-24        1.37648e-24        1.61568e-24
198.76        1.50082e-24        1.38086e-24        1.62077e-24
199.22        1.50556e-24        1.38525e-24        1.62588e-24
199.68        1.51032e-24        1.38965e-24        1.63099e-24
200.14        1.51514e-24        1.39410e-24        1.63618e-24
200.60        1.52007e-24        1.39866e-24        1.64149e-24
201.06        1.52502e-24        1.40322e-24        1.64682e-24
201.52        1.52998e-24        1.40780e-24        1.65217e-24
201.99        1.53496e-24        1.41239e-24        1.65753e-24
202.45        1.53995e-24        1.41700e-24        1.66291e-24
202.92        1.54496e-24        1.42161e-24        1.66830e-24
203.39        1.54998e-24        1.42625e-24        1.67372e-24
203.86        1.55502e-24        1.43090e-24        1.67914e-24
204.33        1.56007e-24        1.43556e-24        1.68459e-24
204.80        1.56514e-24        1.44023e-24        1.69005e-24
205.27        1.57022e-24        1.44492e-24        1.69552e-24
205.74        1.57532e-24        1.44963e-24        1.70102e-24
206.22        1.58044e-24        1.45435e-24        1.70653e-24
206.69        1.58557e-24        1.45909e-24        1.71206e-24
207.17        1.59072e-24        1.46384e-24        1.71760e-24
207.65        1.59588e-24        1.46860e-24        1.72317e-24
208.13        1.60106e-24        1.47338e-24        1.72875e-24
208.61        1.60626e-24        1.47818e-24        1.73435e-24
209.09        1.61148e-24        1.48299e-24        1.73996e-24
209.57        1.61671e-24        1.48782e-24        1.74560e-24
210.05        1.62196e-24        1.49266e-24        1.75125e-24
210.54        1.62723e-24        1.49753e-24        1.75693e-24
211.02        1.63251e-24        1.50240e-24        1.76262e-24
211.51        1.63781e-24        1.50730e-24        1.76833e-24
212.00        1.64313e-24        1.51221e-24        1.77406e-24
212.49        1.64847e-24        1.51713e-24        1.77981e-24
212.98        1.65383e-24        1.52208e-24        1.78558e-24
213.47        1.65921e-24        1.52704e-24        1.79137e-24
213.96        1.66460e-24        1.53202e-24        1.79718e-24
214.45        1.67002e-24        1.53702e-24        1.80302e-24
214.95        1.67545e-24        1.54203e-24        1.80887e-24
215.44        1.68090e-24        1.54706e-24        1.81474e-24
215.94        1.68637e-24        1.55212e-24        1.82063e-24
216.44        1.69187e-24        1.55718e-24        1.82655e-24
216.94        1.69738e-24        1.56227e-24        1.83249e-24
217.44        1.70291e-24        1.56738e-24        1.83844e-24
217.94        1.70847e-24        1.57251e-24        1.84442e-24
218.44        1.71404e-24        1.57765e-24        1.85043e-24
218.95        1.71963e-24        1.58282e-24        1.85645e-24
219.45        1.72525e-24        1.58800e-24        1.86250e-24
219.96        1.73089e-24        1.59321e-24        1.86857e-24
220.46        1.73655e-24        1.59843e-24        1.87467e-24
220.97        1.74223e-24        1.60368e-24        1.88078e-24
221.48        1.74793e-24        1.60894e-24        1.88693e-24
221.99        1.75366e-24        1.61423e-24        1.89309e-24
222.50        1.75940e-24        1.61953e-24        1.89928e-24
223.02        1.76517e-24        1.62485e-24        1.90549e-24
223.53        1.77096e-24        1.63020e-24        1.91172e-24
224.05        1.77677e-24        1.63556e-24        1.91798e-24
224.56        1.78260e-24        1.64095e-24        1.92426e-24
225.08        1.78845e-24        1.64635e-24        1.93056e-24
225.60        1.79433e-24        1.65177e-24        1.93688e-24
226.12        1.80022e-24        1.65721e-24        1.94323e-24
226.64        1.80613e-24        1.66268e-24        1.94959e-24
227.16        1.81207e-24        1.66816e-24        1.95598e-24
227.69        1.81803e-24        1.67365e-24        1.96240e-24
228.21        1.82400e-24        1.67917e-24        1.96883e-24
228.74        1.83000e-24        1.68471e-24        1.97528e-24
229.27        1.83601e-24        1.69026e-24        1.98176e-24
229.79        1.84205e-24        1.69584e-24        1.98826e-24
230.32        1.84810e-24        1.70143e-24        1.99478e-24
230.86        1.85418e-24        1.70704e-24        2.00132e-24
231.39        1.86027e-24        1.71267e-24        2.00788e-24
231.92        1.86639e-24        1.71832e-24        2.01446e-24
232.46        1.87252e-24        1.72398e-24        2.02106e-24
232.99        1.87867e-24        1.72966e-24        2.02769e-24
233.53        1.88485e-24        1.73536e-24        2.03433e-24
234.07        1.89103e-24        1.74108e-24        2.04099e-24
234.61        1.89724e-24        1.74681e-24        2.04767e-24
235.15        1.90347e-24        1.75256e-24        2.05438e-24
235.69        1.90971e-24        1.75833e-24        2.06110e-24
236.23        1.91598e-24        1.76411e-24        2.06784e-24
236.78        1.92226e-24        1.76991e-24        2.07460e-24
237.33        1.92855e-24        1.77573e-24        2.08138e-24
237.87        1.93487e-24        1.78156e-24        2.08817e-24
238.42        1.94120e-24        1.78741e-24        2.09499e-24
238.97        1.94755e-24        1.79328e-24        2.10182e-24
239.52        1.95391e-24        1.79916e-24        2.10867e-24
240.07        1.96029e-24        1.80505e-24        2.11554e-24
240.63        1.96669e-24        1.81096e-24        2.12242e-24
241.18        1.97310e-24        1.81688e-24        2.12932e-24
241.74        1.97953e-24        1.82283e-24        2.13624e-24
242.30        1.98598e-24        1.82878e-24        2.14318e-24
242.85        1.99244e-24        1.83475e-24        2.15014e-24
243.41        1.99892e-24        1.84074e-24        2.15711e-24
243.98        2.00542e-24        1.84674e-24        2.16410e-24
244.54        2.01194e-24        1.85276e-24        2.17111e-24
245.10        2.01847e-24        1.85880e-24        2.17814e-24
245.67        2.02502e-24        1.86485e-24        2.18519e-24
246.23        2.03159e-24        1.87092e-24        2.19226e-24
246.80        2.03817e-24        1.87701e-24        2.19934e-24
247.37        2.04478e-24        1.88311e-24        2.20645e-24
247.94        2.05140e-24        1.88923e-24        2.21358e-24
248.51        2.05804e-24        1.89537e-24        2.22072e-24
249.09        2.06470e-24        1.90152e-24        2.22789e-24
249.66        2.07138e-24        1.90769e-24        2.23507e-24
250.24        2.07808e-24        1.91389e-24        2.24228e-24
250.81        2.08480e-24        1.92010e-24        2.24951e-24
251.39        2.09154e-24        1.92632e-24        2.25676e-24
251.97        2.09830e-24        1.93257e-24        2.26403e-24
252.55        2.10508e-24        1.93884e-24        2.27132e-24
253.13        2.11188e-24        1.94512e-24        2.27864e-24
253.72        2.11870e-24        1.95142e-24        2.28598e-24
254.30        2.12554e-24        1.95775e-24        2.29334e-24
254.89        2.13240e-24        1.96409e-24        2.30072e-24
255.48        2.13929e-24        1.97045e-24        2.30812e-24
256.07        2.14620e-24        1.97684e-24        2.31555e-24
256.66        2.15312e-24        1.98324e-24        2.32300e-24
257.25        2.16007e-24        1.98967e-24        2.33048e-24
257.84        2.16705e-24        1.99611e-24        2.33798e-24
258.44        2.17404e-24        2.00258e-24        2.34551e-24
259.03        2.18106e-24        2.00907e-24        2.35306e-24
259.63        2.18811e-24        2.01558e-24        2.36063e-24
260.23        2.19517e-24        2.02212e-24        2.36823e-24
260.83        2.20226e-24        2.02867e-24        2.37586e-24
261.43        2.20938e-24        2.03525e-24        2.38351e-24
262.03        2.21652e-24        2.04185e-24        2.39119e-24
262.64        2.22368e-24        2.04847e-24        2.39889e-24
263.24        2.23087e-24        2.05512e-24        2.40662e-24
263.85        2.23808e-24        2.06178e-24        2.41437e-24
264.46        2.24531e-24        2.06847e-24        2.42216e-24
265.07        2.25257e-24        2.07519e-24        2.42996e-24
265.68        2.25986e-24        2.08192e-24        2.43779e-24
266.29        2.26716e-24        2.08868e-24        2.44565e-24
266.90        2.27449e-24        2.09546e-24        2.45353e-24
267.52        2.28185e-24        2.10226e-24        2.46144e-24
268.14        2.28923e-24        2.10908e-24        2.46938e-24
268.76        2.29663e-24        2.11593e-24        2.47733e-24
269.38        2.30406e-24        2.12279e-24        2.48532e-24
270.00        2.31151e-24        2.12969e-24        2.49333e-24
270.62        2.31898e-24        2.13660e-24        2.50137e-24
271.24        2.32648e-24        2.14353e-24        2.50943e-24
271.87        2.33400e-24        2.15049e-24        2.51752e-24
272.50        2.34155e-24        2.15747e-24        2.52563e-24
273.12        2.34912e-24        2.16447e-24        2.53377e-24
273.75        2.35671e-24        2.17149e-24        2.54193e-24
274.38        2.36433e-24        2.17854e-24        2.55012e-24
275.02        2.37197e-24        2.18561e-24        2.55833e-24
275.65        2.37963e-24        2.19270e-24        2.56657e-24
276.29        2.38732e-24        2.19981e-24        2.57484e-24
276.92        2.39503e-24        2.20694e-24        2.58313e-24
277.56        2.40277e-24        2.21410e-24        2.59144e-24
278.20        2.41053e-24        2.22128e-24        2.59978e-24
278.84        2.41831e-24        2.22847e-24        2.60815e-24
279.49        2.42612e-24        2.23570e-24        2.61653e-24
280.13        2.43394e-24        2.24294e-24        2.62495e-24
280.78        2.44180e-24        2.25020e-24        2.63339e-24
281.42        2.44967e-24        2.25749e-24        2.64185e-24
282.07        2.45757e-24        2.26480e-24        2.65034e-24
282.72        2.46549e-24        2.27213e-24        2.65885e-24
283.38        2.47344e-24        2.27948e-24        2.66739e-24
284.03        2.48140e-24        2.28685e-24        2.67596e-24
284.68        2.48939e-24        2.29424e-24        2.68454e-24
285.34        2.49741e-24        2.30166e-24        2.69316e-24
286.00        2.50545e-24        2.30910e-24        2.70179e-24
286.66        2.51351e-24        2.31656e-24        2.71045e-24
287.32        2.52159e-24        2.32404e-24        2.71914e-24
287.98        2.52970e-24        2.33154e-24        2.72785e-24
288.65        2.53782e-24        2.33906e-24        2.73659e-24
289.31        2.54598e-24        2.34661e-24        2.74535e-24
289.98        2.55415e-24        2.35417e-24        2.75413e-24
290.65        2.56235e-24        2.36176e-24        2.76294e-24
291.32        2.57057e-24        2.36937e-24        2.77177e-24
291.99        2.57881e-24        2.37700e-24        2.78063e-24
292.66        2.58708e-24        2.38465e-24        2.78951e-24
293.34        2.59537e-24        2.39233e-24        2.79841e-24
294.01        2.60368e-24        2.40002e-24        2.80734e-24
294.69        2.61202e-24        2.40774e-24        2.81630e-24
295.37        2.62037e-24        2.41547e-24        2.82527e-24
296.05        2.62875e-24        2.42323e-24        2.83428e-24
296.73        2.63715e-24        2.43101e-24        2.84330e-24
297.42        2.64558e-24        2.43881e-24        2.85235e-24
298.10        2.65403e-24        2.44663e-24        2.86142e-24
298.79        2.66249e-24        2.45447e-24        2.87052e-24
299.48        2.67099e-24        2.46233e-24        2.87964e-24
300.17        2.67959e-24        2.47030e-24        2.88889e-24
300.86        2.68852e-24        2.47854e-24        2.89850e-24
301.56        2.69747e-24        2.48681e-24        2.90813e-24
302.25        2.70645e-24        2.49511e-24        2.91779e-24
302.95        2.71545e-24        2.50343e-24        2.92748e-24
303.65        2.72448e-24        2.51177e-24        2.93719e-24
304.35        2.73354e-24        2.52014e-24        2.94694e-24
305.05        2.74262e-24        2.52853e-24        2.95672e-24
305.75        2.75174e-24        2.53695e-24        2.96652e-24
306.46        2.76088e-24        2.54540e-24        2.97635e-24
307.17        2.77004e-24        2.55387e-24        2.98622e-24
307.87        2.77924e-24        2.56237e-24        2.99611e-24
308.58        2.78847e-24        2.57089e-24        3.00604e-24
309.29        2.79772e-24        2.57944e-24        3.01600e-24
310.01        2.80700e-24        2.58802e-24        3.02598e-24
310.72        2.81632e-24        2.59663e-24        3.03600e-24
311.44        2.82566e-24        2.60526e-24        3.04606e-24
312.16        2.83503e-24        2.61392e-24        3.05614e-24
312.88        2.84443e-24        2.62261e-24        3.06626e-24
313.60        2.85387e-24        2.63133e-24        3.07640e-24
314.32        2.86333e-24        2.64008e-24        3.08659e-24
315.05        2.87283e-24        2.64885e-24        3.09680e-24
315.77        2.88236e-24        2.65766e-24        3.10705e-24
316.50        2.89192e-24        2.66649e-24        3.11734e-24
317.23        2.90151e-24        2.67536e-24        3.12766e-24
317.96        2.91113e-24        2.68425e-24        3.13801e-24
318.70        2.92079e-24        2.69318e-24        3.14840e-24
319.43        2.93048e-24        2.70214e-24        3.15883e-24
320.17        2.94021e-24        2.71113e-24        3.16929e-24
320.91        2.94997e-24        2.72015e-24        3.17979e-24
321.65        2.95976e-24        2.72920e-24        3.19032e-24
322.39        2.96959e-24        2.73828e-24        3.20090e-24
323.13        2.97945e-24        2.74740e-24        3.21151e-24
323.88        2.98935e-24        2.75655e-24        3.22216e-24
324.62        2.99929e-24        2.76574e-24        3.23285e-24
325.37        3.00926e-24        2.77496e-24        3.24357e-24
326.12        3.01927e-24        2.78421e-24        3.25434e-24
326.87        3.02932e-24        2.79350e-24        3.26515e-24
327.63        3.03941e-24        2.80282e-24        3.27600e-24
328.38        3.04953e-24        2.81218e-24        3.28688e-24
329.14        3.05969e-24        2.82157e-24        3.29781e-24
329.90        3.06989e-24        2.83100e-24        3.30879e-24
330.66        3.08014e-24        2.84047e-24        3.31980e-24
331.42        3.09042e-24        2.84997e-24        3.33086e-24
332.19        3.10074e-24        2.85951e-24        3.34196e-24
332.95        3.11110e-24        2.86909e-24        3.35310e-24
333.72        3.12150e-24        2.87871e-24        3.36429e-24
334.49        3.13194e-24        2.88836e-24        3.37552e-24
335.26        3.14242e-24        2.89805e-24        3.38679e-24
336.03        3.15294e-24        2.90777e-24        3.39810e-24
336.81        3.16350e-24        2.91753e-24        3.40946e-24
337.58        3.17409e-24        2.92733e-24        3.42086e-24
338.36        3.18473e-24        2.93717e-24        3.43230e-24
339.14        3.19541e-24        2.94704e-24        3.44378e-24
339.92        3.20613e-24        2.95695e-24        3.45531e-24
340.71        3.21689e-24        2.96690e-24        3.46687e-24
341.49        3.22768e-24        2.97688e-24        3.47848e-24
342.28        3.23852e-24        2.98690e-24        3.49014e-24
343.07        3.24939e-24        2.99696e-24        3.50183e-24
343.86        3.26031e-24        3.00705e-24        3.51357e-24
344.65        3.27126e-24        3.01718e-24        3.52535e-24
345.45        3.28226e-24        3.02734e-24        3.53717e-24
346.25        3.29329e-24        3.03754e-24        3.54904e-24
347.04        3.30436e-24        3.04778e-24        3.56094e-24
347.84        3.31547e-24        3.05806e-24        3.57289e-24
348.65        3.32662e-24        3.06837e-24        3.58488e-24
349.45        3.33781e-24        3.07872e-24        3.59691e-24
350.26        3.34904e-24        3.08910e-24        3.60898e-24
351.06        3.36031e-24        3.09952e-24        3.62110e-24
351.87        3.37162e-24        3.10998e-24        3.63325e-24
352.68        3.38296e-24        3.12047e-24        3.64545e-24
353.50        3.39434e-24        3.13099e-24        3.65769e-24
354.31        3.40576e-24        3.14156e-24        3.66997e-24
355.13        3.41722e-24        3.15216e-24        3.68229e-24
355.95        3.42872e-24        3.16279e-24        3.69465e-24
356.77        3.44026e-24        3.17346e-24        3.70706e-24
357.59        3.45183e-24        3.18416e-24        3.71950e-24
358.42        3.46344e-24        3.19490e-24        3.73198e-24
359.24        3.47509e-24        3.20568e-24        3.74451e-24
360.07        3.48678e-24        3.21649e-24        3.75707e-24
360.90        3.49850e-24        3.22733e-24        3.76967e-24
361.73        3.51026e-24        3.23821e-24        3.78232e-24
362.57        3.52206e-24        3.24912e-24        3.79500e-24
363.40        3.53390e-24        3.26007e-24        3.80773e-24
364.24        3.54577e-24        3.27106e-24        3.82049e-24
365.08        3.55769e-24        3.28208e-24        3.83330e-24
365.92        3.56964e-24        3.29313e-24        3.84614e-24
366.77        3.58162e-24        3.30422e-24        3.85903e-24
367.61        3.59365e-24        3.31534e-24        3.87195e-24
368.46        3.60571e-24        3.32650e-24        3.88492e-24
369.31        3.61781e-24        3.33770e-24        3.89793e-24
370.16        3.62995e-24        3.34893e-24        3.91097e-24
371.02        3.64213e-24        3.36019e-24        3.92406e-24
371.87        3.65434e-24        3.37149e-24        3.93719e-24
372.73        3.66659e-24        3.38283e-24        3.95036e-24
373.59        3.67888e-24        3.39420e-24        3.96357e-24
374.45        3.69121e-24        3.40560e-24        3.97682e-24
375.31        3.70358e-24        3.41704e-24        3.99011e-24
376.18        3.71598e-24        3.42852e-24        4.00344e-24
377.05        3.72842e-24        3.44003e-24        4.01681e-24
377.92        3.74090e-24        3.45158e-24        4.03022e-24
378.79        3.75342e-24        3.46316e-24        4.04368e-24
379.66        3.76598e-24        3.47478e-24        4.05717e-24
380.54        3.77857e-24        3.48644e-24        4.07071e-24
381.41        3.79120e-24        3.49813e-24        4.08428e-24
382.29        3.80388e-24        3.50985e-24        4.09790e-24
383.17        3.81659e-24        3.52161e-24        4.11156e-24
384.06        3.82933e-24        3.53341e-24        4.12526e-24
384.94        3.84212e-24        3.54524e-24        4.13900e-24
385.83        3.85494e-24        3.55711e-24        4.15278e-24
386.72        3.86780e-24        3.56901e-24        4.16660e-24
387.61        3.88071e-24        3.58095e-24        4.18046e-24
388.51        3.89364e-24        3.59293e-24        4.19436e-24
389.40        3.90662e-24        3.60494e-24        4.20831e-24
390.30        3.91964e-24        3.61698e-24        4.22229e-24
391.20        3.93269e-24        3.62906e-24        4.23632e-24
392.10        3.94578e-24        3.64118e-24        4.25038e-24
393.01        3.95891e-24        3.65333e-24        4.26449e-24
393.91        3.97208e-24        3.66552e-24        4.27864e-24
394.82        3.98529e-24        3.67775e-24        4.29283e-24
395.73        3.99853e-24        3.69000e-24        4.30705e-24
396.64        4.01181e-24        3.70230e-24        4.32132e-24
397.56        4.02513e-24        3.71463e-24        4.33564e-24
398.47        4.03849e-24        3.72700e-24        4.34999e-24
399.39        4.05189e-24        3.73940e-24        4.36438e-24
400.31        4.06543e-24        3.75193e-24        4.37893e-24
401.24        4.07921e-24        3.76467e-24        4.39375e-24
402.16        4.09304e-24        3.77746e-24        4.40862e-24
403.09        4.10690e-24        3.79028e-24        4.42352e-24
404.02        4.12081e-24        3.80314e-24        4.43848e-24
404.95        4.13476e-24        3.81604e-24        4.45348e-24
405.88        4.14875e-24        3.82898e-24        4.46852e-24
406.82        4.16278e-24        3.84195e-24        4.48361e-24
407.76        4.17685e-24        3.85497e-24        4.49874e-24
408.70        4.19097e-24        3.86802e-24        4.51392e-24
409.64        4.20513e-24        3.88112e-24        4.52914e-24
410.59        4.21933e-24        3.89425e-24        4.54441e-24
411.53        4.23357e-24        3.90742e-24        4.55972e-24
412.48        4.24786e-24        3.92064e-24        4.57508e-24
413.43        4.26219e-24        3.93389e-24        4.59049e-24
414.39        4.27656e-24        3.94718e-24        4.60594e-24
415.34        4.29097e-24        3.96051e-24        4.62143e-24
416.30        4.30543e-24        3.97389e-24        4.63698e-24
417.26        4.31994e-24        3.98730e-24        4.65257e-24
418.22        4.33448e-24        4.00075e-24        4.66821e-24
419.18        4.34907e-24        4.01425e-24        4.68389e-24
420.15        4.36370e-24        4.02778e-24        4.69962e-24
421.12        4.37838e-24        4.04136e-24        4.71540e-24
422.09        4.39310e-24        4.05498e-24        4.73123e-24
423.06        4.40787e-24        4.06864e-24        4.74710e-24
424.04        4.42268e-24        4.08234e-24        4.76302e-24
425.02        4.43754e-24        4.09608e-24        4.77899e-24
426.00        4.45244e-24        4.10986e-24        4.79501e-24
426.98        4.46738e-24        4.12369e-24        4.81108e-24
427.96        4.48238e-24        4.13756e-24        4.82719e-24
428.95        4.49741e-24        4.15147e-24        4.84336e-24
429.94        4.51250e-24        4.16542e-24        4.85957e-24
430.93        4.52762e-24        4.17942e-24        4.87583e-24
431.93        4.54280e-24        4.19346e-24        4.89214e-24
432.92        4.55802e-24        4.20754e-24        4.90850e-24
433.92        4.57329e-24        4.22166e-24        4.92491e-24
434.92        4.58860e-24        4.23583e-24        4.94137e-24
435.92        4.60396e-24        4.25004e-24        4.95788e-24
436.93        4.61937e-24        4.26429e-24        4.97445e-24
437.94        4.63483e-24        4.27859e-24        4.99106e-24
438.95        4.65033e-24        4.29294e-24        5.00772e-24
439.96        4.66588e-24        4.30732e-24        5.02443e-24
440.97        4.68147e-24        4.32175e-24        5.04120e-24
441.99        4.69712e-24        4.33623e-24        5.05801e-24
443.01        4.71281e-24        4.35075e-24        5.07488e-24
444.03        4.72856e-24        4.36532e-24        5.09180e-24
445.05        4.74435e-24        4.37993e-24        5.10877e-24
446.08        4.76019e-24        4.39458e-24        5.12579e-24
447.11        4.77607e-24        4.40929e-24        5.14286e-24
448.14        4.79201e-24        4.42403e-24        5.15999e-24
449.17        4.80800e-24        4.43883e-24        5.17717e-24
450.21        4.82404e-24        4.45367e-24        5.19441e-24
451.25        4.84012e-24        4.46855e-24        5.21169e-24
452.29        4.85626e-24        4.48348e-24        5.22903e-24
453.33        4.87244e-24        4.49846e-24        5.24643e-24
454.37        4.88868e-24        4.51349e-24        5.26388e-24
455.42        4.90497e-24        4.52856e-24        5.28138e-24
456.47        4.92131e-24        4.54368e-24        5.29893e-24
457.53        4.93770e-24        4.55885e-24        5.31654e-24
458.58        4.95413e-24        4.57406e-24        5.33421e-24
459.64        4.97063e-24        4.58932e-24        5.35193e-24
460.70        4.98717e-24        4.60463e-24        5.36970e-24
461.76        5.00376e-24        4.61999e-24        5.38753e-24
462.82        5.02041e-24        4.63539e-24        5.40542e-24
463.89        5.03710e-24        4.65085e-24        5.42336e-24
464.96        5.05385e-24        4.66635e-24        5.44136e-24
466.03        5.07065e-24        4.68190e-24        5.45941e-24
467.11        5.08751e-24        4.69750e-24        5.47751e-24
468.19        5.10441e-24        4.71314e-24        5.49568e-24
469.26        5.12137e-24        4.72884e-24        5.51390e-24
470.35        5.13838e-24        4.74459e-24        5.53218e-24
471.43        5.15545e-24        4.76038e-24        5.55051e-24
472.52        5.17256e-24        4.77623e-24        5.56890e-24
473.61        5.18973e-24        4.79212e-24        5.58735e-24
474.70        5.20696e-24        4.80806e-24        5.60585e-24
475.79        5.22424e-24        4.82406e-24        5.62442e-24
476.89        5.24157e-24        4.84010e-24        5.64304e-24
477.99        5.25896e-24        4.85620e-24        5.66171e-24
479.09        5.27640e-24        4.87234e-24        5.68045e-24
480.20        5.29389e-24        4.88854e-24        5.69924e-24
481.31        5.31144e-24        4.90478e-24        5.71810e-24
482.42        5.32904e-24        4.92108e-24        5.73701e-24
483.53        5.34670e-24        4.93743e-24        5.75598e-24
484.64        5.36442e-24        4.95383e-24        5.77501e-24
485.76        5.38219e-24        4.97028e-24        5.79410e-24
486.88        5.40001e-24        4.98679e-24        5.81324e-24
488.00        5.41790e-24        5.00334e-24        5.83245e-24
489.13        5.43583e-24        5.01995e-24        5.85172e-24
490.26        5.45383e-24        5.03661e-24        5.87105e-24
491.39        5.47188e-24        5.05332e-24        5.89043e-24
492.52        5.48998e-24        5.07009e-24        5.90988e-24
493.65        5.50815e-24        5.08690e-24        5.92939e-24
494.79        5.52637e-24        5.10377e-24        5.94896e-24
495.93        5.54465e-24        5.12070e-24        5.96859e-24
497.08        5.56298e-24        5.13767e-24        5.98829e-24
498.22        5.58137e-24        5.15470e-24        6.00804e-24
499.37        5.59982e-24        5.17179e-24        6.02786e-24
500.52        5.61860e-24        5.18916e-24        6.04803e-24
501.68        5.63775e-24        5.20687e-24        6.06863e-24
502.83        5.65697e-24        5.22464e-24        6.08929e-24
503.99        5.67625e-24        5.24247e-24        6.11002e-24
505.16        5.69560e-24        5.26036e-24        6.13083e-24
506.32        5.71501e-24        5.27832e-24        6.15170e-24
507.49        5.73449e-24        5.29633e-24        6.17265e-24
508.66        5.75404e-24        5.31440e-24        6.19367e-24
509.83        5.77365e-24        5.33254e-24        6.21476e-24
511.01        5.79333e-24        5.35074e-24        6.23592e-24
512.19        5.81308e-24        5.36901e-24        6.25716e-24
513.37        5.83291e-24        5.38734e-24        6.27847e-24
514.55        5.85280e-24        5.40573e-24        6.29986e-24
515.74        5.87276e-24        5.42419e-24        6.32132e-24
516.93        5.89279e-24        5.44272e-24        6.34286e-24
518.12        5.91289e-24        5.46131e-24        6.36448e-24
519.31        5.93307e-24        5.47997e-24        6.38617e-24
520.51        5.95332e-24        5.49869e-24        6.40795e-24
521.71        5.97364e-24        5.51749e-24        6.42980e-24
522.91        5.99404e-24        5.53635e-24        6.45173e-24
524.12        6.01451e-24        5.55528e-24        6.47374e-24
525.33        6.03506e-24        5.57429e-24        6.49583e-24
526.54        6.05569e-24        5.59336e-24        6.51801e-24
527.75        6.07639e-24        5.61251e-24        6.54027e-24
528.97        6.09717e-24        5.63173e-24        6.56261e-24
530.19        6.11803e-24        5.65102e-24        6.58503e-24
531.41        6.13896e-24        5.67038e-24        6.60755e-24
532.64        6.15998e-24        5.68982e-24        6.63014e-24
533.87        6.18108e-24        5.70933e-24        6.65283e-24
535.10        6.20226e-24        5.72892e-24        6.67560e-24
536.33        6.22352e-24        5.74859e-24        6.69846e-24
537.57        6.24487e-24        5.76833e-24        6.72141e-24
538.81        6.26630e-24        5.78815e-24        6.74445e-24
540.05        6.28782e-24        5.80805e-24        6.76758e-24
541.29        6.30942e-24        5.82803e-24        6.79080e-24
542.54        6.33110e-24        5.84809e-24        6.81412e-24
543.79        6.35288e-24        5.86823e-24        6.83753e-24
545.05        6.37474e-24        5.88845e-24        6.86103e-24
546.30        6.39669e-24        5.90875e-24        6.88464e-24
547.56        6.41874e-24        5.92914e-24        6.90833e-24
548.83        6.44087e-24        5.94961e-24        6.93213e-24
550.09        6.46310e-24        5.97017e-24        6.95602e-24
551.36        6.48541e-24        5.99081e-24        6.98001e-24
552.63        6.50782e-24        6.01154e-24        7.00411e-24
553.91        6.53033e-24        6.03236e-24        7.02830e-24
555.18        6.55292e-24        6.05325e-24        7.05258e-24
556.46        6.57560e-24        6.07424e-24        7.07697e-24
557.75        6.59838e-24        6.09530e-24        7.10145e-24
559.03        6.62124e-24        6.11645e-24        7.12604e-24
560.32        6.64420e-24        6.13769e-24        7.15071e-24
561.61        6.66724e-24        6.15900e-24        7.17548e-24
562.91        6.69038e-24        6.18040e-24        7.20035e-24
564.21        6.71360e-24        6.20188e-24        7.22531e-24
565.51        6.73691e-24        6.22344e-24        7.25037e-24
566.81        6.76030e-24        6.24508e-24        7.27552e-24
568.12        6.78378e-24        6.26680e-24        7.30076e-24
569.43        6.80735e-24        6.28860e-24        7.32609e-24
570.74        6.83100e-24        6.31048e-24        7.35151e-24
572.06        6.85473e-24        6.33244e-24        7.37703e-24
573.38        6.87855e-24        6.35447e-24        7.40263e-24
574.70        6.90245e-24        6.37658e-24        7.42832e-24
576.02        6.92644e-24        6.39877e-24        7.45410e-24
577.35        6.95050e-24        6.42103e-24        7.47997e-24
578.68        6.97465e-24        6.44337e-24        7.50592e-24
580.02        6.99887e-24        6.46578e-24        7.53196e-24
581.35        7.02317e-24        6.48826e-24        7.55809e-24
582.70        7.04755e-24        6.51082e-24        7.58429e-24
584.04        7.07201e-24        6.53344e-24        7.61058e-24
585.39        7.09654e-24        6.55614e-24        7.63695e-24
586.74        7.12115e-24        6.57890e-24        7.66340e-24
588.09        7.14583e-24        6.60174e-24        7.68993e-24
589.44        7.17059e-24        6.62464e-24        7.71654e-24
590.80        7.19542e-24        6.64761e-24        7.74322e-24
592.17        7.22031e-24        6.67065e-24        7.76998e-24
593.53        7.24528e-24        6.69374e-24        7.79681e-24
594.90        7.27031e-24        6.71691e-24        7.82372e-24
596.27        7.29542e-24        6.74013e-24        7.85070e-24
597.65        7.32059e-24        6.76342e-24        7.87775e-24
599.02        7.34582e-24        6.78677e-24        7.90487e-24
600.41        7.37126e-24        6.81030e-24        7.93222e-24
601.79        7.39711e-24        6.83420e-24        7.96003e-24
603.18        7.42303e-24        6.85816e-24        7.98791e-24
604.57        7.44903e-24        6.88219e-24        8.01586e-24
605.96        7.47509e-24        6.90629e-24        8.04389e-24
607.36        7.50122e-24        6.93045e-24        8.07199e-24
608.76        7.52743e-24        6.95468e-24        8.10018e-24
610.16        7.55371e-24        6.97897e-24        8.12844e-24
611.57        7.58007e-24        7.00334e-24        8.15679e-24
612.98        7.60650e-24        7.02778e-24        8.18522e-24
614.39        7.63301e-24        7.05229e-24        8.21373e-24
615.81        7.65960e-24        7.07688e-24        8.24233e-24
617.23        7.68627e-24        7.10154e-24        8.27101e-24
618.65        7.71303e-24        7.12627e-24        8.29979e-24
620.08        7.73986e-24        7.15108e-24        8.32865e-24
621.51        7.76679e-24        7.17597e-24        8.35760e-24
622.94        7.79379e-24        7.20094e-24        8.38665e-24
624.38        7.82089e-24        7.22599e-24        8.41578e-24
625.82        7.84807e-24        7.25113e-24        8.44502e-24
627.26        7.87535e-24        7.27634e-24        8.47435e-24
628.71        7.90271e-24        7.30165e-24        8.50378e-24
630.16        7.93017e-24        7.32704e-24        8.53331e-24
631.61        7.95773e-24        7.35251e-24        8.56295e-24
633.07        7.98538e-24        7.37808e-24        8.59269e-24
634.53        8.01313e-24        7.40374e-24        8.62253e-24
635.99        8.04098e-24        7.42949e-24        8.65248e-24
637.46        8.06894e-24        7.45533e-24        8.68254e-24
638.93        8.09699e-24        7.48127e-24        8.71271e-24
640.40        8.12516e-24        7.50731e-24        8.74300e-24
641.88        8.15342e-24        7.53345e-24        8.77340e-24
643.36        8.18180e-24        7.55969e-24        8.80392e-24
644.84        8.21029e-24        7.58603e-24        8.83455e-24
646.33        8.23889e-24        7.61248e-24        8.86531e-24
647.82        8.26761e-24        7.63903e-24        8.89619e-24
649.31        8.29644e-24        7.66569e-24        8.92720e-24
650.81        8.32540e-24        7.69246e-24        8.95833e-24
652.31        8.35447e-24        7.71934e-24        8.98960e-24
653.81        8.38366e-24        7.74633e-24        9.02099e-24
655.32        8.41297e-24        7.77343e-24        9.05251e-24
656.83        8.44240e-24        7.80064e-24        9.08415e-24
658.35        8.47195e-24        7.82796e-24        9.11593e-24
659.86        8.50161e-24        7.85539e-24        9.14783e-24
661.39        8.53139e-24        7.88293e-24        9.17985e-24
662.91        8.56129e-24        7.91058e-24        9.21200e-24
664.44        8.59130e-24        7.93833e-24        9.24428e-24
665.97        8.62144e-24        7.96619e-24        9.27668e-24
667.51        8.65168e-24        7.99416e-24        9.30921e-24
669.05        8.68204e-24        8.02223e-24        9.34185e-24
670.59        8.71252e-24        8.05041e-24        9.37462e-24
672.14        8.74310e-24        8.07869e-24        9.40751e-24
673.69        8.77380e-24        8.10708e-24        9.44053e-24
675.24        8.80462e-24        8.13557e-24        9.47366e-24
676.80        8.83554e-24        8.16417e-24        9.50692e-24
678.36        8.86658e-24        8.19287e-24        9.54029e-24
679.92        8.89772e-24        8.22167e-24        9.57378e-24
681.49        8.92898e-24        8.25057e-24        9.60739e-24
683.06        8.96034e-24        8.27957e-24        9.64111e-24
684.63        8.99181e-24        8.30867e-24        9.67495e-24
686.21        9.02339e-24        8.33787e-24        9.70891e-24
687.80        9.05507e-24        8.36717e-24        9.74298e-24
689.38        9.08686e-24        8.39657e-24        9.77716e-24
690.97        9.11876e-24        8.42606e-24        9.81145e-24
692.56        9.15075e-24        8.45565e-24        9.84586e-24
694.16        9.18285e-24        8.48533e-24        9.88037e-24
695.76        9.21505e-24        8.51511e-24        9.91500e-24
697.37        9.24735e-24        8.54498e-24        9.94973e-24
698.97        9.27975e-24        8.57494e-24        9.98457e-24
700.59        9.31225e-24        8.60499e-24        1.00195e-23
702.20        9.34485e-24        8.63514e-24        1.00546e-23
703.82        9.37754e-24        8.66537e-24        1.00897e-23
705.44        9.41033e-24        8.69569e-24        1.01250e-23
707.07        9.44322e-24        8.72611e-24        1.01603e-23
708.70        9.47621e-24        8.75662e-24        1.01958e-23
710.33        9.50930e-24        8.78722e-24        1.02314e-23
711.97        9.54249e-24        8.81791e-24        1.02671e-23
713.61        9.57578e-24        8.84870e-24        1.03029e-23
715.26        9.60918e-24        8.87958e-24        1.03388e-23
716.91        9.64267e-24        8.91055e-24        1.03748e-23
718.56        9.67626e-24        8.94162e-24        1.04109e-23
720.22        9.70996e-24        8.97278e-24        1.04471e-23
721.88        9.74376e-24        9.00404e-24        1.04835e-23
723.54        9.77766e-24        9.03539e-24        1.05199e-23
725.21        9.81166e-24        9.06684e-24        1.05565e-23
726.88        9.84577e-24        9.09838e-24        1.05932e-23
728.56        9.87998e-24        9.13003e-24        1.06299e-23
730.24        9.91430e-24        9.16176e-24        1.06668e-23
731.92        9.94872e-24        9.19360e-24        1.07038e-23
733.61        9.98325e-24        9.22553e-24        1.07410e-23
735.30        1.00179e-23        9.25756e-24        1.07782e-23
737.00        1.00526e-23        9.28970e-24        1.08156e-23
738.70        1.00875e-23        9.32193e-24        1.08530e-23
740.40        1.01224e-23        9.35426e-24        1.08906e-23
742.11        1.01575e-23        9.38669e-24        1.09283e-23
743.82        1.01927e-23        9.41922e-24        1.09661e-23
745.54        1.02280e-23        9.45185e-24        1.10041e-23
747.25        1.02633e-23        9.48458e-24        1.10421e-23
748.98        1.02988e-23        9.51742e-24        1.10803e-23
750.70        1.03345e-23        9.55036e-24        1.11186e-23
752.44        1.03702e-23        9.58340e-24        1.11570e-23
754.17        1.04060e-23        9.61654e-24        1.11955e-23
755.91        1.04420e-23        9.64980e-24        1.12342e-23
757.65        1.04780e-23        9.68315e-24        1.12729e-23
759.40        1.05142e-23        9.71662e-24        1.13118e-23
761.15        1.05505e-23        9.75020e-24        1.13509e-23
762.91        1.05869e-23        9.78388e-24        1.13900e-23
764.66        1.06235e-23        9.81768e-24        1.14293e-23
766.43        1.06602e-23        9.85159e-24        1.14687e-23
768.19        1.06969e-23        9.88562e-24        1.15083e-23
769.97        1.07339e-23        9.91976e-24        1.15479e-23
771.74        1.07709e-23        9.95402e-24        1.15878e-23
773.52        1.08081e-23        9.98839e-24        1.16277e-23
775.30        1.08454e-23        1.00229e-23        1.16678e-23
777.09        1.08828e-23        1.00575e-23        1.17080e-23
778.88        1.09203e-23        1.00923e-23        1.17484e-23
780.68        1.09580e-23        1.01271e-23        1.17889e-23
782.48        1.09959e-23        1.01621e-23        1.18296e-23
784.28        1.10338e-23        1.01972e-23        1.18704e-23
786.09        1.10719e-23        1.02325e-23        1.19114e-23
787.91        1.11102e-23        1.02678e-23        1.19525e-23
789.72        1.11486e-23        1.03034e-23        1.19938e-23
791.54        1.11871e-23        1.03390e-23        1.20352e-23
793.37        1.12258e-23        1.03748e-23        1.20768e-23
795.20        1.12646e-23        1.04107e-23        1.21185e-23
797.03        1.13036e-23        1.04468e-23        1.21604e-23
798.87        1.13427e-23        1.04829e-23        1.22025e-23
800.71        1.13821e-23        1.05194e-23        1.22449e-23
802.56        1.14219e-23        1.05562e-23        1.22877e-23
804.41        1.14619e-23        1.05932e-23        1.23307e-23
806.26        1.15020e-23        1.06303e-23        1.23738e-23
808.12        1.15423e-23        1.06675e-23        1.24171e-23
809.99        1.15828e-23        1.07049e-23        1.24606e-23
811.85        1.16234e-23        1.07425e-23        1.25043e-23
813.72        1.16641e-23        1.07802e-23        1.25481e-23
815.60        1.17050e-23        1.08180e-23        1.25921e-23
817.48        1.17461e-23        1.08560e-23        1.26363e-23
819.37        1.17874e-23        1.08941e-23        1.26806e-23
821.26        1.18288e-23        1.09324e-23        1.27251e-23
823.15        1.18703e-23        1.09708e-23        1.27698e-23
825.05        1.19120e-23        1.10094e-23        1.28147e-23
826.95        1.19539e-23        1.10481e-23        1.28597e-23
828.86        1.19959e-23        1.10869e-23        1.29049e-23
830.77        1.20381e-23        1.11259e-23        1.29502e-23
832.68        1.20804e-23        1.11651e-23        1.29957e-23
834.60        1.21229e-23        1.12044e-23        1.30414e-23
836.53        1.21656e-23        1.12438e-23        1.30873e-23
838.46        1.22084e-23        1.12834e-23        1.31333e-23
840.39        1.22513e-23        1.13231e-23        1.31795e-23
842.33        1.22945e-23        1.13630e-23        1.32259e-23
844.27        1.23377e-23        1.14030e-23        1.32724e-23
846.22        1.23812e-23        1.14432e-23        1.33191e-23
848.17        1.24247e-23        1.14835e-23        1.33660e-23
850.12        1.24685e-23        1.15240e-23        1.34130e-23
852.08        1.25124e-23        1.15645e-23        1.34602e-23
854.05        1.25564e-23        1.16053e-23        1.35076e-23
856.02        1.26006e-23        1.16462e-23        1.35551e-23
857.99        1.26450e-23        1.16872e-23        1.36028e-23
859.97        1.26895e-23        1.17283e-23        1.36507e-23
861.95        1.27342e-23        1.17696e-23        1.36987e-23
863.94        1.27790e-23        1.18111e-23        1.37469e-23
865.93        1.28239e-23        1.18526e-23        1.37952e-23
867.93        1.28690e-23        1.18944e-23        1.38437e-23
869.93        1.29143e-23        1.19362e-23        1.38924e-23
871.94        1.29597e-23        1.19782e-23        1.39412e-23
873.95        1.30053e-23        1.20203e-23        1.39902e-23
875.96        1.30510e-23        1.20626e-23        1.40394e-23
877.98        1.30968e-23        1.21050e-23        1.40887e-23
880.01        1.31428e-23        1.21476e-23        1.41381e-23
882.04        1.31890e-23        1.21902e-23        1.41878e-23
884.07        1.32353e-23        1.22331e-23        1.42375e-23
886.11        1.32817e-23        1.22760e-23        1.42875e-23
888.15        1.33283e-23        1.23191e-23        1.43375e-23
890.20        1.33750e-23        1.23623e-23        1.43878e-23
892.25        1.34219e-23        1.24056e-23        1.44382e-23
894.31        1.34689e-23        1.24491e-23        1.44887e-23
896.37        1.35161e-23        1.24927e-23        1.45394e-23
898.44        1.35633e-23        1.25364e-23        1.45903e-23
900.51        1.36108e-23        1.25803e-23        1.46412e-23
902.59        1.36583e-23        1.26243e-23        1.46924e-23
904.67        1.37060e-23        1.26684e-23        1.47437e-23
906.75        1.37539e-23        1.27126e-23        1.47951e-23
908.84        1.38018e-23        1.27570e-23        1.48467e-23
910.94        1.38500e-23        1.28015e-23        1.48984e-23
913.04        1.38982e-23        1.28461e-23        1.49503e-23
915.15        1.39466e-23        1.28909e-23        1.50024e-23
917.26        1.39952e-23        1.29358e-23        1.50546e-23
919.37        1.40439e-23        1.29808e-23        1.51069e-23
921.49        1.40927e-23        1.30260e-23        1.51594e-23
923.62        1.41417e-23        1.30713e-23        1.52121e-23
925.75        1.41909e-23        1.31168e-23        1.52650e-23
927.88        1.42402e-23        1.31624e-23        1.53180e-23
930.02        1.42896e-23        1.32081e-23        1.53711e-23
932.16        1.43392e-23        1.32540e-23        1.54244e-23
934.31        1.43889e-23        1.33000e-23        1.54779e-23
936.47        1.44389e-23        1.33461e-23        1.55316e-23
938.63        1.44889e-23        1.33924e-23        1.55854e-23
940.79        1.45391e-23        1.34389e-23        1.56394e-23
942.96        1.45895e-23        1.34855e-23        1.56936e-23
945.14        1.46400e-23        1.35322e-23        1.57479e-23
947.31        1.46907e-23        1.35791e-23        1.58024e-23
949.50        1.47416e-23        1.36261e-23        1.58571e-23
951.69        1.47926e-23        1.36733e-23        1.59119e-23
953.88        1.48438e-23        1.37207e-23        1.59670e-23
956.08        1.48952e-23        1.37682e-23        1.60222e-23
958.29        1.49467e-23        1.38158e-23        1.60776e-23
960.50        1.49984e-23        1.38636e-23        1.61332e-23
962.71        1.50503e-23        1.39116e-23        1.61889e-23
964.93        1.51023e-23        1.39597e-23        1.62449e-23
967.16        1.51545e-23        1.40080e-23        1.63010e-23
969.39        1.52069e-23        1.40565e-23        1.63573e-23
971.62        1.52595e-23        1.41051e-23        1.64138e-23
973.86        1.53122e-23        1.41539e-23        1.64705e-23
976.11        1.53652e-23        1.42029e-23        1.65275e-23
978.36        1.54183e-23        1.42520e-23        1.65845e-23
980.61        1.54716e-23        1.43013e-23        1.66418e-23
982.87        1.55250e-23        1.43507e-23        1.66993e-23
985.14        1.55787e-23        1.44004e-23        1.67570e-23
987.41        1.56326e-23        1.44502e-23        1.68149e-23
989.69        1.56866e-23        1.45002e-23        1.68730e-23
991.97        1.57409e-23        1.45504e-23        1.69313e-23
994.26        1.57953e-23        1.46007e-23        1.69899e-23
996.55        1.58499e-23        1.46512e-23        1.70486e-23
998.85        1.59047e-23        1.47019e-23        1.71075e-23
1001.15        1.59604e-23        1.47534e-23        1.71674e-23
1003.46        1.60168e-23        1.48056e-23        1.72281e-23
1005.77        1.60735e-23        1.48579e-23        1.72891e-23
1008.09        1.61304e-23        1.49105e-23        1.73503e-23
1010.42        1.61875e-23        1.49633e-23        1.74117e-23
1012.75        1.62448e-23        1.50162e-23        1.74734e-23
1015.08        1.63023e-23        1.50694e-23        1.75352e-23
1017.42        1.63601e-23        1.51227e-23        1.75974e-23
1019.77        1.64180e-23        1.51763e-23        1.76597e-23
1022.12        1.64762e-23        1.52301e-23        1.77223e-23
1024.48        1.65346e-23        1.52840e-23        1.77851e-23
1026.84        1.65932e-23        1.53382e-23        1.78482e-23
1029.21        1.66520e-23        1.53925e-23        1.79114e-23
1031.58        1.67110e-23        1.54471e-23        1.79749e-23
1033.96        1.67703e-23        1.55018e-23        1.80387e-23
1036.34        1.68297e-23        1.55568e-23        1.81027e-23
1038.73        1.68894e-23        1.56120e-23        1.81669e-23
1041.13        1.69493e-23        1.56673e-23        1.82313e-23
1043.53        1.70095e-23        1.57229e-23        1.82960e-23
1045.94        1.70698e-23        1.57787e-23        1.83609e-23
1048.35        1.71304e-23        1.58346e-23        1.84261e-23
1050.76        1.71911e-23        1.58908e-23        1.84915e-23
1053.19        1.72521e-23        1.59472e-23        1.85571e-23
1055.62        1.73134e-23        1.60037e-23        1.86230e-23
1058.05        1.73748e-23        1.60605e-23        1.86891e-23
1060.49        1.74364e-23        1.61175e-23        1.87554e-23
1062.93        1.74983e-23        1.61747e-23        1.88220e-23
1065.39        1.75604e-23        1.62320e-23        1.88888e-23
1067.84        1.76227e-23        1.62896e-23        1.89558e-23
1070.30        1.76853e-23        1.63474e-23        1.90231e-23
1072.77        1.77480e-23        1.64054e-23        1.90906e-23
1075.25        1.78110e-23        1.64636e-23        1.91584e-23
1077.73        1.78742e-23        1.65220e-23        1.92263e-23
1080.21        1.79376e-23        1.65806e-23        1.92946e-23
1082.70        1.80012e-23        1.66394e-23        1.93630e-23
1085.20        1.80651e-23        1.66984e-23        1.94317e-23
1087.70        1.81291e-23        1.67576e-23        1.95007e-23
1090.21        1.81934e-23        1.68170e-23        1.95698e-23
1092.72        1.82579e-23        1.68767e-23        1.96392e-23
1095.24        1.83227e-23        1.69365e-23        1.97089e-23
1097.77        1.83876e-23        1.69965e-23        1.97788e-23
1100.30        1.84528e-23        1.70567e-23        1.98489e-23
1102.84        1.85182e-23        1.71171e-23        1.99192e-23
1105.38        1.85838e-23        1.71778e-23        1.99898e-23
1107.93        1.86496e-23        1.72386e-23        2.00606e-23
1110.48        1.87157e-23        1.72997e-23        2.01317e-23
1113.04        1.87820e-23        1.73609e-23        2.02030e-23
1115.61        1.88485e-23        1.74224e-23        2.02746e-23
1118.18        1.89152e-23        1.74840e-23        2.03464e-23
1120.76        1.89822e-23        1.75459e-23        2.04184e-23
1123.34        1.90493e-23        1.76080e-23        2.04907e-23
1125.93        1.91167e-23        1.76703e-23        2.05632e-23
1128.53        1.91844e-23        1.77328e-23        2.06360e-23
1131.13        1.92523e-23        1.77955e-23        2.07090e-23
1133.74        1.93204e-23        1.78585e-23        2.07823e-23
1136.35        1.93887e-23        1.79216e-23        2.08558e-23
1138.97        1.94573e-23        1.79850e-23        2.09296e-23
1141.60        1.95261e-23        1.80486e-23        2.10037e-23
1144.23        1.95952e-23        1.81124e-23        2.10780e-23
1146.87        1.96645e-23        1.81764e-23        2.11525e-23
1149.52        1.97340e-23        1.82407e-23        2.12273e-23
1152.17        1.98038e-23        1.83052e-23        2.13024e-23
1154.82        1.98738e-23        1.83699e-23        2.13777e-23
1157.49        1.99441e-23        1.84348e-23        2.14533e-23
1160.16        2.00146e-23        1.85000e-23        2.15292e-23
1162.83        2.00853e-23        1.85653e-23        2.16053e-23
1165.51        2.01564e-23        1.86310e-23        2.16817e-23
1168.20        2.02276e-23        1.86968e-23        2.17584e-23
1170.89        2.02991e-23        1.87629e-23        2.18354e-23
1173.59        2.03709e-23        1.88292e-23        2.19126e-23
1176.30        2.04429e-23        1.88957e-23        2.19900e-23
1179.01        2.05152e-23        1.89625e-23        2.20678e-23
1181.73        2.05877e-23        1.90296e-23        2.21458e-23
1184.45        2.06605e-23        1.90968e-23        2.22242e-23
1187.19        2.07335e-23        1.91643e-23        2.23028e-23
1189.92        2.08069e-23        1.92321e-23        2.23816e-23
1192.67        2.08804e-23        1.93001e-23        2.24608e-23
1195.42        2.09543e-23        1.93683e-23        2.25402e-23
1198.17        2.10284e-23        1.94368e-23        2.26200e-23
1200.94        2.11027e-23        1.95055e-23        2.27000e-23
1203.71        2.11774e-23        1.95745e-23        2.27803e-23
1206.48        2.12523e-23        1.96437e-23        2.28609e-23
1209.26        2.13275e-23        1.97132e-23        2.29418e-23
1212.05        2.14029e-23        1.97829e-23        2.30230e-23
1214.85        2.14787e-23        1.98529e-23        2.31045e-23
1217.65        2.15547e-23        1.99231e-23        2.31862e-23
1220.45        2.16309e-23        1.99936e-23        2.32683e-23
1223.27        2.17075e-23        2.00643e-23        2.33506e-23
1226.09        2.17843e-23        2.01353e-23        2.34333e-23
1228.92        2.18614e-23        2.02065e-23        2.35162e-23
1231.75        2.19387e-23        2.02780e-23        2.35995e-23
1234.59        2.20163e-23        2.03497e-23        2.36830e-23
1237.44        2.20942e-23        2.04217e-23        2.37668e-23
1240.29        2.21724e-23        2.04939e-23        2.38509e-23
1243.15        2.22509e-23        2.05664e-23        2.39353e-23
1246.02        2.23296e-23        2.06391e-23        2.40200e-23
1248.89        2.24086e-23        2.07121e-23        2.41050e-23
1251.77        2.24878e-23        2.07854e-23        2.41903e-23
1254.66        2.25674e-23        2.08589e-23        2.42759e-23
1257.55        2.26472e-23        2.09326e-23        2.43618e-23
1260.45        2.27273e-23        2.10066e-23        2.44479e-23
1263.35        2.28077e-23        2.10809e-23        2.45344e-23
1266.27        2.28883e-23        2.11554e-23        2.46212e-23
1269.19        2.29692e-23        2.12302e-23        2.47082e-23
1272.11        2.30504e-23        2.13052e-23        2.47956e-23
1275.05        2.31319e-23        2.13805e-23        2.48833e-23
1277.99        2.32136e-23        2.14560e-23        2.49712e-23
1280.93        2.32956e-23        2.15318e-23        2.50595e-23
1283.89        2.33779e-23        2.16078e-23        2.51480e-23
1286.85        2.34605e-23        2.16841e-23        2.52368e-23
1289.82        2.35433e-23        2.17606e-23        2.53260e-23
1292.79        2.36264e-23        2.18374e-23        2.54154e-23
1295.77        2.37098e-23        2.19145e-23        2.55051e-23
1298.76        2.37935e-23        2.19918e-23        2.55951e-23
1301.75        2.38774e-23        2.20693e-23        2.56854e-23
1304.75        2.39616e-23        2.21471e-23        2.57761e-23
1307.76        2.40461e-23        2.22252e-23        2.58670e-23
1310.78        2.41308e-23        2.23035e-23        2.59582e-23
1313.80        2.42159e-23        2.23821e-23        2.60497e-23
1316.83        2.43012e-23        2.24609e-23        2.61415e-23
1319.87        2.43868e-23        2.25400e-23        2.62336e-23
1322.91        2.44727e-23        2.26194e-23        2.63260e-23
1325.96        2.45589e-23        2.26990e-23        2.64187e-23
1329.02        2.46453e-23        2.27789e-23        2.65117e-23
1332.08        2.47320e-23        2.28590e-23        2.66051e-23
1335.15        2.48191e-23        2.29394e-23        2.66987e-23
1338.23        2.49064e-23        2.30201e-23        2.67926e-23
1341.32        2.49940e-23        2.31011e-23        2.68869e-23
1344.41        2.50819e-23        2.31823e-23        2.69815e-23
1347.51        2.51700e-23        2.32637e-23        2.70764e-23
1350.62        2.52585e-23        2.33455e-23        2.71716e-23
1353.73        2.53473e-23        2.34275e-23        2.72671e-23
1356.85        2.54364e-23        2.35098e-23        2.73629e-23
1359.98        2.55257e-23        2.35924e-23        2.74591e-23
1363.12        2.56154e-23        2.36752e-23        2.75556e-23
1366.26        2.57054e-23        2.37584e-23        2.76524e-23
1369.41        2.57956e-23        2.38418e-23        2.77495e-23
1372.57        2.58862e-23        2.39254e-23        2.78470e-23
1375.73        2.59771e-23        2.40094e-23        2.79447e-23
1378.91        2.60682e-23        2.40936e-23        2.80428e-23
1382.09        2.61597e-23        2.41782e-23        2.81413e-23
1385.27        2.62515e-23        2.42630e-23        2.82401e-23
1388.47        2.63436e-23        2.43481e-23        2.83392e-23
1391.67        2.64361e-23        2.44335e-23        2.84386e-23
1394.88        2.65288e-23        2.45192e-23        2.85384e-23
1398.09        2.66218e-23        2.46051e-23        2.86385e-23
1401.32        2.67152e-23        2.46914e-23        2.87390e-23
1404.55        2.68089e-23        2.47780e-23        2.88398e-23
1407.79        2.69029e-23        2.48648e-23        2.89409e-23
1411.03        2.69972e-23        2.49520e-23        2.90424e-23
1414.29        2.70918e-23        2.50394e-23        2.91443e-23
1417.55        2.71868e-23        2.51271e-23        2.92465e-23
1420.82        2.72821e-23        2.52152e-23        2.93490e-23
1424.09        2.73777e-23        2.53035e-23        2.94519e-23
1427.38        2.74737e-23        2.53922e-23        2.95552e-23
1430.67        2.75700e-23        2.54811e-23        2.96588e-23
1433.97        2.76666e-23        2.55704e-23        2.97627e-23
1437.27        2.77635e-23        2.56600e-23        2.98671e-23
1440.59        2.78608e-23        2.57499e-23        2.99718e-23
1443.91        2.79584e-23        2.58401e-23        3.00768e-23
1447.24        2.80564e-23        2.59306e-23        3.01822e-23
1450.58        2.81547e-23        2.60214e-23        3.02880e-23
1453.92        2.82534e-23        2.61125e-23        3.03942e-23
1457.27        2.83523e-23        2.62040e-23        3.05007e-23
1460.63        2.84517e-23        2.62958e-23        3.06076e-23
1464.00        2.85514e-23        2.63879e-23        3.07149e-23
1467.38        2.86514e-23        2.64803e-23        3.08225e-23
1470.76        2.87518e-23        2.65731e-23        3.09305e-23
1474.15        2.88525e-23        2.66662e-23        3.10389e-23
1477.55        2.89536e-23        2.67596e-23        3.11477e-23
1480.96        2.90551e-23        2.68533e-23        3.12569e-23
1484.37        2.91569e-23        2.69474e-23        3.13665e-23
1487.80        2.92591e-23        2.70418e-23        3.14764e-23
1491.23        2.93617e-23        2.71365e-23        3.15868e-23
1494.66        2.94646e-23        2.72316e-23        3.16975e-23
1498.11        2.95679e-23        2.73270e-23        3.18087e-23
1501.56        2.96718e-23        2.74230e-23        3.19205e-23
1505.03        2.97763e-23        2.75196e-23        3.20330e-23
1508.50        2.98813e-23        2.76166e-23        3.21460e-23
1511.98        2.99866e-23        2.77139e-23        3.22593e-23
1515.46        3.00923e-23        2.78115e-23        3.23731e-23
1518.96        3.01984e-23        2.79095e-23        3.24873e-23
1522.46        3.03049e-23        2.80079e-23        3.26019e-23
1525.97        3.04117e-23        2.81066e-23        3.27169e-23
1529.49        3.05190e-23        2.82057e-23        3.28323e-23
1533.01        3.06266e-23        2.83051e-23        3.29481e-23
1536.55        3.07346e-23        2.84049e-23        3.30644e-23
1540.09        3.08430e-23        2.85050e-23        3.31810e-23
1543.64        3.09518e-23        2.86055e-23        3.32981e-23
1547.20        3.10610e-23        2.87064e-23        3.34156e-23
1550.77        3.11706e-23        2.88076e-23        3.35335e-23
1554.35        3.12805e-23        2.89092e-23        3.36519e-23
1557.93        3.13909e-23        2.90111e-23        3.37706e-23
1561.52        3.15016e-23        2.91134e-23        3.38898e-23
1565.12        3.16127e-23        2.92161e-23        3.40094e-23
1568.73        3.17243e-23        2.93191e-23        3.41295e-23
1572.35        3.18362e-23        2.94225e-23        3.42499e-23
1575.98        3.19485e-23        2.95263e-23        3.43708e-23
1579.61        3.20613e-23        2.96304e-23        3.44921e-23
1583.25        3.21744e-23        2.97349e-23        3.46139e-23
1586.90        3.22879e-23        2.98398e-23        3.47361e-23
1590.56        3.24018e-23        2.99450e-23        3.48587e-23
1594.23        3.25162e-23        3.00506e-23        3.49817e-23
1597.90        3.26309e-23        3.01566e-23        3.51052e-23
1601.59        3.27460e-23        3.02630e-23        3.52291e-23
1605.28        3.28616e-23        3.03697e-23        3.53534e-23
1608.98        3.29775e-23        3.04768e-23        3.54782e-23
1612.69        3.30939e-23        3.05843e-23        3.56035e-23
1616.41        3.32106e-23        3.06921e-23        3.57291e-23
1620.14        3.33278e-23        3.08003e-23        3.58552e-23
1623.88        3.34453e-23        3.09089e-23        3.59818e-23
1627.62        3.35633e-23        3.10179e-23        3.61087e-23
1631.37        3.36817e-23        3.11273e-23        3.62362e-23
1635.13        3.38005e-23        3.12370e-23        3.63640e-23
1638.90        3.39197e-23        3.13471e-23        3.64923e-23
1642.68        3.40394e-23        3.14576e-23        3.66211e-23
1646.47        3.41594e-23        3.15685e-23        3.67503e-23
1650.27        3.42799e-23        3.16798e-23        3.68799e-23
1654.07        3.44007e-23        3.17914e-23        3.70100e-23
1657.89        3.45220e-23        3.19035e-23        3.71406e-23
1661.71        3.46437e-23        3.20159e-23        3.72716e-23
1665.54        3.47658e-23        3.21287e-23        3.74030e-23
1669.38        3.48884e-23        3.22419e-23        3.75349e-23
1673.23        3.50113e-23        3.23555e-23        3.76672e-23
1677.09        3.51347e-23        3.24694e-23        3.78000e-23
1680.96        3.52585e-23        3.25838e-23        3.79333e-23
1684.83        3.53827e-23        3.26985e-23        3.80670e-23
1688.72        3.55074e-23        3.28137e-23        3.82011e-23
1692.61        3.56324e-23        3.29292e-23        3.83357e-23
1696.51        3.57579e-23        3.30451e-23        3.84708e-23
1700.43        3.58838e-23        3.31614e-23        3.86063e-23
1704.35        3.60102e-23        3.32781e-23        3.87423e-23
1708.28        3.61369e-23        3.33952e-23        3.88787e-23
1712.22        3.62641e-23        3.35126e-23        3.90156e-23
1716.16        3.63917e-23        3.36305e-23        3.91530e-23
1720.12        3.65198e-23        3.37488e-23        3.92908e-23
1724.09        3.66483e-23        3.38674e-23        3.94291e-23
1728.06        3.67772e-23        3.39865e-23        3.95678e-23
1732.05        3.69065e-23        3.41060e-23        3.97070e-23
1736.04        3.70363e-23        3.42259e-23        3.98467e-23
1740.04        3.71665e-23        3.43462e-23        3.99869e-23
1744.06        3.72972e-23        3.44668e-23        4.01276e-23
1748.08        3.74283e-23        3.45879e-23        4.02687e-23
1752.11        3.75599e-23        3.47094e-23        4.04103e-23
1756.15        3.76919e-23        3.48314e-23        4.05523e-23
1760.20        3.78243e-23        3.49537e-23        4.06949e-23
1764.26        3.79572e-23        3.50764e-23        4.08379e-23
1768.32        3.80905e-23        3.51996e-23        4.09815e-23
1772.40        3.82243e-23        3.53232e-23        4.11255e-23
1776.49        3.83586e-23        3.54472e-23        4.12700e-23
1780.58        3.84933e-23        3.55716e-23        4.14150e-23
1784.69        3.86285e-23        3.56964e-23        4.15605e-23
1788.81        3.87641e-23        3.58217e-23        4.17065e-23
1792.93        3.89002e-23        3.59474e-23        4.18529e-23
1797.06        3.90367e-23        3.60735e-23        4.19999e-23
1801.21        3.91737e-23        3.62001e-23        4.21474e-23
1805.36        3.93112e-23        3.63270e-23        4.22954e-23
1809.52        3.94492e-23        3.64545e-23        4.24439e-23
1813.70        3.95876e-23        3.65823e-23        4.25929e-23
1817.88        3.97265e-23        3.67106e-23        4.27424e-23
1822.07        3.98659e-23        3.68393e-23        4.28924e-23
1826.27        4.00057e-23        3.69685e-23        4.30430e-23
1830.48        4.01460e-23        3.70981e-23        4.31940e-23
1834.70        4.02868e-23        3.72281e-23        4.33456e-23
1838.93        4.04281e-23        3.73586e-23        4.34976e-23
1843.17        4.05699e-23        3.74896e-23        4.36503e-23
1847.42        4.07122e-23        3.76209e-23        4.38034e-23
1851.68        4.08549e-23        3.77528e-23        4.39570e-23
1855.95        4.09981e-23        3.78851e-23        4.41112e-23
1860.23        4.11419e-23        3.80178e-23        4.42659e-23
1864.52        4.12861e-23        3.81510e-23        4.44212e-23
1868.82        4.14308e-23        3.82847e-23        4.45770e-23
1873.13        4.15760e-23        3.84188e-23        4.47333e-23
1877.45        4.17218e-23        3.85534e-23        4.48901e-23
1881.78        4.18680e-23        3.86884e-23        4.50475e-23
1886.12        4.20147e-23        3.88239e-23        4.52055e-23
1890.47        4.21619e-23        3.89599e-23        4.53640e-23
1894.83        4.23097e-23        3.90963e-23        4.55230e-23
1899.20        4.24579e-23        3.92333e-23        4.56826e-23
1903.57        4.26067e-23        3.93706e-23        4.58427e-23
1907.96        4.27560e-23        3.95085e-23        4.60034e-23
1912.36        4.29058e-23        3.96469e-23        4.61647e-23
1916.77        4.30561e-23        3.97857e-23        4.63265e-23
1921.19        4.32069e-23        3.99250e-23        4.64889e-23
1925.62        4.33583e-23        4.00648e-23        4.66518e-23
1930.06        4.35102e-23        4.02050e-23        4.68153e-23
1934.51        4.36626e-23        4.03458e-23        4.69794e-23
1938.97        4.38155e-23        4.04870e-23        4.71440e-23
1943.44        4.39690e-23        4.06288e-23        4.73092e-23
1947.93        4.41230e-23        4.07710e-23        4.74750e-23
1952.42        4.42776e-23        4.09137e-23        4.76414e-23
1956.92        4.44327e-23        4.10570e-23        4.78084e-23
1961.43        4.45883e-23        4.12007e-23        4.79759e-23
1965.95        4.47445e-23        4.13449e-23        4.81440e-23
1970.49        4.49012e-23        4.14896e-23        4.83127e-23
1975.03        4.50585e-23        4.16349e-23        4.84820e-23
1979.58        4.52163e-23        4.17806e-23        4.86519e-23
1984.15        4.53747e-23        4.19269e-23        4.88224e-23
1988.72        4.55336e-23        4.20737e-23        4.89935e-23
1993.31        4.56931e-23        4.22210e-23        4.91652e-23
1997.91        4.58531e-23        4.23688e-23        4.93375e-23
2002.51        4.60138e-23        4.25171e-23        4.95104e-23
2007.13        4.61749e-23        4.26659e-23        4.96839e-23
2011.76        4.63367e-23        4.28153e-23        4.98581e-23
2016.40        4.64990e-23        4.29652e-23        5.00328e-23
2021.05        4.66619e-23        4.31156e-23        5.02082e-23
2025.71        4.68254e-23        4.32666e-23        5.03842e-23
2030.38        4.69894e-23        4.34181e-23        5.05607e-23
2035.06        4.71540e-23        4.35701e-23        5.07380e-23
2039.75        4.73192e-23        4.37226e-23        5.09158e-23
2044.46        4.74850e-23        4.38757e-23        5.10943e-23
2049.17        4.76514e-23        4.40293e-23        5.12734e-23
2053.89        4.78183e-23        4.41835e-23        5.14531e-23
2058.63        4.79859e-23        4.43382e-23        5.16335e-23
2063.38        4.81540e-23        4.44935e-23        5.18145e-23
2068.14        4.83227e-23        4.46493e-23        5.19961e-23
2072.90        4.84920e-23        4.48056e-23        5.21784e-23
2077.68        4.86619e-23        4.49625e-23        5.23613e-23
2082.47        4.88324e-23        4.51200e-23        5.25449e-23
2087.28        4.90035e-23        4.52780e-23        5.27291e-23
2092.09        4.91753e-23        4.54365e-23        5.29140e-23
2096.91        4.93476e-23        4.55957e-23        5.30995e-23
2101.75        4.95205e-23        4.57553e-23        5.32856e-23
2106.59        4.96940e-23        4.59156e-23        5.34725e-23
2111.45        4.98682e-23        4.60764e-23        5.36599e-23
2116.32        5.00429e-23        4.62378e-23        5.38481e-23
2121.20        5.02183e-23        4.63997e-23        5.40369e-23
2126.09        5.03943e-23        4.65622e-23        5.42264e-23
2130.99        5.05709e-23        4.67253e-23        5.44165e-23
2135.91        5.07481e-23        4.68889e-23        5.46073e-23
2140.83        5.09260e-23        4.70531e-23        5.47988e-23
2145.77        5.11044e-23        4.72179e-23        5.49909e-23
2150.72        5.12835e-23        4.73833e-23        5.51837e-23
2155.68        5.14633e-23        4.75493e-23        5.53773e-23
2160.65        5.16436e-23        4.77158e-23        5.55714e-23
2165.63        5.18246e-23        4.78829e-23        5.57663e-23
2170.62        5.20063e-23        4.80507e-23        5.59619e-23
2175.63        5.21885e-23        4.82190e-23        5.61581e-23
2180.64        5.23715e-23        4.83879e-23        5.63550e-23
2185.67        5.25550e-23        4.85573e-23        5.65527e-23
2190.71        5.27392e-23        4.87274e-23        5.67510e-23
2195.76        5.29241e-23        4.88981e-23        5.69500e-23
2200.83        5.31096e-23        4.90694e-23        5.71497e-23
2205.90        5.32957e-23        4.92413e-23        5.73501e-23
2210.99        5.34825e-23        4.94137e-23        5.75513e-23
2216.08        5.36700e-23        4.95868e-23        5.77531e-23
2221.19        5.38581e-23        4.97605e-23        5.79556e-23
2226.32        5.40469e-23        4.99348e-23        5.81589e-23
2231.45        5.42363e-23        5.01097e-23        5.83629e-23
2236.60        5.44264e-23        5.02853e-23        5.85675e-23
2241.75        5.46172e-23        5.04614e-23        5.87729e-23
2246.92        5.48086e-23        5.06382e-23        5.89791e-23
2252.10        5.50007e-23        5.08156e-23        5.91859e-23
2257.30        5.51935e-23        5.09935e-23        5.93935e-23
2262.50        5.53870e-23        5.11722e-23        5.96018e-23
2267.72        5.55811e-23        5.13514e-23        5.98108e-23
2272.95        5.57759e-23        5.15313e-23        6.00206e-23
2278.19        5.59714e-23        5.17118e-23        6.02311e-23
2283.44        5.61676e-23        5.18929e-23        6.04423e-23
2288.71        5.63645e-23        5.20747e-23        6.06543e-23
2293.98        5.65620e-23        5.22571e-23        6.08670e-23
2299.27        5.67603e-23        5.24402e-23        6.10805e-23
2304.57        5.69593e-23        5.26238e-23        6.12947e-23
2309.89        5.71589e-23        5.28082e-23        6.15096e-23
2315.21        5.73592e-23        5.29931e-23        6.17253e-23
2320.55        5.75603e-23        5.31787e-23        6.19418e-23
2325.90        5.77620e-23        5.33650e-23        6.21590e-23
2331.27        5.79645e-23        5.35519e-23        6.23770e-23
2336.64        5.81676e-23        5.37395e-23        6.25958e-23
2342.03        5.83715e-23        5.39277e-23        6.28153e-23
2347.43        5.85761e-23        5.41166e-23        6.30356e-23
2352.84        5.87814e-23        5.43061e-23        6.32566e-23
2358.27        5.89874e-23        5.44963e-23        6.34784e-23
2363.71        5.91941e-23        5.46872e-23        6.37010e-23
2369.16        5.94016e-23        5.48787e-23        6.39244e-23
2374.62        5.96097e-23        5.50709e-23        6.41486e-23
2380.09        5.98186e-23        5.52637e-23        6.43735e-23
2385.58        6.00282e-23        5.54573e-23        6.45992e-23
2391.08        6.02386e-23        5.56515e-23        6.48257e-23
2396.60        6.04497e-23        5.58464e-23        6.50530e-23
2402.12        6.06615e-23        5.60419e-23        6.52811e-23
2407.66        6.08741e-23        5.62382e-23        6.55100e-23
2413.21        6.10874e-23        5.64351e-23        6.57397e-23
2418.78        6.13014e-23        5.66327e-23        6.59702e-23
2424.35        6.15162e-23        5.68310e-23        6.62014e-23
2429.94        6.17317e-23        5.70299e-23        6.64335e-23
2435.55        6.19480e-23        5.72296e-23        6.66664e-23
2441.16        6.21651e-23        5.74300e-23        6.69001e-23
2446.79        6.23828e-23        5.76310e-23        6.71347e-23
2452.43        6.26014e-23        5.78328e-23        6.73700e-23
2458.09        6.28207e-23        5.80352e-23        6.76061e-23
2463.76        6.30407e-23        5.82384e-23        6.78431e-23
2469.44        6.32616e-23        5.84422e-23        6.80809e-23
2475.13        6.34832e-23        5.86468e-23        6.83195e-23
2480.84        6.37055e-23        5.88521e-23        6.85589e-23
2486.56        6.39286e-23        5.90580e-23        6.87992e-23
2492.29        6.41525e-23        5.92647e-23        6.90403e-23
2498.04        6.43772e-23        5.94721e-23        6.92823e-23
2503.80        6.46026e-23        5.96803e-23        6.95250e-23
2509.57        6.48289e-23        5.98891e-23        6.97686e-23
2515.36        6.50559e-23        6.00987e-23        7.00131e-23
2521.16        6.52837e-23        6.03089e-23        7.02584e-23
2526.97        6.55123e-23        6.05200e-23        7.05046e-23
2532.80        6.57416e-23        6.07317e-23        7.07516e-23
2538.64        6.59718e-23        6.09442e-23        7.09994e-23
2544.49        6.62028e-23        6.11574e-23        7.12481e-23
2550.36        6.64345e-23        6.13713e-23        7.14977e-23
2556.24        6.66671e-23        6.15860e-23        7.17482e-23
2562.14        6.69005e-23        6.18014e-23        7.19995e-23
2568.04        6.71346e-23        6.20176e-23        7.22517e-23
2573.97        6.73696e-23        6.22345e-23        7.25048e-23
2579.90        6.76054e-23        6.24522e-23        7.27587e-23
2585.85        6.78421e-23        6.26706e-23        7.30135e-23
2591.81        6.80795e-23        6.28898e-23        7.32692e-23
2597.79        6.83178e-23        6.31097e-23        7.35258e-23
2603.78        6.85569e-23        6.33305e-23        7.37833e-23
2609.78        6.87968e-23        6.35519e-23        7.40417e-23
2615.80        6.90376e-23        6.37742e-23        7.43010e-23
2621.83        6.92792e-23        6.39972e-23        7.45612e-23
2627.88        6.95216e-23        6.42210e-23        7.48223e-23
2633.94        6.97649e-23        6.44455e-23        7.50843e-23
2640.01        7.00090e-23        6.46709e-23        7.53472e-23
2646.10        7.02540e-23        6.48970e-23        7.56110e-23
2652.20        7.04998e-23        6.51239e-23        7.58758e-23
2658.31        7.07465e-23        6.53516e-23        7.61414e-23
2664.44        7.09941e-23        6.55801e-23        7.64080e-23
2670.59        7.12425e-23        6.58094e-23        7.66755e-23
2676.74        7.14917e-23        6.60395e-23        7.69440e-23
2682.92        7.17419e-23        6.62703e-23        7.72134e-23
2689.10        7.19929e-23        6.65020e-23        7.74837e-23
2695.30        7.22448e-23        6.67345e-23        7.77550e-23
2701.52        7.24975e-23        6.69678e-23        7.80272e-23
2707.75        7.27512e-23        6.72020e-23        7.83004e-23
2713.99        7.30057e-23        6.74369e-23        7.85745e-23
2720.25        7.32611e-23        6.76726e-23        7.88496e-23
2726.52        7.35174e-23        6.79092e-23        7.91257e-23
2732.81        7.37747e-23        6.81466e-23        7.94027e-23
2739.11        7.40328e-23        6.83849e-23        7.96807e-23
2745.43        7.42918e-23        6.86239e-23        7.99596e-23
2751.76        7.45517e-23        6.88638e-23        8.02396e-23
2758.10        7.48125e-23        6.91046e-23        8.05205e-23
2764.46        7.50743e-23        6.93461e-23        8.08024e-23
2770.83        7.53369e-23        6.95885e-23        8.10853e-23
2777.22        7.56005e-23        6.98318e-23        8.13692e-23
2783.63        7.58650e-23        7.00759e-23        8.16540e-23
2790.05        7.61304e-23        7.03209e-23        8.19399e-23
2796.48        7.63968e-23        7.05667e-23        8.22268e-23
2802.93        7.66641e-23        7.08134e-23        8.25147e-23
2809.39        7.69323e-23        7.10610e-23        8.28036e-23
2815.87        7.72015e-23        7.13094e-23        8.30935e-23
2822.36        7.74716e-23        7.15587e-23        8.33844e-23
2828.87        7.77426e-23        7.18089e-23        8.36764e-23
2835.39        7.80146e-23        7.20599e-23        8.39693e-23
2841.93        7.82876e-23        7.23119e-23        8.42633e-23
2848.48        7.85615e-23        7.25647e-23        8.45584e-23
2855.05        7.88364e-23        7.28184e-23        8.48545e-23
2861.63        7.91123e-23        7.30730e-23        8.51516e-23
2868.23        7.93891e-23        7.33285e-23        8.54498e-23
2874.85        7.96669e-23        7.35849e-23        8.57490e-23
2881.48        7.99457e-23        7.38421e-23        8.60493e-23
2888.12        8.02255e-23        7.41003e-23        8.63506e-23
2894.78        8.05062e-23        7.43594e-23        8.66530e-23
2901.45        8.07880e-23        7.46195e-23        8.69565e-23
2908.14        8.10707e-23        7.48804e-23        8.72610e-23
2914.85        8.13544e-23        7.51422e-23        8.75667e-23
2921.57        8.16392e-23        7.54050e-23        8.78733e-23
2928.31        8.19249e-23        7.56687e-23        8.81811e-23
2935.06        8.22117e-23        7.59333e-23        8.84900e-23
2941.83        8.24994e-23        7.61989e-23        8.88000e-23
2948.61        8.27882e-23        7.64654e-23        8.91110e-23
2955.41        8.30780e-23        7.67329e-23        8.94232e-23
2962.22        8.33688e-23        7.70012e-23        8.97365e-23
2969.05        8.36607e-23        7.72706e-23        9.00508e-23
2975.90        8.39536e-23        7.75409e-23        9.03663e-23
2982.76        8.42475e-23        7.78121e-23        9.06829e-23
2989.64        8.45425e-23        7.80843e-23        9.10007e-23
2996.53        8.48385e-23        7.83575e-23        9.13195e-23
3003.44        8.51349e-23        7.86311e-23        9.16388e-23
3010.37        8.54317e-23        7.89050e-23        9.19584e-23
3017.31        8.57296e-23        7.91799e-23        9.22792e-23
3024.27        8.60285e-23        7.94558e-23        9.26011e-23
3031.24        8.63284e-23        7.97327e-23        9.29241e-23
3038.23        8.66294e-23        8.00105e-23        9.32483e-23
3045.24        8.69315e-23        8.02893e-23        9.35736e-23
3052.26        8.72346e-23        8.05691e-23        9.39001e-23
3059.30        8.75388e-23        8.08499e-23        9.42277e-23
3066.35        8.78441e-23        8.11316e-23        9.45565e-23
3073.42        8.81504e-23        8.14144e-23        9.48864e-23
3080.51        8.84578e-23        8.16981e-23        9.52175e-23
3087.61        8.87664e-23        8.19829e-23        9.55498e-23
3094.73        8.90760e-23        8.22687e-23        9.58833e-23
3101.87        8.93866e-23        8.25554e-23        9.62179e-23
3109.02        8.96984e-23        8.28432e-23        9.65537e-23
3116.19        9.00113e-23        8.31320e-23        9.68907e-23
3123.37        9.03253e-23        8.34218e-23        9.72288e-23
3130.57        9.06404e-23        8.37126e-23        9.75682e-23
3137.79        9.09566e-23        8.40044e-23        9.79088e-23
3145.03        9.12739e-23        8.42973e-23        9.82505e-23
3152.28        9.15924e-23        8.45912e-23        9.85935e-23
3159.55        9.19119e-23        8.48862e-23        9.89377e-23
3166.83        9.22326e-23        8.51821e-23        9.92831e-23
3174.14        9.25544e-23        8.54792e-23        9.96297e-23
3181.45        9.28774e-23        8.57772e-23        9.99775e-23
3188.79        9.32015e-23        8.60763e-23        1.00327e-22
3196.14        9.35267e-23        8.63765e-23        1.00677e-22
3203.51        9.38531e-23        8.66778e-23        1.01028e-22
3210.90        9.41806e-23        8.69800e-23        1.01381e-22
3218.30        9.45093e-23        8.72834e-23        1.01735e-22
3225.72        9.48392e-23        8.75878e-23        1.02090e-22
3233.16        9.51702e-23        8.78933e-23        1.02447e-22
3240.62        9.55024e-23        8.81999e-23        1.02805e-22
3248.09        9.58357e-23        8.85076e-23        1.03164e-22
3255.58        9.61702e-23        8.88163e-23        1.03524e-22
3263.09        9.65059e-23        8.91261e-23        1.03886e-22
3270.61        9.68428e-23        8.94370e-23        1.04249e-22
3278.15        9.71809e-23        8.97490e-23        1.04613e-22
3285.71        9.75202e-23        9.00622e-23        1.04978e-22
3293.29        9.78606e-23        9.03764e-23        1.05345e-22
3300.88        9.82023e-23        9.06917e-23        1.05713e-22
3308.49        9.85452e-23        9.10081e-23        1.06082e-22
3316.12        9.88893e-23        9.13257e-23        1.06453e-22
3323.77        9.92346e-23        9.16443e-23        1.06825e-22
3331.43        9.95811e-23        9.19641e-23        1.07198e-22
3339.11        9.99288e-23        9.22850e-23        1.07573e-22
3346.81        1.00278e-22        9.26071e-23        1.07948e-22
3354.53        1.00628e-22        9.29303e-23        1.08326e-22
3362.26        1.00979e-22        9.32546e-23        1.08704e-22
3370.02        1.01332e-22        9.35800e-23        1.09084e-22
3377.79        1.01686e-22        9.39066e-23        1.09465e-22
3385.57        1.02041e-22        9.42344e-23        1.09848e-22
3393.38        1.02398e-22        9.45633e-23        1.10232e-22
3401.21        1.02755e-22        9.48934e-23        1.10617e-22
3409.05        1.03114e-22        9.52246e-23        1.11004e-22
3416.91        1.03474e-22        9.55570e-23        1.11392e-22
3424.79        1.03836e-22        9.58906e-23        1.11781e-22
3432.68        1.04198e-22        9.62253e-23        1.12172e-22
3440.60        1.04562e-22        9.65612e-23        1.12564e-22
3448.53        1.04928e-22        9.68983e-23        1.12957e-22
3456.48        1.05294e-22        9.72366e-23        1.13352e-22
3464.45        1.05662e-22        9.75761e-23        1.13748e-22
3472.44        1.06031e-22        9.79167e-23        1.14146e-22
3480.45        1.06402e-22        9.82586e-23        1.14545e-22
3488.48        1.06774e-22        9.86017e-23        1.14946e-22
3496.52        1.07147e-22        9.89459e-23        1.15347e-22
3504.58        1.07521e-22        9.92914e-23        1.15751e-22
3512.66        1.07897e-22        9.96381e-23        1.16155e-22
3520.76        1.08274e-22        9.99860e-23        1.16562e-22
3528.88        1.08652e-22        1.00335e-22        1.16969e-22
3537.02        1.09032e-22        1.00686e-22        1.17378e-22
3545.17        1.09413e-22        1.01037e-22        1.17789e-22
3553.35        1.09795e-22        1.01390e-22        1.18201e-22
3561.54        1.10179e-22        1.01744e-22        1.18614e-22
3569.75        1.10564e-22        1.02099e-22        1.19029e-22
3577.98        1.10950e-22        1.02456e-22        1.19445e-22
3586.23        1.11338e-22        1.02814e-22        1.19863e-22
3594.50        1.11727e-22        1.03173e-22        1.20282e-22
3602.79        1.12118e-22        1.03533e-22        1.20703e-22
3611.10        1.12510e-22        1.03895e-22        1.21125e-22
3619.43        1.12903e-22        1.04258e-22        1.21548e-22
3627.77        1.13298e-22        1.04622e-22        1.21973e-22
3636.14        1.13694e-22        1.04987e-22        1.22400e-22
3644.52        1.14091e-22        1.05354e-22        1.22828e-22
3652.92        1.14490e-22        1.05722e-22        1.23258e-22
3661.35        1.14890e-22        1.06091e-22        1.23689e-22
3669.79        1.15292e-22        1.06462e-22        1.24122e-22
3678.25        1.15695e-22        1.06834e-22        1.24556e-22
3686.73        1.16099e-22        1.07207e-22        1.24991e-22
3695.23        1.16505e-22        1.07581e-22        1.25429e-22
3703.75        1.16912e-22        1.07957e-22        1.25867e-22
3712.29        1.17321e-22        1.08334e-22        1.26308e-22
3720.85        1.17731e-22        1.08713e-22        1.26750e-22
3729.43        1.18143e-22        1.09092e-22        1.27193e-22
3738.03        1.18556e-22        1.09473e-22        1.27638e-22
3746.65        1.18970e-22        1.09856e-22        1.28084e-22
3755.29        1.19386e-22        1.10240e-22        1.28532e-22
3763.95        1.19803e-22        1.10625e-22        1.28982e-22
3772.63        1.20222e-22        1.11011e-22        1.29433e-22
3781.33        1.20642e-22        1.11399e-22        1.29886e-22
3790.05        1.21064e-22        1.11788e-22        1.30340e-22
3798.79        1.21487e-22        1.12179e-22        1.30796e-22
3807.55        1.21912e-22        1.12570e-22        1.31254e-22
3816.33        1.22338e-22        1.12964e-22        1.31713e-22
3825.13        1.22766e-22        1.13358e-22        1.32174e-22
3833.95        1.23195e-22        1.13754e-22        1.32636e-22
3842.79        1.23626e-22        1.14152e-22        1.33100e-22
3851.65        1.24058e-22        1.14550e-22        1.33566e-22
3860.53        1.24492e-22        1.14950e-22        1.34033e-22
3869.43        1.24927e-22        1.15352e-22        1.34502e-22
3878.35        1.25364e-22        1.15755e-22        1.34972e-22
3887.29        1.25802e-22        1.16159e-22        1.35445e-22
3896.26        1.26242e-22        1.16565e-22        1.35918e-22
3905.24        1.26683e-22        1.16972e-22        1.36394e-22
3914.25        1.27126e-22        1.17381e-22        1.36871e-22
3923.27        1.27570e-22        1.17791e-22        1.37350e-22
3932.32        1.28016e-22        1.18202e-22        1.37830e-22
3941.39        1.28464e-22        1.18615e-22        1.38312e-22
3950.47        1.28913e-22        1.19029e-22        1.38796e-22
3959.58        1.29363e-22        1.19445e-22        1.39282e-22
3968.71        1.29815e-22        1.19862e-22        1.39769e-22
3977.86        1.30269e-22        1.20281e-22        1.40258e-22
3987.04        1.30724e-22        1.20701e-22        1.40748e-22
3996.23        1.31181e-22        1.21122e-22        1.41240e-22
4005.44        1.31644e-22        1.21548e-22        1.41739e-22
4014.68        1.32110e-22        1.21979e-22        1.42242e-22
4023.94        1.32579e-22        1.22411e-22        1.42747e-22
4033.22        1.33049e-22        1.22844e-22        1.43254e-22
4042.52        1.33520e-22        1.23279e-22        1.43762e-22
4051.84        1.33994e-22        1.23715e-22        1.44272e-22
4061.18        1.34469e-22        1.24153e-22        1.44785e-22
4070.54        1.34946e-22        1.24593e-22        1.45299e-22
4079.93        1.35424e-22        1.25034e-22        1.45814e-22
4089.34        1.35904e-22        1.25477e-22        1.46332e-22
4098.77        1.36386e-22        1.25921e-22        1.46852e-22
4108.22        1.36870e-22        1.26367e-22        1.47373e-22
4117.69        1.37355e-22        1.26814e-22        1.47896e-22
4127.18        1.37842e-22        1.27263e-22        1.48421e-22
4136.70        1.38331e-22        1.27714e-22        1.48948e-22
4146.24        1.38821e-22        1.28166e-22        1.49477e-22
4155.80        1.39314e-22        1.28620e-22        1.50008e-22
4165.38        1.39808e-22        1.29075e-22        1.50540e-22
4174.99        1.40304e-22        1.29532e-22        1.51075e-22
4184.61        1.40801e-22        1.29991e-22        1.51611e-22
4194.26        1.41301e-22        1.30451e-22        1.52150e-22
4203.93        1.41802e-22        1.30913e-22        1.52690e-22
4213.63        1.42305e-22        1.31377e-22        1.53232e-22
4223.34        1.42809e-22        1.31842e-22        1.53777e-22
4233.08        1.43316e-22        1.32309e-22        1.54323e-22
4242.84        1.43824e-22        1.32778e-22        1.54871e-22
4252.63        1.44335e-22        1.33248e-22        1.55421e-22
4262.43        1.44847e-22        1.33720e-22        1.55973e-22
4272.26        1.45360e-22        1.34194e-22        1.56527e-22
4282.11        1.45876e-22        1.34669e-22        1.57083e-22
4291.98        1.46394e-22        1.35146e-22        1.57641e-22
4301.88        1.46913e-22        1.35625e-22        1.58201e-22
4311.80        1.47434e-22        1.36105e-22        1.58764e-22
4321.74        1.47958e-22        1.36588e-22        1.59328e-22
4331.71        1.48483e-22        1.37071e-22        1.59894e-22
4341.70        1.49010e-22        1.37557e-22        1.60462e-22
4351.71        1.49538e-22        1.38045e-22        1.61032e-22
4361.74        1.50069e-22        1.38534e-22        1.61605e-22
4371.80        1.50602e-22        1.39025e-22        1.62179e-22
4381.88        1.51136e-22        1.39518e-22        1.62755e-22
4391.98        1.51673e-22        1.40012e-22        1.63334e-22
4402.11        1.52211e-22        1.40508e-22        1.63915e-22
4412.26        1.52752e-22        1.41006e-22        1.64497e-22
4422.43        1.53294e-22        1.41506e-22        1.65082e-22
4432.63        1.53839e-22        1.42008e-22        1.65669e-22
4442.85        1.54385e-22        1.42511e-22        1.66258e-22
4453.10        1.54933e-22        1.43017e-22        1.66850e-22
4463.37        1.55484e-22        1.43524e-22        1.67443e-22
4473.66        1.56036e-22        1.44033e-22        1.68039e-22
4483.97        1.56590e-22        1.44544e-22        1.68636e-22
4494.31        1.57146e-22        1.45056e-22        1.69236e-22
4504.67        1.57705e-22        1.45571e-22        1.69838e-22
4515.06        1.58265e-22        1.46087e-22        1.70443e-22
4525.47        1.58827e-22        1.46606e-22        1.71049e-22
4535.91        1.59392e-22        1.47126e-22        1.71658e-22
4546.37        1.59958e-22        1.47648e-22        1.72269e-22
4556.85        1.60527e-22        1.48172e-22        1.72882e-22
4567.36        1.61098e-22        1.48698e-22        1.73497e-22
4577.89        1.61670e-22        1.49225e-22        1.74115e-22
4588.44        1.62245e-22        1.49755e-22        1.74735e-22
4599.02        1.62822e-22        1.50287e-22        1.75357e-22
4609.63        1.63401e-22        1.50820e-22        1.75982e-22
4620.26        1.63982e-22        1.51356e-22        1.76608e-22
4630.91        1.64565e-22        1.51893e-22        1.77238e-22
4641.59        1.65151e-22        1.52433e-22        1.77869e-22
4652.29        1.65738e-22        1.52974e-22        1.78503e-22
4663.02        1.66328e-22        1.53517e-22        1.79139e-22
4673.77        1.66920e-22        1.54063e-22        1.79777e-22
4684.55        1.67514e-22        1.54610e-22        1.80418e-22
4695.35        1.68110e-22        1.55160e-22        1.81061e-22
4706.18        1.68709e-22        1.55711e-22        1.81706e-22
4717.03        1.69309e-22        1.56264e-22        1.82354e-22
4727.90        1.69912e-22        1.56820e-22        1.83004e-22
4738.81        1.70517e-22        1.57377e-22        1.83657e-22
4749.73        1.71124e-22        1.57937e-22        1.84312e-22
4760.68        1.71734e-22        1.58498e-22        1.84969e-22
4771.66        1.72345e-22        1.59062e-22        1.85629e-22
4782.66        1.72960e-22        1.59628e-22        1.86291e-22
4793.69        1.73576e-22        1.60196e-22        1.86956e-22
4804.75        1.74194e-22        1.60765e-22        1.87623e-22
4815.82        1.74815e-22        1.61337e-22        1.88293e-22
4826.93        1.75438e-22        1.61912e-22        1.88965e-22
4838.06        1.76064e-22        1.62488e-22        1.89640e-22
4849.21        1.76692e-22        1.63066e-22        1.90317e-22
4860.40        1.77322e-22        1.63647e-22        1.90997e-22
4871.60        1.77954e-22        1.64229e-22        1.91679e-22
4882.84        1.78589e-22        1.64814e-22        1.92364e-22
4894.10        1.79226e-22        1.65401e-22        1.93051e-22
4905.38        1.79866e-22        1.65990e-22        1.93741e-22
4916.69        1.80507e-22        1.66582e-22        1.94433e-22
4928.03        1.81152e-22        1.67175e-22        1.95128e-22
4939.39        1.81798e-22        1.67771e-22        1.95826e-22
4950.78        1.82448e-22        1.68369e-22        1.96526e-22
4962.20        1.83099e-22        1.68969e-22        1.97229e-22
4973.64        1.83753e-22        1.69572e-22        1.97934e-22
4985.11        1.84409e-22        1.70176e-22        1.98642e-22
4996.60        1.85068e-22        1.70783e-22        1.99353e-22
5008.12        1.85718e-22        1.71382e-22        2.00053e-22
5019.67        1.86364e-22        1.71979e-22        2.00750e-22
5031.24        1.87014e-22        1.72577e-22        2.01450e-22
5042.85        1.87665e-22        1.73178e-22        2.02152e-22
5054.47        1.88319e-22        1.73781e-22        2.02857e-22
5066.13        1.88975e-22        1.74386e-22        2.03564e-22
5077.81        1.89634e-22        1.74993e-22        2.04274e-22
5089.52        1.90295e-22        1.75603e-22        2.04986e-22
5101.25        1.90958e-22        1.76215e-22        2.05701e-22
5113.02        1.91623e-22        1.76829e-22        2.06418e-22
5124.81        1.92292e-22        1.77445e-22        2.07138e-22
5136.62        1.92962e-22        1.78063e-22        2.07861e-22
5148.47        1.93635e-22        1.78684e-22        2.08586e-22
5160.34        1.94310e-22        1.79306e-22        2.09314e-22
5172.24        1.94988e-22        1.79931e-22        2.10044e-22
5184.16        1.95668e-22        1.80559e-22        2.10777e-22
5196.12        1.96351e-22        1.81188e-22        2.11513e-22
5208.10        1.97036e-22        1.81820e-22        2.12252e-22
5220.11        1.97723e-22        1.82454e-22        2.12993e-22
5232.14        1.98413e-22        1.83090e-22        2.13736e-22
5244.21        1.99106e-22        1.83729e-22        2.14483e-22
5256.30        1.99801e-22        1.84370e-22        2.15232e-22
5268.42        2.00498e-22        1.85013e-22        2.15983e-22
5280.57        2.01198e-22        1.85658e-22        2.16738e-22
5292.74        2.01901e-22        1.86306e-22        2.17495e-22
5304.95        2.02606e-22        1.86956e-22        2.18255e-22
5317.18        2.03313e-22        1.87609e-22        2.19017e-22
5329.44        2.04023e-22        1.88264e-22        2.19783e-22
5341.73        2.04736e-22        1.88921e-22        2.20551e-22
5354.05        2.05451e-22        1.89580e-22        2.21322e-22
5366.39        2.06169e-22        1.90242e-22        2.22095e-22
5378.77        2.06889e-22        1.90906e-22        2.22872e-22
5391.17        2.07612e-22        1.91573e-22        2.23651e-22
5403.60        2.08337e-22        1.92242e-22        2.24433e-22
5416.06        2.09065e-22        1.92913e-22        2.25217e-22
5428.55        2.09796e-22        1.93587e-22        2.26005e-22
5441.07        2.10529e-22        1.94263e-22        2.26795e-22
5453.61        2.11265e-22        1.94942e-22        2.27589e-22
5466.19        2.12004e-22        1.95623e-22        2.28385e-22
5478.79        2.12745e-22        1.96306e-22        2.29184e-22
5491.42        2.13489e-22        1.96992e-22        2.29985e-22
5504.09        2.14235e-22        1.97681e-22        2.30790e-22
5516.78        2.14985e-22        1.98372e-22        2.31597e-22
5529.50        2.15736e-22        1.99065e-22        2.32408e-22
5542.25        2.16491e-22        1.99761e-22        2.33221e-22
5555.03        2.17248e-22        2.00459e-22        2.34037e-22
5567.84        2.18008e-22        2.01160e-22        2.34857e-22
5580.67        2.18771e-22        2.01863e-22        2.35679e-22
5593.54        2.19536e-22        2.02569e-22        2.36504e-22
5606.44        2.20304e-22        2.03277e-22        2.37331e-22
5619.37        2.21075e-22        2.03988e-22        2.38162e-22
5632.32        2.21849e-22        2.04701e-22        2.38996e-22
5645.31        2.22625e-22        2.05417e-22        2.39833e-22
5658.33        2.23404e-22        2.06135e-22        2.40673e-22
5671.38        2.24186e-22        2.06856e-22        2.41516e-22
5684.45        2.24971e-22        2.07580e-22        2.42361e-22
5697.56        2.25758e-22        2.08306e-22        2.43210e-22
5710.70        2.26548e-22        2.09035e-22        2.44062e-22
5723.87        2.27341e-22        2.09766e-22        2.44917e-22
5737.06        2.28137e-22        2.10500e-22        2.45775e-22
5750.29        2.28936e-22        2.11236e-22        2.46636e-22
5763.55        2.29737e-22        2.11975e-22        2.47500e-22
5776.84        2.30542e-22        2.12717e-22        2.48367e-22
5790.16        2.31349e-22        2.13461e-22        2.49237e-22
5803.51        2.32159e-22        2.14208e-22        2.50110e-22
5816.89        2.32972e-22        2.14958e-22        2.50987e-22
5830.31        2.33788e-22        2.15710e-22        2.51866e-22
5843.75        2.34607e-22        2.16465e-22        2.52748e-22
5857.23        2.35428e-22        2.17222e-22        2.53634e-22
5870.73        2.36253e-22        2.17983e-22        2.54523e-22
5884.27        2.37080e-22        2.18745e-22        2.55415e-22
5897.84        2.37911e-22        2.19511e-22        2.56310e-22
5911.44        2.38744e-22        2.20279e-22        2.57208e-22
5925.07        2.39580e-22        2.21050e-22        2.58110e-22
5938.73        2.40419e-22        2.21824e-22        2.59014e-22
5952.42        2.41261e-22        2.22600e-22        2.59922e-22
5966.15        2.42106e-22        2.23380e-22        2.60833e-22
5979.90        2.42954e-22        2.24162e-22        2.61747e-22
5993.69        2.43805e-22        2.24946e-22        2.62665e-22
6007.51        2.44663e-22        2.25736e-22        2.63589e-22
6021.36        2.45526e-22        2.26532e-22        2.64520e-22
6035.25        2.46392e-22        2.27330e-22        2.65453e-22
6049.16        2.47261e-22        2.28131e-22        2.66391e-22
6063.11        2.48133e-22        2.28935e-22        2.67331e-22
6077.09        2.49009e-22        2.29742e-22        2.68275e-22
6091.11        2.49887e-22        2.30552e-22        2.69223e-22
6105.15        2.50769e-22        2.31365e-22        2.70173e-22
6119.23        2.51654e-22        2.32180e-22        2.71127e-22
6133.34        2.52542e-22        2.32999e-22        2.72085e-22
6147.48        2.53433e-22        2.33820e-22        2.73046e-22
6161.66        2.54327e-22        2.34644e-22        2.74010e-22
6175.86        2.55225e-22        2.35471e-22        2.74978e-22
6190.10        2.56125e-22        2.36301e-22        2.75949e-22
6204.38        2.57029e-22        2.37135e-22        2.76924e-22
6218.68        2.57937e-22        2.37971e-22        2.77903e-22
6233.02        2.58847e-22        2.38810e-22        2.78884e-22
6247.39        2.59761e-22        2.39652e-22        2.79870e-22
6261.80        2.60678e-22        2.40497e-22        2.80859e-22
6276.24        2.61598e-22        2.41345e-22        2.81851e-22
6290.71        2.62522e-22        2.42196e-22        2.82847e-22
6305.22        2.63449e-22        2.43051e-22        2.83847e-22
6319.75        2.64379e-22        2.43908e-22        2.84850e-22
6334.33        2.65313e-22        2.44769e-22        2.85857e-22
6348.93        2.66250e-22        2.45632e-22        2.86867e-22
6363.57        2.67190e-22        2.46499e-22        2.87881e-22
6378.24        2.68134e-22        2.47369e-22        2.88899e-22
6392.95        2.69081e-22        2.48241e-22        2.89921e-22
6407.69        2.70032e-22        2.49118e-22        2.90946e-22
6422.47        2.70986e-22        2.49997e-22        2.91975e-22
6437.28        2.71943e-22        2.50879e-22        2.93008e-22
6452.12        2.72904e-22        2.51765e-22        2.94044e-22
6467.00        2.73869e-22        2.52654e-22        2.95084e-22
6481.91        2.74837e-22        2.53546e-22        2.96128e-22
6496.86        2.75809e-22        2.54441e-22        2.97176e-22
6511.84        2.76784e-22        2.55340e-22        2.98228e-22
6526.85        2.77762e-22        2.56241e-22        2.99283e-22
6541.90        2.78744e-22        2.57147e-22        3.00342e-22
6556.98        2.79730e-22        2.58055e-22        3.01405e-22
6572.10        2.80720e-22        2.58967e-22        3.02472e-22
6587.26        2.81713e-22        2.59882e-22        3.03543e-22
6602.45        2.82709e-22        2.60800e-22        3.04618e-22
6617.67        2.83710e-22        2.61722e-22        3.05697e-22
6632.93        2.84713e-22        2.62647e-22        3.06780e-22
6648.22        2.85721e-22        2.63576e-22        3.07867e-22
6663.55        2.86732e-22        2.64507e-22        3.08957e-22
6678.92        2.87747e-22        2.65443e-22        3.10052e-22
6694.32        2.88766e-22        2.66382e-22        3.11151e-22
6709.76        2.89789e-22        2.67324e-22        3.12254e-22
6725.23        2.90815e-22        2.68269e-22        3.13361e-22
6740.73        2.91845e-22        2.69219e-22        3.14472e-22
6756.28        2.92879e-22        2.70171e-22        3.15587e-22
6771.86        2.93917e-22        2.71127e-22        3.16706e-22
6787.47        2.94958e-22        2.72087e-22        3.17829e-22
6803.12        2.96004e-22        2.73050e-22        3.18957e-22
6818.81        2.97053e-22        2.74017e-22        3.20089e-22
6834.53        2.98106e-22        2.74987e-22        3.21225e-22
6850.29        2.99163e-22        2.75961e-22        3.22365e-22
6866.09        3.00224e-22        2.76939e-22        3.23509e-22
6881.92        3.01289e-22        2.77920e-22        3.24658e-22
6897.79        3.02358e-22        2.78905e-22        3.25811e-22
6913.69        3.03431e-22        2.79894e-22        3.26968e-22
6929.63        3.04508e-22        2.80886e-22        3.28129e-22
6945.61        3.05589e-22        2.81882e-22        3.29295e-22
6961.63        3.06673e-22        2.82881e-22        3.30466e-22
6977.68        3.07762e-22        2.83885e-22        3.31640e-22
6993.77        3.08856e-22        2.84892e-22        3.32819e-22
7009.89        3.09953e-22        2.85903e-22        3.34003e-22
7026.06        3.11054e-22        2.86917e-22        3.35191e-22
7042.26        3.12159e-22        2.87936e-22        3.36383e-22
7058.50        3.13269e-22        2.88958e-22        3.37580e-22
7074.77        3.14383e-22        2.89984e-22        3.38781e-22
7091.08        3.15500e-22        2.91014e-22        3.39987e-22
7107.44        3.16623e-22        2.92048e-22        3.41197e-22
7123.82        3.17749e-22        2.93085e-22        3.42412e-22
7140.25        3.18879e-22        2.94127e-22        3.43632e-22
7156.71        3.20014e-22        2.95172e-22        3.44856e-22
7173.22        3.21153e-22        2.96222e-22        3.46084e-22
7189.76        3.22296e-22        2.97275e-22        3.47317e-22
7206.33        3.23444e-22        2.98332e-22        3.48555e-22
7222.95        3.24595e-22        2.99393e-22        3.49798e-22
7239.61        3.25752e-22        3.00458e-22        3.51045e-22
7256.30        3.26912e-22        3.01527e-22        3.52297e-22
7273.03        3.28077e-22        3.02600e-22        3.53553e-22
7289.80        3.29246e-22        3.03677e-22        3.54814e-22
7306.61        3.30419e-22        3.04758e-22        3.56080e-22
7323.46        3.31597e-22        3.05843e-22        3.57351e-22
7340.34        3.32779e-22        3.06932e-22        3.58626e-22
7357.27        3.33966e-22        3.08026e-22        3.59906e-22
7374.23        3.35157e-22        3.09123e-22        3.61191e-22
7391.24        3.36353e-22        3.10224e-22        3.62481e-22
7408.28        3.37553e-22        3.11330e-22        3.63776e-22
7425.36        3.38757e-22        3.12439e-22        3.65075e-22
7442.48        3.39966e-22        3.13553e-22        3.66379e-22
7459.65        3.41179e-22        3.14671e-22        3.67688e-22
7476.85        3.42397e-22        3.15793e-22        3.69002e-22
7494.09        3.43620e-22        3.16919e-22        3.70321e-22
7511.37        3.44847e-22        3.18049e-22        3.71645e-22
7528.69        3.46079e-22        3.19184e-22        3.72974e-22
7546.05        3.47315e-22        3.20322e-22        3.74307e-22
7563.45        3.48556e-22        3.21465e-22        3.75646e-22
7580.89        3.49801e-22        3.22612e-22        3.76990e-22
7598.37        3.51051e-22        3.23764e-22        3.78338e-22
7615.89        3.52306e-22        3.24920e-22        3.79692e-22
7633.45        3.53565e-22        3.26080e-22        3.81051e-22
7651.05        3.54829e-22        3.27244e-22        3.82414e-22
7668.69        3.56098e-22        3.28413e-22        3.83783e-22
7686.37        3.57371e-22        3.29585e-22        3.85157e-22
7704.10        3.58649e-22        3.30763e-22        3.86536e-22
7721.86        3.59932e-22        3.31944e-22        3.87920e-22
7739.67        3.61220e-22        3.33130e-22        3.89309e-22
7757.51        3.62512e-22        3.34321e-22        3.90703e-22
7775.40        3.63809e-22        3.35515e-22        3.92103e-22
7793.33        3.65111e-22        3.36714e-22        3.93508e-22
7811.30        3.66418e-22        3.37918e-22        3.94917e-22
7829.31        3.67729e-22        3.39126e-22        3.96333e-22
7847.36        3.69046e-22        3.40339e-22        3.97753e-22
7865.46        3.70367e-22        3.41555e-22        3.99178e-22
7883.59        3.71693e-22        3.42777e-22        4.00609e-22
7901.77        3.73024e-22        3.44003e-22        4.02045e-22
7919.99        3.74360e-22        3.45233e-22        4.03487e-22
7938.25        3.75701e-22        3.46468e-22        4.04934e-22
7956.56        3.77046e-22        3.47707e-22        4.06386e-22
7974.90        3.78397e-22        3.48951e-22        4.07843e-22
7993.29        3.79753e-22        3.50200e-22        4.09306e-22
8011.72        3.81116e-22        3.51456e-22        4.10777e-22
8030.20        3.82487e-22        3.52718e-22        4.12256e-22
8048.71        3.83862e-22        3.53984e-22        4.13741e-22
8067.27        3.85243e-22        3.55255e-22        4.15230e-22
8085.87        3.86629e-22        3.56531e-22        4.16726e-22
8104.52        3.88019e-22        3.57812e-22        4.18227e-22
8123.21        3.89415e-22        3.59097e-22        4.19733e-22
8141.94        3.90816e-22        3.60387e-22        4.21245e-22
8160.71        3.92223e-22        3.61682e-22        4.22763e-22
8179.53        3.93634e-22        3.62982e-22        4.24286e-22
8198.39        3.95051e-22        3.64286e-22        4.25815e-22
8217.29        3.96472e-22        3.65595e-22        4.27349e-22
8236.24        3.97900e-22        3.66909e-22        4.28890e-22
8255.23        3.99332e-22        3.68228e-22        4.30435e-22
8274.27        4.00769e-22        3.69552e-22        4.31987e-22
8293.34        4.02212e-22        3.70880e-22        4.33544e-22
8312.47        4.03661e-22        3.72214e-22        4.35107e-22
8331.63        4.05114e-22        3.73552e-22        4.36676e-22
8350.85        4.06573e-22        3.74895e-22        4.38251e-22
8370.10        4.08037e-22        3.76244e-22        4.39831e-22
8389.40        4.09507e-22        3.77597e-22        4.41418e-22
8408.75        4.10982e-22        3.78955e-22        4.43010e-22
8428.13        4.12463e-22        3.80318e-22        4.44608e-22
8447.57        4.13949e-22        3.81686e-22        4.46212e-22
8467.05        4.15440e-22        3.83059e-22        4.47821e-22
8486.57        4.16937e-22        3.84437e-22        4.49437e-22
8506.14        4.18440e-22        3.85821e-22        4.51059e-22
8525.75        4.19948e-22        3.87209e-22        4.52687e-22
8545.41        4.21461e-22        3.88602e-22        4.54320e-22
8565.11        4.22981e-22        3.90001e-22        4.55960e-22
8584.86        4.24505e-22        3.91405e-22        4.57606e-22
8604.66        4.26036e-22        3.92814e-22        4.59258e-22
8624.50        4.27572e-22        3.94228e-22        4.60916e-22
8644.39        4.29113e-22        3.95647e-22        4.62580e-22
8664.32        4.30661e-22        3.97071e-22        4.64250e-22
8684.30        4.32214e-22        3.98501e-22        4.65926e-22
8704.32        4.33772e-22        3.99936e-22        4.67609e-22
8724.39        4.35337e-22        4.01376e-22        4.69297e-22
8744.51        4.36907e-22        4.02821e-22        4.70992e-22
8764.67        4.38483e-22        4.04272e-22        4.72694e-22
8784.88        4.40065e-22        4.05728e-22        4.74401e-22
8805.14        4.41652e-22        4.07190e-22        4.76115e-22
8825.44        4.43246e-22        4.08656e-22        4.77835e-22
8845.79        4.44845e-22        4.10129e-22        4.79561e-22
8866.19        4.46450e-22        4.11606e-22        4.81294e-22
8886.63        4.48061e-22        4.13089e-22        4.83033e-22
8907.12        4.49678e-22        4.14578e-22        4.84779e-22
8927.66        4.51301e-22        4.16071e-22        4.86531e-22
8948.25        4.52930e-22        4.17571e-22        4.88289e-22
8968.88        4.54565e-22        4.19076e-22        4.90054e-22
8989.56        4.56206e-22        4.20586e-22        4.91825e-22
9010.29        4.57852e-22        4.22102e-22        4.93603e-22
9031.06        4.59505e-22        4.23623e-22        4.95388e-22
9051.89        4.61164e-22        4.25150e-22        4.97179e-22
9072.76        4.62829e-22        4.26683e-22        4.98976e-22
9093.68        4.64501e-22        4.28221e-22        5.00780e-22
9114.65        4.66178e-22        4.29765e-22        5.02591e-22
9135.67        4.67862e-22        4.31314e-22        5.04409e-22
9156.73        4.69551e-22        4.32869e-22        5.06233e-22
9177.84        4.71247e-22        4.34430e-22        5.08064e-22
9199.01        4.72950e-22        4.35997e-22        5.09902e-22
9220.22        4.74658e-22        4.37570e-22        5.11747e-22
9241.48        4.76373e-22        4.39148e-22        5.13598e-22
9262.79        4.78094e-22        4.40732e-22        5.15457e-22
9284.15        4.79822e-22        4.42322e-22        5.17322e-22
9305.55        4.81556e-22        4.43918e-22        5.19194e-22
9327.01        4.83296e-22        4.45520e-22        5.21073e-22
9348.52        4.85043e-22        4.47127e-22        5.22959e-22
9370.07        4.86797e-22        4.48741e-22        5.24853e-22
9391.68        4.88557e-22        4.50361e-22        5.26753e-22
9413.33        4.90324e-22        4.51987e-22        5.28660e-22
9435.04        4.92097e-22        4.53619e-22        5.30575e-22
9456.79        4.93877e-22        4.55256e-22        5.32497e-22
9478.60        4.95663e-22        4.56901e-22        5.34426e-22
9500.46        4.97456e-22        4.58551e-22        5.36362e-22
9522.36        4.99256e-22        4.60207e-22        5.38305e-22
9544.32        5.01063e-22        4.61870e-22        5.40256e-22
9566.33        5.02876e-22        4.63538e-22        5.42214e-22
9588.38        5.04697e-22        4.65214e-22        5.44180e-22
9610.49        5.06524e-22        4.66895e-22        5.46153e-22
9632.65        5.08358e-22        4.68583e-22        5.48133e-22
9654.86        5.10199e-22        4.70277e-22        5.50121e-22
9677.13        5.12047e-22        4.71977e-22        5.52117e-22
9699.44        5.13902e-22        4.73684e-22        5.54120e-22
9721.81        5.15764e-22        4.75397e-22        5.56130e-22
9744.22        5.17633e-22        4.77117e-22        5.58148e-22
9766.69        5.19509e-22        4.78844e-22        5.60174e-22
9789.21        5.21392e-22        4.80576e-22        5.62208e-22
9811.78        5.23283e-22        4.82316e-22        5.64250e-22
9834.41        5.25180e-22        4.84062e-22        5.66299e-22
9857.08        5.27085e-22        4.85815e-22        5.68356e-22
9879.81        5.28997e-22        4.87574e-22        5.70421e-22
9902.59        5.30917e-22        4.89340e-22        5.72494e-22
9925.43        5.32844e-22        4.91113e-22        5.74575e-22
9948.31        5.34778e-22        4.92893e-22        5.76663e-22
9971.25        5.36720e-22        4.94679e-22        5.78760e-22
9994.24        5.38669e-22        4.96473e-22        5.80865e-22


==> anc/hh_2fhl_constraints.txt <==
#DM constraints, hh, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        1.54132e-23        1.44389e-23        1.63874e-23
130.43        1.54621e-23        1.44846e-23        1.64396e-23
130.87        1.55074e-23        1.45268e-23        1.64879e-23
131.30        1.55490e-23        1.45657e-23        1.65323e-23
131.74        1.55871e-23        1.46012e-23        1.65730e-23
132.18        1.56216e-23        1.46333e-23        1.66098e-23
132.62        1.56527e-23        1.46623e-23        1.66430e-23
133.06        1.56803e-23        1.46880e-23        1.66726e-23
133.50        1.57046e-23        1.47106e-23        1.66986e-23
133.95        1.57256e-23        1.47301e-23        1.67211e-23
134.39        1.57435e-23        1.47467e-23        1.67403e-23
134.84        1.57582e-23        1.47603e-23        1.67561e-23
135.29        1.57699e-23        1.47711e-23        1.67688e-23
135.74        1.57787e-23        1.47792e-23        1.67783e-23
136.19        1.57846e-23        1.47845e-23        1.67847e-23
136.65        1.57878e-23        1.47873e-23        1.67883e-23
137.10        1.57883e-23        1.47877e-23        1.67890e-23
137.56        1.57863e-23        1.47856e-23        1.67870e-23
138.02        1.57818e-23        1.47812e-23        1.67824e-23
138.48        1.57750e-23        1.47746e-23        1.67753e-23
138.94        1.57659e-23        1.47659e-23        1.67658e-23
139.40        1.57546e-23        1.47552e-23        1.67540e-23
139.86        1.57413e-23        1.47426e-23        1.67400e-23
140.33        1.57261e-23        1.47281e-23        1.67240e-23
140.80        1.57090e-23        1.47119e-23        1.67060e-23
141.27        1.56902e-23        1.46941e-23        1.66862e-23
141.74        1.56697e-23        1.46748e-23        1.66646e-23
142.21        1.56477e-23        1.46541e-23        1.66414e-23
142.68        1.56243e-23        1.46320e-23        1.66167e-23
143.16        1.55996e-23        1.46086e-23        1.65906e-23
143.63        1.55736e-23        1.45841e-23        1.65631e-23
144.11        1.55465e-23        1.45586e-23        1.65345e-23
144.59        1.55184e-23        1.45321e-23        1.65048e-23
145.07        1.54893e-23        1.45047e-23        1.64740e-23
145.56        1.54594e-23        1.44765e-23        1.64424e-23
146.04        1.54288e-23        1.44476e-23        1.64100e-23
146.53        1.53975e-23        1.44181e-23        1.63768e-23
147.02        1.53656e-23        1.43880e-23        1.63431e-23
147.50        1.53332e-23        1.43575e-23        1.63088e-23
148.00        1.53004e-23        1.43267e-23        1.62741e-23
148.49        1.52673e-23        1.42955e-23        1.62391e-23
148.98        1.52340e-23        1.42641e-23        1.62038e-23
149.48        1.52005e-23        1.42326e-23        1.61684e-23
149.98        1.51669e-23        1.42010e-23        1.61328e-23
150.48        1.51333e-23        1.41693e-23        1.60973e-23
150.98        1.50997e-23        1.41377e-23        1.60617e-23
151.48        1.50660e-23        1.41059e-23        1.60261e-23
151.98        1.50323e-23        1.40742e-23        1.59903e-23
152.49        1.49984e-23        1.40423e-23        1.59545e-23
153.00        1.49645e-23        1.40103e-23        1.59186e-23
153.51        1.49304e-23        1.39782e-23        1.58825e-23
154.02        1.48961e-23        1.39460e-23        1.58462e-23
154.53        1.48617e-23        1.39136e-23        1.58098e-23
155.05        1.48271e-23        1.38810e-23        1.57732e-23
155.56        1.47923e-23        1.38482e-23        1.57363e-23
156.08        1.47572e-23        1.38152e-23        1.56992e-23
156.60        1.47219e-23        1.37820e-23        1.56618e-23
157.12        1.46863e-23        1.37485e-23        1.56241e-23
157.65        1.46504e-23        1.37148e-23        1.55861e-23
158.17        1.46143e-23        1.36807e-23        1.55479e-23
158.70        1.45778e-23        1.36464e-23        1.55093e-23
159.23        1.45410e-23        1.36118e-23        1.54703e-23
159.76        1.45039e-23        1.35769e-23        1.54310e-23
160.29        1.44664e-23        1.35416e-23        1.53913e-23
160.82        1.44286e-23        1.35060e-23        1.53512e-23
161.36        1.43905e-23        1.34702e-23        1.53108e-23
161.89        1.43521e-23        1.34340e-23        1.52702e-23
162.43        1.43135e-23        1.33977e-23        1.52292e-23
162.97        1.42746e-23        1.33612e-23        1.51881e-23
163.52        1.42356e-23        1.33245e-23        1.51467e-23
164.06        1.41964e-23        1.32876e-23        1.51052e-23
164.61        1.41571e-23        1.32507e-23        1.50636e-23
165.16        1.41178e-23        1.32136e-23        1.50219e-23
165.71        1.40783e-23        1.31765e-23        1.49801e-23
166.26        1.40389e-23        1.31394e-23        1.49383e-23
166.81        1.39994e-23        1.31023e-23        1.48965e-23
167.37        1.39599e-23        1.30652e-23        1.48547e-23
167.92        1.39205e-23        1.30281e-23        1.48129e-23
168.48        1.38812e-23        1.29911e-23        1.47712e-23
169.04        1.38419e-23        1.29542e-23        1.47296e-23
169.61        1.38028e-23        1.29174e-23        1.46881e-23
170.17        1.37637e-23        1.28807e-23        1.46468e-23
170.74        1.37249e-23        1.28441e-23        1.46056e-23
171.31        1.36862e-23        1.28078e-23        1.45646e-23
171.88        1.36477e-23        1.27716e-23        1.45239e-23
172.45        1.36094e-23        1.27356e-23        1.44833e-23
173.02        1.35714e-23        1.26998e-23        1.44430e-23
173.60        1.35336e-23        1.26643e-23        1.44030e-23
174.18        1.34961e-23        1.26290e-23        1.43632e-23
174.76        1.34589e-23        1.25940e-23        1.43238e-23
175.34        1.34219e-23        1.25592e-23        1.42846e-23
175.92        1.33853e-23        1.25248e-23        1.42459e-23
176.51        1.33490e-23        1.24907e-23        1.42074e-23
177.10        1.33131e-23        1.24569e-23        1.41694e-23
177.69        1.32775e-23        1.24234e-23        1.41317e-23
178.28        1.32423e-23        1.23903e-23        1.40944e-23
178.87        1.32075e-23        1.23576e-23        1.40575e-23
179.47        1.31731e-23        1.23252e-23        1.40211e-23
180.07        1.31391e-23        1.22932e-23        1.39851e-23
180.67        1.31056e-23        1.22616e-23        1.39495e-23
181.27        1.30724e-23        1.22304e-23        1.39144e-23
181.87        1.30396e-23        1.21995e-23        1.38797e-23
182.48        1.30072e-23        1.21690e-23        1.38453e-23
183.08        1.29751e-23        1.21388e-23        1.38113e-23
183.69        1.29433e-23        1.21089e-23        1.37777e-23
184.31        1.29118e-23        1.20793e-23        1.37443e-23
184.92        1.28806e-23        1.20499e-23        1.37113e-23
185.53        1.28496e-23        1.20207e-23        1.36785e-23
186.15        1.28189e-23        1.19918e-23        1.36460e-23
186.77        1.27884e-23        1.19631e-23        1.36137e-23
187.39        1.27581e-23        1.19346e-23        1.35816e-23
188.02        1.27280e-23        1.19062e-23        1.35497e-23
188.64        1.26980e-23        1.18781e-23        1.35180e-23
189.27        1.26682e-23        1.18500e-23        1.34865e-23
189.90        1.26386e-23        1.18221e-23        1.34551e-23
190.53        1.26091e-23        1.17943e-23        1.34238e-23
191.17        1.25796e-23        1.17666e-23        1.33927e-23
191.81        1.25503e-23        1.17390e-23        1.33616e-23
192.44        1.25210e-23        1.17114e-23        1.33307e-23
193.09        1.24918e-23        1.16839e-23        1.32998e-23
193.73        1.24627e-23        1.16565e-23        1.32689e-23
194.37        1.24336e-23        1.16291e-23        1.32381e-23
195.02        1.24045e-23        1.16017e-23        1.32073e-23
195.67        1.23754e-23        1.15744e-23        1.31765e-23
196.32        1.23464e-23        1.15470e-23        1.31458e-23
196.98        1.23173e-23        1.15196e-23        1.31150e-23
197.63        1.22882e-23        1.14922e-23        1.30842e-23
198.29        1.22591e-23        1.14648e-23        1.30533e-23
198.95        1.22299e-23        1.14373e-23        1.30224e-23
199.61        1.22006e-23        1.14098e-23        1.29915e-23
200.28        1.21698e-23        1.13809e-23        1.29588e-23
200.94        1.21369e-23        1.13500e-23        1.29238e-23
201.61        1.21040e-23        1.13191e-23        1.28888e-23
202.28        1.20710e-23        1.12882e-23        1.28538e-23
202.96        1.20380e-23        1.12572e-23        1.28187e-23
203.63        1.20050e-23        1.12263e-23        1.27837e-23
204.31        1.19721e-23        1.11955e-23        1.27488e-23
204.99        1.19393e-23        1.11647e-23        1.27138e-23
205.67        1.19065e-23        1.11339e-23        1.26790e-23
206.36        1.18738e-23        1.11033e-23        1.26443e-23
207.05        1.18412e-23        1.10727e-23        1.26096e-23
207.74        1.18087e-23        1.10423e-23        1.25751e-23
208.43        1.17764e-23        1.10119e-23        1.25408e-23
209.12        1.17442e-23        1.09818e-23        1.25066e-23
209.82        1.17121e-23        1.09517e-23        1.24725e-23
210.52        1.16803e-23        1.09219e-23        1.24387e-23
211.22        1.16486e-23        1.08922e-23        1.24051e-23
211.92        1.16171e-23        1.08627e-23        1.23716e-23
212.63        1.15859e-23        1.08334e-23        1.23384e-23
213.34        1.15549e-23        1.08043e-23        1.23055e-23
214.05        1.15241e-23        1.07754e-23        1.22727e-23
214.76        1.14935e-23        1.07468e-23        1.22403e-23
215.47        1.14632e-23        1.07184e-23        1.22081e-23
216.19        1.14332e-23        1.06902e-23        1.21762e-23
216.91        1.14035e-23        1.06623e-23        1.21447e-23
217.63        1.13740e-23        1.06347e-23        1.21134e-23
218.36        1.13449e-23        1.06074e-23        1.20824e-23
219.08        1.13160e-23        1.05803e-23        1.20518e-23
219.81        1.12875e-23        1.05536e-23        1.20215e-23
220.55        1.12593e-23        1.05271e-23        1.19915e-23
221.28        1.12314e-23        1.05010e-23        1.19619e-23
222.02        1.12038e-23        1.04751e-23        1.19326e-23
222.76        1.11765e-23        1.04495e-23        1.19036e-23
223.50        1.11495e-23        1.04241e-23        1.18748e-23
224.24        1.11226e-23        1.03989e-23        1.18464e-23
224.99        1.10961e-23        1.03740e-23        1.18181e-23
225.74        1.10697e-23        1.03493e-23        1.17901e-23
226.49        1.10436e-23        1.03248e-23        1.17624e-23
227.24        1.10176e-23        1.03004e-23        1.17348e-23
228.00        1.09918e-23        1.02762e-23        1.17074e-23
228.76        1.09661e-23        1.02521e-23        1.16802e-23
229.52        1.09407e-23        1.02282e-23        1.16531e-23
230.29        1.09153e-23        1.02044e-23        1.16262e-23
231.05        1.08901e-23        1.01807e-23        1.15994e-23
231.82        1.08649e-23        1.01572e-23        1.15727e-23
232.59        1.08399e-23        1.01337e-23        1.15461e-23
233.37        1.08149e-23        1.01103e-23        1.15196e-23
234.15        1.07900e-23        1.00869e-23        1.14931e-23
234.93        1.07652e-23        1.00636e-23        1.14668e-23
235.71        1.07404e-23        1.00404e-23        1.14405e-23
236.49        1.07157e-23        1.00172e-23        1.14142e-23
237.28        1.06910e-23        9.99399e-24        1.13880e-23
238.07        1.06663e-23        9.97082e-24        1.13617e-23
238.86        1.06416e-23        9.94766e-24        1.13355e-23
239.66        1.06169e-23        9.92450e-24        1.13093e-23
240.46        1.05922e-23        9.90132e-24        1.12831e-23
241.26        1.05675e-23        9.87814e-24        1.12568e-23
242.06        1.05428e-23        9.85495e-24        1.12306e-23
242.87        1.05180e-23        9.83176e-24        1.12043e-23
243.68        1.04933e-23        9.80857e-24        1.11781e-23
244.49        1.04686e-23        9.78539e-24        1.11518e-23
245.30        1.04439e-23        9.76223e-24        1.11256e-23
246.12        1.04192e-23        9.73908e-24        1.10994e-23
246.94        1.03946e-23        9.71596e-24        1.10732e-23
247.76        1.03700e-23        9.69286e-24        1.10471e-23
248.58        1.03454e-23        9.66979e-24        1.10210e-23
249.41        1.03208e-23        9.64676e-24        1.09949e-23
250.24        1.02963e-23        9.62377e-24        1.09689e-23
251.08        1.02719e-23        9.60082e-24        1.09429e-23
251.91        1.02474e-23        9.57792e-24        1.09170e-23
252.75        1.02231e-23        9.55507e-24        1.08911e-23
253.59        1.01988e-23        9.53228e-24        1.08653e-23
254.44        1.01745e-23        9.50954e-24        1.08395e-23
255.28        1.01504e-23        9.48686e-24        1.08139e-23
256.13        1.01263e-23        9.46425e-24        1.07883e-23
256.99        1.01022e-23        9.44171e-24        1.07628e-23
257.84        1.00783e-23        9.41924e-24        1.07373e-23
258.70        1.00544e-23        9.39684e-24        1.07120e-23
259.56        1.00306e-23        9.37452e-24        1.06867e-23
260.43        1.00069e-23        9.35228e-24        1.06615e-23
261.29        9.98329e-24        9.33013e-24        1.06365e-23
262.16        9.95978e-24        9.30807e-24        1.06115e-23
263.04        9.93637e-24        9.28611e-24        1.05866e-23
263.91        9.91308e-24        9.26427e-24        1.05619e-23
264.79        9.88992e-24        9.24253e-24        1.05373e-23
265.67        9.86689e-24        9.22093e-24        1.05128e-23
266.56        9.84399e-24        9.19945e-24        1.04885e-23
267.45        9.82125e-24        9.17811e-24        1.04644e-23
268.34        9.79866e-24        9.15691e-24        1.04404e-23
269.23        9.77623e-24        9.13587e-24        1.04166e-23
270.13        9.75397e-24        9.11498e-24        1.03929e-23
271.03        9.73188e-24        9.09426e-24        1.03695e-23
271.93        9.70997e-24        9.07370e-24        1.03462e-23
272.83        9.68825e-24        9.05332e-24        1.03232e-23
273.74        9.66672e-24        9.03312e-24        1.03003e-23
274.65        9.64539e-24        9.01310e-24        1.02777e-23
275.57        9.62426e-24        8.99328e-24        1.02552e-23
276.49        9.60335e-24        8.97365e-24        1.02330e-23
277.41        9.58264e-24        8.95422e-24        1.02111e-23
278.33        9.56216e-24        8.93500e-24        1.01893e-23
279.26        9.54190e-24        8.91598e-24        1.01678e-23
280.19        9.52187e-24        8.89718e-24        1.01466e-23
281.12        9.50207e-24        8.87860e-24        1.01255e-23
282.06        9.48249e-24        8.86022e-24        1.01048e-23
283.00        9.46311e-24        8.84202e-24        1.00842e-23
283.94        9.44393e-24        8.82401e-24        1.00638e-23
284.88        9.42492e-24        8.80617e-24        1.00437e-23
285.83        9.40609e-24        8.78849e-24        1.00237e-23
286.78        9.38741e-24        8.77095e-24        1.00039e-23
287.74        9.36888e-24        8.75355e-24        9.98420e-24
288.70        9.35048e-24        8.73628e-24        9.96468e-24
289.66        9.33221e-24        8.71912e-24        9.94529e-24
290.62        9.31404e-24        8.70207e-24        9.92602e-24
291.59        9.29599e-24        8.68511e-24        9.90686e-24
292.56        9.27802e-24        8.66824e-24        9.88780e-24
293.54        9.26014e-24        8.65145e-24        9.86883e-24
294.51        9.24233e-24        8.63473e-24        9.84994e-24
295.49        9.22459e-24        8.61806e-24        9.83111e-24
296.48        9.20690e-24        8.60145e-24        9.81234e-24
297.47        9.18925e-24        8.58488e-24        9.79362e-24
298.46        9.17164e-24        8.56834e-24        9.77494e-24
299.45        9.15406e-24        8.55183e-24        9.75629e-24
300.45        9.13605e-24        8.53494e-24        9.73717e-24
301.45        9.11751e-24        8.51756e-24        9.71747e-24
302.45        9.09900e-24        8.50020e-24        9.69780e-24
303.46        9.08053e-24        8.48288e-24        9.67817e-24
304.47        9.06209e-24        8.46560e-24        9.65858e-24
305.48        9.04371e-24        8.44837e-24        9.63905e-24
306.50        9.02538e-24        8.43119e-24        9.61958e-24
307.52        9.00712e-24        8.41407e-24        9.60018e-24
308.54        8.98893e-24        8.39701e-24        9.58085e-24
309.57        8.97082e-24        8.38003e-24        9.56160e-24
310.60        8.95279e-24        8.36313e-24        9.54245e-24
311.64        8.93485e-24        8.34631e-24        9.52339e-24
312.68        8.91701e-24        8.32959e-24        9.50444e-24
313.72        8.89928e-24        8.31296e-24        9.48560e-24
314.76        8.88165e-24        8.29643e-24        9.46687e-24
315.81        8.86414e-24        8.28001e-24        9.44826e-24
316.86        8.84675e-24        8.26371e-24        9.42979e-24
317.92        8.82948e-24        8.24752e-24        9.41145e-24
318.97        8.81235e-24        8.23145e-24        9.39324e-24
320.04        8.79535e-24        8.21551e-24        9.37519e-24
321.10        8.77850e-24        8.19971e-24        9.35728e-24
322.17        8.76179e-24        8.18404e-24        9.33953e-24
323.24        8.74523e-24        8.16851e-24        9.32195e-24
324.32        8.72883e-24        8.15313e-24        9.30453e-24
325.40        8.71259e-24        8.13790e-24        9.28728e-24
326.48        8.69651e-24        8.12282e-24        9.27020e-24
327.57        8.68061e-24        8.10791e-24        9.25331e-24
328.66        8.66488e-24        8.09315e-24        9.23660e-24
329.76        8.64932e-24        8.07856e-24        9.22009e-24
330.85        8.63395e-24        8.06414e-24        9.20376e-24
331.96        8.61876e-24        8.04989e-24        9.18763e-24
333.06        8.60374e-24        8.03580e-24        9.17168e-24
334.17        8.58888e-24        8.02186e-24        9.15590e-24
335.28        8.57418e-24        8.00806e-24        9.14029e-24
336.40        8.55963e-24        7.99441e-24        9.12484e-24
337.52        8.54522e-24        7.98089e-24        9.10955e-24
338.64        8.53096e-24        7.96751e-24        9.09440e-24
339.77        8.51682e-24        7.95424e-24        9.07940e-24
340.90        8.50281e-24        7.94110e-24        9.06453e-24
342.04        8.48893e-24        7.92806e-24        9.04979e-24
343.18        8.47515e-24        7.91514e-24        9.03517e-24
344.32        8.46149e-24        7.90232e-24        9.02067e-24
345.47        8.44793e-24        7.88959e-24        9.00627e-24
346.62        8.43447e-24        7.87695e-24        8.99198e-24
347.77        8.42110e-24        7.86440e-24        8.97780e-24
348.93        8.40782e-24        7.85194e-24        8.96370e-24
350.09        8.39462e-24        7.83955e-24        8.94969e-24
351.26        8.38150e-24        7.82723e-24        8.93577e-24
352.43        8.36845e-24        7.81498e-24        8.92192e-24
353.60        8.35547e-24        7.80279e-24        8.90814e-24
354.78        8.34255e-24        7.79067e-24        8.89443e-24
355.96        8.32969e-24        7.77859e-24        8.88079e-24
357.14        8.31688e-24        7.76657e-24        8.86720e-24
358.33        8.30413e-24        7.75459e-24        8.85366e-24
359.53        8.29141e-24        7.74266e-24        8.84017e-24
360.72        8.27874e-24        7.73076e-24        8.82672e-24
361.92        8.26611e-24        7.71890e-24        8.81332e-24
363.13        8.25352e-24        7.70707e-24        8.79996e-24
364.34        8.24097e-24        7.69529e-24        8.78664e-24
365.55        8.22846e-24        7.68355e-24        8.77338e-24
366.77        8.21601e-24        7.67185e-24        8.76016e-24
367.99        8.20360e-24        7.66020e-24        8.74699e-24
369.22        8.19124e-24        7.64859e-24        8.73388e-24
370.45        8.17893e-24        7.63703e-24        8.72082e-24
371.68        8.16667e-24        7.62552e-24        8.70781e-24
372.92        8.15446e-24        7.61406e-24        8.69487e-24
374.16        8.14231e-24        7.60265e-24        8.68198e-24
375.40        8.13022e-24        7.59130e-24        8.66915e-24
376.65        8.11819e-24        7.57999e-24        8.65638e-24
377.91        8.10621e-24        7.56874e-24        8.64368e-24
379.17        8.09429e-24        7.55755e-24        8.63104e-24
380.43        8.08244e-24        7.54642e-24        8.61846e-24
381.70        8.07065e-24        7.53534e-24        8.60595e-24
382.97        8.05892e-24        7.52433e-24        8.59352e-24
384.24        8.04726e-24        7.51337e-24        8.58115e-24
385.52        8.03566e-24        7.50248e-24        8.56885e-24
386.81        8.02413e-24        7.49165e-24        8.55662e-24
388.09        8.01267e-24        7.48088e-24        8.54446e-24
389.39        8.00128e-24        7.47018e-24        8.53238e-24
390.68        7.98996e-24        7.45955e-24        8.52038e-24
391.98        7.97871e-24        7.44898e-24        8.50845e-24
393.29        7.96754e-24        7.43847e-24        8.49660e-24
394.60        7.95643e-24        7.42804e-24        8.48483e-24
395.91        7.94540e-24        7.41768e-24        8.47313e-24
397.23        7.93445e-24        7.40739e-24        8.46152e-24
398.55        7.92357e-24        7.39716e-24        8.44999e-24
399.88        7.91277e-24        7.38701e-24        8.43854e-24
401.21        7.90163e-24        7.37656e-24        8.42671e-24
402.55        7.89053e-24        7.36614e-24        8.41492e-24
403.89        7.87950e-24        7.35579e-24        8.40321e-24
405.23        7.86856e-24        7.34552e-24        8.39159e-24
406.58        7.85769e-24        7.33532e-24        8.38006e-24
407.94        7.84691e-24        7.32520e-24        8.36862e-24
409.30        7.83622e-24        7.31516e-24        8.35727e-24
410.66        7.82560e-24        7.30520e-24        8.34600e-24
412.03        7.81507e-24        7.29532e-24        8.33483e-24
413.40        7.80463e-24        7.28552e-24        8.32375e-24
414.77        7.79428e-24        7.27580e-24        8.31276e-24
416.16        7.78401e-24        7.26616e-24        8.30186e-24
417.54        7.77383e-24        7.25661e-24        8.29106e-24
418.93        7.76374e-24        7.24713e-24        8.28036e-24
420.33        7.75374e-24        7.23774e-24        8.26975e-24
421.73        7.74384e-24        7.22844e-24        8.25923e-24
423.13        7.73402e-24        7.21922e-24        8.24882e-24
424.54        7.72429e-24        7.21009e-24        8.23850e-24
425.95        7.71466e-24        7.20104e-24        8.22828e-24
427.37        7.70512e-24        7.19208e-24        8.21816e-24
428.79        7.69568e-24        7.18321e-24        8.20814e-24
430.22        7.68632e-24        7.17443e-24        8.19822e-24
431.66        7.67707e-24        7.16573e-24        8.18841e-24
433.09        7.66791e-24        7.15713e-24        8.17869e-24
434.53        7.65885e-24        7.14861e-24        8.16908e-24
435.98        7.64988e-24        7.14019e-24        8.15957e-24
437.43        7.64101e-24        7.13185e-24        8.15017e-24
438.89        7.63224e-24        7.12361e-24        8.14087e-24
440.35        7.62357e-24        7.11546e-24        8.13168e-24
441.82        7.61500e-24        7.10740e-24        8.12259e-24
443.29        7.60653e-24        7.09944e-24        8.11361e-24
444.77        7.59815e-24        7.09157e-24        8.10474e-24
446.25        7.58988e-24        7.08379e-24        8.09597e-24
447.73        7.58171e-24        7.07611e-24        8.08731e-24
449.22        7.57364e-24        7.06852e-24        8.07877e-24
450.72        7.56568e-24        7.06103e-24        8.07033e-24
452.22        7.55782e-24        7.05364e-24        8.06199e-24
453.73        7.55005e-24        7.04633e-24        8.05377e-24
455.24        7.54238e-24        7.03912e-24        8.04564e-24
456.75        7.53481e-24        7.03199e-24        8.03762e-24
458.27        7.52732e-24        7.02495e-24        8.02970e-24
459.80        7.51993e-24        7.01799e-24        8.02187e-24
461.33        7.51262e-24        7.01111e-24        8.01413e-24
462.87        7.50540e-24        7.00431e-24        8.00648e-24
464.41        7.49825e-24        6.99759e-24        7.99892e-24
465.95        7.49119e-24        6.99094e-24        7.99144e-24
467.51        7.48421e-24        6.98436e-24        7.98405e-24
469.06        7.47730e-24        6.97786e-24        7.97674e-24
470.62        7.47046e-24        6.97142e-24        7.96950e-24
472.19        7.46370e-24        6.96505e-24        7.96235e-24
473.76        7.45700e-24        6.95874e-24        7.95526e-24
475.34        7.45037e-24        6.95250e-24        7.94825e-24
476.92        7.44381e-24        6.94631e-24        7.94130e-24
478.51        7.43731e-24        6.94019e-24        7.93443e-24
480.11        7.43087e-24        6.93412e-24        7.92762e-24
481.70        7.42449e-24        6.92810e-24        7.92087e-24
483.31        7.41816e-24        6.92214e-24        7.91418e-24
484.92        7.41189e-24        6.91623e-24        7.90755e-24
486.53        7.40567e-24        6.91037e-24        7.90098e-24
488.15        7.39951e-24        6.90456e-24        7.89446e-24
489.78        7.39339e-24        6.89879e-24        7.88800e-24
491.41        7.38733e-24        6.89307e-24        7.88158e-24
493.05        7.38130e-24        6.88739e-24        7.87522e-24
494.69        7.37533e-24        6.88175e-24        7.86890e-24
496.33        7.36939e-24        6.87615e-24        7.86263e-24
497.99        7.36350e-24        6.87059e-24        7.85640e-24
499.65        7.35764e-24        6.86507e-24        7.85021e-24
501.31        7.35142e-24        6.85922e-24        7.84362e-24
502.98        7.34512e-24        6.85331e-24        7.83694e-24
504.65        7.33887e-24        6.84743e-24        7.83030e-24
506.33        7.33265e-24        6.84159e-24        7.82371e-24
508.02        7.32649e-24        6.83580e-24        7.81717e-24
509.71        7.32037e-24        6.83005e-24        7.81068e-24
511.41        7.31430e-24        6.82435e-24        7.80425e-24
513.11        7.30828e-24        6.81870e-24        7.79786e-24
514.82        7.30232e-24        6.81309e-24        7.79154e-24
516.53        7.29641e-24        6.80754e-24        7.78528e-24
518.25        7.29056e-24        6.80204e-24        7.77908e-24
519.98        7.28477e-24        6.79660e-24        7.77294e-24
521.71        7.27904e-24        6.79122e-24        7.76687e-24
523.45        7.27338e-24        6.78590e-24        7.76087e-24
525.19        7.26779e-24        6.78064e-24        7.75494e-24
526.94        7.26226e-24        6.77544e-24        7.74908e-24
528.70        7.25681e-24        6.77031e-24        7.74330e-24
530.46        7.25142e-24        6.76525e-24        7.73760e-24
532.22        7.24611e-24        6.76025e-24        7.73197e-24
533.99        7.24088e-24        6.75533e-24        7.72643e-24
535.77        7.23572e-24        6.75048e-24        7.72097e-24
537.56        7.23065e-24        6.74571e-24        7.71559e-24
539.35        7.22566e-24        6.74101e-24        7.71031e-24
541.14        7.22075e-24        6.73639e-24        7.70511e-24
542.95        7.21592e-24        6.73184e-24        7.70000e-24
544.75        7.21118e-24        6.72738e-24        7.69499e-24
546.57        7.20654e-24        6.72300e-24        7.69007e-24
548.39        7.20198e-24        6.71871e-24        7.68525e-24
550.21        7.19751e-24        6.71450e-24        7.68052e-24
552.05        7.19314e-24        6.71038e-24        7.67590e-24
553.88        7.18886e-24        6.70635e-24        7.67137e-24
555.73        7.18467e-24        6.70240e-24        7.66694e-24
557.58        7.18057e-24        6.69853e-24        7.66261e-24
559.44        7.17656e-24        6.69475e-24        7.65838e-24
561.30        7.17264e-24        6.69105e-24        7.65423e-24
563.17        7.16881e-24        6.68743e-24        7.65018e-24
565.04        7.16506e-24        6.68390e-24        7.64623e-24
566.92        7.16140e-24        6.68044e-24        7.64236e-24
568.81        7.15782e-24        6.67706e-24        7.63859e-24
570.71        7.15433e-24        6.67375e-24        7.63490e-24
572.61        7.15091e-24        6.67053e-24        7.63130e-24
574.51        7.14758e-24        6.66738e-24        7.62779e-24
576.43        7.14433e-24        6.66430e-24        7.62436e-24
578.35        7.14116e-24        6.66130e-24        7.62102e-24
580.27        7.13807e-24        6.65837e-24        7.61777e-24
582.20        7.13506e-24        6.65552e-24        7.61459e-24
584.14        7.13212e-24        6.65274e-24        7.61150e-24
586.09        7.12926e-24        6.65002e-24        7.60849e-24
588.04        7.12647e-24        6.64738e-24        7.60556e-24
590.00        7.12376e-24        6.64481e-24        7.60271e-24
591.96        7.12112e-24        6.64230e-24        7.59994e-24
593.93        7.11856e-24        6.63987e-24        7.59725e-24
595.91        7.11606e-24        6.63750e-24        7.59463e-24
597.89        7.11364e-24        6.63519e-24        7.59209e-24
599.89        7.11129e-24        6.63296e-24        7.58962e-24
601.88        7.10879e-24        6.63059e-24        7.58699e-24
603.89        7.10635e-24        6.62828e-24        7.58442e-24
605.90        7.10397e-24        6.62603e-24        7.58192e-24
607.92        7.10166e-24        6.62384e-24        7.57949e-24
609.94        7.09942e-24        6.62171e-24        7.57713e-24
611.97        7.09724e-24        6.61964e-24        7.57484e-24
614.01        7.09512e-24        6.61763e-24        7.57262e-24
616.05        7.09307e-24        6.61568e-24        7.57046e-24
618.10        7.09108e-24        6.61379e-24        7.56837e-24
620.16        7.08915e-24        6.61195e-24        7.56634e-24
622.23        7.08727e-24        6.61017e-24        7.56438e-24
624.30        7.08546e-24        6.60844e-24        7.56248e-24
626.38        7.08370e-24        6.60677e-24        7.56064e-24
628.46        7.08200e-24        6.60515e-24        7.55886e-24
630.56        7.08036e-24        6.60358e-24        7.55714e-24
632.66        7.07877e-24        6.60206e-24        7.55549e-24
634.76        7.07724e-24        6.60060e-24        7.55389e-24
636.88        7.07576e-24        6.59918e-24        7.55234e-24
639.00        7.07433e-24        6.59781e-24        7.55086e-24
641.13        7.07296e-24        6.59649e-24        7.54943e-24
643.26        7.07164e-24        6.59522e-24        7.54805e-24
645.40        7.07036e-24        6.59400e-24        7.54673e-24
647.55        7.06914e-24        6.59282e-24        7.54546e-24
649.71        7.06797e-24        6.59169e-24        7.54424e-24
651.87        7.06684e-24        6.59060e-24        7.54308e-24
654.04        7.06576e-24        6.58956e-24        7.54197e-24
656.22        7.06474e-24        6.58857e-24        7.54091e-24
658.41        7.06377e-24        6.58762e-24        7.53991e-24
660.60        7.06286e-24        6.58674e-24        7.53898e-24
662.80        7.06200e-24        6.58590e-24        7.53810e-24
665.00        7.06121e-24        6.58513e-24        7.53730e-24
667.22        7.06048e-24        6.58441e-24        7.53656e-24
669.44        7.05982e-24        6.58375e-24        7.53589e-24
671.67        7.05922e-24        6.58316e-24        7.53529e-24
673.91        7.05870e-24        6.58263e-24        7.53477e-24
676.15        7.05825e-24        6.58217e-24        7.53432e-24
678.40        7.05787e-24        6.58178e-24        7.53396e-24
680.66        7.05757e-24        6.58146e-24        7.53367e-24
682.93        7.05735e-24        6.58121e-24        7.53348e-24
685.20        7.05720e-24        6.58104e-24        7.53336e-24
687.48        7.05715e-24        6.58095e-24        7.53334e-24
689.77        7.05717e-24        6.58094e-24        7.53341e-24
692.07        7.05729e-24        6.58100e-24        7.53357e-24
694.37        7.05749e-24        6.58115e-24        7.53382e-24
696.69        7.05778e-24        6.58139e-24        7.53418e-24
699.01        7.05817e-24        6.58171e-24        7.53463e-24
701.33        7.05865e-24        6.58212e-24        7.53519e-24
703.67        7.05923e-24        6.58262e-24        7.53584e-24
706.01        7.05990e-24        6.58320e-24        7.53660e-24
708.36        7.06065e-24        6.58387e-24        7.53744e-24
710.72        7.06149e-24        6.58461e-24        7.53838e-24
713.09        7.06241e-24        6.58542e-24        7.53940e-24
715.46        7.06340e-24        6.58631e-24        7.54050e-24
717.85        7.06446e-24        6.58726e-24        7.54167e-24
720.24        7.06559e-24        6.58827e-24        7.54292e-24
722.63        7.06679e-24        6.58934e-24        7.54424e-24
725.04        7.06805e-24        6.59047e-24        7.54562e-24
727.45        7.06936e-24        6.59166e-24        7.54706e-24
729.88        7.07073e-24        6.59289e-24        7.54856e-24
732.31        7.07214e-24        6.59417e-24        7.55012e-24
734.75        7.07361e-24        6.59549e-24        7.55172e-24
737.19        7.07511e-24        6.59686e-24        7.55337e-24
739.65        7.07666e-24        6.59825e-24        7.55506e-24
742.11        7.07824e-24        6.59969e-24        7.55679e-24
744.58        7.07985e-24        6.60115e-24        7.55855e-24
747.06        7.08149e-24        6.60264e-24        7.56035e-24
749.55        7.08316e-24        6.60415e-24        7.56217e-24
752.04        7.08485e-24        6.60569e-24        7.56402e-24
754.55        7.08657e-24        6.60724e-24        7.56590e-24
757.06        7.08832e-24        6.60883e-24        7.56780e-24
759.58        7.09009e-24        6.61044e-24        7.56974e-24
762.11        7.09191e-24        6.61209e-24        7.57172e-24
764.65        7.09376e-24        6.61378e-24        7.57375e-24
767.20        7.09566e-24        6.61550e-24        7.57582e-24
769.75        7.09761e-24        6.61727e-24        7.57794e-24
772.31        7.09960e-24        6.61909e-24        7.58011e-24
774.88        7.10165e-24        6.62096e-24        7.58235e-24
777.47        7.10377e-24        6.62289e-24        7.58465e-24
780.05        7.10594e-24        6.62487e-24        7.58701e-24
782.65        7.10818e-24        6.62691e-24        7.58945e-24
785.26        7.11049e-24        6.62902e-24        7.59196e-24
787.87        7.11287e-24        6.63120e-24        7.59455e-24
790.50        7.11534e-24        6.63345e-24        7.59722e-24
793.13        7.11788e-24        6.63578e-24        7.59998e-24
795.77        7.12051e-24        6.63818e-24        7.60283e-24
798.42        7.12322e-24        6.64067e-24        7.60578e-24
801.08        7.12587e-24        6.64309e-24        7.60864e-24
803.75        7.12837e-24        6.64540e-24        7.61134e-24
806.42        7.13096e-24        6.64779e-24        7.61413e-24
809.11        7.13364e-24        6.65026e-24        7.61702e-24
811.80        7.13640e-24        6.65281e-24        7.62000e-24
814.50        7.13926e-24        6.65544e-24        7.62307e-24
817.22        7.14219e-24        6.65815e-24        7.62624e-24
819.94        7.14521e-24        6.66094e-24        7.62949e-24
822.67        7.14832e-24        6.66380e-24        7.63283e-24
825.41        7.15150e-24        6.66674e-24        7.63625e-24
828.16        7.15476e-24        6.66976e-24        7.63977e-24
830.91        7.15810e-24        6.67284e-24        7.64336e-24
833.68        7.16152e-24        6.67600e-24        7.64704e-24
836.46        7.16501e-24        6.67922e-24        7.65079e-24
839.24        7.16857e-24        6.68252e-24        7.65463e-24
842.04        7.17221e-24        6.68588e-24        7.65854e-24
844.84        7.17592e-24        6.68931e-24        7.66252e-24
847.65        7.17969e-24        6.69280e-24        7.66659e-24
850.48        7.18354e-24        6.69635e-24        7.67072e-24
853.31        7.18745e-24        6.69997e-24        7.67493e-24
856.15        7.19143e-24        6.70365e-24        7.67921e-24
859.00        7.19547e-24        6.70739e-24        7.68355e-24
861.86        7.19958e-24        6.71119e-24        7.68797e-24
864.73        7.20375e-24        6.71505e-24        7.69245e-24
867.61        7.20797e-24        6.71896e-24        7.69699e-24
870.50        7.21226e-24        6.72293e-24        7.70160e-24
873.40        7.21661e-24        6.72695e-24        7.70627e-24
876.31        7.22101e-24        6.73102e-24        7.71100e-24
879.22        7.22547e-24        6.73515e-24        7.71579e-24
882.15        7.22999e-24        6.73933e-24        7.72065e-24
885.09        7.23455e-24        6.74356e-24        7.72555e-24
888.04        7.23917e-24        6.74783e-24        7.73052e-24
890.99        7.24384e-24        6.75216e-24        7.73553e-24
893.96        7.24857e-24        6.75652e-24        7.74061e-24
896.94        7.25333e-24        6.76094e-24        7.74573e-24
899.92        7.25815e-24        6.76540e-24        7.75090e-24
902.92        7.26301e-24        6.76990e-24        7.75613e-24
905.93        7.26792e-24        6.77445e-24        7.76140e-24
908.94        7.27288e-24        6.77904e-24        7.76673e-24
911.97        7.27789e-24        6.78368e-24        7.77211e-24
915.01        7.28295e-24        6.78836e-24        7.77754e-24
918.05        7.28807e-24        6.79310e-24        7.78304e-24
921.11        7.29323e-24        6.79788e-24        7.78859e-24
924.18        7.29846e-24        6.80272e-24        7.79420e-24
927.26        7.30374e-24        6.80761e-24        7.79987e-24
930.34        7.30908e-24        6.81255e-24        7.80560e-24
933.44        7.31447e-24        6.81755e-24        7.81139e-24
936.55        7.31993e-24        6.82260e-24        7.81725e-24
939.67        7.32545e-24        6.82772e-24        7.82318e-24
942.80        7.33103e-24        6.83289e-24        7.82918e-24
945.94        7.33668e-24        6.83812e-24        7.83524e-24
949.09        7.34239e-24        6.84341e-24        7.84137e-24
952.25        7.34817e-24        6.84877e-24        7.84758e-24
955.42        7.35402e-24        6.85419e-24        7.85386e-24
958.60        7.35994e-24        6.85967e-24        7.86021e-24
961.79        7.36593e-24        6.86522e-24        7.86664e-24
964.99        7.37200e-24        6.87084e-24        7.87315e-24
968.21        7.37813e-24        6.87652e-24        7.87974e-24
971.43        7.38435e-24        6.88228e-24        7.88641e-24
974.67        7.39064e-24        6.88811e-24        7.89316e-24
977.91        7.39700e-24        6.89401e-24        7.90000e-24
981.17        7.40345e-24        6.89999e-24        7.90692e-24
984.44        7.40998e-24        6.90604e-24        7.91392e-24
987.71        7.41659e-24        6.91216e-24        7.92102e-24
991.00        7.42328e-24        6.91837e-24        7.92820e-24
994.30        7.43006e-24        6.92465e-24        7.93548e-24
997.61        7.43693e-24        6.93102e-24        7.94284e-24
1000.94        7.44379e-24        6.93738e-24        7.95020e-24
1004.27        7.45049e-24        6.94360e-24        7.95737e-24
1007.61        7.45727e-24        6.94991e-24        7.96463e-24
1010.97        7.46414e-24        6.95629e-24        7.97199e-24
1014.33        7.47109e-24        6.96275e-24        7.97943e-24
1017.71        7.47812e-24        6.96928e-24        7.98695e-24
1021.10        7.48523e-24        6.97589e-24        7.99457e-24
1024.50        7.49241e-24        6.98257e-24        8.00226e-24
1027.91        7.49968e-24        6.98932e-24        8.01004e-24
1031.33        7.50701e-24        6.99614e-24        8.01789e-24
1034.77        7.51442e-24        7.00302e-24        8.02583e-24
1038.21        7.52191e-24        7.00998e-24        8.03384e-24
1041.67        7.52946e-24        7.01700e-24        8.04192e-24
1045.14        7.53708e-24        7.02408e-24        8.05008e-24
1048.62        7.54477e-24        7.03122e-24        8.05831e-24
1052.11        7.55252e-24        7.03843e-24        8.06661e-24
1055.62        7.56034e-24        7.04570e-24        8.07498e-24
1059.13        7.56822e-24        7.05302e-24        8.08342e-24
1062.66        7.57616e-24        7.06040e-24        8.09192e-24
1066.20        7.58416e-24        7.06784e-24        8.10048e-24
1069.75        7.59222e-24        7.07533e-24        8.10911e-24
1073.31        7.60033e-24        7.08287e-24        8.11779e-24
1076.88        7.60850e-24        7.09046e-24        8.12654e-24
1080.47        7.61673e-24        7.09811e-24        8.13534e-24
1084.07        7.62500e-24        7.10580e-24        8.14420e-24
1087.68        7.63333e-24        7.11354e-24        8.15312e-24
1091.30        7.64170e-24        7.12132e-24        8.16208e-24
1094.93        7.65013e-24        7.12915e-24        8.17110e-24
1098.58        7.65859e-24        7.13702e-24        8.18016e-24
1102.24        7.66711e-24        7.14494e-24        8.18928e-24
1105.91        7.67567e-24        7.15289e-24        8.19844e-24
1109.59        7.68427e-24        7.16089e-24        8.20765e-24
1113.28        7.69293e-24        7.16894e-24        8.21692e-24
1116.99        7.70163e-24        7.17703e-24        8.22624e-24
1120.71        7.71040e-24        7.18517e-24        8.23562e-24
1124.44        7.71921e-24        7.19337e-24        8.24505e-24
1128.19        7.72808e-24        7.20161e-24        8.25455e-24
1131.94        7.73702e-24        7.20992e-24        8.26411e-24
1135.71        7.74601e-24        7.21828e-24        8.27374e-24
1139.49        7.75507e-24        7.22670e-24        8.28344e-24
1143.29        7.76419e-24        7.23518e-24        8.29320e-24
1147.10        7.77338e-24        7.24372e-24        8.30304e-24
1150.92        7.78264e-24        7.25233e-24        8.31296e-24
1154.75        7.79197e-24        7.26100e-24        8.32295e-24
1158.59        7.80138e-24        7.26974e-24        8.33302e-24
1162.45        7.81086e-24        7.27856e-24        8.34317e-24
1166.32        7.82042e-24        7.28745e-24        8.35340e-24
1170.21        7.83007e-24        7.29641e-24        8.36372e-24
1174.10        7.83979e-24        7.30545e-24        8.37413e-24
1178.01        7.84960e-24        7.31457e-24        8.38463e-24
1181.93        7.85949e-24        7.32377e-24        8.39522e-24
1185.87        7.86948e-24        7.33305e-24        8.40591e-24
1189.82        7.87956e-24        7.34241e-24        8.41670e-24
1193.78        7.88973e-24        7.35187e-24        8.42758e-24
1197.76        7.89999e-24        7.36141e-24        8.43857e-24
1201.74        7.91036e-24        7.37105e-24        8.44967e-24
1205.75        7.92082e-24        7.38077e-24        8.46087e-24
1209.76        7.93138e-24        7.39059e-24        8.47217e-24
1213.79        7.94204e-24        7.40050e-24        8.48358e-24
1217.83        7.95279e-24        7.41049e-24        8.49508e-24
1221.89        7.96363e-24        7.42058e-24        8.50669e-24
1225.96        7.97457e-24        7.43075e-24        8.51840e-24
1230.04        7.98560e-24        7.44100e-24        8.53021e-24
1234.13        7.99673e-24        7.45134e-24        8.54211e-24
1238.24        8.00794e-24        7.46176e-24        8.55411e-24
1242.37        8.01923e-24        7.47226e-24        8.56620e-24
1246.50        8.03062e-24        7.48285e-24        8.57839e-24
1250.65        8.04209e-24        7.49351e-24        8.59067e-24
1254.82        8.05365e-24        7.50426e-24        8.60304e-24
1259.00        8.06529e-24        7.51508e-24        8.61549e-24
1263.19        8.07701e-24        7.52597e-24        8.62804e-24
1267.40        8.08881e-24        7.53695e-24        8.64067e-24
1271.62        8.10069e-24        7.54799e-24        8.65339e-24
1275.85        8.11265e-24        7.55911e-24        8.66619e-24
1280.10        8.12469e-24        7.57030e-24        8.67907e-24
1284.36        8.13680e-24        7.58157e-24        8.69204e-24
1288.64        8.14899e-24        7.59290e-24        8.70508e-24
1292.93        8.16125e-24        7.60430e-24        8.71821e-24
1297.23        8.17359e-24        7.61576e-24        8.73141e-24
1301.55        8.18599e-24        7.62730e-24        8.74469e-24
1305.89        8.19847e-24        7.63890e-24        8.75804e-24
1310.24        8.21102e-24        7.65056e-24        8.77147e-24
1314.60        8.22364e-24        7.66230e-24        8.78498e-24
1318.98        8.23633e-24        7.67410e-24        8.79857e-24
1323.37        8.24910e-24        7.68596e-24        8.81223e-24
1327.78        8.26194e-24        7.69790e-24        8.82597e-24
1332.20        8.27485e-24        7.70990e-24        8.83979e-24
1336.63        8.28783e-24        7.72198e-24        8.85369e-24
1341.08        8.30090e-24        7.73412e-24        8.86767e-24
1345.55        8.31403e-24        7.74633e-24        8.88173e-24
1350.03        8.32724e-24        7.75862e-24        8.89587e-24
1354.53        8.34053e-24        7.77097e-24        8.91010e-24
1359.04        8.35390e-24        7.78340e-24        8.92440e-24
1363.56        8.36734e-24        7.79590e-24        8.93879e-24
1368.10        8.38087e-24        7.80847e-24        8.95327e-24
1372.66        8.39447e-24        7.82111e-24        8.96782e-24
1377.23        8.40815e-24        7.83383e-24        8.98246e-24
1381.81        8.42191e-24        7.84662e-24        8.99719e-24
1386.42        8.43575e-24        7.85949e-24        9.01201e-24
1391.03        8.44967e-24        7.87243e-24        9.02691e-24
1395.66        8.46367e-24        7.88545e-24        9.04190e-24
1400.31        8.47776e-24        7.89855e-24        9.05697e-24
1404.97        8.49193e-24        7.91172e-24        9.07214e-24
1409.65        8.50618e-24        7.92497e-24        9.08739e-24
1414.35        8.52052e-24        7.93830e-24        9.10274e-24
1419.06        8.53494e-24        7.95170e-24        9.11818e-24
1423.78        8.54945e-24        7.96519e-24        9.13370e-24
1428.52        8.56404e-24        7.97876e-24        9.14933e-24
1433.28        8.57872e-24        7.99241e-24        9.16504e-24
1438.05        8.59349e-24        8.00614e-24        9.18085e-24
1442.84        8.60835e-24        8.01995e-24        9.19675e-24
1447.65        8.62329e-24        8.03384e-24        9.21275e-24
1452.47        8.63833e-24        8.04782e-24        9.22884e-24
1457.30        8.65346e-24        8.06188e-24        9.24503e-24
1462.16        8.66868e-24        8.07603e-24        9.26132e-24
1467.02        8.68398e-24        8.09026e-24        9.27771e-24
1471.91        8.69939e-24        8.10458e-24        9.29419e-24
1476.81        8.71488e-24        8.11899e-24        9.31078e-24
1481.73        8.73047e-24        8.13348e-24        9.32747e-24
1486.66        8.74616e-24        8.14806e-24        9.34425e-24
1491.61        8.76194e-24        8.16273e-24        9.36115e-24
1496.58        8.77782e-24        8.17749e-24        9.37814e-24
1501.56        8.79367e-24        8.19224e-24        9.39510e-24
1506.56        8.80935e-24        8.20684e-24        9.41187e-24
1511.58        8.82513e-24        8.22152e-24        9.42874e-24
1516.61        8.84101e-24        8.23630e-24        9.44572e-24
1521.66        8.85698e-24        8.25116e-24        9.46279e-24
1526.73        8.87304e-24        8.26612e-24        9.47997e-24
1531.81        8.88920e-24        8.28116e-24        9.49725e-24
1536.91        8.90546e-24        8.29629e-24        9.51463e-24
1542.03        8.92181e-24        8.31152e-24        9.53211e-24
1547.17        8.93826e-24        8.32683e-24        9.54970e-24
1552.32        8.95481e-24        8.34223e-24        9.56739e-24
1557.49        8.97145e-24        8.35771e-24        9.58518e-24
1562.67        8.98818e-24        8.37329e-24        9.60307e-24
1567.88        9.00502e-24        8.38896e-24        9.62107e-24
1573.10        9.02194e-24        8.40472e-24        9.63917e-24
1578.34        9.03897e-24        8.42056e-24        9.65737e-24
1583.59        9.05609e-24        8.43650e-24        9.67568e-24
1588.87        9.07331e-24        8.45253e-24        9.69409e-24
1594.16        9.09062e-24        8.46864e-24        9.71260e-24
1599.47        9.10803e-24        8.48485e-24        9.73122e-24
1604.79        9.12554e-24        8.50115e-24        9.74994e-24
1610.13        9.14315e-24        8.51753e-24        9.76876e-24
1615.50        9.16085e-24        8.53401e-24        9.78769e-24
1620.88        9.17865e-24        8.55058e-24        9.80672e-24
1626.27        9.19655e-24        8.56724e-24        9.82585e-24
1631.69        9.21454e-24        8.58399e-24        9.84509e-24
1637.12        9.23263e-24        8.60082e-24        9.86444e-24
1642.57        9.25082e-24        8.61776e-24        9.88389e-24
1648.04        9.26911e-24        8.63478e-24        9.90344e-24
1653.53        9.28749e-24        8.65189e-24        9.92310e-24
1659.04        9.30598e-24        8.66909e-24        9.94286e-24
1664.56        9.32456e-24        8.68639e-24        9.96273e-24
1670.10        9.34324e-24        8.70378e-24        9.98270e-24
1675.67        9.36202e-24        8.72126e-24        1.00028e-23
1681.24        9.38090e-24        8.73883e-24        1.00230e-23
1686.84        9.39987e-24        8.75649e-24        1.00433e-23
1692.46        9.41895e-24        8.77425e-24        1.00637e-23
1698.10        9.43813e-24        8.79210e-24        1.00842e-23
1703.75        9.45740e-24        8.81004e-24        1.01048e-23
1709.42        9.47678e-24        8.82807e-24        1.01255e-23
1715.12        9.49625e-24        8.84620e-24        1.01463e-23
1720.83        9.51583e-24        8.86442e-24        1.01672e-23
1726.56        9.53550e-24        8.88273e-24        1.01883e-23
1732.31        9.55528e-24        8.90114e-24        1.02094e-23
1738.07        9.57516e-24        8.91964e-24        1.02307e-23
1743.86        9.59514e-24        8.93824e-24        1.02520e-23
1749.67        9.61523e-24        8.95694e-24        1.02735e-23
1755.50        9.63541e-24        8.97572e-24        1.02951e-23
1761.34        9.65570e-24        8.99461e-24        1.03168e-23
1767.21        9.67610e-24        9.01359e-24        1.03386e-23
1773.09        9.69659e-24        9.03267e-24        1.03605e-23
1779.00        9.71720e-24        9.05185e-24        1.03825e-23
1784.92        9.73790e-24        9.07112e-24        1.04047e-23
1790.86        9.75872e-24        9.09049e-24        1.04269e-23
1796.83        9.77964e-24        9.10996e-24        1.04493e-23
1802.81        9.80066e-24        9.12953e-24        1.04718e-23
1808.81        9.82179e-24        9.14920e-24        1.04944e-23
1814.84        9.84303e-24        9.16896e-24        1.05171e-23
1820.88        9.86438e-24        9.18883e-24        1.05399e-23
1826.94        9.88583e-24        9.20880e-24        1.05629e-23
1833.03        9.90739e-24        9.22887e-24        1.05859e-23
1839.13        9.92906e-24        9.24904e-24        1.06091e-23
1845.25        9.95085e-24        9.26931e-24        1.06324e-23
1851.40        9.97274e-24        9.28969e-24        1.06558e-23
1857.56        9.99474e-24        9.31016e-24        1.06793e-23
1863.75        1.00168e-23        9.33074e-24        1.07030e-23
1869.95        1.00391e-23        9.35143e-24        1.07267e-23
1876.18        1.00614e-23        9.37222e-24        1.07506e-23
1882.43        1.00839e-23        9.39311e-24        1.07746e-23
1888.70        1.01064e-23        9.41411e-24        1.07987e-23
1894.99        1.01291e-23        9.43521e-24        1.08230e-23
1901.30        1.01519e-23        9.45642e-24        1.08473e-23
1907.63        1.01748e-23        9.47774e-24        1.08718e-23
1913.98        1.01978e-23        9.49916e-24        1.08964e-23
1920.35        1.02209e-23        9.52069e-24        1.09212e-23
1926.75        1.02442e-23        9.54233e-24        1.09460e-23
1933.16        1.02676e-23        9.56408e-24        1.09710e-23
1939.60        1.02910e-23        9.58594e-24        1.09962e-23
1946.06        1.03146e-23        9.60791e-24        1.10214e-23
1952.54        1.03384e-23        9.62999e-24        1.10468e-23
1959.04        1.03622e-23        9.65218e-24        1.10722e-23
1965.56        1.03862e-23        9.67448e-24        1.10979e-23
1972.11        1.04103e-23        9.69689e-24        1.11236e-23
1978.68        1.04345e-23        9.71942e-24        1.11495e-23
1985.27        1.04588e-23        9.74205e-24        1.11755e-23
1991.88        1.04832e-23        9.76481e-24        1.12017e-23
1998.51        1.05078e-23        9.78767e-24        1.12279e-23
2005.16        1.05322e-23        9.81042e-24        1.12540e-23
2011.84        1.05567e-23        9.83321e-24        1.12802e-23
2018.54        1.05813e-23        9.85612e-24        1.13065e-23
2025.26        1.06060e-23        9.87913e-24        1.13329e-23
2032.00        1.06308e-23        9.90227e-24        1.13594e-23
2038.77        1.06558e-23        9.92552e-24        1.13861e-23
2045.56        1.06809e-23        9.94888e-24        1.14129e-23
2052.37        1.07061e-23        9.97236e-24        1.14398e-23
2059.21        1.07314e-23        9.99595e-24        1.14669e-23
2066.06        1.07569e-23        1.00197e-23        1.14941e-23
2072.94        1.07825e-23        1.00435e-23        1.15215e-23
2079.85        1.08082e-23        1.00674e-23        1.15489e-23
2086.77        1.08340e-23        1.00915e-23        1.15765e-23
2093.72        1.08600e-23        1.01157e-23        1.16043e-23
2100.69        1.08861e-23        1.01400e-23        1.16322e-23
2107.69        1.09123e-23        1.01644e-23        1.16602e-23
2114.70        1.09386e-23        1.01890e-23        1.16883e-23
2121.75        1.09651e-23        1.02136e-23        1.17166e-23
2128.81        1.09917e-23        1.02384e-23        1.17451e-23
2135.90        1.10185e-23        1.02633e-23        1.17737e-23
2143.01        1.10453e-23        1.02883e-23        1.18024e-23
2150.15        1.10723e-23        1.03135e-23        1.18312e-23
2157.31        1.10995e-23        1.03387e-23        1.18602e-23
2164.49        1.11267e-23        1.03641e-23        1.18894e-23
2171.70        1.11541e-23        1.03897e-23        1.19186e-23
2178.93        1.11817e-23        1.04153e-23        1.19481e-23
2186.19        1.12094e-23        1.04411e-23        1.19776e-23
2193.47        1.12372e-23        1.04670e-23        1.20073e-23
2200.77        1.12651e-23        1.04930e-23        1.20372e-23
2208.10        1.12932e-23        1.05191e-23        1.20672e-23
2215.45        1.13214e-23        1.05454e-23        1.20973e-23
2222.83        1.13497e-23        1.05718e-23        1.21276e-23
2230.23        1.13782e-23        1.05984e-23        1.21581e-23
2237.66        1.14068e-23        1.06250e-23        1.21887e-23
2245.11        1.14356e-23        1.06518e-23        1.22194e-23
2252.58        1.14645e-23        1.06787e-23        1.22503e-23
2260.09        1.14936e-23        1.07058e-23        1.22813e-23
2267.61        1.15227e-23        1.07330e-23        1.23125e-23
2275.16        1.15521e-23        1.07603e-23        1.23439e-23
2282.74        1.15815e-23        1.07877e-23        1.23754e-23
2290.34        1.16112e-23        1.08153e-23        1.24070e-23
2297.97        1.16409e-23        1.08430e-23        1.24388e-23
2305.62        1.16708e-23        1.08709e-23        1.24708e-23
2313.30        1.17009e-23        1.08989e-23        1.25029e-23
2321.00        1.17311e-23        1.09270e-23        1.25351e-23
2328.73        1.17614e-23        1.09553e-23        1.25676e-23
2336.48        1.17919e-23        1.09837e-23        1.26002e-23
2344.26        1.18225e-23        1.10122e-23        1.26329e-23
2352.07        1.18533e-23        1.10409e-23        1.26658e-23
2359.90        1.18843e-23        1.10697e-23        1.26989e-23
2367.76        1.19154e-23        1.10986e-23        1.27321e-23
2375.64        1.19466e-23        1.11277e-23        1.27655e-23
2383.55        1.19780e-23        1.11570e-23        1.27990e-23
2391.49        1.20095e-23        1.11864e-23        1.28327e-23
2399.45        1.20412e-23        1.12159e-23        1.28666e-23
2407.44        1.20731e-23        1.12455e-23        1.29006e-23
2415.46        1.21051e-23        1.12754e-23        1.29348e-23
2423.50        1.21373e-23        1.13053e-23        1.29692e-23
2431.57        1.21696e-23        1.13354e-23        1.30038e-23
2439.67        1.22021e-23        1.13657e-23        1.30385e-23
2447.79        1.22347e-23        1.13961e-23        1.30733e-23
2455.94        1.22675e-23        1.14266e-23        1.31084e-23
2464.12        1.23005e-23        1.14573e-23        1.31436e-23
2472.33        1.23336e-23        1.14882e-23        1.31790e-23
2480.56        1.23669e-23        1.15192e-23        1.32146e-23
2488.82        1.24003e-23        1.15503e-23        1.32503e-23
2497.11        1.24339e-23        1.15816e-23        1.32862e-23
2505.42        1.24677e-23        1.16131e-23        1.33223e-23
2513.77        1.25016e-23        1.16447e-23        1.33586e-23
2522.14        1.25357e-23        1.16764e-23        1.33950e-23
2530.53        1.25700e-23        1.17084e-23        1.34317e-23
2538.96        1.26044e-23        1.17404e-23        1.34685e-23
2547.42        1.26391e-23        1.17727e-23        1.35054e-23
2555.90        1.26738e-23        1.18051e-23        1.35426e-23
2564.41        1.27088e-23        1.18376e-23        1.35800e-23
2572.95        1.27439e-23        1.18703e-23        1.36175e-23
2581.52        1.27792e-23        1.19032e-23        1.36552e-23
2590.11        1.28146e-23        1.19362e-23        1.36931e-23
2598.74        1.28503e-23        1.19694e-23        1.37312e-23
2607.39        1.28861e-23        1.20027e-23        1.37694e-23
2616.07        1.29220e-23        1.20362e-23        1.38079e-23
2624.78        1.29582e-23        1.20699e-23        1.38465e-23
2633.52        1.29945e-23        1.21037e-23        1.38853e-23
2642.29        1.30310e-23        1.21377e-23        1.39243e-23
2651.09        1.30677e-23        1.21719e-23        1.39635e-23
2659.92        1.31045e-23        1.22062e-23        1.40029e-23
2668.78        1.31415e-23        1.22407e-23        1.40424e-23
2677.66        1.31787e-23        1.22753e-23        1.40822e-23
2686.58        1.32161e-23        1.23101e-23        1.41221e-23
2695.53        1.32537e-23        1.23451e-23        1.41623e-23
2704.50        1.32914e-23        1.23802e-23        1.42026e-23
2713.51        1.33293e-23        1.24156e-23        1.42431e-23
2722.54        1.33674e-23        1.24510e-23        1.42838e-23
2731.61        1.34057e-23        1.24867e-23        1.43247e-23
2740.70        1.34442e-23        1.25225e-23        1.43658e-23
2749.83        1.34828e-23        1.25585e-23        1.44071e-23
2758.99        1.35217e-23        1.25947e-23        1.44486e-23
2768.17        1.35607e-23        1.26310e-23        1.44903e-23
2777.39        1.35999e-23        1.26675e-23        1.45322e-23
2786.64        1.36393e-23        1.27042e-23        1.45743e-23
2795.92        1.36788e-23        1.27411e-23        1.46166e-23
2805.23        1.37186e-23        1.27781e-23        1.46591e-23
2814.57        1.37585e-23        1.28153e-23        1.47018e-23
2823.94        1.37987e-23        1.28527e-23        1.47447e-23
2833.35        1.38390e-23        1.28902e-23        1.47878e-23
2842.78        1.38795e-23        1.29280e-23        1.48310e-23
2852.25        1.39202e-23        1.29659e-23        1.48745e-23
2861.75        1.39611e-23        1.30040e-23        1.49183e-23
2871.27        1.40022e-23        1.30422e-23        1.49622e-23
2880.84        1.40435e-23        1.30807e-23        1.50063e-23
2890.43        1.40850e-23        1.31193e-23        1.50506e-23
2900.05        1.41266e-23        1.31581e-23        1.50951e-23
2909.71        1.41685e-23        1.31971e-23        1.51399e-23
2919.40        1.42106e-23        1.32363e-23        1.51848e-23
2929.12        1.42528e-23        1.32757e-23        1.52300e-23
2938.87        1.42953e-23        1.33152e-23        1.52754e-23
2948.66        1.43380e-23        1.33549e-23        1.53210e-23
2958.48        1.43808e-23        1.33949e-23        1.53668e-23
2968.33        1.44239e-23        1.34350e-23        1.54128e-23
2978.21        1.44671e-23        1.34753e-23        1.54590e-23
2988.13        1.45106e-23        1.35157e-23        1.55055e-23
2998.08        1.45543e-23        1.35564e-23        1.55521e-23
3008.07        1.45978e-23        1.35970e-23        1.55987e-23
3018.08        1.46415e-23        1.36377e-23        1.56453e-23
3028.13        1.46854e-23        1.36785e-23        1.56922e-23
3038.22        1.47294e-23        1.37196e-23        1.57393e-23
3048.33        1.47737e-23        1.37609e-23        1.57866e-23
3058.48        1.48182e-23        1.38023e-23        1.58341e-23
3068.67        1.48629e-23        1.38440e-23        1.58818e-23
3078.89        1.49078e-23        1.38858e-23        1.59298e-23
3089.14        1.49529e-23        1.39278e-23        1.59780e-23
3099.42        1.49982e-23        1.39701e-23        1.60264e-23
3109.75        1.50437e-23        1.40125e-23        1.60750e-23
3120.10        1.50895e-23        1.40551e-23        1.61239e-23
3130.49        1.51354e-23        1.40979e-23        1.61729e-23
3140.91        1.51816e-23        1.41409e-23        1.62223e-23
3151.37        1.52279e-23        1.41841e-23        1.62718e-23
3161.87        1.52745e-23        1.42275e-23        1.63215e-23
3172.40        1.53213e-23        1.42711e-23        1.63715e-23
3182.96        1.53683e-23        1.43149e-23        1.64218e-23
3193.56        1.54156e-23        1.43589e-23        1.64722e-23
3204.19        1.54630e-23        1.44032e-23        1.65229e-23
3214.86        1.55107e-23        1.44476e-23        1.65738e-23
3225.57        1.55586e-23        1.44922e-23        1.66250e-23
3236.31        1.56067e-23        1.45370e-23        1.66764e-23
3247.08        1.56550e-23        1.45821e-23        1.67280e-23
3257.90        1.57036e-23        1.46273e-23        1.67798e-23
3268.75        1.57523e-23        1.46727e-23        1.68320e-23
3279.63        1.58014e-23        1.47184e-23        1.68843e-23
3290.55        1.58506e-23        1.47643e-23        1.69369e-23
3301.51        1.59000e-23        1.48104e-23        1.69897e-23
3312.50        1.59497e-23        1.48567e-23        1.70428e-23
3323.53        1.59996e-23        1.49032e-23        1.70961e-23
3334.60        1.60498e-23        1.49499e-23        1.71497e-23
3345.70        1.61001e-23        1.49968e-23        1.72035e-23
3356.84        1.61508e-23        1.50440e-23        1.72575e-23
3368.02        1.62016e-23        1.50914e-23        1.73118e-23
3379.24        1.62527e-23        1.51389e-23        1.73664e-23
3390.49        1.63040e-23        1.51868e-23        1.74212e-23
3401.78        1.63555e-23        1.52348e-23        1.74763e-23
3413.11        1.64073e-23        1.52830e-23        1.75316e-23
3424.47        1.64593e-23        1.53315e-23        1.75871e-23
3435.87        1.65116e-23        1.53802e-23        1.76430e-23
3447.32        1.65641e-23        1.54291e-23        1.76991e-23
3458.79        1.66168e-23        1.54783e-23        1.77554e-23
3470.31        1.66698e-23        1.55277e-23        1.78120e-23
3481.87        1.67231e-23        1.55773e-23        1.78689e-23
3493.46        1.67766e-23        1.56271e-23        1.79260e-23
3505.10        1.68303e-23        1.56772e-23        1.79834e-23
3516.77        1.68843e-23        1.57275e-23        1.80410e-23
3528.48        1.69385e-23        1.57780e-23        1.80990e-23
3540.23        1.69930e-23        1.58288e-23        1.81572e-23
3552.02        1.70477e-23        1.58798e-23        1.82156e-23
3563.84        1.71027e-23        1.59310e-23        1.82743e-23
3575.71        1.71579e-23        1.59825e-23        1.83334e-23
3587.62        1.72134e-23        1.60342e-23        1.83926e-23
3599.56        1.72692e-23        1.60862e-23        1.84522e-23
3611.55        1.73252e-23        1.61383e-23        1.85120e-23
3623.58        1.73814e-23        1.61908e-23        1.85721e-23
3635.64        1.74380e-23        1.62435e-23        1.86325e-23
3647.75        1.74948e-23        1.62964e-23        1.86931e-23
3659.89        1.75518e-23        1.63495e-23        1.87541e-23
3672.08        1.76091e-23        1.64030e-23        1.88153e-23
3684.31        1.76667e-23        1.64566e-23        1.88768e-23
3696.58        1.77246e-23        1.65105e-23        1.89386e-23
3708.89        1.77827e-23        1.65647e-23        1.90007e-23
3721.24        1.78411e-23        1.66191e-23        1.90631e-23
3733.63        1.78997e-23        1.66738e-23        1.91257e-23
3746.06        1.79587e-23        1.67287e-23        1.91887e-23
3758.53        1.80179e-23        1.67839e-23        1.92519e-23
3771.05        1.80774e-23        1.68393e-23        1.93154e-23
3783.61        1.81371e-23        1.68950e-23        1.93793e-23
3796.21        1.81972e-23        1.69509e-23        1.94434e-23
3808.85        1.82575e-23        1.70071e-23        1.95078e-23
3821.53        1.83181e-23        1.70636e-23        1.95725e-23
3834.26        1.83790e-23        1.71203e-23        1.96376e-23
3847.02        1.84401e-23        1.71773e-23        1.97029e-23
3859.83        1.85016e-23        1.72346e-23        1.97685e-23
3872.69        1.85633e-23        1.72921e-23        1.98345e-23
3885.58        1.86253e-23        1.73499e-23        1.99007e-23
3898.52        1.86876e-23        1.74080e-23        1.99673e-23
3911.50        1.87502e-23        1.74663e-23        2.00341e-23
3924.53        1.88131e-23        1.75250e-23        2.01013e-23
3937.60        1.88763e-23        1.75838e-23        2.01688e-23
3950.71        1.89398e-23        1.76430e-23        2.02366e-23
3963.86        1.90036e-23        1.77024e-23        2.03048e-23
3977.06        1.90677e-23        1.77622e-23        2.03732e-23
3990.30        1.91321e-23        1.78222e-23        2.04420e-23
4003.59        1.91967e-23        1.78824e-23        2.05110e-23
4016.92        1.92614e-23        1.79427e-23        2.05801e-23
4030.30        1.93264e-23        1.80033e-23        2.06495e-23
4043.72        1.93918e-23        1.80642e-23        2.07193e-23
4057.18        1.94574e-23        1.81254e-23        2.07894e-23
4070.69        1.95233e-23        1.81868e-23        2.08598e-23
4084.25        1.95896e-23        1.82486e-23        2.09306e-23
4097.85        1.96561e-23        1.83106e-23        2.10017e-23
4111.50        1.97230e-23        1.83730e-23        2.10731e-23
4125.19        1.97902e-23        1.84356e-23        2.11448e-23
4138.92        1.98577e-23        1.84985e-23        2.12169e-23
4152.70        1.99255e-23        1.85617e-23        2.12893e-23
4166.53        1.99936e-23        1.86252e-23        2.13621e-23
4180.41        2.00621e-23        1.86890e-23        2.14352e-23
4194.33        2.01308e-23        1.87531e-23        2.15086e-23
4208.29        2.01999e-23        1.88175e-23        2.15824e-23
4222.31        2.02693e-23        1.88822e-23        2.16565e-23
4236.37        2.03391e-23        1.89472e-23        2.17310e-23
4250.47        2.04091e-23        1.90125e-23        2.18058e-23
4264.63        2.04795e-23        1.90781e-23        2.18809e-23
4278.83        2.05502e-23        1.91440e-23        2.19564e-23
4293.08        2.06212e-23        1.92102e-23        2.20323e-23
4307.37        2.06926e-23        1.92767e-23        2.21085e-23
4321.71        2.07643e-23        1.93436e-23        2.21851e-23
4336.11        2.08364e-23        1.94107e-23        2.22620e-23
4350.54        2.09087e-23        1.94782e-23        2.23393e-23
4365.03        2.09815e-23        1.95460e-23        2.24170e-23
4379.57        2.10545e-23        1.96141e-23        2.24950e-23
4394.15        2.11279e-23        1.96825e-23        2.25734e-23
4408.78        2.12017e-23        1.97512e-23        2.26521e-23
4423.46        2.12757e-23        1.98203e-23        2.27312e-23
4438.19        2.13502e-23        1.98896e-23        2.28107e-23
4452.97        2.14249e-23        1.99593e-23        2.28905e-23
4467.80        2.15001e-23        2.00294e-23        2.29708e-23
4482.68        2.15755e-23        2.00997e-23        2.30514e-23
4497.60        2.16514e-23        2.01704e-23        2.31323e-23
4512.58        2.17276e-23        2.02414e-23        2.32137e-23
4527.61        2.18041e-23        2.03128e-23        2.32954e-23
4542.68        2.18810e-23        2.03845e-23        2.33775e-23
4557.81        2.19583e-23        2.04565e-23        2.34600e-23
4572.99        2.20359e-23        2.05288e-23        2.35429e-23
4588.21        2.21139e-23        2.06015e-23        2.36262e-23
4603.49        2.21922e-23        2.06746e-23        2.37099e-23
4618.82        2.22709e-23        2.07479e-23        2.37939e-23
4634.20        2.23500e-23        2.08216e-23        2.38784e-23
4649.63        2.24295e-23        2.08957e-23        2.39632e-23
4665.11        2.25093e-23        2.09701e-23        2.40484e-23
4680.65        2.25895e-23        2.10449e-23        2.41341e-23
4696.23        2.26700e-23        2.11200e-23        2.42201e-23
4711.87        2.27510e-23        2.11954e-23        2.43065e-23
4727.56        2.28323e-23        2.12713e-23        2.43934e-23
4743.31        2.29140e-23        2.13474e-23        2.44806e-23
4759.10        2.29961e-23        2.14240e-23        2.45683e-23
4774.95        2.30786e-23        2.15008e-23        2.46563e-23
4790.85        2.31615e-23        2.15781e-23        2.47448e-23
4806.80        2.32447e-23        2.16557e-23        2.48337e-23
4822.81        2.33283e-23        2.17337e-23        2.49230e-23
4838.87        2.34124e-23        2.18120e-23        2.50127e-23
4854.98        2.34968e-23        2.18907e-23        2.51029e-23
4871.15        2.35816e-23        2.19698e-23        2.51935e-23
4887.37        2.36668e-23        2.20492e-23        2.52844e-23
4903.64        2.37524e-23        2.21290e-23        2.53759e-23
4919.97        2.38385e-23        2.22092e-23        2.54677e-23
4936.35        2.39249e-23        2.22898e-23        2.55600e-23
4952.79        2.40117e-23        2.23707e-23        2.56527e-23
4969.28        2.40989e-23        2.24520e-23        2.57458e-23
4985.83        2.41866e-23        2.25337e-23        2.58394e-23
5002.43        2.42746e-23        2.26158e-23        2.59334e-23
5019.09        2.43629e-23        2.26981e-23        2.60276e-23
5035.80        2.44515e-23        2.27808e-23        2.61223e-23
5052.57        2.45406e-23        2.28638e-23        2.62174e-23
5069.39        2.46302e-23        2.29473e-23        2.63130e-23
5086.27        2.47201e-23        2.30311e-23        2.64090e-23
5103.21        2.48105e-23        2.31154e-23        2.65055e-23
5120.20        2.49012e-23        2.32000e-23        2.66024e-23
5137.25        2.49924e-23        2.32851e-23        2.66998e-23
5154.36        2.50841e-23        2.33705e-23        2.67977e-23
5171.52        2.51761e-23        2.34563e-23        2.68960e-23
5188.74        2.52686e-23        2.35426e-23        2.69947e-23
5206.02        2.53616e-23        2.36292e-23        2.70939e-23
5223.36        2.54549e-23        2.37163e-23        2.71936e-23
5240.75        2.55488e-23        2.38037e-23        2.72938e-23
5258.20        2.56430e-23        2.38916e-23        2.73944e-23
5275.71        2.57377e-23        2.39799e-23        2.74955e-23
5293.28        2.58328e-23        2.40686e-23        2.75971e-23
5310.91        2.59284e-23        2.41577e-23        2.76991e-23
5328.59        2.60245e-23        2.42473e-23        2.78017e-23
5346.33        2.61210e-23        2.43372e-23        2.79047e-23
5364.14        2.62179e-23        2.44276e-23        2.80082e-23
5382.00        2.63153e-23        2.45185e-23        2.81122e-23
5399.92        2.64132e-23        2.46097e-23        2.82167e-23
5417.90        2.65115e-23        2.47014e-23        2.83216e-23
5435.94        2.66103e-23        2.47935e-23        2.84271e-23
5454.04        2.67096e-23        2.48861e-23        2.85331e-23
5472.20        2.68093e-23        2.49790e-23        2.86396e-23
5490.43        2.69095e-23        2.50725e-23        2.87465e-23
5508.71        2.70102e-23        2.51664e-23        2.88540e-23
5527.05        2.71113e-23        2.52607e-23        2.89620e-23
5545.46        2.72130e-23        2.53554e-23        2.90705e-23
5563.92        2.73151e-23        2.54507e-23        2.91795e-23
5582.45        2.74177e-23        2.55463e-23        2.92891e-23
5601.04        2.75208e-23        2.56425e-23        2.93991e-23
5619.69        2.76244e-23        2.57391e-23        2.95097e-23
5638.40        2.77285e-23        2.58361e-23        2.96208e-23
5657.18        2.78330e-23        2.59336e-23        2.97325e-23
5676.02        2.79381e-23        2.60316e-23        2.98446e-23
5694.92        2.80437e-23        2.61300e-23        2.99573e-23
5713.88        2.81498e-23        2.62289e-23        3.00706e-23
5732.91        2.82563e-23        2.63283e-23        3.01844e-23
5752.00        2.83634e-23        2.64282e-23        3.02987e-23
5771.15        2.84710e-23        2.65285e-23        3.04136e-23
5790.37        2.85792e-23        2.66293e-23        3.05290e-23
5809.65        2.86878e-23        2.67306e-23        3.06449e-23
5828.99        2.87970e-23        2.68324e-23        3.07615e-23
5848.40        2.89066e-23        2.69347e-23        3.08785e-23
5867.88        2.90168e-23        2.70375e-23        3.09962e-23
5887.42        2.91276e-23        2.71407e-23        3.11144e-23
5907.02        2.92388e-23        2.72445e-23        3.12332e-23
5926.69        2.93506e-23        2.73487e-23        3.13525e-23
5946.43        2.94630e-23        2.74535e-23        3.14724e-23
5966.23        2.95758e-23        2.75587e-23        3.15929e-23
5986.09        2.96892e-23        2.76645e-23        3.17140e-23
6006.03        2.98032e-23        2.77707e-23        3.18356e-23
6026.03        2.99175e-23        2.78774e-23        3.19577e-23
6046.09        3.00324e-23        2.79845e-23        3.20803e-23
6066.23        3.01479e-23        2.80922e-23        3.22036e-23
6086.43        3.02639e-23        2.82004e-23        3.23275e-23
6106.69        3.03805e-23        2.83091e-23        3.24519e-23
6127.03        3.04977e-23        2.84184e-23        3.25770e-23
6147.43        3.06154e-23        2.85281e-23        3.27026e-23
6167.90        3.07336e-23        2.86384e-23        3.28289e-23
6188.44        3.08525e-23        2.87493e-23        3.29557e-23
6209.05        3.09719e-23        2.88606e-23        3.30832e-23
6229.72        3.10919e-23        2.89725e-23        3.32113e-23
6250.47        3.12125e-23        2.90850e-23        3.33400e-23
6271.28        3.13336e-23        2.91979e-23        3.34693e-23
6292.16        3.14554e-23        2.93115e-23        3.35993e-23
6313.11        3.15777e-23        2.94255e-23        3.37298e-23
6334.14        3.17006e-23        2.95402e-23        3.38610e-23
6355.23        3.18241e-23        2.96553e-23        3.39929e-23
6376.39        3.19482e-23        2.97711e-23        3.41253e-23
6397.62        3.20729e-23        2.98874e-23        3.42585e-23
6418.93        3.21982e-23        3.00042e-23        3.43922e-23
6440.30        3.23241e-23        3.01217e-23        3.45266e-23
6461.75        3.24507e-23        3.02397e-23        3.46617e-23
6483.26        3.25778e-23        3.03582e-23        3.47974e-23
6504.85        3.27055e-23        3.04774e-23        3.49337e-23
6526.51        3.28339e-23        3.05971e-23        3.50707e-23
6548.24        3.29629e-23        3.07174e-23        3.52084e-23
6570.05        3.30925e-23        3.08383e-23        3.53468e-23
6591.93        3.32228e-23        3.09597e-23        3.54858e-23
6613.88        3.33536e-23        3.10818e-23        3.56255e-23
6635.90        3.34851e-23        3.12044e-23        3.57658e-23
6658.00        3.36173e-23        3.13277e-23        3.59069e-23
6680.17        3.37501e-23        3.14515e-23        3.60486e-23
6702.41        3.38835e-23        3.15759e-23        3.61910e-23
6724.73        3.40176e-23        3.17010e-23        3.63341e-23
6747.12        3.41523e-23        3.18266e-23        3.64779e-23
6769.59        3.42877e-23        3.19529e-23        3.66224e-23
6792.13        3.44237e-23        3.20798e-23        3.67676e-23
6814.75        3.45604e-23        3.22073e-23        3.69135e-23
6837.44        3.46978e-23        3.23354e-23        3.70601e-23
6860.21        3.48358e-23        3.24641e-23        3.72075e-23
6883.05        3.49745e-23        3.25935e-23        3.73555e-23
6905.97        3.51139e-23        3.27235e-23        3.75043e-23
6928.97        3.52539e-23        3.28541e-23        3.76537e-23
6952.04        3.53947e-23        3.29854e-23        3.78039e-23
6975.19        3.55361e-23        3.31173e-23        3.79549e-23
6998.42        3.56782e-23        3.32498e-23        3.81065e-23
7021.72        3.58210e-23        3.33830e-23        3.82589e-23
7045.10        3.59645e-23        3.35168e-23        3.84121e-23
7068.56        3.61086e-23        3.36513e-23        3.85660e-23
7092.10        3.62535e-23        3.37865e-23        3.87206e-23
7115.72        3.63991e-23        3.39223e-23        3.88760e-23
7139.41        3.65454e-23        3.40587e-23        3.90321e-23
7163.18        3.66925e-23        3.41959e-23        3.91890e-23
7187.04        3.68402e-23        3.43337e-23        3.93467e-23
7210.97        3.69886e-23        3.44721e-23        3.95052e-23
7234.98        3.71378e-23        3.46113e-23        3.96644e-23
7259.07        3.72877e-23        3.47511e-23        3.98244e-23
7283.24        3.74384e-23        3.48916e-23        3.99851e-23
7307.50        3.75898e-23        3.50328e-23        4.01467e-23
7331.83        3.77419e-23        3.51747e-23        4.03090e-23
7356.24        3.78947e-23        3.53173e-23        4.04721e-23
7380.74        3.80483e-23        3.54606e-23        4.06361e-23
7405.32        3.82027e-23        3.56046e-23        4.08008e-23
7429.97        3.83578e-23        3.57493e-23        4.09664e-23
7454.72        3.85137e-23        3.58947e-23        4.11327e-23
7479.54        3.86703e-23        3.60408e-23        4.12999e-23
7504.45        3.88277e-23        3.61876e-23        4.14678e-23
7529.43        3.89859e-23        3.63352e-23        4.16366e-23
7554.51        3.91449e-23        3.64835e-23        4.18063e-23
7579.66        3.93046e-23        3.66325e-23        4.19767e-23
7604.90        3.94651e-23        3.67822e-23        4.21480e-23
7630.23        3.96264e-23        3.69327e-23        4.23202e-23
7655.63        3.97885e-23        3.70839e-23        4.24931e-23
7681.13        3.99514e-23        3.72358e-23        4.26670e-23
7706.70        4.01151e-23        3.73885e-23        4.28417e-23
7732.37        4.02796e-23        3.75420e-23        4.30172e-23
7758.11        4.04449e-23        3.76962e-23        4.31936e-23
7783.95        4.06110e-23        3.78512e-23        4.33709e-23
7809.87        4.07779e-23        3.80069e-23        4.35490e-23
7835.87        4.09457e-23        3.81634e-23        4.37280e-23
7861.96        4.11143e-23        3.83207e-23        4.39079e-23
7888.14        4.12837e-23        3.84787e-23        4.40887e-23
7914.41        4.14539e-23        3.86375e-23        4.42703e-23
7940.77        4.16250e-23        3.87971e-23        4.44529e-23
7967.21        4.17969e-23        3.89575e-23        4.46363e-23
7993.74        4.19697e-23        3.91187e-23        4.48207e-23
8020.36        4.21433e-23        3.92806e-23        4.50060e-23
8047.06        4.23178e-23        3.94434e-23        4.51921e-23
8073.86        4.24931e-23        3.96069e-23        4.53792e-23
8100.74        4.26693e-23        3.97713e-23        4.55673e-23
8127.72        4.28463e-23        3.99364e-23        4.57562e-23
8154.78        4.30242e-23        4.01024e-23        4.59461e-23
8181.94        4.32030e-23        4.02692e-23        4.61369e-23
8209.18        4.33827e-23        4.04368e-23        4.63286e-23
8236.52        4.35633e-23        4.06052e-23        4.65213e-23
8263.94        4.37447e-23        4.07745e-23        4.67149e-23
8291.46        4.39270e-23        4.09446e-23        4.69095e-23
8319.07        4.41103e-23        4.11155e-23        4.71050e-23
8346.77        4.42944e-23        4.12873e-23        4.73015e-23
8374.57        4.44795e-23        4.14599e-23        4.74990e-23
8402.45        4.46654e-23        4.16334e-23        4.76974e-23
8430.43        4.48523e-23        4.18077e-23        4.78968e-23
8458.50        4.50401e-23        4.19829e-23        4.80972e-23
8486.67        4.52288e-23        4.21590e-23        4.82986e-23
8514.93        4.54184e-23        4.23359e-23        4.85009e-23
8543.28        4.56090e-23        4.25137e-23        4.87043e-23
8571.73        4.58005e-23        4.26923e-23        4.89086e-23
8600.28        4.59929e-23        4.28718e-23        4.91139e-23
8628.91        4.61863e-23        4.30522e-23        4.93203e-23
8657.65        4.63806e-23        4.32335e-23        4.95277e-23
8686.48        4.65759e-23        4.34157e-23        4.97360e-23
8715.40        4.67721e-23        4.35988e-23        4.99454e-23
8744.42        4.69693e-23        4.37828e-23        5.01558e-23
8773.54        4.71675e-23        4.39677e-23        5.03673e-23
8802.75        4.73666e-23        4.41534e-23        5.05798e-23
8832.07        4.75667e-23        4.43401e-23        5.07933e-23
8861.48        4.77678e-23        4.45277e-23        5.10078e-23
8890.98        4.79699e-23        4.47163e-23        5.12235e-23
8920.59        4.81729e-23        4.49057e-23        5.14401e-23
8950.30        4.83770e-23        4.50961e-23        5.16578e-23
8980.10        4.85820e-23        4.52874e-23        5.18766e-23
9010.00        4.87880e-23        4.54796e-23        5.20964e-23
9040.00        4.89951e-23        4.56728e-23        5.23173e-23
9070.11        4.92031e-23        4.58669e-23        5.25393e-23
9100.31        4.94122e-23        4.60620e-23        5.27624e-23
9130.61        4.96223e-23        4.62580e-23        5.29866e-23
9161.02        4.98334e-23        4.64550e-23        5.32118e-23
9191.52        5.00455e-23        4.66529e-23        5.34382e-23
9222.13        5.02587e-23        4.68518e-23        5.36656e-23
9252.84        5.04730e-23        4.70517e-23        5.38942e-23
9283.65        5.06883e-23        4.72526e-23        5.41239e-23
9314.56        5.09046e-23        4.74545e-23        5.43547e-23
9345.58        5.11220e-23        4.76573e-23        5.45867e-23
9376.70        5.13405e-23        4.78612e-23        5.48198e-23
9407.92        5.15601e-23        4.80661e-23        5.50540e-23
9439.25        5.17807e-23        4.82719e-23        5.52895e-23
9470.68        5.20024e-23        4.84788e-23        5.55260e-23
9502.22        5.22253e-23        4.86868e-23        5.57638e-23
9533.86        5.24492e-23        4.88957e-23        5.60027e-23
9565.60        5.26742e-23        4.91057e-23        5.62428e-23
9597.46        5.29004e-23        4.93167e-23        5.64841e-23
9629.41        5.31277e-23        4.95288e-23        5.67265e-23
9661.48        5.33561e-23        4.97420e-23        5.69702e-23
9693.65        5.35857e-23        4.99562e-23        5.72151e-23
9725.93        5.38164e-23        5.01715e-23        5.74613e-23
9758.32        5.40482e-23        5.03878e-23        5.77086e-23
9790.81        5.42812e-23        5.06052e-23        5.79572e-23
9823.41        5.45154e-23        5.08237e-23        5.82070e-23
9856.12        5.47507e-23        5.10434e-23        5.84581e-23
9888.94        5.49872e-23        5.12641e-23        5.87104e-23
9921.87        5.52249e-23        5.14859e-23        5.89640e-23
9954.91        5.54638e-23        5.17088e-23        5.92188e-23
9988.06        5.57039e-23        5.19329e-23        5.94750e-23


==> anc/hh_2fhl_constraints_one.txt <==
#DM constraints, hh, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        8.43488e-24        7.90172e-24        8.96803e-24
130.43        8.46166e-24        7.92672e-24        8.99660e-24
130.87        8.48643e-24        7.94983e-24        9.02303e-24
131.30        8.50922e-24        7.97109e-24        9.04735e-24
131.74        8.53005e-24        7.99051e-24        9.06958e-24
132.18        8.54894e-24        8.00812e-24        9.08976e-24
132.62        8.56594e-24        8.02395e-24        9.10793e-24
133.06        8.58107e-24        8.03803e-24        9.12410e-24
133.50        8.59437e-24        8.05040e-24        9.13834e-24
133.95        8.60588e-24        8.06109e-24        9.15067e-24
134.39        8.61565e-24        8.07014e-24        9.16115e-24
134.84        8.62371e-24        8.07760e-24        9.16982e-24
135.29        8.63012e-24        8.08351e-24        9.17673e-24
135.74        8.63492e-24        8.08792e-24        9.18193e-24
136.19        8.63817e-24        8.09086e-24        9.18547e-24
136.65        8.63990e-24        8.09240e-24        9.18741e-24
137.10        8.64019e-24        8.09257e-24        9.18781e-24
137.56        8.63908e-24        8.09143e-24        9.18672e-24
138.02        8.63662e-24        8.08903e-24        9.18420e-24
138.48        8.63287e-24        8.08543e-24        9.18031e-24
138.94        8.62789e-24        8.08067e-24        9.17511e-24
139.40        8.62173e-24        8.07480e-24        9.16866e-24
139.86        8.61445e-24        8.06789e-24        9.16102e-24
140.33        8.60611e-24        8.05998e-24        9.15224e-24
140.80        8.59677e-24        8.05113e-24        9.14240e-24
141.27        8.58647e-24        8.04139e-24        9.13154e-24
141.74        8.57528e-24        8.03082e-24        9.11974e-24
142.21        8.56325e-24        8.01945e-24        9.10704e-24
142.68        8.55044e-24        8.00736e-24        9.09352e-24
143.16        8.53690e-24        7.99459e-24        9.07922e-24
143.63        8.52269e-24        7.98118e-24        9.06420e-24
144.11        8.50787e-24        7.96720e-24        9.04853e-24
144.59        8.49248e-24        7.95269e-24        9.03226e-24
145.07        8.47657e-24        7.93770e-24        9.01544e-24
145.56        8.46020e-24        7.92228e-24        8.99813e-24
146.04        8.44343e-24        7.90647e-24        8.98038e-24
146.53        8.42629e-24        7.89032e-24        8.96225e-24
147.02        8.40883e-24        7.87388e-24        8.94378e-24
147.50        8.39111e-24        7.85719e-24        8.92504e-24
148.00        8.37317e-24        7.84030e-24        8.90605e-24
148.49        8.35506e-24        7.82324e-24        8.88688e-24
148.98        8.33682e-24        7.80606e-24        8.86758e-24
149.48        8.31849e-24        7.78880e-24        8.84818e-24
149.98        8.30011e-24        7.77149e-24        8.82873e-24
150.48        8.28172e-24        7.75418e-24        8.80927e-24
150.98        8.26332e-24        7.73685e-24        8.78979e-24
151.48        8.24489e-24        7.71950e-24        8.77029e-24
151.98        8.22643e-24        7.70211e-24        8.75074e-24
152.49        8.20791e-24        7.68468e-24        8.73114e-24
153.00        8.18933e-24        7.66718e-24        8.71147e-24
153.51        8.17067e-24        7.64962e-24        8.69172e-24
154.02        8.15193e-24        7.63197e-24        8.67188e-24
154.53        8.13309e-24        7.61424e-24        8.65194e-24
155.05        8.11415e-24        7.59640e-24        8.63189e-24
155.56        8.09508e-24        7.57846e-24        8.61171e-24
156.08        8.07590e-24        7.56040e-24        8.59139e-24
156.60        8.05657e-24        7.54221e-24        8.57093e-24
157.12        8.03710e-24        7.52389e-24        8.55032e-24
157.65        8.01748e-24        7.50542e-24        8.52954e-24
158.17        7.99770e-24        7.48680e-24        8.50859e-24
158.70        7.97774e-24        7.46802e-24        8.48746e-24
159.23        7.95761e-24        7.44908e-24        8.46614e-24
159.76        7.93729e-24        7.42996e-24        8.44462e-24
160.29        7.91678e-24        7.41066e-24        8.42290e-24
160.82        7.89608e-24        7.39119e-24        8.40098e-24
161.36        7.87522e-24        7.37156e-24        8.37888e-24
161.89        7.85421e-24        7.35180e-24        8.35662e-24
162.43        7.83306e-24        7.33191e-24        8.33422e-24
162.97        7.81181e-24        7.31191e-24        8.31170e-24
163.52        7.79045e-24        7.29183e-24        8.28908e-24
164.06        7.76902e-24        7.27167e-24        8.26637e-24
164.61        7.74752e-24        7.25145e-24        8.24359e-24
165.16        7.72597e-24        7.23118e-24        8.22077e-24
165.71        7.70439e-24        7.21089e-24        8.19790e-24
166.26        7.68279e-24        7.19057e-24        8.17502e-24
166.81        7.66119e-24        7.17026e-24        8.15213e-24
167.37        7.63960e-24        7.14995e-24        8.12925e-24
167.92        7.61803e-24        7.12966e-24        8.10639e-24
168.48        7.59649e-24        7.10941e-24        8.08357e-24
169.04        7.57501e-24        7.08921e-24        8.06081e-24
169.61        7.55358e-24        7.06906e-24        8.03811e-24
170.17        7.53223e-24        7.04898e-24        8.01549e-24
170.74        7.51097e-24        7.02898e-24        7.99295e-24
171.31        7.48980e-24        7.00907e-24        7.97052e-24
171.88        7.46874e-24        6.98926e-24        7.94821e-24
172.45        7.44779e-24        6.96957e-24        7.92601e-24
173.02        7.42697e-24        6.94999e-24        7.90396e-24
173.60        7.40629e-24        6.93054e-24        7.88205e-24
174.18        7.38576e-24        6.91123e-24        7.86029e-24
174.76        7.36539e-24        6.89206e-24        7.83871e-24
175.34        7.34518e-24        6.87306e-24        7.81729e-24
175.92        7.32514e-24        6.85421e-24        7.79607e-24
176.51        7.30528e-24        6.83553e-24        7.77503e-24
177.10        7.28562e-24        6.81704e-24        7.75420e-24
177.69        7.26615e-24        6.79873e-24        7.73358e-24
178.28        7.24689e-24        6.78061e-24        7.71318e-24
178.87        7.22785e-24        6.76269e-24        7.69300e-24
179.47        7.20902e-24        6.74498e-24        7.67306e-24
180.07        7.19042e-24        6.72748e-24        7.65336e-24
180.67        7.17205e-24        6.71019e-24        7.63390e-24
181.27        7.15389e-24        6.69311e-24        7.61468e-24
181.87        7.13595e-24        6.67622e-24        7.59567e-24
182.48        7.11820e-24        6.65952e-24        7.57688e-24
183.08        7.10063e-24        6.64298e-24        7.55828e-24
183.69        7.08323e-24        6.62661e-24        7.53986e-24
184.31        7.06600e-24        6.61039e-24        7.52161e-24
184.92        7.04892e-24        6.59431e-24        7.50352e-24
185.53        7.03197e-24        6.57837e-24        7.48558e-24
186.15        7.01516e-24        6.56254e-24        7.46778e-24
186.77        6.99847e-24        6.54683e-24        7.45011e-24
187.39        6.98189e-24        6.53122e-24        7.43256e-24
188.02        6.96541e-24        6.51571e-24        7.41511e-24
188.64        6.94902e-24        6.50028e-24        7.39776e-24
189.27        6.93272e-24        6.48493e-24        7.38050e-24
189.90        6.91649e-24        6.46966e-24        7.36332e-24
190.53        6.90033e-24        6.45444e-24        7.34621e-24
191.17        6.88422e-24        6.43928e-24        7.32917e-24
191.81        6.86817e-24        6.42417e-24        7.31217e-24
192.44        6.85216e-24        6.40909e-24        7.29522e-24
193.09        6.83618e-24        6.39405e-24        7.27831e-24
193.73        6.82023e-24        6.37904e-24        7.26143e-24
194.37        6.80431e-24        6.36404e-24        7.24457e-24
195.02        6.78839e-24        6.34906e-24        7.22772e-24
195.67        6.77248e-24        6.33409e-24        7.21088e-24
196.32        6.75658e-24        6.31911e-24        7.19404e-24
196.98        6.74066e-24        6.30413e-24        7.17719e-24
197.63        6.72473e-24        6.28914e-24        7.16033e-24
198.29        6.70879e-24        6.27413e-24        7.14345e-24
198.95        6.69282e-24        6.25909e-24        7.12654e-24
199.61        6.67682e-24        6.24403e-24        7.10960e-24
200.28        6.65997e-24        6.22820e-24        7.09174e-24
200.94        6.64195e-24        6.21130e-24        7.07259e-24
201.61        6.62391e-24        6.19439e-24        7.05342e-24
202.28        6.60586e-24        6.17747e-24        7.03425e-24
202.96        6.58781e-24        6.16055e-24        7.01507e-24
203.63        6.56978e-24        6.14364e-24        6.99591e-24
204.31        6.55176e-24        6.12675e-24        6.97678e-24
204.99        6.53378e-24        6.10989e-24        6.95767e-24
205.67        6.51583e-24        6.09306e-24        6.93861e-24
206.36        6.49794e-24        6.07629e-24        6.91959e-24
207.05        6.48010e-24        6.05956e-24        6.90064e-24
207.74        6.46233e-24        6.04290e-24        6.88176e-24
208.43        6.44463e-24        6.02630e-24        6.86296e-24
209.12        6.42701e-24        6.00978e-24        6.84424e-24
209.82        6.40948e-24        5.99335e-24        6.82562e-24
210.52        6.39205e-24        5.97700e-24        6.80709e-24
211.22        6.37472e-24        5.96076e-24        6.78868e-24
211.92        6.35750e-24        5.94461e-24        6.77039e-24
212.63        6.34040e-24        5.92857e-24        6.75222e-24
213.34        6.32342e-24        5.91265e-24        6.73418e-24
214.05        6.30657e-24        5.89685e-24        6.71628e-24
214.76        6.28985e-24        5.88118e-24        6.69852e-24
215.47        6.27328e-24        5.86564e-24        6.68092e-24
216.19        6.25685e-24        5.85023e-24        6.66347e-24
216.91        6.24058e-24        5.83497e-24        6.64618e-24
217.63        6.22446e-24        5.81986e-24        6.62906e-24
218.36        6.20851e-24        5.80490e-24        6.61212e-24
219.08        6.19272e-24        5.79010e-24        6.59535e-24
219.81        6.17711e-24        5.77546e-24        6.57877e-24
220.55        6.16168e-24        5.76098e-24        6.56237e-24
221.28        6.14641e-24        5.74667e-24        6.54616e-24
222.02        6.13131e-24        5.73250e-24        6.53012e-24
222.76        6.11636e-24        5.71848e-24        6.51424e-24
223.50        6.10156e-24        5.70460e-24        6.49852e-24
224.24        6.08689e-24        5.69084e-24        6.48294e-24
224.99        6.07234e-24        5.67719e-24        6.46749e-24
225.74        6.05792e-24        5.66366e-24        6.45218e-24
226.49        6.04360e-24        5.65024e-24        6.43697e-24
227.24        6.02939e-24        5.63690e-24        6.42188e-24
228.00        6.01527e-24        5.62366e-24        6.40689e-24
228.76        6.00124e-24        5.61050e-24        6.39199e-24
229.52        5.98729e-24        5.59741e-24        6.37717e-24
230.29        5.97341e-24        5.58439e-24        6.36243e-24
231.05        5.95960e-24        5.57143e-24        6.34776e-24
231.82        5.94584e-24        5.55853e-24        6.33316e-24
232.59        5.93214e-24        5.54567e-24        6.31861e-24
233.37        5.91848e-24        5.53286e-24        6.30410e-24
234.15        5.90486e-24        5.52008e-24        6.28964e-24
234.93        5.89127e-24        5.50733e-24        6.27521e-24
235.71        5.87771e-24        5.49461e-24        6.26081e-24
236.49        5.86417e-24        5.48191e-24        6.24644e-24
237.28        5.85065e-24        5.46922e-24        6.23207e-24
238.07        5.83713e-24        5.45655e-24        6.21772e-24
238.86        5.82362e-24        5.44387e-24        6.20338e-24
239.66        5.81011e-24        5.43120e-24        6.18903e-24
240.46        5.79659e-24        5.41851e-24        6.17467e-24
241.26        5.78307e-24        5.40583e-24        6.16031e-24
242.06        5.76954e-24        5.39314e-24        6.14595e-24
242.87        5.75601e-24        5.38045e-24        6.13158e-24
243.68        5.74249e-24        5.36776e-24        6.11722e-24
244.49        5.72896e-24        5.35507e-24        6.10286e-24
245.30        5.71545e-24        5.34239e-24        6.08851e-24
246.12        5.70195e-24        5.32973e-24        6.07417e-24
246.94        5.68846e-24        5.31707e-24        6.05984e-24
247.76        5.67498e-24        5.30443e-24        6.04553e-24
248.58        5.66152e-24        5.29181e-24        6.03124e-24
249.41        5.64809e-24        5.27921e-24        6.01697e-24
250.24        5.63468e-24        5.26662e-24        6.00273e-24
251.08        5.62129e-24        5.25406e-24        5.98851e-24
251.91        5.60793e-24        5.24153e-24        5.97432e-24
252.75        5.59460e-24        5.22903e-24        5.96017e-24
253.59        5.58130e-24        5.21655e-24        5.94605e-24
254.44        5.56803e-24        5.20411e-24        5.93196e-24
255.28        5.55481e-24        5.19170e-24        5.91791e-24
256.13        5.54162e-24        5.17933e-24        5.90390e-24
256.99        5.52846e-24        5.16699e-24        5.88994e-24
257.84        5.51536e-24        5.15469e-24        5.87602e-24
258.70        5.50229e-24        5.14244e-24        5.86214e-24
259.56        5.48927e-24        5.13022e-24        5.84832e-24
260.43        5.47630e-24        5.11805e-24        5.83454e-24
261.29        5.46337e-24        5.10593e-24        5.82082e-24
262.16        5.45050e-24        5.09386e-24        5.80715e-24
263.04        5.43770e-24        5.08184e-24        5.79355e-24
263.91        5.42495e-24        5.06988e-24        5.78002e-24
264.79        5.41227e-24        5.05799e-24        5.76656e-24
265.67        5.39967e-24        5.04617e-24        5.75317e-24
266.56        5.38714e-24        5.03441e-24        5.73987e-24
267.45        5.37469e-24        5.02273e-24        5.72665e-24
268.34        5.36233e-24        5.01114e-24        5.71353e-24
269.23        5.35006e-24        4.99962e-24        5.70049e-24
270.13        5.33787e-24        4.98819e-24        5.68756e-24
271.03        5.32579e-24        4.97685e-24        5.67472e-24
271.93        5.31380e-24        4.96560e-24        5.66200e-24
272.83        5.30191e-24        4.95444e-24        5.64938e-24
273.74        5.29013e-24        4.94339e-24        5.63687e-24
274.65        5.27846e-24        4.93244e-24        5.62448e-24
275.57        5.26689e-24        4.92159e-24        5.61220e-24
276.49        5.25545e-24        4.91084e-24        5.60005e-24
277.41        5.24412e-24        4.90021e-24        5.58802e-24
278.33        5.23291e-24        4.88969e-24        5.57612e-24
279.26        5.22182e-24        4.87928e-24        5.56436e-24
280.19        5.21086e-24        4.86900e-24        5.55272e-24
281.12        5.20002e-24        4.85883e-24        5.54122e-24
282.06        5.18931e-24        4.84877e-24        5.52985e-24
283.00        5.17870e-24        4.83881e-24        5.51860e-24
283.94        5.16820e-24        4.82896e-24        5.50745e-24
284.88        5.15780e-24        4.81919e-24        5.49642e-24
285.83        5.14750e-24        4.80952e-24        5.48548e-24
286.78        5.13728e-24        4.79992e-24        5.47463e-24
287.74        5.12713e-24        4.79040e-24        5.46387e-24
288.70        5.11706e-24        4.78094e-24        5.45319e-24
289.66        5.10706e-24        4.77155e-24        5.44258e-24
290.62        5.09713e-24        4.76222e-24        5.43203e-24
291.59        5.08724e-24        4.75294e-24        5.42155e-24
292.56        5.07741e-24        4.74371e-24        5.41112e-24
293.54        5.06763e-24        4.73452e-24        5.40073e-24
294.51        5.05788e-24        4.72537e-24        5.39039e-24
295.49        5.04817e-24        4.71625e-24        5.38009e-24
296.48        5.03849e-24        4.70716e-24        5.36982e-24
297.47        5.02883e-24        4.69809e-24        5.35957e-24
298.46        5.01920e-24        4.68904e-24        5.34935e-24
299.45        5.00957e-24        4.68001e-24        5.33914e-24
300.45        4.99972e-24        4.67076e-24        5.32868e-24
301.45        4.98957e-24        4.66125e-24        5.31790e-24
302.45        4.97944e-24        4.65175e-24        5.30714e-24
303.46        4.96933e-24        4.64227e-24        5.29639e-24
304.47        4.95924e-24        4.63281e-24        5.28567e-24
305.48        4.94918e-24        4.62338e-24        5.27499e-24
306.50        4.93915e-24        4.61398e-24        5.26433e-24
307.52        4.92916e-24        4.60461e-24        5.25371e-24
308.54        4.91921e-24        4.59528e-24        5.24313e-24
309.57        4.90929e-24        4.58599e-24        5.23260e-24
310.60        4.89943e-24        4.57674e-24        5.22212e-24
311.64        4.88961e-24        4.56753e-24        5.21169e-24
312.68        4.87985e-24        4.55838e-24        5.20132e-24
313.72        4.87014e-24        4.54928e-24        5.19101e-24
314.76        4.86050e-24        4.54024e-24        5.18076e-24
315.81        4.85091e-24        4.53125e-24        5.17058e-24
316.86        4.84140e-24        4.52233e-24        5.16047e-24
317.92        4.83195e-24        4.51347e-24        5.15043e-24
318.97        4.82257e-24        4.50467e-24        5.14047e-24
320.04        4.81327e-24        4.49595e-24        5.13059e-24
321.10        4.80405e-24        4.48730e-24        5.12079e-24
322.17        4.79490e-24        4.47873e-24        5.11107e-24
323.24        4.78584e-24        4.47023e-24        5.10145e-24
324.32        4.77686e-24        4.46181e-24        5.09192e-24
325.40        4.76798e-24        4.45348e-24        5.08248e-24
326.48        4.75918e-24        4.44523e-24        5.07313e-24
327.57        4.75048e-24        4.43706e-24        5.06389e-24
328.66        4.74187e-24        4.42899e-24        5.05475e-24
329.76        4.73336e-24        4.42101e-24        5.04571e-24
330.85        4.72494e-24        4.41311e-24        5.03677e-24
331.96        4.71663e-24        4.40531e-24        5.02794e-24
333.06        4.70841e-24        4.39760e-24        5.01922e-24
334.17        4.70028e-24        4.38997e-24        5.01058e-24
335.28        4.69223e-24        4.38242e-24        5.00204e-24
336.40        4.68427e-24        4.37495e-24        4.99359e-24
337.52        4.67639e-24        4.36756e-24        4.98522e-24
338.64        4.66858e-24        4.36023e-24        4.97693e-24
339.77        4.66084e-24        4.35297e-24        4.96872e-24
340.90        4.65318e-24        4.34578e-24        4.96058e-24
342.04        4.64558e-24        4.33865e-24        4.95251e-24
343.18        4.63804e-24        4.33157e-24        4.94451e-24
344.32        4.63056e-24        4.32455e-24        4.93657e-24
345.47        4.62314e-24        4.31759e-24        4.92870e-24
346.62        4.61578e-24        4.31068e-24        4.92088e-24
347.77        4.60846e-24        4.30381e-24        4.91311e-24
348.93        4.60119e-24        4.29699e-24        4.90540e-24
350.09        4.59397e-24        4.29021e-24        4.89773e-24
351.26        4.58679e-24        4.28346e-24        4.89011e-24
352.43        4.57965e-24        4.27676e-24        4.88253e-24
353.60        4.57254e-24        4.27009e-24        4.87500e-24
354.78        4.56547e-24        4.26345e-24        4.86749e-24
355.96        4.55844e-24        4.25685e-24        4.86003e-24
357.14        4.55143e-24        4.25027e-24        4.85259e-24
358.33        4.54445e-24        4.24371e-24        4.84518e-24
359.53        4.53749e-24        4.23718e-24        4.83780e-24
360.72        4.53055e-24        4.23067e-24        4.83044e-24
361.92        4.52364e-24        4.22418e-24        4.82310e-24
363.13        4.51675e-24        4.21771e-24        4.81579e-24
364.34        4.50988e-24        4.21126e-24        4.80850e-24
365.55        4.50304e-24        4.20484e-24        4.80124e-24
366.77        4.49622e-24        4.19843e-24        4.79401e-24
367.99        4.48943e-24        4.19206e-24        4.78681e-24
369.22        4.48267e-24        4.18570e-24        4.77963e-24
370.45        4.47593e-24        4.17938e-24        4.77248e-24
371.68        4.46922e-24        4.17308e-24        4.76536e-24
372.92        4.46254e-24        4.16681e-24        4.75828e-24
374.16        4.45589e-24        4.16056e-24        4.75123e-24
375.40        4.44928e-24        4.15435e-24        4.74420e-24
376.65        4.44269e-24        4.14816e-24        4.73722e-24
377.91        4.43614e-24        4.14201e-24        4.73027e-24
379.17        4.42962e-24        4.13588e-24        4.72335e-24
380.43        4.42313e-24        4.12979e-24        4.71647e-24
381.70        4.41668e-24        4.12373e-24        4.70962e-24
382.97        4.41026e-24        4.11770e-24        4.70281e-24
384.24        4.40388e-24        4.11170e-24        4.69605e-24
385.52        4.39753e-24        4.10574e-24        4.68931e-24
386.81        4.39122e-24        4.09982e-24        4.68262e-24
388.09        4.38495e-24        4.09392e-24        4.67597e-24
389.39        4.37871e-24        4.08807e-24        4.66936e-24
390.68        4.37252e-24        4.08225e-24        4.66279e-24
391.98        4.36636e-24        4.07646e-24        4.65626e-24
393.29        4.36025e-24        4.07072e-24        4.64978e-24
394.60        4.35417e-24        4.06501e-24        4.64333e-24
395.91        4.34814e-24        4.05934e-24        4.63693e-24
397.23        4.34214e-24        4.05370e-24        4.63058e-24
398.55        4.33619e-24        4.04811e-24        4.62427e-24
399.88        4.33028e-24        4.04255e-24        4.61800e-24
401.21        4.32418e-24        4.03683e-24        4.61153e-24
402.55        4.31810e-24        4.03113e-24        4.60508e-24
403.89        4.31207e-24        4.02547e-24        4.59867e-24
405.23        4.30608e-24        4.01985e-24        4.59231e-24
406.58        4.30013e-24        4.01427e-24        4.58600e-24
407.94        4.29423e-24        4.00873e-24        4.57974e-24
409.30        4.28838e-24        4.00324e-24        4.57353e-24
410.66        4.28257e-24        3.99778e-24        4.56736e-24
412.03        4.27681e-24        3.99238e-24        4.56125e-24
413.40        4.27110e-24        3.98701e-24        4.55518e-24
414.77        4.26543e-24        3.98169e-24        4.54917e-24
416.16        4.25981e-24        3.97642e-24        4.54321e-24
417.54        4.25424e-24        3.97119e-24        4.53730e-24
418.93        4.24872e-24        3.96600e-24        4.53144e-24
420.33        4.24325e-24        3.96087e-24        4.52563e-24
421.73        4.23783e-24        3.95577e-24        4.51988e-24
423.13        4.23245e-24        3.95073e-24        4.51418e-24
424.54        4.22713e-24        3.94573e-24        4.50853e-24
425.95        4.22186e-24        3.94078e-24        4.50294e-24
427.37        4.21664e-24        3.93588e-24        4.49740e-24
428.79        4.21147e-24        3.93102e-24        4.49192e-24
430.22        4.20635e-24        3.92622e-24        4.48649e-24
431.66        4.20129e-24        3.92146e-24        4.48112e-24
433.09        4.19628e-24        3.91675e-24        4.47580e-24
434.53        4.19132e-24        3.91209e-24        4.47054e-24
435.98        4.18641e-24        3.90748e-24        4.46534e-24
437.43        4.18156e-24        3.90292e-24        4.46019e-24
438.89        4.17676e-24        3.89841e-24        4.45511e-24
440.35        4.17201e-24        3.89395e-24        4.45007e-24
441.82        4.16732e-24        3.88954e-24        4.44510e-24
443.29        4.16268e-24        3.88518e-24        4.44019e-24
444.77        4.15810e-24        3.88087e-24        4.43533e-24
446.25        4.15358e-24        3.87662e-24        4.43053e-24
447.73        4.14910e-24        3.87241e-24        4.42580e-24
449.22        4.14469e-24        3.86826e-24        4.42112e-24
450.72        4.14033e-24        3.86416e-24        4.41650e-24
452.22        4.13603e-24        3.86011e-24        4.41194e-24
453.73        4.13178e-24        3.85612e-24        4.40744e-24
455.24        4.12758e-24        3.85217e-24        4.40299e-24
456.75        4.12343e-24        3.84827e-24        4.39860e-24
458.27        4.11934e-24        3.84441e-24        4.39426e-24
459.80        4.11529e-24        3.84061e-24        4.38998e-24
461.33        4.11129e-24        3.83684e-24        4.38574e-24
462.87        4.10734e-24        3.83312e-24        4.38156e-24
464.41        4.10343e-24        3.82944e-24        4.37742e-24
465.95        4.09957e-24        3.82580e-24        4.37333e-24
467.51        4.09574e-24        3.82220e-24        4.36928e-24
469.06        4.09196e-24        3.81864e-24        4.36528e-24
470.62        4.08822e-24        3.81512e-24        4.36132e-24
472.19        4.08452e-24        3.81163e-24        4.35741e-24
473.76        4.08086e-24        3.80818e-24        4.35353e-24
475.34        4.07723e-24        3.80476e-24        4.34969e-24
476.92        4.07364e-24        3.80138e-24        4.34589e-24
478.51        4.07008e-24        3.79803e-24        4.34213e-24
480.11        4.06655e-24        3.79471e-24        4.33840e-24
481.70        4.06306e-24        3.79142e-24        4.33471e-24
483.31        4.05960e-24        3.78815e-24        4.33105e-24
484.92        4.05617e-24        3.78492e-24        4.32742e-24
486.53        4.05277e-24        3.78171e-24        4.32382e-24
488.15        4.04939e-24        3.77853e-24        4.32026e-24
489.78        4.04605e-24        3.77537e-24        4.31672e-24
491.41        4.04273e-24        3.77224e-24        4.31321e-24
493.05        4.03943e-24        3.76914e-24        4.30973e-24
494.69        4.03616e-24        3.76605e-24        4.30627e-24
496.33        4.03291e-24        3.76299e-24        4.30284e-24
497.99        4.02969e-24        3.75994e-24        4.29943e-24
499.65        4.02648e-24        3.75692e-24        4.29604e-24
501.31        4.02307e-24        3.75372e-24        4.29243e-24
502.98        4.01963e-24        3.75048e-24        4.28878e-24
504.65        4.01621e-24        3.74727e-24        4.28515e-24
506.33        4.01281e-24        3.74407e-24        4.28154e-24
508.02        4.00943e-24        3.74090e-24        4.27796e-24
509.71        4.00608e-24        3.73776e-24        4.27441e-24
511.41        4.00276e-24        3.73464e-24        4.27089e-24
513.11        3.99947e-24        3.73154e-24        4.26739e-24
514.82        3.99620e-24        3.72848e-24        4.26393e-24
516.53        3.99297e-24        3.72544e-24        4.26051e-24
518.25        3.98977e-24        3.72243e-24        4.25711e-24
519.98        3.98660e-24        3.71945e-24        4.25375e-24
521.71        3.98347e-24        3.71651e-24        4.25043e-24
523.45        3.98037e-24        3.71359e-24        4.24715e-24
525.19        3.97731e-24        3.71071e-24        4.24390e-24
526.94        3.97428e-24        3.70787e-24        4.24070e-24
528.70        3.97130e-24        3.70506e-24        4.23753e-24
530.46        3.96835e-24        3.70229e-24        4.23441e-24
532.22        3.96545e-24        3.69956e-24        4.23133e-24
533.99        3.96258e-24        3.69687e-24        4.22830e-24
535.77        3.95976e-24        3.69421e-24        4.22531e-24
537.56        3.95698e-24        3.69160e-24        4.22237e-24
539.35        3.95425e-24        3.68903e-24        4.21948e-24
541.14        3.95156e-24        3.68650e-24        4.21663e-24
542.95        3.94892e-24        3.68401e-24        4.21384e-24
544.75        3.94633e-24        3.68157e-24        4.21109e-24
546.57        3.94379e-24        3.67917e-24        4.20840e-24
548.39        3.94129e-24        3.67683e-24        4.20576e-24
550.21        3.93885e-24        3.67452e-24        4.20318e-24
552.05        3.93646e-24        3.67227e-24        4.20065e-24
553.88        3.93411e-24        3.67006e-24        4.19817e-24
555.73        3.93182e-24        3.66790e-24        4.19575e-24
557.58        3.92958e-24        3.66578e-24        4.19338e-24
559.44        3.92739e-24        3.66371e-24        4.19106e-24
561.30        3.92524e-24        3.66169e-24        4.18879e-24
563.17        3.92314e-24        3.65971e-24        4.18658e-24
565.04        3.92109e-24        3.65777e-24        4.18441e-24
566.92        3.91909e-24        3.65588e-24        4.18229e-24
568.81        3.91713e-24        3.65403e-24        4.18023e-24
570.71        3.91522e-24        3.65222e-24        4.17821e-24
572.61        3.91335e-24        3.65046e-24        4.17624e-24
574.51        3.91153e-24        3.64873e-24        4.17432e-24
576.43        3.90975e-24        3.64705e-24        4.17244e-24
578.35        3.90801e-24        3.64541e-24        4.17062e-24
580.27        3.90632e-24        3.64381e-24        4.16883e-24
582.20        3.90467e-24        3.64224e-24        4.16710e-24
584.14        3.90306e-24        3.64072e-24        4.16541e-24
586.09        3.90150e-24        3.63924e-24        4.16376e-24
588.04        3.89997e-24        3.63779e-24        4.16215e-24
590.00        3.89849e-24        3.63638e-24        4.16060e-24
591.96        3.89704e-24        3.63501e-24        4.15908e-24
593.93        3.89564e-24        3.63368e-24        4.15760e-24
595.91        3.89428e-24        3.63238e-24        4.15617e-24
597.89        3.89295e-24        3.63112e-24        4.15478e-24
599.89        3.89166e-24        3.62990e-24        4.15343e-24
601.88        3.89030e-24        3.62860e-24        4.15199e-24
603.89        3.88896e-24        3.62734e-24        4.15059e-24
605.90        3.88766e-24        3.62610e-24        4.14922e-24
607.92        3.88640e-24        3.62491e-24        4.14789e-24
609.94        3.88517e-24        3.62374e-24        4.14660e-24
611.97        3.88398e-24        3.62261e-24        4.14534e-24
614.01        3.88282e-24        3.62151e-24        4.14413e-24
616.05        3.88169e-24        3.62044e-24        4.14295e-24
618.10        3.88060e-24        3.61941e-24        4.14180e-24
620.16        3.87955e-24        3.61840e-24        4.14069e-24
622.23        3.87852e-24        3.61742e-24        4.13962e-24
624.30        3.87753e-24        3.61648e-24        4.13858e-24
626.38        3.87657e-24        3.61556e-24        4.13757e-24
628.46        3.87564e-24        3.61468e-24        4.13660e-24
630.56        3.87474e-24        3.61382e-24        4.13566e-24
632.66        3.87387e-24        3.61299e-24        4.13475e-24
634.76        3.87303e-24        3.61219e-24        4.13388e-24
636.88        3.87222e-24        3.61141e-24        4.13303e-24
639.00        3.87144e-24        3.61066e-24        4.13222e-24
641.13        3.87069e-24        3.60994e-24        4.13144e-24
643.26        3.86996e-24        3.60925e-24        4.13068e-24
645.40        3.86927e-24        3.60858e-24        4.12996e-24
647.55        3.86860e-24        3.60793e-24        4.12926e-24
649.71        3.86796e-24        3.60731e-24        4.12860e-24
651.87        3.86734e-24        3.60672e-24        4.12796e-24
654.04        3.86675e-24        3.60615e-24        4.12735e-24
656.22        3.86619e-24        3.60560e-24        4.12678e-24
658.41        3.86566e-24        3.60509e-24        4.12623e-24
660.60        3.86516e-24        3.60460e-24        4.12572e-24
662.80        3.86469e-24        3.60415e-24        4.12524e-24
665.00        3.86426e-24        3.60372e-24        4.12480e-24
667.22        3.86386e-24        3.60333e-24        4.12439e-24
669.44        3.86350e-24        3.60297e-24        4.12403e-24
671.67        3.86317e-24        3.60264e-24        4.12370e-24
673.91        3.86288e-24        3.60236e-24        4.12341e-24
676.15        3.86264e-24        3.60210e-24        4.12317e-24
678.40        3.86243e-24        3.60189e-24        4.12297e-24
680.66        3.86227e-24        3.60171e-24        4.12282e-24
682.93        3.86214e-24        3.60158e-24        4.12271e-24
685.20        3.86207e-24        3.60149e-24        4.12265e-24
687.48        3.86203e-24        3.60144e-24        4.12263e-24
689.77        3.86205e-24        3.60143e-24        4.12267e-24
692.07        3.86211e-24        3.60146e-24        4.12276e-24
694.37        3.86222e-24        3.60155e-24        4.12290e-24
696.69        3.86238e-24        3.60167e-24        4.12309e-24
699.01        3.86260e-24        3.60185e-24        4.12334e-24
701.33        3.86286e-24        3.60208e-24        4.12364e-24
703.67        3.86318e-24        3.60235e-24        4.12400e-24
706.01        3.86354e-24        3.60267e-24        4.12441e-24
708.36        3.86395e-24        3.60303e-24        4.12488e-24
710.72        3.86441e-24        3.60344e-24        4.12539e-24
713.09        3.86491e-24        3.60388e-24        4.12595e-24
715.46        3.86546e-24        3.60437e-24        4.12655e-24
717.85        3.86604e-24        3.60489e-24        4.12719e-24
720.24        3.86666e-24        3.60544e-24        4.12787e-24
722.63        3.86731e-24        3.60603e-24        4.12860e-24
725.04        3.86800e-24        3.60665e-24        4.12935e-24
727.45        3.86872e-24        3.60730e-24        4.13014e-24
729.88        3.86947e-24        3.60797e-24        4.13096e-24
732.31        3.87024e-24        3.60867e-24        4.13181e-24
734.75        3.87104e-24        3.60939e-24        4.13269e-24
737.19        3.87187e-24        3.61014e-24        4.13359e-24
739.65        3.87271e-24        3.61091e-24        4.13452e-24
742.11        3.87358e-24        3.61169e-24        4.13547e-24
744.58        3.87446e-24        3.61249e-24        4.13643e-24
747.06        3.87536e-24        3.61330e-24        4.13741e-24
749.55        3.87627e-24        3.61413e-24        4.13841e-24
752.04        3.87720e-24        3.61497e-24        4.13942e-24
754.55        3.87814e-24        3.61582e-24        4.14045e-24
757.06        3.87909e-24        3.61669e-24        4.14149e-24
759.58        3.88006e-24        3.61758e-24        4.14255e-24
762.11        3.88106e-24        3.61848e-24        4.14364e-24
764.65        3.88207e-24        3.61940e-24        4.14474e-24
767.20        3.88311e-24        3.62034e-24        4.14588e-24
769.75        3.88418e-24        3.62131e-24        4.14704e-24
772.31        3.88527e-24        3.62231e-24        4.14823e-24
774.88        3.88639e-24        3.62333e-24        4.14945e-24
777.47        3.88755e-24        3.62438e-24        4.15071e-24
780.05        3.88874e-24        3.62547e-24        4.15200e-24
782.65        3.88996e-24        3.62659e-24        4.15334e-24
785.26        3.89123e-24        3.62774e-24        4.15471e-24
787.87        3.89253e-24        3.62893e-24        4.15613e-24
790.50        3.89388e-24        3.63017e-24        4.15759e-24
793.13        3.89527e-24        3.63144e-24        4.15910e-24
795.77        3.89671e-24        3.63275e-24        4.16066e-24
798.42        3.89819e-24        3.63411e-24        4.16227e-24
801.08        3.89964e-24        3.63544e-24        4.16384e-24
803.75        3.90101e-24        3.63670e-24        4.16532e-24
806.42        3.90243e-24        3.63801e-24        4.16684e-24
809.11        3.90389e-24        3.63936e-24        4.16842e-24
811.80        3.90541e-24        3.64076e-24        4.17006e-24
814.50        3.90697e-24        3.64220e-24        4.17174e-24
817.22        3.90858e-24        3.64368e-24        4.17347e-24
819.94        3.91023e-24        3.64521e-24        4.17525e-24
822.67        3.91193e-24        3.64678e-24        4.17708e-24
825.41        3.91367e-24        3.64839e-24        4.17895e-24
828.16        3.91545e-24        3.65003e-24        4.18087e-24
830.91        3.91728e-24        3.65172e-24        4.18284e-24
833.68        3.91915e-24        3.65345e-24        4.18485e-24
836.46        3.92106e-24        3.65521e-24        4.18691e-24
839.24        3.92301e-24        3.65702e-24        4.18901e-24
842.04        3.92500e-24        3.65886e-24        4.19115e-24
844.84        3.92703e-24        3.66073e-24        4.19333e-24
847.65        3.92910e-24        3.66264e-24        4.19555e-24
850.48        3.93120e-24        3.66459e-24        4.19781e-24
853.31        3.93334e-24        3.66657e-24        4.20012e-24
856.15        3.93552e-24        3.66858e-24        4.20246e-24
859.00        3.93773e-24        3.67063e-24        4.20484e-24
861.86        3.93998e-24        3.67271e-24        4.20725e-24
864.73        3.94226e-24        3.67482e-24        4.20970e-24
867.61        3.94458e-24        3.67696e-24        4.21219e-24
870.50        3.94692e-24        3.67913e-24        4.21471e-24
873.40        3.94930e-24        3.68133e-24        4.21727e-24
876.31        3.95171e-24        3.68356e-24        4.21986e-24
879.22        3.95415e-24        3.68582e-24        4.22248e-24
882.15        3.95662e-24        3.68811e-24        4.22514e-24
885.09        3.95912e-24        3.69042e-24        4.22782e-24
888.04        3.96165e-24        3.69276e-24        4.23054e-24
890.99        3.96421e-24        3.69513e-24        4.23328e-24
893.96        3.96679e-24        3.69752e-24        4.23606e-24
896.94        3.96940e-24        3.69993e-24        4.23886e-24
899.92        3.97203e-24        3.70237e-24        4.24169e-24
902.92        3.97470e-24        3.70484e-24        4.24455e-24
905.93        3.97738e-24        3.70733e-24        4.24744e-24
908.94        3.98010e-24        3.70984e-24        4.25035e-24
911.97        3.98284e-24        3.71238e-24        4.25330e-24
915.01        3.98561e-24        3.71494e-24        4.25627e-24
918.05        3.98841e-24        3.71753e-24        4.25928e-24
921.11        3.99123e-24        3.72015e-24        4.26232e-24
924.18        3.99409e-24        3.72280e-24        4.26539e-24
927.26        3.99698e-24        3.72547e-24        4.26849e-24
930.34        3.99990e-24        3.72818e-24        4.27163e-24
933.44        4.00286e-24        3.73091e-24        4.27480e-24
936.55        4.00584e-24        3.73368e-24        4.27800e-24
939.67        4.00886e-24        3.73648e-24        4.28125e-24
942.80        4.01192e-24        3.73931e-24        4.28453e-24
945.94        4.01501e-24        3.74217e-24        4.28785e-24
949.09        4.01814e-24        3.74507e-24        4.29120e-24
952.25        4.02130e-24        3.74800e-24        4.29460e-24
955.42        4.02450e-24        3.75096e-24        4.29804e-24
958.60        4.02774e-24        3.75396e-24        4.30151e-24
961.79        4.03102e-24        3.75700e-24        4.30503e-24
964.99        4.03434e-24        3.76008e-24        4.30860e-24
968.21        4.03769e-24        3.76319e-24        4.31220e-24
971.43        4.04109e-24        3.76634e-24        4.31585e-24
974.67        4.04454e-24        3.76953e-24        4.31954e-24
977.91        4.04802e-24        3.77276e-24        4.32329e-24
981.17        4.05155e-24        3.77603e-24        4.32707e-24
984.44        4.05512e-24        3.77934e-24        4.33091e-24
987.71        4.05874e-24        3.78269e-24        4.33479e-24
991.00        4.06240e-24        3.78609e-24        4.33872e-24
994.30        4.06611e-24        3.78953e-24        4.34270e-24
997.61        4.06987e-24        3.79301e-24        4.34673e-24
1000.94        4.07362e-24        3.79649e-24        4.35076e-24
1004.27        4.07729e-24        3.79990e-24        4.35468e-24
1007.61        4.08100e-24        3.80335e-24        4.35866e-24
1010.97        4.08476e-24        3.80684e-24        4.36268e-24
1014.33        4.08856e-24        3.81037e-24        4.36675e-24
1017.71        4.09241e-24        3.81395e-24        4.37087e-24
1021.10        4.09630e-24        3.81756e-24        4.37504e-24
1024.50        4.10023e-24        3.82122e-24        4.37925e-24
1027.91        4.10421e-24        3.82491e-24        4.38350e-24
1031.33        4.10823e-24        3.82865e-24        4.38780e-24
1034.77        4.11228e-24        3.83242e-24        4.39215e-24
1038.21        4.11638e-24        3.83622e-24        4.39653e-24
1041.67        4.12051e-24        3.84006e-24        4.40095e-24
1045.14        4.12468e-24        3.84394e-24        4.40542e-24
1048.62        4.12889e-24        3.84785e-24        4.40992e-24
1052.11        4.13313e-24        3.85179e-24        4.41447e-24
1055.62        4.13741e-24        3.85577e-24        4.41905e-24
1059.13        4.14172e-24        3.85978e-24        4.42366e-24
1062.66        4.14606e-24        3.86382e-24        4.42831e-24
1066.20        4.15044e-24        3.86789e-24        4.43300e-24
1069.75        4.15485e-24        3.87198e-24        4.43772e-24
1073.31        4.15929e-24        3.87611e-24        4.44248e-24
1076.88        4.16376e-24        3.88027e-24        4.44726e-24
1080.47        4.16827e-24        3.88445e-24        4.45208e-24
1084.07        4.17279e-24        3.88866e-24        4.45693e-24
1087.68        4.17735e-24        3.89290e-24        4.46181e-24
1091.30        4.18193e-24        3.89716e-24        4.46671e-24
1094.93        4.18654e-24        3.90144e-24        4.47165e-24
1098.58        4.19118e-24        3.90575e-24        4.47661e-24
1102.24        4.19584e-24        3.91008e-24        4.48160e-24
1105.91        4.20052e-24        3.91443e-24        4.48661e-24
1109.59        4.20523e-24        3.91881e-24        4.49165e-24
1113.28        4.20997e-24        3.92321e-24        4.49672e-24
1116.99        4.21473e-24        3.92764e-24        4.50182e-24
1120.71        4.21953e-24        3.93210e-24        4.50695e-24
1124.44        4.22435e-24        3.93658e-24        4.51212e-24
1128.19        4.22921e-24        3.94109e-24        4.51732e-24
1131.94        4.23409e-24        3.94564e-24        4.52255e-24
1135.71        4.23902e-24        3.95021e-24        4.52782e-24
1139.49        4.24397e-24        3.95482e-24        4.53312e-24
1143.29        4.24897e-24        3.95946e-24        4.53847e-24
1147.10        4.25399e-24        3.96414e-24        4.54385e-24
1150.92        4.25906e-24        3.96885e-24        4.54928e-24
1154.75        4.26417e-24        3.97359e-24        4.55475e-24
1158.59        4.26932e-24        3.97838e-24        4.56026e-24
1162.45        4.27451e-24        3.98320e-24        4.56581e-24
1166.32        4.27974e-24        3.98807e-24        4.57141e-24
1170.21        4.28502e-24        3.99297e-24        4.57706e-24
1174.10        4.29034e-24        3.99792e-24        4.58276e-24
1178.01        4.29571e-24        4.00291e-24        4.58850e-24
1181.93        4.30112e-24        4.00794e-24        4.59430e-24
1185.87        4.30659e-24        4.01302e-24        4.60015e-24
1189.82        4.31210e-24        4.01815e-24        4.60605e-24
1193.78        4.31767e-24        4.02332e-24        4.61201e-24
1197.76        4.32328e-24        4.02854e-24        4.61802e-24
1201.74        4.32895e-24        4.03382e-24        4.62409e-24
1205.75        4.33468e-24        4.03914e-24        4.63022e-24
1209.76        4.34046e-24        4.04451e-24        4.63641e-24
1213.79        4.34629e-24        4.04993e-24        4.64265e-24
1217.83        4.35218e-24        4.05540e-24        4.64895e-24
1221.89        4.35811e-24        4.06092e-24        4.65530e-24
1225.96        4.36410e-24        4.06649e-24        4.66171e-24
1230.04        4.37013e-24        4.07210e-24        4.66817e-24
1234.13        4.37622e-24        4.07776e-24        4.67468e-24
1238.24        4.38236e-24        4.08346e-24        4.68125e-24
1242.37        4.38854e-24        4.08921e-24        4.68787e-24
1246.50        4.39477e-24        4.09500e-24        4.69454e-24
1250.65        4.40105e-24        4.10084e-24        4.70126e-24
1254.82        4.40737e-24        4.10672e-24        4.70803e-24
1259.00        4.41374e-24        4.11264e-24        4.71484e-24
1263.19        4.42015e-24        4.11860e-24        4.72171e-24
1267.40        4.42661e-24        4.12461e-24        4.72862e-24
1271.62        4.43312e-24        4.13065e-24        4.73558e-24
1275.85        4.43966e-24        4.13674e-24        4.74259e-24
1280.10        4.44625e-24        4.14286e-24        4.74964e-24
1284.36        4.45288e-24        4.14902e-24        4.75673e-24
1288.64        4.45955e-24        4.15522e-24        4.76387e-24
1292.93        4.46626e-24        4.16146e-24        4.77105e-24
1297.23        4.47301e-24        4.16774e-24        4.77828e-24
1301.55        4.47980e-24        4.17405e-24        4.78555e-24
1305.89        4.48663e-24        4.18040e-24        4.79285e-24
1310.24        4.49349e-24        4.18678e-24        4.80020e-24
1314.60        4.50040e-24        4.19320e-24        4.80760e-24
1318.98        4.50735e-24        4.19966e-24        4.81503e-24
1323.37        4.51433e-24        4.20616e-24        4.82251e-24
1327.78        4.52136e-24        4.21269e-24        4.83003e-24
1332.20        4.52842e-24        4.21926e-24        4.83759e-24
1336.63        4.53553e-24        4.22586e-24        4.84520e-24
1341.08        4.54268e-24        4.23251e-24        4.85285e-24
1345.55        4.54987e-24        4.23919e-24        4.86054e-24
1350.03        4.55710e-24        4.24592e-24        4.86828e-24
1354.53        4.56437e-24        4.25268e-24        4.87606e-24
1359.04        4.57168e-24        4.25948e-24        4.88389e-24
1363.56        4.57904e-24        4.26632e-24        4.89177e-24
1368.10        4.58644e-24        4.27320e-24        4.89969e-24
1372.66        4.59389e-24        4.28012e-24        4.90765e-24
1377.23        4.60137e-24        4.28708e-24        4.91567e-24
1381.81        4.60890e-24        4.29408e-24        4.92373e-24
1386.42        4.61648e-24        4.30112e-24        4.93183e-24
1391.03        4.62409e-24        4.30820e-24        4.93999e-24
1395.66        4.63176e-24        4.31532e-24        4.94819e-24
1400.31        4.63947e-24        4.32249e-24        4.95644e-24
1404.97        4.64722e-24        4.32970e-24        4.96474e-24
1409.65        4.65502e-24        4.33695e-24        4.97309e-24
1414.35        4.66287e-24        4.34425e-24        4.98149e-24
1419.06        4.67076e-24        4.35158e-24        4.98994e-24
1423.78        4.67870e-24        4.35896e-24        4.99843e-24
1428.52        4.68669e-24        4.36639e-24        5.00698e-24
1433.28        4.69472e-24        4.37386e-24        5.01558e-24
1438.05        4.70280e-24        4.38137e-24        5.02423e-24
1442.84        4.71093e-24        4.38893e-24        5.03294e-24
1447.65        4.71911e-24        4.39653e-24        5.04169e-24
1452.47        4.72734e-24        4.40418e-24        5.05050e-24
1457.30        4.73562e-24        4.41188e-24        5.05936e-24
1462.16        4.74395e-24        4.41962e-24        5.06827e-24
1467.02        4.75232e-24        4.42741e-24        5.07724e-24
1471.91        4.76075e-24        4.43525e-24        5.08626e-24
1476.81        4.76923e-24        4.44313e-24        5.09534e-24
1481.73        4.77777e-24        4.45106e-24        5.10447e-24
1486.66        4.78635e-24        4.45904e-24        5.11366e-24
1491.61        4.79499e-24        4.46707e-24        5.12290e-24
1496.58        4.80367e-24        4.47515e-24        5.13220e-24
1501.56        4.81235e-24        4.48321e-24        5.14149e-24
1506.56        4.82093e-24        4.49120e-24        5.15066e-24
1511.58        4.82957e-24        4.49924e-24        5.15989e-24
1516.61        4.83826e-24        4.50733e-24        5.16918e-24
1521.66        4.84700e-24        4.51546e-24        5.17853e-24
1526.73        4.85579e-24        4.52365e-24        5.18793e-24
1531.81        4.86463e-24        4.53188e-24        5.19738e-24
1536.91        4.87353e-24        4.54016e-24        5.20690e-24
1542.03        4.88248e-24        4.54849e-24        5.21646e-24
1547.17        4.89148e-24        4.55687e-24        5.22609e-24
1552.32        4.90053e-24        4.56530e-24        5.23577e-24
1557.49        4.90964e-24        4.57377e-24        5.24550e-24
1562.67        4.91880e-24        4.58230e-24        5.25530e-24
1567.88        4.92801e-24        4.59087e-24        5.26515e-24
1573.10        4.93727e-24        4.59949e-24        5.27505e-24
1578.34        4.94659e-24        4.60817e-24        5.28501e-24
1583.59        4.95596e-24        4.61689e-24        5.29503e-24
1588.87        4.96538e-24        4.62566e-24        5.30511e-24
1594.16        4.97486e-24        4.63448e-24        5.31524e-24
1599.47        4.98439e-24        4.64335e-24        5.32542e-24
1604.79        4.99397e-24        4.65227e-24        5.33567e-24
1610.13        5.00360e-24        4.66123e-24        5.34597e-24
1615.50        5.01329e-24        4.67025e-24        5.35633e-24
1620.88        5.02303e-24        4.67932e-24        5.36674e-24
1626.27        5.03282e-24        4.68843e-24        5.37721e-24
1631.69        5.04267e-24        4.69760e-24        5.38774e-24
1637.12        5.05257e-24        4.70681e-24        5.39833e-24
1642.57        5.06253e-24        4.71608e-24        5.40897e-24
1648.04        5.07253e-24        4.72540e-24        5.41967e-24
1653.53        5.08260e-24        4.73476e-24        5.43043e-24
1659.04        5.09271e-24        4.74418e-24        5.44125e-24
1664.56        5.10288e-24        4.75364e-24        5.45212e-24
1670.10        5.11310e-24        4.76316e-24        5.46305e-24
1675.67        5.12338e-24        4.77272e-24        5.47404e-24
1681.24        5.13371e-24        4.78234e-24        5.48508e-24
1686.84        5.14410e-24        4.79200e-24        5.49619e-24
1692.46        5.15454e-24        4.80172e-24        5.50735e-24
1698.10        5.16503e-24        4.81149e-24        5.51857e-24
1703.75        5.17558e-24        4.82131e-24        5.52985e-24
1709.42        5.18618e-24        4.83118e-24        5.54119e-24
1715.12        5.19684e-24        4.84110e-24        5.55258e-24
1720.83        5.20755e-24        4.85107e-24        5.56404e-24
1726.56        5.21832e-24        4.86109e-24        5.57555e-24
1732.31        5.22914e-24        4.87116e-24        5.58712e-24
1738.07        5.24002e-24        4.88129e-24        5.59875e-24
1743.86        5.25096e-24        4.89147e-24        5.61045e-24
1749.67        5.26195e-24        4.90170e-24        5.62220e-24
1755.50        5.27299e-24        4.91198e-24        5.63401e-24
1761.34        5.28410e-24        4.92231e-24        5.64588e-24
1767.21        5.29526e-24        4.93270e-24        5.65782e-24
1773.09        5.30648e-24        4.94314e-24        5.66981e-24
1779.00        5.31775e-24        4.95364e-24        5.68187e-24
1784.92        5.32908e-24        4.96418e-24        5.69398e-24
1790.86        5.34047e-24        4.97479e-24        5.70616e-24
1796.83        5.35192e-24        4.98544e-24        5.71840e-24
1802.81        5.36343e-24        4.99615e-24        5.73070e-24
1808.81        5.37499e-24        5.00691e-24        5.74307e-24
1814.84        5.38661e-24        5.01773e-24        5.75550e-24
1820.88        5.39830e-24        5.02860e-24        5.76799e-24
1826.94        5.41004e-24        5.03953e-24        5.78054e-24
1833.03        5.42184e-24        5.05051e-24        5.79316e-24
1839.13        5.43370e-24        5.06155e-24        5.80584e-24
1845.25        5.44562e-24        5.07265e-24        5.81859e-24
1851.40        5.45760e-24        5.08380e-24        5.83140e-24
1857.56        5.46964e-24        5.09500e-24        5.84427e-24
1863.75        5.48174e-24        5.10626e-24        5.85721e-24
1869.95        5.49390e-24        5.11758e-24        5.87021e-24
1876.18        5.50612e-24        5.12896e-24        5.88328e-24
1882.43        5.51841e-24        5.14039e-24        5.89642e-24
1888.70        5.53075e-24        5.15189e-24        5.90962e-24
1894.99        5.54316e-24        5.16343e-24        5.92289e-24
1901.30        5.55563e-24        5.17504e-24        5.93623e-24
1907.63        5.56817e-24        5.18671e-24        5.94963e-24
1913.98        5.58077e-24        5.19843e-24        5.96310e-24
1920.35        5.59343e-24        5.21021e-24        5.97664e-24
1926.75        5.60615e-24        5.22206e-24        5.99024e-24
1933.16        5.61894e-24        5.23396e-24        6.00392e-24
1939.60        5.63179e-24        5.24592e-24        6.01766e-24
1946.06        5.64471e-24        5.25794e-24        6.03147e-24
1952.54        5.65769e-24        5.27003e-24        6.04535e-24
1959.04        5.67074e-24        5.28217e-24        6.05931e-24
1965.56        5.68385e-24        5.29437e-24        6.07333e-24
1972.11        5.69703e-24        5.30664e-24        6.08742e-24
1978.68        5.71027e-24        5.31897e-24        6.10158e-24
1985.27        5.72359e-24        5.33135e-24        6.11582e-24
1991.88        5.73697e-24        5.34381e-24        6.13012e-24
1998.51        5.75041e-24        5.35632e-24        6.14450e-24
2005.16        5.76378e-24        5.36877e-24        6.15879e-24
2011.84        5.77717e-24        5.38124e-24        6.17310e-24
2018.54        5.79063e-24        5.39377e-24        6.18748e-24
2025.26        5.80415e-24        5.40637e-24        6.20193e-24
2032.00        5.81775e-24        5.41903e-24        6.21646e-24
2038.77        5.83141e-24        5.43175e-24        6.23106e-24
2045.56        5.84513e-24        5.44454e-24        6.24573e-24
2052.37        5.85893e-24        5.45739e-24        6.26047e-24
2059.21        5.87279e-24        5.47030e-24        6.27528e-24
2066.06        5.88672e-24        5.48328e-24        6.29017e-24
2072.94        5.90073e-24        5.49632e-24        6.30513e-24
2079.85        5.91480e-24        5.50942e-24        6.32017e-24
2086.77        5.92894e-24        5.52259e-24        6.33528e-24
2093.72        5.94314e-24        5.53583e-24        6.35046e-24
2100.69        5.95742e-24        5.54913e-24        6.36572e-24
2107.69        5.97177e-24        5.56249e-24        6.38106e-24
2114.70        5.98619e-24        5.57592e-24        6.39647e-24
2121.75        6.00068e-24        5.58942e-24        6.41195e-24
2128.81        6.01525e-24        5.60298e-24        6.42751e-24
2135.90        6.02988e-24        5.61661e-24        6.44315e-24
2143.01        6.04458e-24        5.63030e-24        6.45886e-24
2150.15        6.05936e-24        5.64407e-24        6.47465e-24
2157.31        6.07421e-24        5.65790e-24        6.49052e-24
2164.49        6.08913e-24        5.67179e-24        6.50647e-24
2171.70        6.10413e-24        5.68576e-24        6.52249e-24
2178.93        6.11919e-24        5.69979e-24        6.53859e-24
2186.19        6.13433e-24        5.71390e-24        6.55477e-24
2193.47        6.14955e-24        5.72807e-24        6.57103e-24
2200.77        6.16484e-24        5.74231e-24        6.58737e-24
2208.10        6.18020e-24        5.75662e-24        6.60379e-24
2215.45        6.19564e-24        5.77100e-24        6.62029e-24
2222.83        6.21116e-24        5.78545e-24        6.63687e-24
2230.23        6.22675e-24        5.79997e-24        6.65353e-24
2237.66        6.24241e-24        5.81456e-24        6.67027e-24
2245.11        6.25815e-24        5.82922e-24        6.68709e-24
2252.58        6.27397e-24        5.84395e-24        6.70399e-24
2260.09        6.28987e-24        5.85876e-24        6.72098e-24
2267.61        6.30584e-24        5.87363e-24        6.73805e-24
2275.16        6.32189e-24        5.88858e-24        6.75520e-24
2282.74        6.33802e-24        5.90360e-24        6.77244e-24
2290.34        6.35423e-24        5.91870e-24        6.78976e-24
2297.97        6.37051e-24        5.93387e-24        6.80716e-24
2305.62        6.38688e-24        5.94911e-24        6.82465e-24
2313.30        6.40332e-24        5.96443e-24        6.84222e-24
2321.00        6.41985e-24        5.97982e-24        6.85988e-24
2328.73        6.43645e-24        5.99528e-24        6.87763e-24
2336.48        6.45314e-24        6.01082e-24        6.89546e-24
2344.26        6.46991e-24        6.02644e-24        6.91337e-24
2352.07        6.48676e-24        6.04213e-24        6.93138e-24
2359.90        6.50369e-24        6.05790e-24        6.94947e-24
2367.76        6.52070e-24        6.07375e-24        6.96765e-24
2375.64        6.53780e-24        6.08967e-24        6.98592e-24
2383.55        6.55498e-24        6.10567e-24        7.00428e-24
2391.49        6.57224e-24        6.12175e-24        7.02273e-24
2399.45        6.58959e-24        6.13790e-24        7.04127e-24
2407.44        6.60702e-24        6.15414e-24        7.05989e-24
2415.46        6.62453e-24        6.17045e-24        7.07861e-24
2423.50        6.64214e-24        6.18685e-24        7.09742e-24
2431.57        6.65983e-24        6.20332e-24        7.11633e-24
2439.67        6.67760e-24        6.21988e-24        7.13532e-24
2447.79        6.69546e-24        6.23651e-24        7.15441e-24
2455.94        6.71341e-24        6.25323e-24        7.17359e-24
2464.12        6.73145e-24        6.27003e-24        7.19286e-24
2472.33        6.74957e-24        6.28691e-24        7.21223e-24
2480.56        6.76779e-24        6.30387e-24        7.23170e-24
2488.82        6.78609e-24        6.32092e-24        7.25126e-24
2497.11        6.80448e-24        6.33805e-24        7.27091e-24
2505.42        6.82296e-24        6.35526e-24        7.29066e-24
2513.77        6.84154e-24        6.37256e-24        7.31051e-24
2522.14        6.86020e-24        6.38995e-24        7.33046e-24
2530.53        6.87896e-24        6.40742e-24        7.35050e-24
2538.96        6.89780e-24        6.42497e-24        7.37064e-24
2547.42        6.91674e-24        6.44261e-24        7.39088e-24
2555.90        6.93577e-24        6.46033e-24        7.41122e-24
2564.41        6.95490e-24        6.47814e-24        7.43165e-24
2572.95        6.97412e-24        6.49604e-24        7.45219e-24
2581.52        6.99343e-24        6.51403e-24        7.47282e-24
2590.11        7.01283e-24        6.53210e-24        7.49356e-24
2598.74        7.03233e-24        6.55026e-24        7.51439e-24
2607.39        7.05192e-24        6.56850e-24        7.53533e-24
2616.07        7.07160e-24        6.58684e-24        7.55637e-24
2624.78        7.09139e-24        6.60526e-24        7.57751e-24
2633.52        7.11126e-24        6.62378e-24        7.59875e-24
2642.29        7.13123e-24        6.64238e-24        7.62009e-24
2651.09        7.15130e-24        6.66107e-24        7.64154e-24
2659.92        7.17147e-24        6.67985e-24        7.66309e-24
2668.78        7.19173e-24        6.69872e-24        7.68474e-24
2677.66        7.21209e-24        6.71768e-24        7.70650e-24
2686.58        7.23254e-24        6.73673e-24        7.72836e-24
2695.53        7.25310e-24        6.75587e-24        7.75032e-24
2704.50        7.27375e-24        6.77511e-24        7.77239e-24
2713.51        7.29450e-24        6.79444e-24        7.79457e-24
2722.54        7.31535e-24        6.81385e-24        7.81685e-24
2731.61        7.33630e-24        6.83336e-24        7.83923e-24
2740.70        7.35735e-24        6.85297e-24        7.86173e-24
2749.83        7.37850e-24        6.87267e-24        7.88433e-24
2758.99        7.39975e-24        6.89246e-24        7.90704e-24
2768.17        7.42110e-24        6.91234e-24        7.92985e-24
2777.39        7.44255e-24        6.93232e-24        7.95278e-24
2786.64        7.46410e-24        6.95239e-24        7.97581e-24
2795.92        7.48576e-24        6.97256e-24        7.99895e-24
2805.23        7.50752e-24        6.99283e-24        8.02220e-24
2814.57        7.52938e-24        7.01319e-24        8.04556e-24
2823.94        7.55134e-24        7.03364e-24        8.06904e-24
2833.35        7.57341e-24        7.05420e-24        8.09262e-24
2842.78        7.59558e-24        7.07485e-24        8.11631e-24
2852.25        7.61786e-24        7.09559e-24        8.14012e-24
2861.75        7.64024e-24        7.11644e-24        8.16404e-24
2871.27        7.66273e-24        7.13738e-24        8.18807e-24
2880.84        7.68532e-24        7.15842e-24        8.21221e-24
2890.43        7.70802e-24        7.17957e-24        8.23647e-24
2900.05        7.73082e-24        7.20081e-24        8.26084e-24
2909.71        7.75374e-24        7.22215e-24        8.28533e-24
2919.40        7.77676e-24        7.24359e-24        8.30993e-24
2929.12        7.79989e-24        7.26513e-24        8.33465e-24
2938.87        7.82312e-24        7.28677e-24        8.35948e-24
2948.66        7.84647e-24        7.30851e-24        8.38443e-24
2958.48        7.86992e-24        7.33036e-24        8.40949e-24
2968.33        7.89349e-24        7.35230e-24        8.43467e-24
2978.21        7.91716e-24        7.37435e-24        8.45997e-24
2988.13        7.94095e-24        7.39650e-24        8.48539e-24
2998.08        7.96485e-24        7.41876e-24        8.51093e-24
3008.07        7.98868e-24        7.44096e-24        8.53639e-24
3018.08        8.01258e-24        7.46323e-24        8.56192e-24
3028.13        8.03659e-24        7.48561e-24        8.58757e-24
3038.22        8.06071e-24        7.50808e-24        8.61334e-24
3048.33        8.08494e-24        7.53066e-24        8.63923e-24
3058.48        8.10929e-24        7.55335e-24        8.66523e-24
3068.67        8.13375e-24        7.57614e-24        8.69136e-24
3078.89        8.15832e-24        7.59903e-24        8.71761e-24
3089.14        8.18300e-24        7.62203e-24        8.74397e-24
3099.42        8.20780e-24        7.64514e-24        8.77046e-24
3109.75        8.23271e-24        7.66835e-24        8.79708e-24
3120.10        8.25774e-24        7.69167e-24        8.82381e-24
3130.49        8.28288e-24        7.71510e-24        8.85067e-24
3140.91        8.30814e-24        7.73863e-24        8.87765e-24
3151.37        8.33352e-24        7.76228e-24        8.90476e-24
3161.87        8.35901e-24        7.78603e-24        8.93199e-24
3172.40        8.38462e-24        7.80990e-24        8.95935e-24
3182.96        8.41035e-24        7.83387e-24        8.98683e-24
3193.56        8.43620e-24        7.85795e-24        9.01444e-24
3204.19        8.46216e-24        7.88215e-24        9.04218e-24
3214.86        8.48825e-24        7.90646e-24        9.07005e-24
3225.57        8.51446e-24        7.93087e-24        9.09804e-24
3236.31        8.54078e-24        7.95541e-24        9.12616e-24
3247.08        8.56723e-24        7.98005e-24        9.15442e-24
3257.90        8.59380e-24        8.00481e-24        9.18280e-24
3268.75        8.62050e-24        8.02968e-24        9.21131e-24
3279.63        8.64731e-24        8.05467e-24        9.23996e-24
3290.55        8.67425e-24        8.07977e-24        9.26874e-24
3301.51        8.70132e-24        8.10499e-24        9.29765e-24
3312.50        8.72851e-24        8.13033e-24        9.32669e-24
3323.53        8.75582e-24        8.15578e-24        9.35587e-24
3334.60        8.78326e-24        8.18135e-24        9.38518e-24
3345.70        8.81083e-24        8.20704e-24        9.41462e-24
3356.84        8.83852e-24        8.23284e-24        9.44421e-24
3368.02        8.86635e-24        8.25877e-24        9.47393e-24
3379.24        8.89430e-24        8.28481e-24        9.50378e-24
3390.49        8.92238e-24        8.31098e-24        9.53378e-24
3401.78        8.95059e-24        8.33726e-24        9.56391e-24
3413.11        8.97893e-24        8.36367e-24        9.59418e-24
3424.47        9.00740e-24        8.39020e-24        9.62459e-24
3435.87        9.03600e-24        8.41685e-24        9.65514e-24
3447.32        9.06473e-24        8.44363e-24        9.68584e-24
3458.79        9.09360e-24        8.47052e-24        9.71667e-24
3470.31        9.12260e-24        8.49755e-24        9.74765e-24
3481.87        9.15173e-24        8.52470e-24        9.77877e-24
3493.46        9.18100e-24        8.55197e-24        9.81003e-24
3505.10        9.21040e-24        8.57937e-24        9.84144e-24
3516.77        9.23994e-24        8.60689e-24        9.87299e-24
3528.48        9.26962e-24        8.63455e-24        9.90469e-24
3540.23        9.29943e-24        8.66233e-24        9.93653e-24
3552.02        9.32938e-24        8.69024e-24        9.96853e-24
3563.84        9.35947e-24        8.71828e-24        1.00007e-23
3575.71        9.38970e-24        8.74645e-24        1.00330e-23
3587.62        9.42007e-24        8.77474e-24        1.00654e-23
3599.56        9.45058e-24        8.80317e-24        1.00980e-23
3611.55        9.48123e-24        8.83174e-24        1.01307e-23
3623.58        9.51202e-24        8.86043e-24        1.01636e-23
3635.64        9.54296e-24        8.88926e-24        1.01967e-23
3647.75        9.57404e-24        8.91822e-24        1.02299e-23
3659.89        9.60526e-24        8.94731e-24        1.02632e-23
3672.08        9.63663e-24        8.97654e-24        1.02967e-23
3684.31        9.66814e-24        9.00591e-24        1.03304e-23
3696.58        9.69980e-24        9.03541e-24        1.03642e-23
3708.89        9.73160e-24        9.06505e-24        1.03982e-23
3721.24        9.76356e-24        9.09483e-24        1.04323e-23
3733.63        9.79566e-24        9.12474e-24        1.04666e-23
3746.06        9.82791e-24        9.15480e-24        1.05010e-23
3758.53        9.86031e-24        9.18499e-24        1.05356e-23
3771.05        9.89287e-24        9.21533e-24        1.05704e-23
3783.61        9.92557e-24        9.24580e-24        1.06053e-23
3796.21        9.95842e-24        9.27642e-24        1.06404e-23
3808.85        9.99143e-24        9.30718e-24        1.06757e-23
3821.53        1.00246e-23        9.33808e-24        1.07111e-23
3834.26        1.00579e-23        9.36913e-24        1.07467e-23
3847.02        1.00914e-23        9.40032e-24        1.07824e-23
3859.83        1.01250e-23        9.43166e-24        1.08184e-23
3872.69        1.01588e-23        9.46314e-24        1.08544e-23
3885.58        1.01927e-23        9.49478e-24        1.08907e-23
3898.52        1.02268e-23        9.52655e-24        1.09271e-23
3911.50        1.02611e-23        9.55848e-24        1.09637e-23
3924.53        1.02955e-23        9.59056e-24        1.10005e-23
3937.60        1.03301e-23        9.62278e-24        1.10374e-23
3950.71        1.03648e-23        9.65516e-24        1.10745e-23
3963.86        1.03998e-23        9.68769e-24        1.11118e-23
3977.06        1.04348e-23        9.72037e-24        1.11493e-23
3990.30        1.04701e-23        9.75321e-24        1.11869e-23
4003.59        1.05054e-23        9.78616e-24        1.12247e-23
4016.92        1.05408e-23        9.81917e-24        1.12625e-23
4030.30        1.05764e-23        9.85234e-24        1.13005e-23
4043.72        1.06122e-23        9.88567e-24        1.13387e-23
4057.18        1.06481e-23        9.91914e-24        1.13770e-23
4070.69        1.06842e-23        9.95278e-24        1.14156e-23
4084.25        1.07204e-23        9.98657e-24        1.14543e-23
4097.85        1.07569e-23        1.00205e-23        1.14932e-23
4111.50        1.07935e-23        1.00546e-23        1.15323e-23
4125.19        1.08302e-23        1.00889e-23        1.15715e-23
4138.92        1.08672e-23        1.01233e-23        1.16110e-23
4152.70        1.09043e-23        1.01579e-23        1.16506e-23
4166.53        1.09415e-23        1.01927e-23        1.16904e-23
4180.41        1.09790e-23        1.02276e-23        1.17304e-23
4194.33        1.10166e-23        1.02627e-23        1.17706e-23
4208.29        1.10544e-23        1.02979e-23        1.18110e-23
4222.31        1.10924e-23        1.03333e-23        1.18515e-23
4236.37        1.11306e-23        1.03689e-23        1.18923e-23
4250.47        1.11689e-23        1.04046e-23        1.19332e-23
4264.63        1.12074e-23        1.04405e-23        1.19744e-23
4278.83        1.12461e-23        1.04766e-23        1.20157e-23
4293.08        1.12850e-23        1.05128e-23        1.20572e-23
4307.37        1.13241e-23        1.05492e-23        1.20989e-23
4321.71        1.13633e-23        1.05858e-23        1.21408e-23
4336.11        1.14027e-23        1.06225e-23        1.21829e-23
4350.54        1.14423e-23        1.06595e-23        1.22252e-23
4365.03        1.14821e-23        1.06966e-23        1.22677e-23
4379.57        1.15221e-23        1.07338e-23        1.23104e-23
4394.15        1.15623e-23        1.07713e-23        1.23533e-23
4408.78        1.16026e-23        1.08089e-23        1.23964e-23
4423.46        1.16432e-23        1.08467e-23        1.24397e-23
4438.19        1.16839e-23        1.08846e-23        1.24832e-23
4452.97        1.17248e-23        1.09228e-23        1.25269e-23
4467.80        1.17659e-23        1.09611e-23        1.25708e-23
4482.68        1.18073e-23        1.09996e-23        1.26149e-23
4497.60        1.18488e-23        1.10383e-23        1.26592e-23
4512.58        1.18904e-23        1.10772e-23        1.27037e-23
4527.61        1.19323e-23        1.11162e-23        1.27485e-23
4542.68        1.19744e-23        1.11554e-23        1.27934e-23
4557.81        1.20167e-23        1.11948e-23        1.28385e-23
4572.99        1.20592e-23        1.12344e-23        1.28839e-23
4588.21        1.21018e-23        1.12742e-23        1.29295e-23
4603.49        1.21447e-23        1.13142e-23        1.29753e-23
4618.82        1.21878e-23        1.13543e-23        1.30213e-23
4634.20        1.22311e-23        1.13947e-23        1.30675e-23
4649.63        1.22746e-23        1.14352e-23        1.31139e-23
4665.11        1.23182e-23        1.14759e-23        1.31605e-23
4680.65        1.23621e-23        1.15168e-23        1.32074e-23
4696.23        1.24062e-23        1.15579e-23        1.32545e-23
4711.87        1.24505e-23        1.15992e-23        1.33018e-23
4727.56        1.24950e-23        1.16407e-23        1.33493e-23
4743.31        1.25397e-23        1.16824e-23        1.33971e-23
4759.10        1.25847e-23        1.17243e-23        1.34450e-23
4774.95        1.26298e-23        1.17664e-23        1.34932e-23
4790.85        1.26751e-23        1.18086e-23        1.35416e-23
4806.80        1.27207e-23        1.18511e-23        1.35903e-23
4822.81        1.27665e-23        1.18938e-23        1.36392e-23
4838.87        1.28125e-23        1.19366e-23        1.36883e-23
4854.98        1.28587e-23        1.19797e-23        1.37376e-23
4871.15        1.29051e-23        1.20230e-23        1.37872e-23
4887.37        1.29517e-23        1.20665e-23        1.38370e-23
4903.64        1.29986e-23        1.21101e-23        1.38870e-23
4919.97        1.30456e-23        1.21540e-23        1.39372e-23
4936.35        1.30929e-23        1.21981e-23        1.39877e-23
4952.79        1.31404e-23        1.22424e-23        1.40385e-23
4969.28        1.31882e-23        1.22869e-23        1.40894e-23
4985.83        1.32361e-23        1.23316e-23        1.41406e-23
5002.43        1.32843e-23        1.23765e-23        1.41921e-23
5019.09        1.33326e-23        1.24216e-23        1.42437e-23
5035.80        1.33811e-23        1.24668e-23        1.42955e-23
5052.57        1.34299e-23        1.25123e-23        1.43475e-23
5069.39        1.34789e-23        1.25579e-23        1.43998e-23
5086.27        1.35281e-23        1.26038e-23        1.44524e-23
5103.21        1.35776e-23        1.26499e-23        1.45052e-23
5120.20        1.36272e-23        1.26962e-23        1.45582e-23
5137.25        1.36772e-23        1.27428e-23        1.46115e-23
5154.36        1.37273e-23        1.27895e-23        1.46651e-23
5171.52        1.37777e-23        1.28365e-23        1.47189e-23
5188.74        1.38283e-23        1.28837e-23        1.47729e-23
5206.02        1.38792e-23        1.29311e-23        1.48272e-23
5223.36        1.39303e-23        1.29788e-23        1.48818e-23
5240.75        1.39816e-23        1.30266e-23        1.49366e-23
5258.20        1.40332e-23        1.30747e-23        1.49916e-23
5275.71        1.40850e-23        1.31230e-23        1.50470e-23
5293.28        1.41371e-23        1.31716e-23        1.51025e-23
5310.91        1.41894e-23        1.32204e-23        1.51584e-23
5328.59        1.42419e-23        1.32694e-23        1.52145e-23
5346.33        1.42947e-23        1.33186e-23        1.52709e-23
5364.14        1.43478e-23        1.33681e-23        1.53275e-23
5382.00        1.44011e-23        1.34178e-23        1.53844e-23
5399.92        1.44547e-23        1.34677e-23        1.54416e-23
5417.90        1.45085e-23        1.35179e-23        1.54991e-23
5435.94        1.45625e-23        1.35683e-23        1.55568e-23
5454.04        1.46169e-23        1.36189e-23        1.56148e-23
5472.20        1.46714e-23        1.36698e-23        1.56730e-23
5490.43        1.47263e-23        1.37210e-23        1.57316e-23
5508.71        1.47814e-23        1.37723e-23        1.57904e-23
5527.05        1.48367e-23        1.38239e-23        1.58495e-23
5545.46        1.48923e-23        1.38758e-23        1.59089e-23
5563.92        1.49482e-23        1.39279e-23        1.59685e-23
5582.45        1.50044e-23        1.39803e-23        1.60285e-23
5601.04        1.50608e-23        1.40329e-23        1.60887e-23
5619.69        1.51175e-23        1.40857e-23        1.61492e-23
5638.40        1.51744e-23        1.41389e-23        1.62100e-23
5657.18        1.52317e-23        1.41922e-23        1.62711e-23
5676.02        1.52892e-23        1.42458e-23        1.63325e-23
5694.92        1.53470e-23        1.42997e-23        1.63942e-23
5713.88        1.54050e-23        1.43538e-23        1.64562e-23
5732.91        1.54633e-23        1.44082e-23        1.65184e-23
5752.00        1.55219e-23        1.44629e-23        1.65810e-23
5771.15        1.55808e-23        1.45178e-23        1.66439e-23
5790.37        1.56400e-23        1.45730e-23        1.67070e-23
5809.65        1.56994e-23        1.46284e-23        1.67705e-23
5828.99        1.57592e-23        1.46841e-23        1.68343e-23
5848.40        1.58192e-23        1.47401e-23        1.68983e-23
5867.88        1.58795e-23        1.47963e-23        1.69627e-23
5887.42        1.59401e-23        1.48528e-23        1.70274e-23
5907.02        1.60010e-23        1.49096e-23        1.70924e-23
5926.69        1.60622e-23        1.49666e-23        1.71577e-23
5946.43        1.61236e-23        1.50240e-23        1.72233e-23
5966.23        1.61854e-23        1.50816e-23        1.72893e-23
5986.09        1.62475e-23        1.51394e-23        1.73555e-23
6006.03        1.63098e-23        1.51976e-23        1.74221e-23
6026.03        1.63724e-23        1.52559e-23        1.74889e-23
6046.09        1.64353e-23        1.53146e-23        1.75560e-23
6066.23        1.64985e-23        1.53735e-23        1.76235e-23
6086.43        1.65620e-23        1.54327e-23        1.76913e-23
6106.69        1.66258e-23        1.54922e-23        1.77594e-23
6127.03        1.66899e-23        1.55520e-23        1.78278e-23
6147.43        1.67543e-23        1.56121e-23        1.78966e-23
6167.90        1.68190e-23        1.56724e-23        1.79656e-23
6188.44        1.68841e-23        1.57331e-23        1.80351e-23
6209.05        1.69494e-23        1.57940e-23        1.81048e-23
6229.72        1.70151e-23        1.58553e-23        1.81749e-23
6250.47        1.70811e-23        1.59168e-23        1.82454e-23
6271.28        1.71474e-23        1.59786e-23        1.83161e-23
6292.16        1.72140e-23        1.60407e-23        1.83872e-23
6313.11        1.72809e-23        1.61032e-23        1.84587e-23
6334.14        1.73482e-23        1.61659e-23        1.85305e-23
6355.23        1.74158e-23        1.62289e-23        1.86027e-23
6376.39        1.74837e-23        1.62923e-23        1.86752e-23
6397.62        1.75520e-23        1.63559e-23        1.87480e-23
6418.93        1.76205e-23        1.64199e-23        1.88212e-23
6440.30        1.76894e-23        1.64841e-23        1.88947e-23
6461.75        1.77587e-23        1.65487e-23        1.89687e-23
6483.26        1.78283e-23        1.66136e-23        1.90429e-23
6504.85        1.78982e-23        1.66788e-23        1.91175e-23
6526.51        1.79684e-23        1.67443e-23        1.91925e-23
6548.24        1.80390e-23        1.68101e-23        1.92679e-23
6570.05        1.81099e-23        1.68763e-23        1.93436e-23
6591.93        1.81812e-23        1.69428e-23        1.94197e-23
6613.88        1.82528e-23        1.70096e-23        1.94961e-23
6635.90        1.83248e-23        1.70767e-23        1.95729e-23
6658.00        1.83971e-23        1.71441e-23        1.96501e-23
6680.17        1.84698e-23        1.72119e-23        1.97277e-23
6702.41        1.85428e-23        1.72800e-23        1.98056e-23
6724.73        1.86162e-23        1.73484e-23        1.98839e-23
6747.12        1.86899e-23        1.74172e-23        1.99626e-23
6769.59        1.87640e-23        1.74863e-23        2.00417e-23
6792.13        1.88384e-23        1.75557e-23        2.01211e-23
6814.75        1.89132e-23        1.76255e-23        2.02010e-23
6837.44        1.89884e-23        1.76956e-23        2.02812e-23
6860.21        1.90639e-23        1.77660e-23        2.03618e-23
6883.05        1.91399e-23        1.78368e-23        2.04429e-23
6905.97        1.92161e-23        1.79080e-23        2.05243e-23
6928.97        1.92928e-23        1.79795e-23        2.06061e-23
6952.04        1.93698e-23        1.80513e-23        2.06883e-23
6975.19        1.94472e-23        1.81235e-23        2.07709e-23
6998.42        1.95249e-23        1.81960e-23        2.08539e-23
7021.72        1.96031e-23        1.82689e-23        2.09373e-23
7045.10        1.96816e-23        1.83421e-23        2.10211e-23
7068.56        1.97605e-23        1.84157e-23        2.11053e-23
7092.10        1.98398e-23        1.84897e-23        2.11899e-23
7115.72        1.99195e-23        1.85640e-23        2.12749e-23
7139.41        1.99995e-23        1.86387e-23        2.13604e-23
7163.18        2.00800e-23        1.87137e-23        2.14463e-23
7187.04        2.01609e-23        1.87892e-23        2.15326e-23
7210.97        2.02421e-23        1.88649e-23        2.16193e-23
7234.98        2.03237e-23        1.89411e-23        2.17064e-23
7259.07        2.04058e-23        1.90176e-23        2.17939e-23
7283.24        2.04882e-23        1.90945e-23        2.18819e-23
7307.50        2.05711e-23        1.91718e-23        2.19703e-23
7331.83        2.06543e-23        1.92494e-23        2.20592e-23
7356.24        2.07380e-23        1.93275e-23        2.21484e-23
7380.74        2.08220e-23        1.94059e-23        2.22382e-23
7405.32        2.09065e-23        1.94847e-23        2.23283e-23
7429.97        2.09914e-23        1.95638e-23        2.24189e-23
7454.72        2.10767e-23        1.96434e-23        2.25099e-23
7479.54        2.11624e-23        1.97234e-23        2.26014e-23
7504.45        2.12485e-23        1.98037e-23        2.26933e-23
7529.43        2.13351e-23        1.98845e-23        2.27857e-23
7554.51        2.14221e-23        1.99656e-23        2.28785e-23
7579.66        2.15095e-23        2.00472e-23        2.29718e-23
7604.90        2.15973e-23        2.01291e-23        2.30656e-23
7630.23        2.16856e-23        2.02115e-23        2.31598e-23
7655.63        2.17743e-23        2.02942e-23        2.32544e-23
7681.13        2.18635e-23        2.03774e-23        2.33496e-23
7706.70        2.19530e-23        2.04609e-23        2.34452e-23
7732.37        2.20431e-23        2.05449e-23        2.35412e-23
7758.11        2.21335e-23        2.06293e-23        2.36378e-23
7783.95        2.22244e-23        2.07141e-23        2.37348e-23
7809.87        2.23158e-23        2.07993e-23        2.38323e-23
7835.87        2.24076e-23        2.08850e-23        2.39302e-23
7861.96        2.24999e-23        2.09710e-23        2.40287e-23
7888.14        2.25926e-23        2.10575e-23        2.41276e-23
7914.41        2.26857e-23        2.11444e-23        2.42270e-23
7940.77        2.27794e-23        2.12318e-23        2.43269e-23
7967.21        2.28734e-23        2.13196e-23        2.44273e-23
7993.74        2.29680e-23        2.14078e-23        2.45282e-23
8020.36        2.30630e-23        2.14964e-23        2.46296e-23
8047.06        2.31585e-23        2.15855e-23        2.47315e-23
8073.86        2.32544e-23        2.16750e-23        2.48339e-23
8100.74        2.33508e-23        2.17649e-23        2.49367e-23
8127.72        2.34477e-23        2.18553e-23        2.50401e-23
8154.78        2.35451e-23        2.19461e-23        2.51441e-23
8181.94        2.36429e-23        2.20374e-23        2.52485e-23
8209.18        2.37412e-23        2.21291e-23        2.53534e-23
8236.52        2.38401e-23        2.22213e-23        2.54588e-23
8263.94        2.39394e-23        2.23139e-23        2.55648e-23
8291.46        2.40391e-23        2.24070e-23        2.56713e-23
8319.07        2.41394e-23        2.25005e-23        2.57783e-23
8346.77        2.42402e-23        2.25945e-23        2.58858e-23
8374.57        2.43415e-23        2.26890e-23        2.59939e-23
8402.45        2.44432e-23        2.27839e-23        2.61025e-23
8430.43        2.45455e-23        2.28793e-23        2.62116e-23
8458.50        2.46482e-23        2.29752e-23        2.63213e-23
8486.67        2.47515e-23        2.30716e-23        2.64315e-23
8514.93        2.48553e-23        2.31684e-23        2.65422e-23
8543.28        2.49596e-23        2.32657e-23        2.66535e-23
8571.73        2.50644e-23        2.33634e-23        2.67653e-23
8600.28        2.51697e-23        2.34617e-23        2.68777e-23
8628.91        2.52755e-23        2.35604e-23        2.69906e-23
8657.65        2.53819e-23        2.36596e-23        2.71041e-23
8686.48        2.54887e-23        2.37593e-23        2.72181e-23
8715.40        2.55961e-23        2.38595e-23        2.73327e-23
8744.42        2.57040e-23        2.39602e-23        2.74479e-23
8773.54        2.58125e-23        2.40614e-23        2.75636e-23
8802.75        2.59215e-23        2.41630e-23        2.76799e-23
8832.07        2.60310e-23        2.42652e-23        2.77967e-23
8861.48        2.61410e-23        2.43679e-23        2.79141e-23
8890.98        2.62516e-23        2.44710e-23        2.80321e-23
8920.59        2.63627e-23        2.45747e-23        2.81507e-23
8950.30        2.64744e-23        2.46789e-23        2.82698e-23
8980.10        2.65866e-23        2.47836e-23        2.83895e-23
9010.00        2.66993e-23        2.48888e-23        2.85099e-23
9040.00        2.68126e-23        2.49945e-23        2.86307e-23
9070.11        2.69265e-23        2.51007e-23        2.87522e-23
9100.31        2.70409e-23        2.52075e-23        2.88743e-23
9130.61        2.71559e-23        2.53148e-23        2.89970e-23
9161.02        2.72714e-23        2.54226e-23        2.91202e-23
9191.52        2.73875e-23        2.55309e-23        2.92441e-23
9222.13        2.75042e-23        2.56397e-23        2.93686e-23
9252.84        2.76214e-23        2.57491e-23        2.94937e-23
9283.65        2.77392e-23        2.58591e-23        2.96194e-23
9314.56        2.78576e-23        2.59695e-23        2.97457e-23
9345.58        2.79766e-23        2.60805e-23        2.98727e-23
9376.70        2.80962e-23        2.61921e-23        3.00002e-23
9407.92        2.82163e-23        2.63042e-23        3.01284e-23
9439.25        2.83371e-23        2.64169e-23        3.02572e-23
9470.68        2.84584e-23        2.65301e-23        3.03867e-23
9502.22        2.85804e-23        2.66439e-23        3.05168e-23
9533.86        2.87029e-23        2.67583e-23        3.06476e-23
9565.60        2.88261e-23        2.68732e-23        3.07789e-23
9597.46        2.89498e-23        2.69887e-23        3.09110e-23
9629.41        2.90742e-23        2.71047e-23        3.10437e-23
9661.48        2.91992e-23        2.72214e-23        3.11771e-23
9693.65        2.93248e-23        2.73386e-23        3.13111e-23
9725.93        2.94511e-23        2.74564e-23        3.14458e-23
9758.32        2.95780e-23        2.75748e-23        3.15811e-23
9790.81        2.97055e-23        2.76938e-23        3.17172e-23
9823.41        2.98336e-23        2.78134e-23        3.18539e-23
9856.12        2.99624e-23        2.79336e-23        3.19913e-23
9888.94        3.00918e-23        2.80543e-23        3.21293e-23
9921.87        3.02219e-23        2.81757e-23        3.22681e-23
9954.91        3.03527e-23        2.82977e-23        3.24076e-23
9988.06        3.04841e-23        2.84203e-23        3.25478e-23


==> anc/hh_3fgl_constraints.txt <==
#DM constraints, hh, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        4.83170e-25        3.81016e-25        7.04634e-25
130.43        4.85354e-25        3.82783e-25        7.07766e-25
130.87        4.87542e-25        3.84553e-25        7.10903e-25
131.30        4.89733e-25        3.86326e-25        7.14043e-25
131.74        4.91928e-25        3.88103e-25        7.17188e-25
132.18        4.94125e-25        3.89883e-25        7.20336e-25
132.62        4.96326e-25        3.91666e-25        7.23488e-25
133.06        4.98530e-25        3.93453e-25        7.26644e-25
133.50        5.00738e-25        3.95243e-25        7.29804e-25
133.95        5.02948e-25        3.97036e-25        7.32968e-25
134.39        5.05162e-25        3.98833e-25        7.36135e-25
134.84        5.07379e-25        4.00632e-25        7.39306e-25
135.29        5.09599e-25        4.02436e-25        7.42481e-25
135.74        5.11822e-25        4.04242e-25        7.45659e-25
136.19        5.14049e-25        4.06052e-25        7.48841e-25
136.65        5.16278e-25        4.07864e-25        7.52026e-25
137.10        5.18511e-25        4.09681e-25        7.55215e-25
137.56        5.20746e-25        4.11500e-25        7.58407e-25
138.02        5.22985e-25        4.13323e-25        7.61603e-25
138.48        5.25227e-25        4.15148e-25        7.64802e-25
138.94        5.27471e-25        4.16978e-25        7.68005e-25
139.40        5.29719e-25        4.18810e-25        7.71210e-25
139.86        5.31970e-25        4.20646e-25        7.74419e-25
140.33        5.34223e-25        4.22485e-25        7.77632e-25
140.80        5.36480e-25        4.24327e-25        7.80848e-25
141.27        5.38740e-25        4.26172e-25        7.84067e-25
141.74        5.41003e-25        4.28021e-25        7.87289e-25
142.21        5.43268e-25        4.29873e-25        7.90514e-25
142.68        5.45537e-25        4.31729e-25        7.93743e-25
143.16        5.47809e-25        4.33587e-25        7.96975e-25
143.63        5.50083e-25        4.35449e-25        8.00210e-25
144.11        5.52361e-25        4.37315e-25        8.03448e-25
144.59        5.54642e-25        4.39184e-25        8.06690e-25
145.07        5.56926e-25        4.41056e-25        8.09935e-25
145.56        5.59212e-25        4.42931e-25        8.13183e-25
146.04        5.61502e-25        4.44811e-25        8.16434e-25
146.53        5.63795e-25        4.46693e-25        8.19688e-25
147.02        5.66091e-25        4.48579e-25        8.22946e-25
147.50        5.68390e-25        4.50469e-25        8.26207e-25
148.00        5.70693e-25        4.52362e-25        8.29471e-25
148.49        5.72998e-25        4.54259e-25        8.32738e-25
148.98        5.75307e-25        4.56159e-25        8.36009e-25
149.48        5.77619e-25        4.58063e-25        8.39283e-25
149.98        5.79934e-25        4.59970e-25        8.42560e-25
150.48        5.82252e-25        4.61882e-25        8.45841e-25
150.98        5.84573e-25        4.63797e-25        8.49125e-25
151.48        5.86898e-25        4.65715e-25        8.52411e-25
151.98        5.89225e-25        4.67637e-25        8.55700e-25
152.49        5.91554e-25        4.69562e-25        8.58992e-25
153.00        5.93886e-25        4.71490e-25        8.62285e-25
153.51        5.96220e-25        4.73421e-25        8.65580e-25
154.02        5.98556e-25        4.75355e-25        8.68876e-25
154.53        6.00893e-25        4.77291e-25        8.72173e-25
155.05        6.03232e-25        4.79229e-25        8.75470e-25
155.56        6.05572e-25        4.81170e-25        8.78768e-25
156.08        6.07913e-25        4.83113e-25        8.82065e-25
156.60        6.10255e-25        4.85058e-25        8.85362e-25
157.12        6.12597e-25        4.87005e-25        8.88658e-25
157.65        6.14939e-25        4.88953e-25        8.91953e-25
158.17        6.17282e-25        4.90902e-25        8.95246e-25
158.70        6.19624e-25        4.92852e-25        8.98537e-25
159.23        6.21965e-25        4.94804e-25        9.01825e-25
159.76        6.24306e-25        4.96756e-25        9.05110e-25
160.29        6.26645e-25        4.98708e-25        9.08392e-25
160.82        6.28983e-25        5.00661e-25        9.11670e-25
161.36        6.31319e-25        5.02614e-25        9.14944e-25
161.89        6.33654e-25        5.04568e-25        9.18214e-25
162.43        6.35987e-25        5.06521e-25        9.21479e-25
162.97        6.38318e-25        5.08474e-25        9.24740e-25
163.52        6.40647e-25        5.10427e-25        9.27995e-25
164.06        6.42973e-25        5.12380e-25        9.31246e-25
164.61        6.45297e-25        5.14333e-25        9.34491e-25
165.16        6.47619e-25        5.16285e-25        9.37731e-25
165.71        6.49938e-25        5.18236e-25        9.40964e-25
166.26        6.52254e-25        5.20187e-25        9.44192e-25
166.81        6.54566e-25        5.22137e-25        9.47413e-25
167.37        6.56876e-25        5.24086e-25        9.50628e-25
167.92        6.59183e-25        5.26035e-25        9.53835e-25
168.48        6.61485e-25        5.27982e-25        9.57036e-25
169.04        6.63785e-25        5.29928e-25        9.60229e-25
169.61        6.66080e-25        5.31872e-25        9.63414e-25
170.17        6.68371e-25        5.33815e-25        9.66591e-25
170.74        6.70658e-25        5.35757e-25        9.69761e-25
171.31        6.72941e-25        5.37697e-25        9.72921e-25
171.88        6.75219e-25        5.39635e-25        9.76073e-25
172.45        6.77493e-25        5.41572e-25        9.79216e-25
173.02        6.79761e-25        5.43506e-25        9.82349e-25
173.60        6.82025e-25        5.45438e-25        9.85473e-25
174.18        6.84283e-25        5.47368e-25        9.88587e-25
174.76        6.86536e-25        5.49295e-25        9.91691e-25
175.34        6.88783e-25        5.51220e-25        9.94784e-25
175.92        6.91024e-25        5.53142e-25        9.97866e-25
176.51        6.93259e-25        5.55062e-25        1.00094e-24
177.10        6.95489e-25        5.56978e-25        1.00400e-24
177.69        6.97711e-25        5.58892e-25        1.00704e-24
178.28        6.99927e-25        5.60802e-25        1.01008e-24
178.87        7.02137e-25        5.62710e-25        1.01310e-24
179.47        7.04339e-25        5.64613e-25        1.01611e-24
180.07        7.06534e-25        5.66513e-25        1.01911e-24
180.67        7.08722e-25        5.68410e-25        1.02210e-24
181.27        7.10902e-25        5.70302e-25        1.02507e-24
181.87        7.13074e-25        5.72191e-25        1.02802e-24
182.48        7.15238e-25        5.74075e-25        1.03097e-24
183.08        7.17394e-25        5.75955e-25        1.03389e-24
183.69        7.19541e-25        5.77830e-25        1.03680e-24
184.31        7.21679e-25        5.79700e-25        1.03970e-24
184.92        7.23808e-25        5.81566e-25        1.04258e-24
185.53        7.25928e-25        5.83427e-25        1.04544e-24
186.15        7.28038e-25        5.85282e-25        1.04829e-24
186.77        7.30138e-25        5.87132e-25        1.05112e-24
187.39        7.32228e-25        5.88976e-25        1.05393e-24
188.02        7.34307e-25        5.90815e-25        1.05673e-24
188.64        7.36376e-25        5.92647e-25        1.05950e-24
189.27        7.38434e-25        5.94474e-25        1.06226e-24
189.90        7.40481e-25        5.96294e-25        1.06499e-24
190.53        7.42515e-25        5.98107e-25        1.06771e-24
191.17        7.44539e-25        5.99914e-25        1.07041e-24
191.81        7.46550e-25        6.01713e-25        1.07308e-24
192.44        7.48548e-25        6.03506e-25        1.07574e-24
193.09        7.50534e-25        6.05291e-25        1.07837e-24
193.73        7.52507e-25        6.07068e-25        1.08098e-24
194.37        7.54466e-25        6.08838e-25        1.08357e-24
195.02        7.56412e-25        6.10599e-25        1.08613e-24
195.67        7.58343e-25        6.12353e-25        1.08867e-24
196.32        7.60261e-25        6.14097e-25        1.09119e-24
196.98        7.62164e-25        6.15834e-25        1.09368e-24
197.63        7.64051e-25        6.17561e-25        1.09614e-24
198.29        7.65924e-25        6.19279e-25        1.09858e-24
198.95        7.67781e-25        6.20988e-25        1.10100e-24
199.61        7.69622e-25        6.22687e-25        1.10338e-24
200.28        7.72089e-25        6.24838e-25        1.10673e-24
200.94        7.75459e-25        6.27640e-25        1.11147e-24
201.61        7.78836e-25        6.30449e-25        1.11622e-24
202.28        7.82220e-25        6.33265e-25        1.12098e-24
202.96        7.85612e-25        6.36089e-25        1.12575e-24
203.63        7.89011e-25        6.38919e-25        1.13053e-24
204.31        7.92418e-25        6.41757e-25        1.13531e-24
204.99        7.95831e-25        6.44602e-25        1.14010e-24
205.67        7.99251e-25        6.47453e-25        1.14491e-24
206.36        8.02678e-25        6.50311e-25        1.14972e-24
207.05        8.06111e-25        6.53176e-25        1.15453e-24
207.74        8.09551e-25        6.56047e-25        1.15936e-24
208.43        8.12996e-25        6.58924e-25        1.16419e-24
209.12        8.16448e-25        6.61808e-25        1.16903e-24
209.82        8.19906e-25        6.64698e-25        1.17388e-24
210.52        8.23370e-25        6.67594e-25        1.17873e-24
211.22        8.26839e-25        6.70496e-25        1.18359e-24
211.92        8.30313e-25        6.73403e-25        1.18845e-24
212.63        8.33793e-25        6.76317e-25        1.19333e-24
213.34        8.37278e-25        6.79235e-25        1.19820e-24
214.05        8.40767e-25        6.82160e-25        1.20308e-24
214.76        8.44262e-25        6.85089e-25        1.20797e-24
215.47        8.47760e-25        6.88023e-25        1.21286e-24
216.19        8.51263e-25        6.90963e-25        1.21776e-24
216.91        8.54770e-25        6.93907e-25        1.22265e-24
217.63        8.58281e-25        6.96856e-25        1.22756e-24
218.36        8.61795e-25        6.99810e-25        1.23246e-24
219.08        8.65313e-25        7.02767e-25        1.23737e-24
219.81        8.68833e-25        7.05729e-25        1.24228e-24
220.55        8.72357e-25        7.08695e-25        1.24720e-24
221.28        8.75884e-25        7.11665e-25        1.25211e-24
222.02        8.79413e-25        7.14639e-25        1.25703e-24
222.76        8.82945e-25        7.17616e-25        1.26195e-24
223.50        8.86480e-25        7.20598e-25        1.26687e-24
224.24        8.90017e-25        7.23583e-25        1.27179e-24
224.99        8.93557e-25        7.26572e-25        1.27672e-24
225.74        8.97099e-25        7.29565e-25        1.28164e-24
226.49        9.00644e-25        7.32562e-25        1.28657e-24
227.24        9.04192e-25        7.35562e-25        1.29150e-24
228.00        9.07741e-25        7.38567e-25        1.29643e-24
228.76        9.11293e-25        7.41575e-25        1.30136e-24
229.52        9.14848e-25        7.44586e-25        1.30629e-24
230.29        9.18404e-25        7.47602e-25        1.31122e-24
231.05        9.21963e-25        7.50621e-25        1.31616e-24
231.82        9.25524e-25        7.53644e-25        1.32109e-24
232.59        9.29087e-25        7.56671e-25        1.32603e-24
233.37        9.32653e-25        7.59701e-25        1.33096e-24
234.15        9.36220e-25        7.62736e-25        1.33590e-24
234.93        9.39790e-25        7.65774e-25        1.34084e-24
235.71        9.43361e-25        7.68815e-25        1.34578e-24
236.49        9.46935e-25        7.71861e-25        1.35071e-24
237.28        9.50511e-25        7.74910e-25        1.35565e-24
238.07        9.54088e-25        7.77963e-25        1.36059e-24
238.86        9.57668e-25        7.81019e-25        1.36553e-24
239.66        9.61250e-25        7.84080e-25        1.37047e-24
240.46        9.64833e-25        7.87144e-25        1.37541e-24
241.26        9.68418e-25        7.90212e-25        1.38035e-24
242.06        9.72005e-25        7.93283e-25        1.38528e-24
242.87        9.75592e-25        7.96358e-25        1.39022e-24
243.68        9.79180e-25        7.99435e-25        1.39516e-24
244.49        9.82768e-25        8.02514e-25        1.40009e-24
245.30        9.86356e-25        8.05596e-25        1.40502e-24
246.12        9.89943e-25        8.08679e-25        1.40994e-24
246.94        9.93528e-25        8.11764e-25        1.41486e-24
247.76        9.97112e-25        8.14849e-25        1.41977e-24
248.58        1.00069e-24        8.17936e-25        1.42468e-24
249.41        1.00427e-24        8.21022e-25        1.42958e-24
250.24        1.00785e-24        8.24109e-25        1.43447e-24
251.08        1.01142e-24        8.27195e-25        1.43936e-24
251.91        1.01499e-24        8.30280e-25        1.44423e-24
252.75        1.01855e-24        8.33364e-25        1.44910e-24
253.59        1.02211e-24        8.36445e-25        1.45395e-24
254.44        1.02566e-24        8.39525e-25        1.45879e-24
255.28        1.02920e-24        8.42602e-25        1.46362e-24
256.13        1.03274e-24        8.45676e-25        1.46843e-24
256.99        1.03627e-24        8.48746e-25        1.47324e-24
257.84        1.03979e-24        8.51812e-25        1.47802e-24
258.70        1.04330e-24        8.54874e-25        1.48279e-24
259.56        1.04680e-24        8.57930e-25        1.48754e-24
260.43        1.05029e-24        8.60981e-25        1.49227e-24
261.29        1.05377e-24        8.64026e-25        1.49698e-24
262.16        1.05724e-24        8.67065e-25        1.50168e-24
263.04        1.06070e-24        8.70097e-25        1.50635e-24
263.91        1.06414e-24        8.73124e-25        1.51101e-24
264.79        1.06758e-24        8.76144e-25        1.51564e-24
265.67        1.07100e-24        8.79157e-25        1.52025e-24
266.56        1.07441e-24        8.82164e-25        1.52484e-24
267.45        1.07781e-24        8.85165e-25        1.52941e-24
268.34        1.08119e-24        8.88158e-25        1.53396e-24
269.23        1.08457e-24        8.91145e-25        1.53849e-24
270.13        1.08793e-24        8.94125e-25        1.54300e-24
271.03        1.09128e-24        8.97098e-25        1.54748e-24
271.93        1.09461e-24        9.00064e-25        1.55194e-24
272.83        1.09794e-24        9.03022e-25        1.55638e-24
273.74        1.10125e-24        9.05974e-25        1.56080e-24
274.65        1.10454e-24        9.08918e-25        1.56519e-24
275.57        1.10783e-24        9.11855e-25        1.56956e-24
276.49        1.11110e-24        9.14784e-25        1.57390e-24
277.41        1.11435e-24        9.17706e-25        1.57822e-24
278.33        1.11759e-24        9.20620e-25        1.58252e-24
279.26        1.12082e-24        9.23527e-25        1.58679e-24
280.19        1.12404e-24        9.26426e-25        1.59104e-24
281.12        1.12723e-24        9.29317e-25        1.59526e-24
282.06        1.13042e-24        9.32200e-25        1.59946e-24
283.00        1.13359e-24        9.35074e-25        1.60363e-24
283.94        1.13674e-24        9.37940e-25        1.60777e-24
284.88        1.13988e-24        9.40795e-25        1.61189e-24
285.83        1.14300e-24        9.43641e-25        1.61597e-24
286.78        1.14610e-24        9.46476e-25        1.62002e-24
287.74        1.14918e-24        9.49300e-25        1.62405e-24
288.70        1.15224e-24        9.52113e-25        1.62804e-24
289.66        1.15529e-24        9.54914e-25        1.63199e-24
290.62        1.15831e-24        9.57702e-25        1.63591e-24
291.59        1.16131e-24        9.60477e-25        1.63980e-24
292.56        1.16429e-24        9.63239e-25        1.64365e-24
293.54        1.16725e-24        9.65987e-25        1.64746e-24
294.51        1.17018e-24        9.68721e-25        1.65123e-24
295.49        1.17309e-24        9.71439e-25        1.65497e-24
296.48        1.17598e-24        9.74142e-25        1.65866e-24
297.47        1.17884e-24        9.76828e-25        1.66231e-24
298.46        1.18167e-24        9.79498e-25        1.66592e-24
299.45        1.18448e-24        9.82150e-25        1.66948e-24
300.45        1.18826e-24        9.85527e-25        1.67453e-24
301.45        1.19329e-24        9.89817e-25        1.68148e-24
302.45        1.19833e-24        9.94115e-25        1.68843e-24
303.46        1.20337e-24        9.98420e-25        1.69539e-24
304.47        1.20842e-24        1.00273e-24        1.70235e-24
305.48        1.21347e-24        1.00705e-24        1.70932e-24
306.50        1.21854e-24        1.01138e-24        1.71630e-24
307.52        1.22360e-24        1.01572e-24        1.72328e-24
308.54        1.22868e-24        1.02006e-24        1.73027e-24
309.57        1.23376e-24        1.02441e-24        1.73727e-24
310.60        1.23885e-24        1.02876e-24        1.74427e-24
311.64        1.24394e-24        1.03312e-24        1.75128e-24
312.68        1.24903e-24        1.03749e-24        1.75829e-24
313.72        1.25414e-24        1.04187e-24        1.76531e-24
314.76        1.25925e-24        1.04625e-24        1.77233e-24
315.81        1.26436e-24        1.05064e-24        1.77936e-24
316.86        1.26948e-24        1.05503e-24        1.78639e-24
317.92        1.27460e-24        1.05944e-24        1.79343e-24
318.97        1.27973e-24        1.06384e-24        1.80047e-24
320.04        1.28486e-24        1.06826e-24        1.80751e-24
321.10        1.28999e-24        1.07268e-24        1.81455e-24
322.17        1.29513e-24        1.07710e-24        1.82160e-24
323.24        1.30028e-24        1.08153e-24        1.82865e-24
324.32        1.30542e-24        1.08597e-24        1.83571e-24
325.40        1.31058e-24        1.09041e-24        1.84276e-24
326.48        1.31573e-24        1.09486e-24        1.84982e-24
327.57        1.32089e-24        1.09931e-24        1.85688e-24
328.66        1.32605e-24        1.10377e-24        1.86394e-24
329.76        1.33121e-24        1.10823e-24        1.87100e-24
330.85        1.33638e-24        1.11270e-24        1.87806e-24
331.96        1.34155e-24        1.11717e-24        1.88513e-24
333.06        1.34672e-24        1.12164e-24        1.89219e-24
334.17        1.35190e-24        1.12613e-24        1.89925e-24
335.28        1.35707e-24        1.13061e-24        1.90631e-24
336.40        1.36225e-24        1.13510e-24        1.91337e-24
337.52        1.36743e-24        1.13959e-24        1.92043e-24
338.64        1.37260e-24        1.14409e-24        1.92748e-24
339.77        1.37778e-24        1.14859e-24        1.93453e-24
340.90        1.38296e-24        1.15309e-24        1.94158e-24
342.04        1.38814e-24        1.15759e-24        1.94862e-24
343.18        1.39331e-24        1.16210e-24        1.95566e-24
344.32        1.39849e-24        1.16660e-24        1.96269e-24
345.47        1.40366e-24        1.17111e-24        1.96972e-24
346.62        1.40883e-24        1.17562e-24        1.97674e-24
347.77        1.41400e-24        1.18013e-24        1.98375e-24
348.93        1.41916e-24        1.18465e-24        1.99076e-24
350.09        1.42432e-24        1.18916e-24        1.99775e-24
351.26        1.42948e-24        1.19367e-24        2.00474e-24
352.43        1.43463e-24        1.19818e-24        2.01171e-24
353.60        1.43978e-24        1.20269e-24        2.01868e-24
354.78        1.44493e-24        1.20720e-24        2.02563e-24
355.96        1.45006e-24        1.21171e-24        2.03257e-24
357.14        1.45519e-24        1.21622e-24        2.03950e-24
358.33        1.46032e-24        1.22072e-24        2.04642e-24
359.53        1.46544e-24        1.22522e-24        2.05332e-24
360.72        1.47055e-24        1.22972e-24        2.06020e-24
361.92        1.47565e-24        1.23422e-24        2.06707e-24
363.13        1.48074e-24        1.23871e-24        2.07393e-24
364.34        1.48582e-24        1.24320e-24        2.08077e-24
365.55        1.49090e-24        1.24769e-24        2.08758e-24
366.77        1.49596e-24        1.25217e-24        2.09439e-24
367.99        1.50102e-24        1.25664e-24        2.10117e-24
369.22        1.50606e-24        1.26111e-24        2.10793e-24
370.45        1.51110e-24        1.26558e-24        2.11467e-24
371.68        1.51612e-24        1.27004e-24        2.12140e-24
372.92        1.52113e-24        1.27449e-24        2.12810e-24
374.16        1.52613e-24        1.27894e-24        2.13477e-24
375.40        1.53111e-24        1.28338e-24        2.14143e-24
376.65        1.53608e-24        1.28782e-24        2.14806e-24
377.91        1.54104e-24        1.29225e-24        2.15467e-24
379.17        1.54599e-24        1.29666e-24        2.16125e-24
380.43        1.55091e-24        1.30108e-24        2.16781e-24
381.70        1.55583e-24        1.30548e-24        2.17434e-24
382.97        1.56073e-24        1.30987e-24        2.18084e-24
384.24        1.56561e-24        1.31426e-24        2.18732e-24
385.52        1.57047e-24        1.31863e-24        2.19376e-24
386.81        1.57532e-24        1.32300e-24        2.20018e-24
388.09        1.58015e-24        1.32736e-24        2.20656e-24
389.39        1.58496e-24        1.33170e-24        2.21292e-24
390.68        1.58976e-24        1.33604e-24        2.21924e-24
391.98        1.59453e-24        1.34036e-24        2.22553e-24
393.29        1.59928e-24        1.34467e-24        2.23179e-24
394.60        1.60402e-24        1.34897e-24        2.23801e-24
395.91        1.60873e-24        1.35325e-24        2.24420e-24
397.23        1.61342e-24        1.35753e-24        2.25035e-24
398.55        1.61809e-24        1.36179e-24        2.25646e-24
399.88        1.62274e-24        1.36603e-24        2.26254e-24
401.21        1.62913e-24        1.37159e-24        2.27124e-24
402.55        1.63570e-24        1.37729e-24        2.28021e-24
403.89        1.64229e-24        1.38300e-24        2.28918e-24
405.23        1.64887e-24        1.38871e-24        2.29816e-24
406.58        1.65546e-24        1.39443e-24        2.30715e-24
407.94        1.66206e-24        1.40016e-24        2.31614e-24
409.30        1.66867e-24        1.40590e-24        2.32513e-24
410.66        1.67527e-24        1.41164e-24        2.33413e-24
412.03        1.68189e-24        1.41739e-24        2.34313e-24
413.40        1.68851e-24        1.42314e-24        2.35213e-24
414.77        1.69513e-24        1.42891e-24        2.36114e-24
416.16        1.70175e-24        1.43468e-24        2.37015e-24
417.54        1.70838e-24        1.44045e-24        2.37916e-24
418.93        1.71502e-24        1.44623e-24        2.38817e-24
420.33        1.72165e-24        1.45202e-24        2.39718e-24
421.73        1.72829e-24        1.45781e-24        2.40619e-24
423.13        1.73493e-24        1.46360e-24        2.41520e-24
424.54        1.74157e-24        1.46940e-24        2.42421e-24
425.95        1.74821e-24        1.47520e-24        2.43321e-24
427.37        1.75485e-24        1.48101e-24        2.44222e-24
428.79        1.76150e-24        1.48682e-24        2.45122e-24
430.22        1.76814e-24        1.49264e-24        2.46021e-24
431.66        1.77478e-24        1.49845e-24        2.46921e-24
433.09        1.78143e-24        1.50427e-24        2.47819e-24
434.53        1.78807e-24        1.51010e-24        2.48717e-24
435.98        1.79471e-24        1.51592e-24        2.49615e-24
437.43        1.80135e-24        1.52175e-24        2.50512e-24
438.89        1.80798e-24        1.52758e-24        2.51408e-24
440.35        1.81462e-24        1.53341e-24        2.52303e-24
441.82        1.82125e-24        1.53923e-24        2.53198e-24
443.29        1.82787e-24        1.54507e-24        2.54091e-24
444.77        1.83449e-24        1.55090e-24        2.54983e-24
446.25        1.84111e-24        1.55673e-24        2.55875e-24
447.73        1.84772e-24        1.56255e-24        2.56765e-24
449.22        1.85433e-24        1.56838e-24        2.57654e-24
450.72        1.86093e-24        1.57421e-24        2.58541e-24
452.22        1.86752e-24        1.58004e-24        2.59428e-24
453.73        1.87411e-24        1.58586e-24        2.60312e-24
455.24        1.88069e-24        1.59168e-24        2.61195e-24
456.75        1.88726e-24        1.59750e-24        2.62077e-24
458.27        1.89382e-24        1.60331e-24        2.62957e-24
459.80        1.90037e-24        1.60912e-24        2.63835e-24
461.33        1.90691e-24        1.61493e-24        2.64711e-24
462.87        1.91344e-24        1.62073e-24        2.65585e-24
464.41        1.91996e-24        1.62653e-24        2.66457e-24
465.95        1.92647e-24        1.63232e-24        2.67327e-24
467.51        1.93297e-24        1.63810e-24        2.68195e-24
469.06        1.93945e-24        1.64388e-24        2.69060e-24
470.62        1.94592e-24        1.64965e-24        2.69923e-24
472.19        1.95238e-24        1.65541e-24        2.70784e-24
473.76        1.95882e-24        1.66117e-24        2.71642e-24
475.34        1.96524e-24        1.66691e-24        2.72497e-24
476.92        1.97165e-24        1.67265e-24        2.73349e-24
478.51        1.97804e-24        1.67838e-24        2.74198e-24
480.11        1.98442e-24        1.68410e-24        2.75044e-24
481.70        1.99077e-24        1.68980e-24        2.75888e-24
483.31        1.99711e-24        1.69550e-24        2.76728e-24
484.92        2.00343e-24        1.70118e-24        2.77564e-24
486.53        2.00972e-24        1.70686e-24        2.78397e-24
488.15        2.01600e-24        1.71252e-24        2.79227e-24
489.78        2.02225e-24        1.71816e-24        2.80053e-24
491.41        2.02848e-24        1.72379e-24        2.80875e-24
493.05        2.03469e-24        1.72941e-24        2.81693e-24
494.69        2.04087e-24        1.73501e-24        2.82507e-24
496.33        2.04703e-24        1.74060e-24        2.83317e-24
497.99        2.05316e-24        1.74616e-24        2.84123e-24
499.65        2.05926e-24        1.75172e-24        2.84924e-24
501.31        2.06748e-24        1.75895e-24        2.86032e-24
502.98        2.07629e-24        1.76665e-24        2.87225e-24
504.65        2.08511e-24        1.77437e-24        2.88420e-24
506.33        2.09394e-24        1.78210e-24        2.89617e-24
508.02        2.10279e-24        1.78985e-24        2.90815e-24
509.71        2.11166e-24        1.79761e-24        2.92014e-24
511.41        2.12053e-24        1.80539e-24        2.93215e-24
513.11        2.12942e-24        1.81319e-24        2.94417e-24
514.82        2.13832e-24        1.82099e-24        2.95620e-24
516.53        2.14724e-24        1.82882e-24        2.96825e-24
518.25        2.15617e-24        1.83665e-24        2.98031e-24
519.98        2.16510e-24        1.84450e-24        2.99238e-24
521.71        2.17406e-24        1.85236e-24        3.00447e-24
523.45        2.18302e-24        1.86024e-24        3.01656e-24
525.19        2.19199e-24        1.86813e-24        3.02867e-24
526.94        2.20097e-24        1.87603e-24        3.04079e-24
528.70        2.20997e-24        1.88395e-24        3.05291e-24
530.46        2.21897e-24        1.89188e-24        3.06505e-24
532.22        2.22799e-24        1.89982e-24        3.07719e-24
533.99        2.23701e-24        1.90777e-24        3.08935e-24
535.77        2.24605e-24        1.91574e-24        3.10151e-24
537.56        2.25509e-24        1.92372e-24        3.11368e-24
539.35        2.26414e-24        1.93170e-24        3.12585e-24
541.14        2.27320e-24        1.93970e-24        3.13803e-24
542.95        2.28227e-24        1.94772e-24        3.15022e-24
544.75        2.29134e-24        1.95574e-24        3.16242e-24
546.57        2.30043e-24        1.96377e-24        3.17461e-24
548.39        2.30952e-24        1.97181e-24        3.18682e-24
550.21        2.31861e-24        1.97987e-24        3.19902e-24
552.05        2.32772e-24        1.98793e-24        3.21123e-24
553.88        2.33683e-24        1.99600e-24        3.22345e-24
555.73        2.34594e-24        2.00409e-24        3.23566e-24
557.58        2.35506e-24        2.01218e-24        3.24788e-24
559.44        2.36418e-24        2.02028e-24        3.26009e-24
561.30        2.37331e-24        2.02839e-24        3.27231e-24
563.17        2.38244e-24        2.03650e-24        3.28452e-24
565.04        2.39158e-24        2.04462e-24        3.29674e-24
566.92        2.40071e-24        2.05276e-24        3.30895e-24
568.81        2.40985e-24        2.06089e-24        3.32116e-24
570.71        2.41899e-24        2.06904e-24        3.33336e-24
572.61        2.42813e-24        2.07719e-24        3.34556e-24
574.51        2.43728e-24        2.08534e-24        3.35775e-24
576.43        2.44642e-24        2.09350e-24        3.36994e-24
578.35        2.45556e-24        2.10167e-24        3.38212e-24
580.27        2.46470e-24        2.10983e-24        3.39429e-24
582.20        2.47383e-24        2.11801e-24        3.40645e-24
584.14        2.48297e-24        2.12618e-24        3.41860e-24
586.09        2.49210e-24        2.13436e-24        3.43074e-24
588.04        2.50123e-24        2.14254e-24        3.44286e-24
590.00        2.51035e-24        2.15073e-24        3.45498e-24
591.96        2.51947e-24        2.15891e-24        3.46708e-24
593.93        2.52858e-24        2.16710e-24        3.47917e-24
595.91        2.53769e-24        2.17529e-24        3.49124e-24
597.89        2.54679e-24        2.18347e-24        3.50329e-24
599.89        2.55588e-24        2.19166e-24        3.51532e-24
601.88        2.56660e-24        2.20106e-24        3.52980e-24
603.89        2.57743e-24        2.21056e-24        3.54445e-24
605.90        2.58828e-24        2.22007e-24        3.55912e-24
607.92        2.59915e-24        2.22960e-24        3.57381e-24
609.94        2.61003e-24        2.23915e-24        3.58852e-24
611.97        2.62093e-24        2.24872e-24        3.60325e-24
614.01        2.63185e-24        2.25831e-24        3.61800e-24
616.05        2.64279e-24        2.26791e-24        3.63277e-24
618.10        2.65373e-24        2.27753e-24        3.64755e-24
620.16        2.66470e-24        2.28717e-24        3.66235e-24
622.23        2.67568e-24        2.29682e-24        3.67716e-24
624.30        2.68667e-24        2.30649e-24        3.69199e-24
626.38        2.69768e-24        2.31617e-24        3.70684e-24
628.46        2.70870e-24        2.32587e-24        3.72170e-24
630.56        2.71974e-24        2.33558e-24        3.73657e-24
632.66        2.73078e-24        2.34531e-24        3.75146e-24
634.76        2.74184e-24        2.35505e-24        3.76636e-24
636.88        2.75291e-24        2.36481e-24        3.78127e-24
639.00        2.76400e-24        2.37458e-24        3.79619e-24
641.13        2.77509e-24        2.38437e-24        3.81112e-24
643.26        2.78619e-24        2.39416e-24        3.82606e-24
645.40        2.79731e-24        2.40397e-24        3.84100e-24
647.55        2.80843e-24        2.41379e-24        3.85596e-24
649.71        2.81956e-24        2.42362e-24        3.87092e-24
651.87        2.83070e-24        2.43347e-24        3.88589e-24
654.04        2.84184e-24        2.44332e-24        3.90086e-24
656.22        2.85300e-24        2.45318e-24        3.91584e-24
658.41        2.86415e-24        2.46306e-24        3.93082e-24
660.60        2.87532e-24        2.47294e-24        3.94581e-24
662.80        2.88649e-24        2.48283e-24        3.96079e-24
665.00        2.89766e-24        2.49273e-24        3.97578e-24
667.22        2.90884e-24        2.50264e-24        3.99076e-24
669.44        2.92002e-24        2.51255e-24        4.00575e-24
671.67        2.93120e-24        2.52248e-24        4.02073e-24
673.91        2.94239e-24        2.53240e-24        4.03570e-24
676.15        2.95357e-24        2.54233e-24        4.05067e-24
678.40        2.96475e-24        2.55227e-24        4.06564e-24
680.66        2.97594e-24        2.56221e-24        4.08060e-24
682.93        2.98712e-24        2.57216e-24        4.09555e-24
685.20        2.99830e-24        2.58210e-24        4.11049e-24
687.48        3.00947e-24        2.59205e-24        4.12542e-24
689.77        3.02064e-24        2.60200e-24        4.14033e-24
692.07        3.03181e-24        2.61195e-24        4.15524e-24
694.37        3.04297e-24        2.62190e-24        4.17013e-24
696.69        3.05412e-24        2.63185e-24        4.18500e-24
699.01        3.06527e-24        2.64180e-24        4.19986e-24
701.33        3.07641e-24        2.65175e-24        4.21470e-24
703.67        3.08753e-24        2.66170e-24        4.22952e-24
706.01        3.09865e-24        2.67164e-24        4.24432e-24
708.36        3.10976e-24        2.68158e-24        4.25909e-24
710.72        3.12085e-24        2.69151e-24        4.27385e-24
713.09        3.13194e-24        2.70144e-24        4.28859e-24
715.46        3.14301e-24        2.71137e-24        4.30330e-24
717.85        3.15407e-24        2.72129e-24        4.31798e-24
720.24        3.16512e-24        2.73121e-24        4.33265e-24
722.63        3.17616e-24        2.74112e-24        4.34728e-24
725.04        3.18718e-24        2.75103e-24        4.36189e-24
727.45        3.19819e-24        2.76093e-24        4.37648e-24
729.88        3.20918e-24        2.77082e-24        4.39103e-24
732.31        3.22016e-24        2.78071e-24        4.40556e-24
734.75        3.23112e-24        2.79059e-24        4.42006e-24
737.19        3.24206e-24        2.80046e-24        4.43453e-24
739.65        3.25299e-24        2.81032e-24        4.44897e-24
742.11        3.26390e-24        2.82018e-24        4.46337e-24
744.58        3.27480e-24        2.83003e-24        4.47775e-24
747.06        3.28567e-24        2.83986e-24        4.49209e-24
749.55        3.29653e-24        2.84969e-24        4.50640e-24
752.04        3.30737e-24        2.85951e-24        4.52067e-24
754.55        3.31818e-24        2.86932e-24        4.53490e-24
757.06        3.32898e-24        2.87912e-24        4.54910e-24
759.58        3.33975e-24        2.88890e-24        4.56326e-24
762.11        3.35050e-24        2.89868e-24        4.57737e-24
764.65        3.36122e-24        2.90843e-24        4.59144e-24
767.20        3.37192e-24        2.91817e-24        4.60547e-24
769.75        3.38258e-24        2.92789e-24        4.61945e-24
772.31        3.39322e-24        2.93760e-24        4.63337e-24
774.88        3.40382e-24        2.94728e-24        4.64724e-24
777.47        3.41440e-24        2.95695e-24        4.66106e-24
780.05        3.42493e-24        2.96659e-24        4.67482e-24
782.65        3.43543e-24        2.97621e-24        4.68852e-24
785.26        3.44589e-24        2.98580e-24        4.70216e-24
787.87        3.45632e-24        2.99537e-24        4.71574e-24
790.50        3.46670e-24        3.00491e-24        4.72924e-24
793.13        3.47703e-24        3.01442e-24        4.74268e-24
795.77        3.48733e-24        3.02390e-24        4.75605e-24
798.42        3.49757e-24        3.03335e-24        4.76934e-24
801.08        3.50980e-24        3.04441e-24        4.78546e-24
803.75        3.52501e-24        3.05790e-24        4.80585e-24
806.42        3.54024e-24        3.07141e-24        4.82627e-24
809.11        3.55551e-24        3.08495e-24        4.84672e-24
811.80        3.57080e-24        3.09852e-24        4.86720e-24
814.50        3.58612e-24        3.11212e-24        4.88771e-24
817.22        3.60147e-24        3.12575e-24        4.90825e-24
819.94        3.61684e-24        3.13940e-24        4.92883e-24
822.67        3.63224e-24        3.15309e-24        4.94943e-24
825.41        3.64766e-24        3.16679e-24        4.97006e-24
828.16        3.66311e-24        3.18053e-24        4.99072e-24
830.91        3.67858e-24        3.19429e-24        5.01141e-24
833.68        3.69408e-24        3.20808e-24        5.03212e-24
836.46        3.70960e-24        3.22189e-24        5.05286e-24
839.24        3.72514e-24        3.23573e-24        5.07363e-24
842.04        3.74071e-24        3.24960e-24        5.09442e-24
844.84        3.75630e-24        3.26349e-24        5.11523e-24
847.65        3.77191e-24        3.27740e-24        5.13607e-24
850.48        3.78755e-24        3.29134e-24        5.15693e-24
853.31        3.80320e-24        3.30530e-24        5.17781e-24
856.15        3.81888e-24        3.31929e-24        5.19872e-24
859.00        3.83457e-24        3.33330e-24        5.21964e-24
861.86        3.85029e-24        3.34733e-24        5.24059e-24
864.73        3.86602e-24        3.36139e-24        5.26155e-24
867.61        3.88178e-24        3.37547e-24        5.28254e-24
870.50        3.89755e-24        3.38957e-24        5.30354e-24
873.40        3.91334e-24        3.40369e-24        5.32456e-24
876.31        3.92915e-24        3.41783e-24        5.34559e-24
879.22        3.94497e-24        3.43199e-24        5.36664e-24
882.15        3.96081e-24        3.44618e-24        5.38771e-24
885.09        3.97667e-24        3.46038e-24        5.40878e-24
888.04        3.99254e-24        3.47460e-24        5.42988e-24
890.99        4.00843e-24        3.48885e-24        5.45098e-24
893.96        4.02433e-24        3.50311e-24        5.47210e-24
896.94        4.04024e-24        3.51739e-24        5.49322e-24
899.92        4.05617e-24        3.53169e-24        5.51436e-24
902.92        4.07211e-24        3.54600e-24        5.53550e-24
905.93        4.08806e-24        3.56033e-24        5.55665e-24
908.94        4.10403e-24        3.57468e-24        5.57781e-24
911.97        4.12000e-24        3.58905e-24        5.59898e-24
915.01        4.13598e-24        3.60343e-24        5.62015e-24
918.05        4.15197e-24        3.61782e-24        5.64132e-24
921.11        4.16797e-24        3.63223e-24        5.66249e-24
924.18        4.18398e-24        3.64666e-24        5.68366e-24
927.26        4.19999e-24        3.66109e-24        5.70484e-24
930.34        4.21600e-24        3.67554e-24        5.72601e-24
933.44        4.23202e-24        3.68999e-24        5.74717e-24
936.55        4.24805e-24        3.70446e-24        5.76833e-24
939.67        4.26407e-24        3.71894e-24        5.78949e-24
942.80        4.28010e-24        3.73343e-24        5.81063e-24
945.94        4.29612e-24        3.74792e-24        5.83177e-24
949.09        4.31215e-24        3.76242e-24        5.85290e-24
952.25        4.32817e-24        3.77693e-24        5.87401e-24
955.42        4.34419e-24        3.79145e-24        5.89511e-24
958.60        4.36021e-24        3.80597e-24        5.91619e-24
961.79        4.37622e-24        3.82049e-24        5.93726e-24
964.99        4.39223e-24        3.83502e-24        5.95831e-24
968.21        4.40823e-24        3.84955e-24        5.97934e-24
971.43        4.42422e-24        3.86408e-24        6.00035e-24
974.67        4.44020e-24        3.87861e-24        6.02133e-24
977.91        4.45617e-24        3.89314e-24        6.04229e-24
981.17        4.47213e-24        3.90767e-24        6.06322e-24
984.44        4.48807e-24        3.92219e-24        6.08412e-24
987.71        4.50400e-24        3.93672e-24        6.10499e-24
991.00        4.51992e-24        3.95124e-24        6.12583e-24
994.30        4.53581e-24        3.96575e-24        6.14663e-24
997.61        4.55169e-24        3.98026e-24        6.16740e-24
1000.94        4.56913e-24        3.99604e-24        6.19039e-24
1004.27        4.59063e-24        4.01512e-24        6.21918e-24
1007.61        4.61219e-24        4.03426e-24        6.24805e-24
1010.97        4.63382e-24        4.05346e-24        6.27701e-24
1014.33        4.65551e-24        4.07272e-24        6.30606e-24
1017.71        4.67728e-24        4.09205e-24        6.33519e-24
1021.10        4.69910e-24        4.11144e-24        6.36440e-24
1024.50        4.72100e-24        4.13089e-24        6.39369e-24
1027.91        4.74295e-24        4.15040e-24        6.42307e-24
1031.33        4.76498e-24        4.16998e-24        6.45253e-24
1034.77        4.78707e-24        4.18961e-24        6.48208e-24
1038.21        4.80922e-24        4.20931e-24        6.51170e-24
1041.67        4.83144e-24        4.22907e-24        6.54141e-24
1045.14        4.85372e-24        4.24889e-24        6.57120e-24
1048.62        4.87607e-24        4.26877e-24        6.60107e-24
1052.11        4.89848e-24        4.28871e-24        6.63102e-24
1055.62        4.92095e-24        4.30872e-24        6.66105e-24
1059.13        4.94349e-24        4.32878e-24        6.69116e-24
1062.66        4.96609e-24        4.34890e-24        6.72135e-24
1066.20        4.98875e-24        4.36909e-24        6.75161e-24
1069.75        5.01148e-24        4.38933e-24        6.78196e-24
1073.31        5.03427e-24        4.40963e-24        6.81238e-24
1076.88        5.05712e-24        4.43000e-24        6.84288e-24
1080.47        5.08003e-24        4.45042e-24        6.87346e-24
1084.07        5.10300e-24        4.47090e-24        6.90411e-24
1087.68        5.12603e-24        4.49144e-24        6.93484e-24
1091.30        5.14913e-24        4.51204e-24        6.96565e-24
1094.93        5.17228e-24        4.53270e-24        6.99652e-24
1098.58        5.19550e-24        4.55342e-24        7.02748e-24
1102.24        5.21877e-24        4.57419e-24        7.05850e-24
1105.91        5.24210e-24        4.59502e-24        7.08960e-24
1109.59        5.26549e-24        4.61591e-24        7.12077e-24
1113.28        5.28894e-24        4.63686e-24        7.15202e-24
1116.99        5.31245e-24        4.65786e-24        7.18333e-24
1120.71        5.33602e-24        4.67892e-24        7.21472e-24
1124.44        5.35964e-24        4.70004e-24        7.24617e-24
1128.19        5.38332e-24        4.72121e-24        7.27770e-24
1131.94        5.40706e-24        4.74244e-24        7.30929e-24
1135.71        5.43085e-24        4.76373e-24        7.34095e-24
1139.49        5.45470e-24        4.78507e-24        7.37268e-24
1143.29        5.47860e-24        4.80646e-24        7.40448e-24
1147.10        5.50256e-24        4.82791e-24        7.43634e-24
1150.92        5.52657e-24        4.84942e-24        7.46826e-24
1154.75        5.55064e-24        4.87098e-24        7.50026e-24
1158.59        5.57476e-24        4.89259e-24        7.53231e-24
1162.45        5.59893e-24        4.91426e-24        7.56443e-24
1166.32        5.62316e-24        4.93598e-24        7.59661e-24
1170.21        5.64744e-24        4.95775e-24        7.62886e-24
1174.10        5.67177e-24        4.97957e-24        7.66116e-24
1178.01        5.69615e-24        5.00145e-24        7.69353e-24
1181.93        5.72058e-24        5.02338e-24        7.72595e-24
1185.87        5.74506e-24        5.04536e-24        7.75843e-24
1189.82        5.76959e-24        5.06739e-24        7.79097e-24
1193.78        5.79417e-24        5.08947e-24        7.82357e-24
1197.76        5.81880e-24        5.11160e-24        7.85623e-24
1201.74        5.84348e-24        5.13378e-24        7.88893e-24
1205.75        5.86820e-24        5.15601e-24        7.92170e-24
1209.76        5.89297e-24        5.17829e-24        7.95451e-24
1213.79        5.91778e-24        5.20062e-24        7.98738e-24
1217.83        5.94264e-24        5.22300e-24        8.02030e-24
1221.89        5.96755e-24        5.24542e-24        8.05326e-24
1225.96        5.99249e-24        5.26788e-24        8.08628e-24
1230.04        6.01748e-24        5.29040e-24        8.11934e-24
1234.13        6.04251e-24        5.31295e-24        8.15244e-24
1238.24        6.06757e-24        5.33555e-24        8.18559e-24
1242.37        6.09268e-24        5.35820e-24        8.21878e-24
1246.50        6.11783e-24        5.38088e-24        8.25201e-24
1250.65        6.14301e-24        5.40361e-24        8.28528e-24
1254.82        6.16822e-24        5.42637e-24        8.31859e-24
1259.00        6.19347e-24        5.44918e-24        8.35193e-24
1263.19        6.21876e-24        5.47202e-24        8.38530e-24
1267.40        6.24407e-24        5.49491e-24        8.41871e-24
1271.62        6.26942e-24        5.51783e-24        8.45215e-24
1275.85        6.29480e-24        5.54078e-24        8.48561e-24
1280.10        6.32020e-24        5.56377e-24        8.51910e-24
1284.36        6.34564e-24        5.58679e-24        8.55262e-24
1288.64        6.37109e-24        5.60985e-24        8.58616e-24
1292.93        6.39658e-24        5.63294e-24        8.61972e-24
1297.23        6.42208e-24        5.65605e-24        8.65330e-24
1301.55        6.44761e-24        5.67920e-24        8.68690e-24
1305.89        6.47316e-24        5.70238e-24        8.72052e-24
1310.24        6.49873e-24        5.72558e-24        8.75414e-24
1314.60        6.52432e-24        5.74881e-24        8.78778e-24
1318.98        6.54992e-24        5.77207e-24        8.82143e-24
1323.37        6.57554e-24        5.79535e-24        8.85509e-24
1327.78        6.60118e-24        5.81866e-24        8.88875e-24
1332.20        6.62683e-24        5.84199e-24        8.92242e-24
1336.63        6.65249e-24        5.86534e-24        8.95609e-24
1341.08        6.67816e-24        5.88871e-24        8.98977e-24
1345.55        6.70384e-24        5.91210e-24        9.02344e-24
1350.03        6.72953e-24        5.93551e-24        9.05711e-24
1354.53        6.75523e-24        5.95894e-24        9.09077e-24
1359.04        6.78093e-24        5.98239e-24        9.12443e-24
1363.56        6.80664e-24        6.00585e-24        9.15808e-24
1368.10        6.83235e-24        6.02933e-24        9.19172e-24
1372.66        6.85806e-24        6.05282e-24        9.22535e-24
1377.23        6.88377e-24        6.07632e-24        9.25896e-24
1381.81        6.90948e-24        6.09984e-24        9.29256e-24
1386.42        6.93519e-24        6.12336e-24        9.32613e-24
1391.03        6.96089e-24        6.14690e-24        9.35969e-24
1395.66        6.98659e-24        6.17044e-24        9.39322e-24
1400.31        7.01228e-24        6.19399e-24        9.42672e-24
1404.97        7.03796e-24        6.21754e-24        9.46020e-24
1409.65        7.06363e-24        6.24110e-24        9.49364e-24
1414.35        7.08929e-24        6.26466e-24        9.52706e-24
1419.06        7.11494e-24        6.28823e-24        9.56043e-24
1423.78        7.14057e-24        6.31179e-24        9.59377e-24
1428.52        7.16618e-24        6.33535e-24        9.62707e-24
1433.28        7.19177e-24        6.35891e-24        9.66033e-24
1438.05        7.21735e-24        6.38247e-24        9.69354e-24
1442.84        7.24290e-24        6.40602e-24        9.72671e-24
1447.65        7.26842e-24        6.42957e-24        9.75982e-24
1452.47        7.29392e-24        6.45311e-24        9.79288e-24
1457.30        7.31939e-24        6.47663e-24        9.82589e-24
1462.16        7.34484e-24        6.50015e-24        9.85883e-24
1467.02        7.37025e-24        6.52366e-24        9.89172e-24
1471.91        7.39562e-24        6.54715e-24        9.92454e-24
1476.81        7.42097e-24        6.57062e-24        9.95729e-24
1481.73        7.44627e-24        6.59408e-24        9.98998e-24
1486.66        7.47154e-24        6.61752e-24        1.00226e-23
1491.61        7.49676e-24        6.64094e-24        1.00551e-23
1496.58        7.52194e-24        6.66434e-24        1.00876e-23
1501.56        7.55038e-24        6.69044e-24        1.01246e-23
1506.56        7.58613e-24        6.72259e-24        1.01720e-23
1511.58        7.62200e-24        6.75484e-24        1.02195e-23
1516.61        7.65798e-24        6.78720e-24        1.02672e-23
1521.66        7.69408e-24        6.81968e-24        1.03150e-23
1526.73        7.73029e-24        6.85226e-24        1.03630e-23
1531.81        7.76662e-24        6.88495e-24        1.04111e-23
1536.91        7.80306e-24        6.91776e-24        1.04594e-23
1542.03        7.83962e-24        6.95067e-24        1.05078e-23
1547.17        7.87629e-24        6.98369e-24        1.05563e-23
1552.32        7.91308e-24        7.01682e-24        1.06050e-23
1557.49        7.94998e-24        7.05006e-24        1.06538e-23
1562.67        7.98699e-24        7.08341e-24        1.07028e-23
1567.88        8.02412e-24        7.11686e-24        1.07519e-23
1573.10        8.06136e-24        7.15043e-24        1.08012e-23
1578.34        8.09871e-24        7.18410e-24        1.08506e-23
1583.59        8.13618e-24        7.21788e-24        1.09001e-23
1588.87        8.17376e-24        7.25177e-24        1.09498e-23
1594.16        8.21145e-24        7.28577e-24        1.09996e-23
1599.47        8.24925e-24        7.31987e-24        1.10495e-23
1604.79        8.28716e-24        7.35409e-24        1.10996e-23
1610.13        8.32518e-24        7.38841e-24        1.11499e-23
1615.50        8.36332e-24        7.42283e-24        1.12002e-23
1620.88        8.40156e-24        7.45737e-24        1.12507e-23
1626.27        8.43991e-24        7.49201e-24        1.13014e-23
1631.69        8.47838e-24        7.52675e-24        1.13522e-23
1637.12        8.51695e-24        7.56160e-24        1.14031e-23
1642.57        8.55563e-24        7.59656e-24        1.14541e-23
1648.04        8.59442e-24        7.63163e-24        1.15053e-23
1653.53        8.63331e-24        7.66680e-24        1.15566e-23
1659.04        8.67231e-24        7.70207e-24        1.16080e-23
1664.56        8.71142e-24        7.73745e-24        1.16596e-23
1670.10        8.75064e-24        7.77293e-24        1.17113e-23
1675.67        8.78996e-24        7.80852e-24        1.17632e-23
1681.24        8.82939e-24        7.84421e-24        1.18151e-23
1686.84        8.86892e-24        7.88000e-24        1.18672e-23
1692.46        8.90855e-24        7.91590e-24        1.19194e-23
1698.10        8.94829e-24        7.95190e-24        1.19718e-23
1703.75        8.98813e-24        7.98800e-24        1.20242e-23
1709.42        9.02808e-24        8.02420e-24        1.20768e-23
1715.12        9.06812e-24        8.06051e-24        1.21295e-23
1720.83        9.10827e-24        8.09691e-24        1.21824e-23
1726.56        9.14852e-24        8.13342e-24        1.22353e-23
1732.31        9.18886e-24        8.17002e-24        1.22884e-23
1738.07        9.22931e-24        8.20673e-24        1.23416e-23
1743.86        9.26985e-24        8.24353e-24        1.23949e-23
1749.67        9.31049e-24        8.28043e-24        1.24483e-23
1755.50        9.35122e-24        8.31743e-24        1.25019e-23
1761.34        9.39205e-24        8.35452e-24        1.25555e-23
1767.21        9.43298e-24        8.39171e-24        1.26093e-23
1773.09        9.47400e-24        8.42900e-24        1.26631e-23
1779.00        9.51511e-24        8.46637e-24        1.27171e-23
1784.92        9.55631e-24        8.50385e-24        1.27712e-23
1790.86        9.59760e-24        8.54141e-24        1.28254e-23
1796.83        9.63898e-24        8.57907e-24        1.28797e-23
1802.81        9.68045e-24        8.61682e-24        1.29341e-23
1808.81        9.72200e-24        8.65466e-24        1.29886e-23
1814.84        9.76364e-24        8.69259e-24        1.30432e-23
1820.88        9.80537e-24        8.73061e-24        1.30979e-23
1826.94        9.84718e-24        8.76872e-24        1.31527e-23
1833.03        9.88907e-24        8.80691e-24        1.32076e-23
1839.13        9.93105e-24        8.84519e-24        1.32625e-23
1845.25        9.97310e-24        8.88356e-24        1.33176e-23
1851.40        1.00152e-23        8.92200e-24        1.33728e-23
1857.56        1.00574e-23        8.96054e-24        1.34280e-23
1863.75        1.00997e-23        8.99915e-24        1.34833e-23
1869.95        1.01421e-23        9.03785e-24        1.35387e-23
1876.18        1.01845e-23        9.07663e-24        1.35942e-23
1882.43        1.02270e-23        9.11548e-24        1.36498e-23
1888.70        1.02696e-23        9.15442e-24        1.37054e-23
1894.99        1.03123e-23        9.19343e-24        1.37612e-23
1901.30        1.03550e-23        9.23252e-24        1.38169e-23
1907.63        1.03978e-23        9.27168e-24        1.38728e-23
1913.98        1.04406e-23        9.31092e-24        1.39287e-23
1920.35        1.04835e-23        9.35023e-24        1.39847e-23
1926.75        1.05265e-23        9.38961e-24        1.40408e-23
1933.16        1.05695e-23        9.42906e-24        1.40969e-23
1939.60        1.06126e-23        9.46858e-24        1.41531e-23
1946.06        1.06558e-23        9.50816e-24        1.42093e-23
1952.54        1.06990e-23        9.54782e-24        1.42656e-23
1959.04        1.07422e-23        9.58753e-24        1.43219e-23
1965.56        1.07855e-23        9.62731e-24        1.43783e-23
1972.11        1.08289e-23        9.66716e-24        1.44347e-23
1978.68        1.08723e-23        9.70706e-24        1.44912e-23
1985.27        1.09157e-23        9.74702e-24        1.45477e-23
1991.88        1.09592e-23        9.78704e-24        1.46043e-23
1998.51        1.10028e-23        9.82712e-24        1.46608e-23
2005.16        1.10544e-23        9.87389e-24        1.47288e-23
2011.84        1.11085e-23        9.92275e-24        1.48002e-23
2018.54        1.11628e-23        9.97179e-24        1.48719e-23
2025.26        1.12173e-23        1.00210e-23        1.49439e-23
2032.00        1.12720e-23        1.00704e-23        1.50161e-23
2038.77        1.13269e-23        1.01200e-23        1.50885e-23
2045.56        1.13820e-23        1.01698e-23        1.51613e-23
2052.37        1.14373e-23        1.02198e-23        1.52342e-23
2059.21        1.14928e-23        1.02700e-23        1.53075e-23
2066.06        1.15485e-23        1.03203e-23        1.53809e-23
2072.94        1.16044e-23        1.03709e-23        1.54547e-23
2079.85        1.16604e-23        1.04216e-23        1.55287e-23
2086.77        1.17167e-23        1.04725e-23        1.56029e-23
2093.72        1.17732e-23        1.05236e-23        1.56774e-23
2100.69        1.18299e-23        1.05749e-23        1.57521e-23
2107.69        1.18868e-23        1.06263e-23        1.58271e-23
2114.70        1.19439e-23        1.06780e-23        1.59024e-23
2121.75        1.20012e-23        1.07298e-23        1.59779e-23
2128.81        1.20586e-23        1.07818e-23        1.60536e-23
2135.90        1.21163e-23        1.08341e-23        1.61296e-23
2143.01        1.21742e-23        1.08865e-23        1.62059e-23
2150.15        1.22322e-23        1.09390e-23        1.62824e-23
2157.31        1.22905e-23        1.09918e-23        1.63591e-23
2164.49        1.23490e-23        1.10448e-23        1.64361e-23
2171.70        1.24076e-23        1.10979e-23        1.65134e-23
2178.93        1.24665e-23        1.11513e-23        1.65909e-23
2186.19        1.25255e-23        1.12048e-23        1.66686e-23
2193.47        1.25848e-23        1.12585e-23        1.67466e-23
2200.77        1.26442e-23        1.13124e-23        1.68249e-23
2208.10        1.27038e-23        1.13664e-23        1.69034e-23
2215.45        1.27637e-23        1.14207e-23        1.69821e-23
2222.83        1.28237e-23        1.14751e-23        1.70611e-23
2230.23        1.28839e-23        1.15298e-23        1.71403e-23
2237.66        1.29443e-23        1.15846e-23        1.72198e-23
2245.11        1.30049e-23        1.16396e-23        1.72995e-23
2252.58        1.30657e-23        1.16947e-23        1.73794e-23
2260.09        1.31267e-23        1.17501e-23        1.74596e-23
2267.61        1.31879e-23        1.18057e-23        1.75400e-23
2275.16        1.32493e-23        1.18614e-23        1.76207e-23
2282.74        1.33108e-23        1.19173e-23        1.77016e-23
2290.34        1.33726e-23        1.19734e-23        1.77828e-23
2297.97        1.34345e-23        1.20297e-23        1.78641e-23
2305.62        1.34966e-23        1.20861e-23        1.79458e-23
2313.30        1.35590e-23        1.21428e-23        1.80276e-23
2321.00        1.36215e-23        1.21996e-23        1.81097e-23
2328.73        1.36842e-23        1.22566e-23        1.81920e-23
2336.48        1.37470e-23        1.23138e-23        1.82746e-23
2344.26        1.38101e-23        1.23712e-23        1.83574e-23
2352.07        1.38734e-23        1.24287e-23        1.84404e-23
2359.90        1.39368e-23        1.24864e-23        1.85236e-23
2367.76        1.40004e-23        1.25443e-23        1.86071e-23
2375.64        1.40642e-23        1.26024e-23        1.86908e-23
2383.55        1.41282e-23        1.26607e-23        1.87747e-23
2391.49        1.41924e-23        1.27191e-23        1.88589e-23
2399.45        1.42567e-23        1.27777e-23        1.89433e-23
2407.44        1.43213e-23        1.28365e-23        1.90279e-23
2415.46        1.43860e-23        1.28955e-23        1.91127e-23
2423.50        1.44509e-23        1.29546e-23        1.91977e-23
2431.57        1.45159e-23        1.30139e-23        1.92830e-23
2439.67        1.45812e-23        1.30734e-23        1.93685e-23
2447.79        1.46466e-23        1.31331e-23        1.94541e-23
2455.94        1.47122e-23        1.31929e-23        1.95400e-23
2464.12        1.47780e-23        1.32529e-23        1.96262e-23
2472.33        1.48439e-23        1.33131e-23        1.97125e-23
2480.56        1.49100e-23        1.33734e-23        1.97990e-23
2488.82        1.49763e-23        1.34339e-23        1.98857e-23
2497.11        1.50427e-23        1.34946e-23        1.99727e-23
2505.42        1.51094e-23        1.35555e-23        2.00598e-23
2513.77        1.51762e-23        1.36165e-23        2.01472e-23
2522.14        1.52431e-23        1.36777e-23        2.02347e-23
2530.53        1.53102e-23        1.37390e-23        2.03225e-23
2538.96        1.53775e-23        1.38005e-23        2.04104e-23
2547.42        1.54450e-23        1.38622e-23        2.04986e-23
2555.90        1.55126e-23        1.39240e-23        2.05869e-23
2564.41        1.55803e-23        1.39860e-23        2.06754e-23
2572.95        1.56483e-23        1.40482e-23        2.07642e-23
2581.52        1.57164e-23        1.41105e-23        2.08531e-23
2590.11        1.57846e-23        1.41730e-23        2.09421e-23
2598.74        1.58530e-23        1.42356e-23        2.10314e-23
2607.39        1.59215e-23        1.42984e-23        2.11209e-23
2616.07        1.59902e-23        1.43614e-23        2.12105e-23
2624.78        1.60591e-23        1.44245e-23        2.13003e-23
2633.52        1.61281e-23        1.44877e-23        2.13903e-23
2642.29        1.61972e-23        1.45511e-23        2.14804e-23
2651.09        1.62665e-23        1.46147e-23        2.15707e-23
2659.92        1.63359e-23        1.46784e-23        2.16612e-23
2668.78        1.64055e-23        1.47422e-23        2.17518e-23
2677.66        1.64752e-23        1.48062e-23        2.18426e-23
2686.58        1.65451e-23        1.48704e-23        2.19336e-23
2695.53        1.66151e-23        1.49347e-23        2.20247e-23
2704.50        1.66852e-23        1.49991e-23        2.21160e-23
2713.51        1.67554e-23        1.50637e-23        2.22074e-23
2722.54        1.68258e-23        1.51284e-23        2.22990e-23
2731.61        1.68963e-23        1.51932e-23        2.23907e-23
2740.70        1.69670e-23        1.52582e-23        2.24825e-23
2749.83        1.70378e-23        1.53233e-23        2.25745e-23
2758.99        1.71086e-23        1.53886e-23        2.26666e-23
2768.17        1.71796e-23        1.54540e-23        2.27589e-23
2777.39        1.72508e-23        1.55195e-23        2.28513e-23
2786.64        1.73220e-23        1.55851e-23        2.29438e-23
2795.92        1.73934e-23        1.56509e-23        2.30364e-23
2805.23        1.74648e-23        1.57168e-23        2.31292e-23
2814.57        1.75364e-23        1.57828e-23        2.32220e-23
2823.94        1.76081e-23        1.58489e-23        2.33150e-23
2833.35        1.76799e-23        1.59152e-23        2.34081e-23
2842.78        1.77518e-23        1.59815e-23        2.35013e-23
2852.25        1.78238e-23        1.60480e-23        2.35946e-23
2861.75        1.78959e-23        1.61146e-23        2.36880e-23
2871.27        1.79680e-23        1.61813e-23        2.37814e-23
2880.84        1.80403e-23        1.62482e-23        2.38750e-23
2890.43        1.81127e-23        1.63151e-23        2.39687e-23
2900.05        1.81851e-23        1.63821e-23        2.40624e-23
2909.71        1.82577e-23        1.64492e-23        2.41562e-23
2919.40        1.83303e-23        1.65165e-23        2.42501e-23
2929.12        1.84030e-23        1.65838e-23        2.43441e-23
2938.87        1.84757e-23        1.66512e-23        2.44381e-23
2948.66        1.85486e-23        1.67187e-23        2.45322e-23
2958.48        1.86215e-23        1.67864e-23        2.46263e-23
2968.33        1.86944e-23        1.68541e-23        2.47205e-23
2978.21        1.87675e-23        1.69218e-23        2.48147e-23
2988.13        1.88406e-23        1.69897e-23        2.49090e-23
2998.08        1.89137e-23        1.70577e-23        2.50033e-23
3008.07        1.90030e-23        1.71393e-23        2.51201e-23
3018.08        1.90965e-23        1.72246e-23        2.52426e-23
3028.13        1.91904e-23        1.73101e-23        2.53655e-23
3038.22        1.92846e-23        1.73960e-23        2.54889e-23
3048.33        1.93791e-23        1.74823e-23        2.56128e-23
3058.48        1.94740e-23        1.75688e-23        2.57371e-23
3068.67        1.95693e-23        1.76557e-23        2.58619e-23
3078.89        1.96650e-23        1.77430e-23        2.59871e-23
3089.14        1.97609e-23        1.78306e-23        2.61128e-23
3099.42        1.98573e-23        1.79185e-23        2.62389e-23
3109.75        1.99540e-23        1.80068e-23        2.63655e-23
3120.10        2.00511e-23        1.80954e-23        2.64925e-23
3130.49        2.01485e-23        1.81843e-23        2.66200e-23
3140.91        2.02463e-23        1.82736e-23        2.67480e-23
3151.37        2.03444e-23        1.83632e-23        2.68764e-23
3161.87        2.04429e-23        1.84532e-23        2.70053e-23
3172.40        2.05418e-23        1.85435e-23        2.71346e-23
3182.96        2.06410e-23        1.86341e-23        2.72643e-23
3193.56        2.07406e-23        1.87251e-23        2.73946e-23
3204.19        2.08405e-23        1.88164e-23        2.75252e-23
3214.86        2.09408e-23        1.89081e-23        2.76564e-23
3225.57        2.10415e-23        1.90001e-23        2.77880e-23
3236.31        2.11425e-23        1.90924e-23        2.79200e-23
3247.08        2.12438e-23        1.91851e-23        2.80525e-23
3257.90        2.13456e-23        1.92781e-23        2.81854e-23
3268.75        2.14477e-23        1.93715e-23        2.83188e-23
3279.63        2.15501e-23        1.94652e-23        2.84527e-23
3290.55        2.16529e-23        1.95592e-23        2.85870e-23
3301.51        2.17561e-23        1.96536e-23        2.87217e-23
3312.50        2.18596e-23        1.97484e-23        2.88569e-23
3323.53        2.19634e-23        1.98434e-23        2.89925e-23
3334.60        2.20677e-23        1.99388e-23        2.91286e-23
3345.70        2.21723e-23        2.00346e-23        2.92652e-23
3356.84        2.22772e-23        2.01307e-23        2.94021e-23
3368.02        2.23825e-23        2.02271e-23        2.95396e-23
3379.24        2.24881e-23        2.03239e-23        2.96774e-23
3390.49        2.25941e-23        2.04210e-23        2.98157e-23
3401.78        2.27005e-23        2.05184e-23        2.99545e-23
3413.11        2.28072e-23        2.06162e-23        3.00937e-23
3424.47        2.29143e-23        2.07144e-23        3.02333e-23
3435.87        2.30217e-23        2.08128e-23        3.03734e-23
3447.32        2.31295e-23        2.09117e-23        3.05139e-23
3458.79        2.32376e-23        2.10108e-23        3.06549e-23
3470.31        2.33461e-23        2.11103e-23        3.07963e-23
3481.87        2.34549e-23        2.12101e-23        3.09381e-23
3493.46        2.35640e-23        2.13103e-23        3.10804e-23
3505.10        2.36736e-23        2.14108e-23        3.12231e-23
3516.77        2.37834e-23        2.15116e-23        3.13662e-23
3528.48        2.38936e-23        2.16128e-23        3.15097e-23
3540.23        2.40042e-23        2.17143e-23        3.16537e-23
3552.02        2.41151e-23        2.18161e-23        3.17981e-23
3563.84        2.42263e-23        2.19183e-23        3.19430e-23
3575.71        2.43379e-23        2.20208e-23        3.20882e-23
3587.62        2.44498e-23        2.21237e-23        3.22339e-23
3599.56        2.45621e-23        2.22268e-23        3.23800e-23
3611.55        2.46747e-23        2.23304e-23        3.25266e-23
3623.58        2.47877e-23        2.24342e-23        3.26735e-23
3635.64        2.49010e-23        2.25384e-23        3.28208e-23
3647.75        2.50146e-23        2.26429e-23        3.29686e-23
3659.89        2.51286e-23        2.27477e-23        3.31168e-23
3672.08        2.52429e-23        2.28529e-23        3.32654e-23
3684.31        2.53575e-23        2.29583e-23        3.34144e-23
3696.58        2.54724e-23        2.30642e-23        3.35638e-23
3708.89        2.55877e-23        2.31703e-23        3.37136e-23
3721.24        2.57033e-23        2.32768e-23        3.38638e-23
3733.63        2.58193e-23        2.33835e-23        3.40144e-23
3746.06        2.59356e-23        2.34907e-23        3.41654e-23
3758.53        2.60522e-23        2.35981e-23        3.43168e-23
3771.05        2.61691e-23        2.37058e-23        3.44686e-23
3783.61        2.62863e-23        2.38139e-23        3.46208e-23
3796.21        2.64039e-23        2.39223e-23        3.47733e-23
3808.85        2.65218e-23        2.40310e-23        3.49263e-23
3821.53        2.66400e-23        2.41400e-23        3.50796e-23
3834.26        2.67585e-23        2.42494e-23        3.52333e-23
3847.02        2.68773e-23        2.43590e-23        3.53874e-23
3859.83        2.69964e-23        2.44690e-23        3.55419e-23
3872.69        2.71159e-23        2.45792e-23        3.56967e-23
3885.58        2.72356e-23        2.46898e-23        3.58519e-23
3898.52        2.73557e-23        2.48007e-23        3.60075e-23
3911.50        2.74760e-23        2.49119e-23        3.61634e-23
3924.53        2.75967e-23        2.50234e-23        3.63196e-23
3937.60        2.77176e-23        2.51352e-23        3.64763e-23
3950.71        2.78389e-23        2.52473e-23        3.66333e-23
3963.86        2.79604e-23        2.53597e-23        3.67906e-23
3977.06        2.80823e-23        2.54724e-23        3.69483e-23
3990.30        2.82044e-23        2.55854e-23        3.71063e-23
4003.59        2.83310e-23        2.57022e-23        3.72705e-23
4016.92        2.84695e-23        2.58292e-23        3.74511e-23
4030.30        2.86085e-23        2.59566e-23        3.76324e-23
4043.72        2.87480e-23        2.60845e-23        3.78144e-23
4057.18        2.88881e-23        2.62129e-23        3.79970e-23
4070.69        2.90287e-23        2.63418e-23        3.81803e-23
4084.25        2.91698e-23        2.64712e-23        3.83642e-23
4097.85        2.93114e-23        2.66011e-23        3.85488e-23
4111.50        2.94536e-23        2.67315e-23        3.87341e-23
4125.19        2.95962e-23        2.68624e-23        3.89201e-23
4138.92        2.97394e-23        2.69938e-23        3.91067e-23
4152.70        2.98832e-23        2.71257e-23        3.92940e-23
4166.53        3.00274e-23        2.72581e-23        3.94819e-23
4180.41        3.01722e-23        2.73910e-23        3.96705e-23
4194.33        3.03175e-23        2.75244e-23        3.98598e-23
4208.29        3.04634e-23        2.76583e-23        4.00497e-23
4222.31        3.06097e-23        2.77927e-23        4.02403e-23
4236.37        3.07566e-23        2.79276e-23        4.04316e-23
4250.47        3.09040e-23        2.80629e-23        4.06235e-23
4264.63        3.10519e-23        2.81988e-23        4.08161e-23
4278.83        3.12004e-23        2.83352e-23        4.10093e-23
4293.08        3.13494e-23        2.84721e-23        4.12032e-23
4307.37        3.14989e-23        2.86095e-23        4.13978e-23
4321.71        3.16489e-23        2.87474e-23        4.15930e-23
4336.11        3.17995e-23        2.88858e-23        4.17889e-23
4350.54        3.19506e-23        2.90247e-23        4.19855e-23
4365.03        3.21022e-23        2.91641e-23        4.21827e-23
4379.57        3.22543e-23        2.93040e-23        4.23806e-23
4394.15        3.24070e-23        2.94444e-23        4.25791e-23
4408.78        3.25602e-23        2.95853e-23        4.27783e-23
4423.46        3.27139e-23        2.97268e-23        4.29781e-23
4438.19        3.28681e-23        2.98687e-23        4.31786e-23
4452.97        3.30228e-23        3.00111e-23        4.33797e-23
4467.80        3.31781e-23        3.01540e-23        4.35815e-23
4482.68        3.33339e-23        3.02974e-23        4.37840e-23
4497.60        3.34902e-23        3.04413e-23        4.39871e-23
4512.58        3.36470e-23        3.05857e-23        4.41908e-23
4527.61        3.38044e-23        3.07306e-23        4.43952e-23
4542.68        3.39623e-23        3.08760e-23        4.46002e-23
4557.81        3.41206e-23        3.10220e-23        4.48059e-23
4572.99        3.42795e-23        3.11684e-23        4.50122e-23
4588.21        3.44390e-23        3.13153e-23        4.52192e-23
4603.49        3.45989e-23        3.14627e-23        4.54268e-23
4618.82        3.47593e-23        3.16106e-23        4.56351e-23
4634.20        3.49203e-23        3.17590e-23        4.58439e-23
4649.63        3.50818e-23        3.19079e-23        4.60534e-23
4665.11        3.52437e-23        3.20573e-23        4.62636e-23
4680.65        3.54062e-23        3.22072e-23        4.64744e-23
4696.23        3.55692e-23        3.23576e-23        4.66858e-23
4711.87        3.57327e-23        3.25084e-23        4.68978e-23
4727.56        3.58967e-23        3.26598e-23        4.71105e-23
4743.31        3.60612e-23        3.28117e-23        4.73237e-23
4759.10        3.62263e-23        3.29640e-23        4.75376e-23
4774.95        3.63918e-23        3.31168e-23        4.77522e-23
4790.85        3.65578e-23        3.32702e-23        4.79673e-23
4806.80        3.67243e-23        3.34240e-23        4.81830e-23
4822.81        3.68913e-23        3.35783e-23        4.83994e-23
4838.87        3.70588e-23        3.37331e-23        4.86164e-23
4854.98        3.72268e-23        3.38884e-23        4.88339e-23
4871.15        3.73953e-23        3.40441e-23        4.90521e-23
4887.37        3.75643e-23        3.42004e-23        4.92709e-23
4903.64        3.77338e-23        3.43571e-23        4.94903e-23
4919.97        3.79038e-23        3.45143e-23        4.97102e-23
4936.35        3.80742e-23        3.46720e-23        4.99308e-23
4952.79        3.82451e-23        3.48301e-23        5.01519e-23
4969.28        3.84165e-23        3.49888e-23        5.03736e-23
4985.83        3.85884e-23        3.51479e-23        5.05960e-23
5002.43        3.87636e-23        3.53099e-23        5.08227e-23
5019.09        3.89559e-23        3.54868e-23        5.10728e-23
5035.80        3.91490e-23        3.56643e-23        5.13240e-23
5052.57        3.93429e-23        3.58426e-23        5.15761e-23
5069.39        3.95375e-23        3.60216e-23        5.18291e-23
5086.27        3.97329e-23        3.62014e-23        5.20832e-23
5103.21        3.99290e-23        3.63819e-23        5.23382e-23
5120.20        4.01260e-23        3.65631e-23        5.25942e-23
5137.25        4.03237e-23        3.67450e-23        5.28512e-23
5154.36        4.05222e-23        3.69277e-23        5.31092e-23
5171.52        4.07215e-23        3.71111e-23        5.33682e-23
5188.74        4.09215e-23        3.72953e-23        5.36282e-23
5206.02        4.11223e-23        3.74801e-23        5.38891e-23
5223.36        4.13239e-23        3.76658e-23        5.41510e-23
5240.75        4.15263e-23        3.78521e-23        5.44140e-23
5258.20        4.17295e-23        3.80393e-23        5.46779e-23
5275.71        4.19335e-23        3.82271e-23        5.49428e-23
5293.28        4.21382e-23        3.84157e-23        5.52087e-23
5310.91        4.23437e-23        3.86051e-23        5.54756e-23
5328.59        4.25500e-23        3.87951e-23        5.57435e-23
5346.33        4.27571e-23        3.89860e-23        5.60123e-23
5364.14        4.29650e-23        3.91776e-23        5.62822e-23
5382.00        4.31737e-23        3.93699e-23        5.65531e-23
5399.92        4.33831e-23        3.95630e-23        5.68249e-23
5417.90        4.35934e-23        3.97568e-23        5.70978e-23
5435.94        4.38044e-23        3.99514e-23        5.73716e-23
5454.04        4.40162e-23        4.01467e-23        5.76465e-23
5472.20        4.42288e-23        4.03428e-23        5.79223e-23
5490.43        4.44422e-23        4.05397e-23        5.81991e-23
5508.71        4.46564e-23        4.07373e-23        5.84770e-23
5527.05        4.48714e-23        4.09356e-23        5.87558e-23
5545.46        4.50872e-23        4.11347e-23        5.90356e-23
5563.92        4.53038e-23        4.13346e-23        5.93164e-23
5582.45        4.55211e-23        4.15352e-23        5.95982e-23
5601.04        4.57393e-23        4.17366e-23        5.98811e-23
5619.69        4.59582e-23        4.19388e-23        6.01649e-23
5638.40        4.61780e-23        4.21417e-23        6.04497e-23
5657.18        4.63985e-23        4.23453e-23        6.07355e-23
5676.02        4.66198e-23        4.25498e-23        6.10222e-23
5694.92        4.68419e-23        4.27550e-23        6.13100e-23
5713.88        4.70649e-23        4.29609e-23        6.15988e-23
5732.91        4.72886e-23        4.31676e-23        6.18886e-23
5752.00        4.75131e-23        4.33751e-23        6.21793e-23
5771.15        4.77384e-23        4.35833e-23        6.24711e-23
5790.37        4.79644e-23        4.37923e-23        6.27638e-23
5809.65        4.81913e-23        4.40021e-23        6.30576e-23
5828.99        4.84190e-23        4.42126e-23        6.33523e-23
5848.40        4.86475e-23        4.44239e-23        6.36480e-23
5867.88        4.88767e-23        4.46359e-23        6.39447e-23
5887.42        4.91068e-23        4.48487e-23        6.42424e-23
5907.02        4.93376e-23        4.50623e-23        6.45410e-23
5926.69        4.95692e-23        4.52766e-23        6.48407e-23
5946.43        4.98016e-23        4.54917e-23        6.51413e-23
5966.23        5.00348e-23        4.57076e-23        6.54429e-23
5986.09        5.02688e-23        4.59242e-23        6.57455e-23
6006.03        5.05111e-23        4.61481e-23        6.60593e-23
6026.03        5.07716e-23        4.63879e-23        6.63980e-23
6046.09        5.10333e-23        4.66288e-23        6.67381e-23
6066.23        5.12962e-23        4.68707e-23        6.70798e-23
6086.43        5.15603e-23        4.71138e-23        6.74229e-23
6106.69        5.18255e-23        4.73579e-23        6.77675e-23
6127.03        5.20919e-23        4.76032e-23        6.81137e-23
6147.43        5.23595e-23        4.78496e-23        6.84614e-23
6167.90        5.26282e-23        4.80971e-23        6.88105e-23
6188.44        5.28982e-23        4.83456e-23        6.91612e-23
6209.05        5.31693e-23        4.85954e-23        6.95134e-23
6229.72        5.34417e-23        4.88462e-23        6.98672e-23
6250.47        5.37152e-23        4.90981e-23        7.02224e-23
6271.28        5.39899e-23        4.93512e-23        7.05792e-23
6292.16        5.42659e-23        4.96054e-23        7.09376e-23
6313.11        5.45430e-23        4.98607e-23        7.12975e-23
6334.14        5.48213e-23        5.01172e-23        7.16589e-23
6355.23        5.51009e-23        5.03748e-23        7.20218e-23
6376.39        5.53817e-23        5.06336e-23        7.23863e-23
6397.62        5.56637e-23        5.08934e-23        7.27524e-23
6418.93        5.59469e-23        5.11545e-23        7.31200e-23
6440.30        5.62313e-23        5.14167e-23        7.34892e-23
6461.75        5.65169e-23        5.16800e-23        7.38599e-23
6483.26        5.68038e-23        5.19445e-23        7.42322e-23
6504.85        5.70919e-23        5.22101e-23        7.46061e-23
6526.51        5.73813e-23        5.24770e-23        7.49816e-23
6548.24        5.76718e-23        5.27449e-23        7.53586e-23
6570.05        5.79637e-23        5.30141e-23        7.57372e-23
6591.93        5.82567e-23        5.32844e-23        7.61174e-23
6613.88        5.85510e-23        5.35559e-23        7.64991e-23
6635.90        5.88466e-23        5.38285e-23        7.68825e-23
6658.00        5.91434e-23        5.41023e-23        7.72674e-23
6680.17        5.94414e-23        5.43774e-23        7.76539e-23
6702.41        5.97407e-23        5.46536e-23        7.80421e-23
6724.73        6.00413e-23        5.49309e-23        7.84318e-23
6747.12        6.03431e-23        5.52095e-23        7.88231e-23
6769.59        6.06462e-23        5.54893e-23        7.92160e-23
6792.13        6.09505e-23        5.57702e-23        7.96105e-23
6814.75        6.12561e-23        5.60523e-23        8.00067e-23
6837.44        6.15630e-23        5.63357e-23        8.04044e-23
6860.21        6.18711e-23        5.66202e-23        8.08037e-23
6883.05        6.21805e-23        5.69060e-23        8.12047e-23
6905.97        6.24912e-23        5.71929e-23        8.16073e-23
6928.97        6.28031e-23        5.74811e-23        8.20115e-23
6952.04        6.31163e-23        5.77704e-23        8.24173e-23
6975.19        6.34309e-23        5.80610e-23        8.28247e-23
6998.42        6.37466e-23        5.83528e-23        8.32338e-23
7021.72        6.40637e-23        5.86458e-23        8.36444e-23
7045.10        6.43821e-23        5.89400e-23        8.40567e-23
7068.56        6.47017e-23        5.92354e-23        8.44707e-23
7092.10        6.50226e-23        5.95321e-23        8.48862e-23
7115.72        6.53448e-23        5.98299e-23        8.53034e-23
7139.41        6.56684e-23        6.01291e-23        8.57223e-23
7163.18        6.59932e-23        6.04294e-23        8.61427e-23
7187.04        6.63193e-23        6.07310e-23        8.65649e-23
7210.97        6.66467e-23        6.10338e-23        8.69886e-23
7234.98        6.69754e-23        6.13378e-23        8.74140e-23
7259.07        6.73054e-23        6.16431e-23        8.78411e-23
7283.24        6.76368e-23        6.19497e-23        8.82698e-23
7307.50        6.79694e-23        6.22574e-23        8.87002e-23
7331.83        6.83034e-23        6.25665e-23        8.91322e-23
7356.24        6.86386e-23        6.28768e-23        8.95659e-23
7380.74        6.89752e-23        6.31883e-23        9.00013e-23
7405.32        6.93131e-23        6.35011e-23        9.04383e-23
7429.97        6.96524e-23        6.38152e-23        9.08770e-23
7454.72        6.99929e-23        6.41305e-23        9.13173e-23
7479.54        7.03348e-23        6.44471e-23        9.17594e-23
7504.45        7.06780e-23        6.47650e-23        9.22031e-23
7529.43        7.10226e-23        6.50841e-23        9.26484e-23
7554.51        7.13685e-23        6.54045e-23        9.30955e-23
7579.66        7.17157e-23        6.57262e-23        9.35442e-23
7604.90        7.20643e-23        6.60492e-23        9.39947e-23
7630.23        7.24142e-23        6.63734e-23        9.44468e-23
7655.63        7.27654e-23        6.66990e-23        9.49006e-23
7681.13        7.31180e-23        6.70258e-23        9.53561e-23
7706.70        7.34719e-23        6.73539e-23        9.58132e-23
7732.37        7.38272e-23        6.76833e-23        9.62721e-23
7758.11        7.41839e-23        6.80140e-23        9.67327e-23
7783.95        7.45419e-23        6.83460e-23        9.71949e-23
7809.87        7.49012e-23        6.86793e-23        9.76589e-23
7835.87        7.52619e-23        6.90139e-23        9.81245e-23
7861.96        7.56239e-23        6.93497e-23        9.85919e-23
7888.14        7.59874e-23        6.96869e-23        9.90609e-23
7914.41        7.63521e-23        7.00254e-23        9.95317e-23
7940.77        7.67183e-23        7.03653e-23        1.00004e-22
7967.21        7.70858e-23        7.07064e-23        1.00478e-22
7993.74        7.74546e-23        7.10488e-23        1.00954e-22
8020.36        7.78491e-23        7.14135e-23        1.01465e-22
8047.06        7.82529e-23        7.17864e-23        1.01988e-22
8073.86        7.86586e-23        7.21610e-23        1.02514e-22
8100.74        7.90661e-23        7.25374e-23        1.03042e-22
8127.72        7.94754e-23        7.29155e-23        1.03572e-22
8154.78        7.98867e-23        7.32953e-23        1.04105e-22
8181.94        8.02998e-23        7.36769e-23        1.04640e-22
8209.18        8.07147e-23        7.40603e-23        1.05178e-22
8236.52        8.11316e-23        7.44454e-23        1.05718e-22
8263.94        8.15504e-23        7.48324e-23        1.06261e-22
8291.46        8.19710e-23        7.52211e-23        1.06805e-22
8319.07        8.23936e-23        7.56116e-23        1.07353e-22
8346.77        8.28181e-23        7.60038e-23        1.07902e-22
8374.57        8.32444e-23        7.63979e-23        1.08455e-22
8402.45        8.36727e-23        7.67938e-23        1.09009e-22
8430.43        8.41030e-23        7.71915e-23        1.09566e-22
8458.50        8.45351e-23        7.75910e-23        1.10126e-22
8486.67        8.49692e-23        7.79923e-23        1.10688e-22
8514.93        8.54052e-23        7.83954e-23        1.11252e-22
8543.28        8.58432e-23        7.88004e-23        1.11819e-22
8571.73        8.62831e-23        7.92072e-23        1.12389e-22
8600.28        8.67250e-23        7.96158e-23        1.12961e-22
8628.91        8.71688e-23        8.00263e-23        1.13535e-22
8657.65        8.76146e-23        8.04387e-23        1.14112e-22
8686.48        8.80624e-23        8.08529e-23        1.14692e-22
8715.40        8.85122e-23        8.12689e-23        1.15274e-22
8744.42        8.89639e-23        8.16868e-23        1.15858e-22
8773.54        8.94176e-23        8.21066e-23        1.16445e-22
8802.75        8.98733e-23        8.25283e-23        1.17035e-22
8832.07        9.03310e-23        8.29518e-23        1.17627e-22
8861.48        9.07907e-23        8.33773e-23        1.18222e-22
8890.98        9.12524e-23        8.38046e-23        1.18819e-22
8920.59        9.17161e-23        8.42338e-23        1.19419e-22
8950.30        9.21818e-23        8.46649e-23        1.20021e-22
8980.10        9.26496e-23        8.50979e-23        1.20626e-22
9010.00        9.31193e-23        8.55328e-23        1.21233e-22
9040.00        9.35911e-23        8.59697e-23        1.21843e-22
9070.11        9.40649e-23        8.64084e-23        1.22456e-22
9100.31        9.45408e-23        8.68491e-23        1.23071e-22
9130.61        9.50186e-23        8.72917e-23        1.23689e-22
9161.02        9.54986e-23        8.77362e-23        1.24309e-22
9191.52        9.59806e-23        8.81827e-23        1.24932e-22
9222.13        9.64646e-23        8.86311e-23        1.25558e-22
9252.84        9.69508e-23        8.90815e-23        1.26186e-22
9283.65        9.74390e-23        8.95339e-23        1.26817e-22
9314.56        9.79292e-23        8.99882e-23        1.27450e-22
9345.58        9.84216e-23        9.04445e-23        1.28087e-22
9376.70        9.89160e-23        9.09027e-23        1.28725e-22
9407.92        9.94126e-23        9.13630e-23        1.29367e-22
9439.25        9.99112e-23        9.18252e-23        1.30011e-22
9470.68        1.00412e-22        9.22894e-23        1.30658e-22
9502.22        1.00915e-22        9.27557e-23        1.31307e-22
9533.86        1.01420e-22        9.32239e-23        1.31959e-22
9565.60        1.01927e-22        9.36942e-23        1.32614e-22
9597.46        1.02436e-22        9.41664e-23        1.33272e-22
9629.41        1.02948e-22        9.46407e-23        1.33932e-22
9661.48        1.03461e-22        9.51171e-23        1.34595e-22
9693.65        1.03977e-22        9.55954e-23        1.35260e-22
9725.93        1.04495e-22        9.60758e-23        1.35929e-22
9758.32        1.05014e-22        9.65583e-23        1.36600e-22
9790.81        1.05537e-22        9.70428e-23        1.37274e-22
9823.41        1.06061e-22        9.75294e-23        1.37950e-22
9856.12        1.06587e-22        9.80181e-23        1.38630e-22
9888.94        1.07116e-22        9.85088e-23        1.39312e-22
9921.87        1.07647e-22        9.90016e-23        1.39997e-22
9954.91        1.08180e-22        9.94965e-23        1.40684e-22
9988.06        1.08715e-22        9.99934e-23        1.41375e-22


==> anc/hh_3fgl_constraints_one.txt <==
#DM constraints, hh, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        1.32519e-25        1.04501e-25        1.60537e-25
130.43        1.33118e-25        1.04986e-25        1.61250e-25
130.87        1.33718e-25        1.05471e-25        1.61965e-25
131.30        1.34319e-25        1.05957e-25        1.62680e-25
131.74        1.34921e-25        1.06445e-25        1.63397e-25
132.18        1.35524e-25        1.06933e-25        1.64114e-25
132.62        1.36127e-25        1.07422e-25        1.64832e-25
133.06        1.36732e-25        1.07912e-25        1.65551e-25
133.50        1.37337e-25        1.08403e-25        1.66271e-25
133.95        1.37943e-25        1.08895e-25        1.66992e-25
134.39        1.38551e-25        1.09388e-25        1.67714e-25
134.84        1.39159e-25        1.09881e-25        1.68436e-25
135.29        1.39768e-25        1.10376e-25        1.69159e-25
135.74        1.40377e-25        1.10871e-25        1.69883e-25
136.19        1.40988e-25        1.11368e-25        1.70608e-25
136.65        1.41599e-25        1.11865e-25        1.71334e-25
137.10        1.42212e-25        1.12363e-25        1.72061e-25
137.56        1.42825e-25        1.12862e-25        1.72788e-25
138.02        1.43439e-25        1.13362e-25        1.73516e-25
138.48        1.44054e-25        1.13863e-25        1.74245e-25
138.94        1.44669e-25        1.14364e-25        1.74974e-25
139.40        1.45286e-25        1.14867e-25        1.75705e-25
139.86        1.45903e-25        1.15370e-25        1.76436e-25
140.33        1.46521e-25        1.15875e-25        1.77168e-25
140.80        1.47140e-25        1.16380e-25        1.77900e-25
141.27        1.47760e-25        1.16886e-25        1.78634e-25
141.74        1.48381e-25        1.17393e-25        1.79368e-25
142.21        1.49002e-25        1.17901e-25        1.80103e-25
142.68        1.49624e-25        1.18410e-25        1.80838e-25
143.16        1.50247e-25        1.18920e-25        1.81575e-25
143.63        1.50871e-25        1.19431e-25        1.82312e-25
144.11        1.51496e-25        1.19942e-25        1.83050e-25
144.59        1.52121e-25        1.20455e-25        1.83788e-25
145.07        1.52748e-25        1.20968e-25        1.84527e-25
145.56        1.53375e-25        1.21483e-25        1.85267e-25
146.04        1.54003e-25        1.21998e-25        1.86008e-25
146.53        1.54632e-25        1.22514e-25        1.86749e-25
147.02        1.55262e-25        1.23032e-25        1.87492e-25
147.50        1.55892e-25        1.23550e-25        1.88235e-25
148.00        1.56524e-25        1.24069e-25        1.88978e-25
148.49        1.57156e-25        1.24589e-25        1.89723e-25
148.98        1.57789e-25        1.25110e-25        1.90468e-25
149.48        1.58423e-25        1.25633e-25        1.91214e-25
149.98        1.59058e-25        1.26156e-25        1.91960e-25
150.48        1.59694e-25        1.26680e-25        1.92708e-25
150.98        1.60331e-25        1.27205e-25        1.93456e-25
151.48        1.60968e-25        1.27732e-25        1.94205e-25
151.98        1.61606e-25        1.28259e-25        1.94954e-25
152.49        1.62245e-25        1.28787e-25        1.95704e-25
153.00        1.62885e-25        1.29315e-25        1.96454e-25
153.51        1.63525e-25        1.29845e-25        1.97205e-25
154.02        1.64166e-25        1.30375e-25        1.97956e-25
154.53        1.64807e-25        1.30906e-25        1.98707e-25
155.05        1.65448e-25        1.31438e-25        1.99458e-25
155.56        1.66090e-25        1.31970e-25        2.00210e-25
156.08        1.66732e-25        1.32503e-25        2.00961e-25
156.60        1.67374e-25        1.33037e-25        2.01712e-25
157.12        1.68017e-25        1.33571e-25        2.02463e-25
157.65        1.68659e-25        1.34105e-25        2.03214e-25
158.17        1.69302e-25        1.34639e-25        2.03964e-25
158.70        1.69944e-25        1.35174e-25        2.04713e-25
159.23        1.70586e-25        1.35710e-25        2.05463e-25
159.76        1.71228e-25        1.36245e-25        2.06211e-25
160.29        1.71870e-25        1.36781e-25        2.06959e-25
160.82        1.72511e-25        1.37316e-25        2.07706e-25
161.36        1.73152e-25        1.37852e-25        2.08452e-25
161.89        1.73792e-25        1.38388e-25        2.09196e-25
162.43        1.74432e-25        1.38923e-25        2.09940e-25
162.97        1.75071e-25        1.39459e-25        2.10683e-25
163.52        1.75710e-25        1.39995e-25        2.11425e-25
164.06        1.76348e-25        1.40530e-25        2.12166e-25
164.61        1.76985e-25        1.41066e-25        2.12905e-25
165.16        1.77622e-25        1.41601e-25        2.13643e-25
165.71        1.78258e-25        1.42136e-25        2.14380e-25
166.26        1.78893e-25        1.42672e-25        2.15115e-25
166.81        1.79528e-25        1.43206e-25        2.15849e-25
167.37        1.80161e-25        1.43741e-25        2.16581e-25
167.92        1.80794e-25        1.44275e-25        2.17312e-25
168.48        1.81425e-25        1.44809e-25        2.18041e-25
169.04        1.82056e-25        1.45343e-25        2.18769e-25
169.61        1.82685e-25        1.45876e-25        2.19494e-25
170.17        1.83314e-25        1.46409e-25        2.20218e-25
170.74        1.83941e-25        1.46942e-25        2.20940e-25
171.31        1.84567e-25        1.47474e-25        2.21660e-25
171.88        1.85192e-25        1.48006e-25        2.22379e-25
172.45        1.85816e-25        1.48537e-25        2.23095e-25
173.02        1.86438e-25        1.49067e-25        2.23808e-25
173.60        1.87059e-25        1.49597e-25        2.24520e-25
174.18        1.87678e-25        1.50126e-25        2.25230e-25
174.76        1.88296e-25        1.50655e-25        2.25937e-25
175.34        1.88912e-25        1.51183e-25        2.26641e-25
175.92        1.89527e-25        1.51710e-25        2.27344e-25
176.51        1.90140e-25        1.52237e-25        2.28043e-25
177.10        1.90751e-25        1.52762e-25        2.28740e-25
177.69        1.91361e-25        1.53287e-25        2.29435e-25
178.28        1.91969e-25        1.53811e-25        2.30127e-25
178.87        1.92575e-25        1.54334e-25        2.30815e-25
179.47        1.93179e-25        1.54856e-25        2.31501e-25
180.07        1.93781e-25        1.55377e-25        2.32184e-25
180.67        1.94381e-25        1.55897e-25        2.32864e-25
181.27        1.94979e-25        1.56417e-25        2.33541e-25
181.87        1.95575e-25        1.56934e-25        2.34215e-25
182.48        1.96168e-25        1.57451e-25        2.34885e-25
183.08        1.96759e-25        1.57967e-25        2.35552e-25
183.69        1.97348e-25        1.58481e-25        2.36215e-25
184.31        1.97935e-25        1.58994e-25        2.36875e-25
184.92        1.98519e-25        1.59506e-25        2.37531e-25
185.53        1.99100e-25        1.60016e-25        2.38184e-25
186.15        1.99679e-25        1.60525e-25        2.38832e-25
186.77        2.00255e-25        1.61032e-25        2.39477e-25
187.39        2.00828e-25        1.61538e-25        2.40117e-25
188.02        2.01398e-25        1.62043e-25        2.40754e-25
188.64        2.01966e-25        1.62545e-25        2.41386e-25
189.27        2.02530e-25        1.63046e-25        2.42014e-25
189.90        2.03091e-25        1.63545e-25        2.42637e-25
190.53        2.03649e-25        1.64043e-25        2.43256e-25
191.17        2.04204e-25        1.64538e-25        2.43871e-25
191.81        2.04756e-25        1.65032e-25        2.44480e-25
192.44        2.05304e-25        1.65523e-25        2.45085e-25
193.09        2.05849e-25        1.66013e-25        2.45684e-25
193.73        2.06390e-25        1.66500e-25        2.46279e-25
194.37        2.06927e-25        1.66986e-25        2.46868e-25
195.02        2.07461e-25        1.67469e-25        2.47453e-25
195.67        2.07991e-25        1.67950e-25        2.48031e-25
196.32        2.08516e-25        1.68428e-25        2.48605e-25
196.98        2.09038e-25        1.68904e-25        2.49172e-25
197.63        2.09556e-25        1.69378e-25        2.49734e-25
198.29        2.10070e-25        1.69849e-25        2.50290e-25
198.95        2.10579e-25        1.70318e-25        2.50840e-25
199.61        2.11084e-25        1.70784e-25        2.51384e-25
200.28        2.11761e-25        1.71374e-25        2.52147e-25
200.94        2.12685e-25        1.72142e-25        2.53227e-25
201.61        2.13611e-25        1.72913e-25        2.54309e-25
202.28        2.14539e-25        1.73685e-25        2.55393e-25
202.96        2.15470e-25        1.74460e-25        2.56479e-25
203.63        2.16402e-25        1.75236e-25        2.57567e-25
204.31        2.17336e-25        1.76014e-25        2.58658e-25
204.99        2.18272e-25        1.76795e-25        2.59750e-25
205.67        2.19210e-25        1.77577e-25        2.60844e-25
206.36        2.20150e-25        1.78361e-25        2.61940e-25
207.05        2.21092e-25        1.79146e-25        2.63037e-25
207.74        2.22035e-25        1.79934e-25        2.64137e-25
208.43        2.22980e-25        1.80723e-25        2.65237e-25
209.12        2.23927e-25        1.81514e-25        2.66340e-25
209.82        2.24875e-25        1.82306e-25        2.67444e-25
210.52        2.25825e-25        1.83101e-25        2.68550e-25
211.22        2.26777e-25        1.83897e-25        2.69657e-25
211.92        2.27730e-25        1.84694e-25        2.70765e-25
212.63        2.28684e-25        1.85493e-25        2.71875e-25
213.34        2.29640e-25        1.86294e-25        2.72986e-25
214.05        2.30597e-25        1.87096e-25        2.74098e-25
214.76        2.31555e-25        1.87899e-25        2.75211e-25
215.47        2.32515e-25        1.88704e-25        2.76326e-25
216.19        2.33476e-25        1.89510e-25        2.77441e-25
216.91        2.34437e-25        1.90318e-25        2.78557e-25
217.63        2.35400e-25        1.91126e-25        2.79674e-25
218.36        2.36364e-25        1.91936e-25        2.80792e-25
219.08        2.37329e-25        1.92748e-25        2.81910e-25
219.81        2.38295e-25        1.93560e-25        2.83029e-25
220.55        2.39261e-25        1.94373e-25        2.84149e-25
221.28        2.40228e-25        1.95188e-25        2.85269e-25
222.02        2.41196e-25        1.96004e-25        2.86389e-25
222.76        2.42165e-25        1.96820e-25        2.87510e-25
223.50        2.43134e-25        1.97638e-25        2.88631e-25
224.24        2.44105e-25        1.98457e-25        2.89752e-25
224.99        2.45076e-25        1.99277e-25        2.90874e-25
225.74        2.46047e-25        2.00097e-25        2.91997e-25
226.49        2.47019e-25        2.00919e-25        2.93119e-25
227.24        2.47992e-25        2.01742e-25        2.94242e-25
228.00        2.48966e-25        2.02566e-25        2.95365e-25
228.76        2.49940e-25        2.03391e-25        2.96489e-25
229.52        2.50915e-25        2.04217e-25        2.97612e-25
230.29        2.51890e-25        2.05044e-25        2.98736e-25
231.05        2.52866e-25        2.05873e-25        2.99860e-25
231.82        2.53843e-25        2.06702e-25        3.00985e-25
232.59        2.54820e-25        2.07532e-25        3.02109e-25
233.37        2.55798e-25        2.08363e-25        3.03234e-25
234.15        2.56777e-25        2.09195e-25        3.04358e-25
234.93        2.57756e-25        2.10028e-25        3.05483e-25
235.71        2.58735e-25        2.10863e-25        3.06608e-25
236.49        2.59715e-25        2.11698e-25        3.07733e-25
237.28        2.60696e-25        2.12534e-25        3.08858e-25
238.07        2.61677e-25        2.13371e-25        3.09983e-25
238.86        2.62659e-25        2.14210e-25        3.11109e-25
239.66        2.63642e-25        2.15049e-25        3.12234e-25
240.46        2.64624e-25        2.15890e-25        3.13359e-25
241.26        2.65608e-25        2.16731e-25        3.14484e-25
242.06        2.66591e-25        2.17574e-25        3.15609e-25
242.87        2.67575e-25        2.18417e-25        3.16734e-25
243.68        2.68559e-25        2.19261e-25        3.17858e-25
244.49        2.69543e-25        2.20105e-25        3.18982e-25
245.30        2.70527e-25        2.20950e-25        3.20105e-25
246.12        2.71511e-25        2.21796e-25        3.21226e-25
246.94        2.72495e-25        2.22642e-25        3.22347e-25
247.76        2.73478e-25        2.23488e-25        3.23467e-25
248.58        2.74460e-25        2.24335e-25        3.24585e-25
249.41        2.75441e-25        2.25181e-25        3.25701e-25
250.24        2.76422e-25        2.26028e-25        3.26816e-25
251.08        2.77401e-25        2.26874e-25        3.27929e-25
251.91        2.78380e-25        2.27721e-25        3.29039e-25
252.75        2.79357e-25        2.28566e-25        3.30147e-25
253.59        2.80332e-25        2.29412e-25        3.31253e-25
254.44        2.81306e-25        2.30256e-25        3.32356e-25
255.28        2.82278e-25        2.31100e-25        3.33456e-25
256.13        2.83248e-25        2.31943e-25        3.34553e-25
256.99        2.84216e-25        2.32785e-25        3.35647e-25
257.84        2.85182e-25        2.33626e-25        3.36737e-25
258.70        2.86145e-25        2.34466e-25        3.37823e-25
259.56        2.87105e-25        2.35304e-25        3.38906e-25
260.43        2.88062e-25        2.36141e-25        3.39984e-25
261.29        2.89017e-25        2.36976e-25        3.41058e-25
262.16        2.89968e-25        2.37809e-25        3.42127e-25
263.04        2.90917e-25        2.38641e-25        3.43192e-25
263.91        2.91862e-25        2.39471e-25        3.44252e-25
264.79        2.92804e-25        2.40300e-25        3.45308e-25
265.67        2.93742e-25        2.41126e-25        3.46359e-25
266.56        2.94678e-25        2.41951e-25        3.47405e-25
267.45        2.95610e-25        2.42774e-25        3.48446e-25
268.34        2.96539e-25        2.43595e-25        3.49483e-25
269.23        2.97464e-25        2.44414e-25        3.50514e-25
270.13        2.98386e-25        2.45231e-25        3.51541e-25
271.03        2.99305e-25        2.46047e-25        3.52562e-25
271.93        3.00219e-25        2.46860e-25        3.53579e-25
272.83        3.01131e-25        2.47672e-25        3.54590e-25
273.74        3.02039e-25        2.48481e-25        3.55596e-25
274.65        3.02943e-25        2.49289e-25        3.56597e-25
275.57        3.03843e-25        2.50094e-25        3.57592e-25
276.49        3.04740e-25        2.50897e-25        3.58582e-25
277.41        3.05633e-25        2.51699e-25        3.59567e-25
278.33        3.06522e-25        2.52498e-25        3.60546e-25
279.26        3.07407e-25        2.53295e-25        3.61519e-25
280.19        3.08289e-25        2.54091e-25        3.62487e-25
281.12        3.09166e-25        2.54883e-25        3.63449e-25
282.06        3.10040e-25        2.55674e-25        3.64405e-25
283.00        3.10909e-25        2.56462e-25        3.65355e-25
283.94        3.11774e-25        2.57248e-25        3.66299e-25
284.88        3.12634e-25        2.58031e-25        3.67236e-25
285.83        3.13489e-25        2.58812e-25        3.68166e-25
286.78        3.14340e-25        2.59590e-25        3.69090e-25
287.74        3.15185e-25        2.60364e-25        3.70006e-25
288.70        3.16025e-25        2.61136e-25        3.70915e-25
289.66        3.16860e-25        2.61904e-25        3.71817e-25
290.62        3.17689e-25        2.62669e-25        3.72710e-25
291.59        3.18513e-25        2.63430e-25        3.73595e-25
292.56        3.19330e-25        2.64187e-25        3.74472e-25
293.54        3.20141e-25        2.64941e-25        3.75341e-25
294.51        3.20946e-25        2.65691e-25        3.76200e-25
295.49        3.21744e-25        2.66436e-25        3.77051e-25
296.48        3.22535e-25        2.67177e-25        3.77892e-25
297.47        3.23319e-25        2.67914e-25        3.78724e-25
298.46        3.24096e-25        2.68647e-25        3.79545e-25
299.45        3.24866e-25        2.69374e-25        3.80357e-25
300.45        3.25904e-25        2.70300e-25        3.81509e-25
301.45        3.27284e-25        2.71477e-25        3.83091e-25
302.45        3.28665e-25        2.72655e-25        3.84674e-25
303.46        3.30048e-25        2.73836e-25        3.86259e-25
304.47        3.31433e-25        2.75019e-25        3.87846e-25
305.48        3.32819e-25        2.76204e-25        3.89434e-25
306.50        3.34208e-25        2.77391e-25        3.91024e-25
307.52        3.35598e-25        2.78580e-25        3.92615e-25
308.54        3.36989e-25        2.79771e-25        3.94208e-25
309.57        3.38383e-25        2.80963e-25        3.95802e-25
310.60        3.39778e-25        2.82158e-25        3.97397e-25
311.64        3.41174e-25        2.83354e-25        3.98994e-25
312.68        3.42572e-25        2.84553e-25        4.00592e-25
313.72        3.43972e-25        2.85753e-25        4.02191e-25
314.76        3.45373e-25        2.86955e-25        4.03790e-25
315.81        3.46775e-25        2.88158e-25        4.05391e-25
316.86        3.48179e-25        2.89364e-25        4.06993e-25
317.92        3.49584e-25        2.90571e-25        4.08596e-25
318.97        3.50990e-25        2.91780e-25        4.10200e-25
320.04        3.52397e-25        2.92990e-25        4.11804e-25
321.10        3.53806e-25        2.94202e-25        4.13409e-25
322.17        3.55216e-25        2.95416e-25        4.15015e-25
323.24        3.56626e-25        2.96631e-25        4.16622e-25
324.32        3.58038e-25        2.97848e-25        4.18229e-25
325.40        3.59451e-25        2.99066e-25        4.19836e-25
326.48        3.60865e-25        3.00286e-25        4.21444e-25
327.57        3.62280e-25        3.01507e-25        4.23052e-25
328.66        3.63695e-25        3.02729e-25        4.24661e-25
329.76        3.65112e-25        3.03953e-25        4.26270e-25
330.85        3.66529e-25        3.05179e-25        4.27879e-25
331.96        3.67947e-25        3.06405e-25        4.29488e-25
333.06        3.69365e-25        3.07633e-25        4.31097e-25
334.17        3.70784e-25        3.08862e-25        4.32706e-25
335.28        3.72203e-25        3.10092e-25        4.34315e-25
336.40        3.73623e-25        3.11323e-25        4.35923e-25
337.52        3.75043e-25        3.12555e-25        4.37531e-25
338.64        3.76463e-25        3.13788e-25        4.39138e-25
339.77        3.77883e-25        3.15022e-25        4.40745e-25
340.90        3.79303e-25        3.16257e-25        4.42350e-25
342.04        3.80723e-25        3.17492e-25        4.43955e-25
343.18        3.82143e-25        3.18727e-25        4.45558e-25
344.32        3.83562e-25        3.19964e-25        4.47160e-25
345.47        3.84981e-25        3.21200e-25        4.48761e-25
346.62        3.86399e-25        3.22437e-25        4.50360e-25
347.77        3.87816e-25        3.23675e-25        4.51958e-25
348.93        3.89233e-25        3.24912e-25        4.53554e-25
350.09        3.90648e-25        3.26150e-25        4.55147e-25
351.26        3.92063e-25        3.27387e-25        4.56739e-25
352.43        3.93476e-25        3.28625e-25        4.58328e-25
353.60        3.94888e-25        3.29862e-25        4.59915e-25
354.78        3.96299e-25        3.31099e-25        4.61499e-25
355.96        3.97708e-25        3.32335e-25        4.63081e-25
357.14        3.99115e-25        3.33571e-25        4.64659e-25
358.33        4.00521e-25        3.34807e-25        4.66235e-25
359.53        4.01924e-25        3.36042e-25        4.67807e-25
360.72        4.03326e-25        3.37276e-25        4.69376e-25
361.92        4.04725e-25        3.38509e-25        4.70941e-25
363.13        4.06122e-25        3.39741e-25        4.72503e-25
364.34        4.07517e-25        3.40973e-25        4.74060e-25
365.55        4.08908e-25        3.42203e-25        4.75614e-25
366.77        4.10298e-25        3.43432e-25        4.77164e-25
367.99        4.11684e-25        3.44659e-25        4.78709e-25
369.22        4.13068e-25        3.45885e-25        4.80250e-25
370.45        4.14448e-25        3.47110e-25        4.81786e-25
371.68        4.15825e-25        3.48334e-25        4.83317e-25
372.92        4.17200e-25        3.49555e-25        4.84844e-25
374.16        4.18570e-25        3.50775e-25        4.86365e-25
375.40        4.19937e-25        3.51993e-25        4.87882e-25
376.65        4.21301e-25        3.53209e-25        4.89393e-25
377.91        4.22661e-25        3.54424e-25        4.90898e-25
379.17        4.24017e-25        3.55636e-25        4.92398e-25
380.43        4.25369e-25        3.56845e-25        4.93892e-25
381.70        4.26716e-25        3.58053e-25        4.95379e-25
382.97        4.28060e-25        3.59258e-25        4.96861e-25
384.24        4.29398e-25        3.60461e-25        4.98336e-25
385.52        4.30733e-25        3.61661e-25        4.99805e-25
386.81        4.32062e-25        3.62859e-25        5.01266e-25
388.09        4.33387e-25        3.64053e-25        5.02721e-25
389.39        4.34707e-25        3.65245e-25        5.04169e-25
390.68        4.36022e-25        3.66434e-25        5.05610e-25
391.98        4.37331e-25        3.67619e-25        5.07043e-25
393.29        4.38635e-25        3.68802e-25        5.08468e-25
394.60        4.39933e-25        3.69981e-25        5.09886e-25
395.91        4.41226e-25        3.71156e-25        5.11295e-25
397.23        4.42512e-25        3.72329e-25        5.12696e-25
398.55        4.43793e-25        3.73497e-25        5.14089e-25
399.88        4.45067e-25        3.74661e-25        5.15473e-25
401.21        4.46821e-25        3.76186e-25        5.17456e-25
402.55        4.48624e-25        3.77749e-25        5.19499e-25
403.89        4.50429e-25        3.79314e-25        5.21544e-25
405.23        4.52235e-25        3.80881e-25        5.23590e-25
406.58        4.54043e-25        3.82450e-25        5.25637e-25
407.94        4.55853e-25        3.84021e-25        5.27685e-25
409.30        4.57664e-25        3.85594e-25        5.29734e-25
410.66        4.59477e-25        3.87170e-25        5.31784e-25
412.03        4.61291e-25        3.88747e-25        5.33835e-25
413.40        4.63106e-25        3.90325e-25        5.35886e-25
414.77        4.64922e-25        3.91906e-25        5.37938e-25
416.16        4.66739e-25        3.93488e-25        5.39991e-25
417.54        4.68558e-25        3.95072e-25        5.42043e-25
418.93        4.70377e-25        3.96657e-25        5.44096e-25
420.33        4.72196e-25        3.98244e-25        5.46149e-25
421.73        4.74017e-25        3.99832e-25        5.48202e-25
423.13        4.75838e-25        4.01421e-25        5.50254e-25
424.54        4.77659e-25        4.03012e-25        5.52307e-25
425.95        4.79481e-25        4.04603e-25        5.54359e-25
427.37        4.81303e-25        4.06196e-25        5.56410e-25
428.79        4.83125e-25        4.07790e-25        5.58460e-25
430.22        4.84947e-25        4.09385e-25        5.60510e-25
431.66        4.86770e-25        4.10980e-25        5.62559e-25
433.09        4.88591e-25        4.12577e-25        5.64606e-25
434.53        4.90413e-25        4.14174e-25        5.66652e-25
435.98        4.92234e-25        4.15771e-25        5.68697e-25
437.43        4.94055e-25        4.17369e-25        5.70741e-25
438.89        4.95875e-25        4.18968e-25        5.72782e-25
440.35        4.97694e-25        4.20566e-25        5.74822e-25
441.82        4.99512e-25        4.22165e-25        5.76860e-25
443.29        5.01330e-25        4.23764e-25        5.78895e-25
444.77        5.03146e-25        4.25363e-25        5.80928e-25
446.25        5.04961e-25        4.26962e-25        5.82959e-25
447.73        5.06774e-25        4.28561e-25        5.84987e-25
449.22        5.08586e-25        4.30160e-25        5.87012e-25
450.72        5.10396e-25        4.31758e-25        5.89034e-25
452.22        5.12205e-25        4.33356e-25        5.91053e-25
453.73        5.14011e-25        4.34953e-25        5.93069e-25
455.24        5.15815e-25        4.36549e-25        5.95081e-25
456.75        5.17617e-25        4.38145e-25        5.97090e-25
458.27        5.19417e-25        4.39739e-25        5.99094e-25
459.80        5.21214e-25        4.41333e-25        6.01095e-25
461.33        5.23008e-25        4.42925e-25        6.03091e-25
462.87        5.24800e-25        4.44517e-25        6.05082e-25
464.41        5.26588e-25        4.46106e-25        6.07069e-25
465.95        5.28373e-25        4.47694e-25        6.09051e-25
467.51        5.30155e-25        4.49281e-25        6.11028e-25
469.06        5.31933e-25        4.50866e-25        6.13000e-25
470.62        5.33707e-25        4.52448e-25        6.14966e-25
472.19        5.35478e-25        4.54029e-25        6.16926e-25
473.76        5.37244e-25        4.55608e-25        6.18880e-25
475.34        5.39006e-25        4.57184e-25        6.20829e-25
476.92        5.40764e-25        4.58757e-25        6.22770e-25
478.51        5.42517e-25        4.60328e-25        6.24705e-25
480.11        5.44265e-25        4.61897e-25        6.26633e-25
481.70        5.46008e-25        4.63462e-25        6.28554e-25
483.31        5.47746e-25        4.65024e-25        6.30468e-25
484.92        5.49479e-25        4.66583e-25        6.32374e-25
486.53        5.51205e-25        4.68139e-25        6.34272e-25
488.15        5.52926e-25        4.69691e-25        6.36162e-25
489.78        5.54641e-25        4.71239e-25        6.38044e-25
491.41        5.56350e-25        4.72784e-25        6.39917e-25
493.05        5.58052e-25        4.74324e-25        6.41781e-25
494.69        5.59748e-25        4.75861e-25        6.43636e-25
496.33        5.61437e-25        4.77392e-25        6.45481e-25
497.99        5.63118e-25        4.78920e-25        6.47317e-25
499.65        5.64792e-25        4.80443e-25        6.49142e-25
501.31        5.67046e-25        4.82426e-25        6.51667e-25
502.98        5.69462e-25        4.84538e-25        6.54385e-25
504.65        5.71881e-25        4.86655e-25        6.57108e-25
506.33        5.74305e-25        4.88776e-25        6.59833e-25
508.02        5.76732e-25        4.90902e-25        6.62563e-25
509.71        5.79163e-25        4.93031e-25        6.65295e-25
511.41        5.81598e-25        4.95164e-25        6.68031e-25
513.11        5.84036e-25        4.97302e-25        6.70770e-25
514.82        5.86477e-25        4.99443e-25        6.73511e-25
516.53        5.88922e-25        5.01588e-25        6.76256e-25
518.25        5.91371e-25        5.03738e-25        6.79004e-25
519.98        5.93822e-25        5.05890e-25        6.81754e-25
521.71        5.96277e-25        5.08047e-25        6.84508e-25
523.45        5.98735e-25        5.10207e-25        6.87263e-25
525.19        6.01196e-25        5.12371e-25        6.90021e-25
526.94        6.03660e-25        5.14539e-25        6.92782e-25
528.70        6.06127e-25        5.16710e-25        6.95545e-25
530.46        6.08597e-25        5.18885e-25        6.98309e-25
532.22        6.11070e-25        5.21063e-25        7.01076e-25
533.99        6.13545e-25        5.23244e-25        7.03845e-25
535.77        6.16022e-25        5.25429e-25        7.06616e-25
537.56        6.18502e-25        5.27617e-25        7.09388e-25
539.35        6.20985e-25        5.29808e-25        7.12162e-25
541.14        6.23470e-25        5.32002e-25        7.14938e-25
542.95        6.25957e-25        5.34199e-25        7.17715e-25
544.75        6.28446e-25        5.36399e-25        7.20493e-25
546.57        6.30937e-25        5.38602e-25        7.23272e-25
548.39        6.33430e-25        5.40808e-25        7.26052e-25
550.21        6.35925e-25        5.43017e-25        7.28833e-25
552.05        6.38422e-25        5.45229e-25        7.31615e-25
553.88        6.40920e-25        5.47443e-25        7.34397e-25
555.73        6.43420e-25        5.49660e-25        7.37180e-25
557.58        6.45921e-25        5.51879e-25        7.39963e-25
559.44        6.48424e-25        5.54101e-25        7.42747e-25
561.30        6.50927e-25        5.56324e-25        7.45530e-25
563.17        6.53432e-25        5.58550e-25        7.48313e-25
565.04        6.55937e-25        5.60778e-25        7.51095e-25
566.92        6.58443e-25        5.63008e-25        7.53877e-25
568.81        6.60949e-25        5.65240e-25        7.56659e-25
570.71        6.63456e-25        5.67474e-25        7.59439e-25
572.61        6.65963e-25        5.69709e-25        7.62218e-25
574.51        6.68471e-25        5.71945e-25        7.64996e-25
576.43        6.70978e-25        5.74184e-25        7.67772e-25
578.35        6.73485e-25        5.76423e-25        7.70547e-25
580.27        6.75991e-25        5.78663e-25        7.73320e-25
582.20        6.78498e-25        5.80905e-25        7.76090e-25
584.14        6.81003e-25        5.83148e-25        7.78858e-25
586.09        6.83508e-25        5.85391e-25        7.81624e-25
588.04        6.86011e-25        5.87635e-25        7.84387e-25
590.00        6.88513e-25        5.89879e-25        7.87147e-25
591.96        6.91014e-25        5.92124e-25        7.89904e-25
593.93        6.93514e-25        5.94370e-25        7.92658e-25
595.91        6.96011e-25        5.96615e-25        7.95408e-25
597.89        6.98507e-25        5.98860e-25        7.98154e-25
599.89        7.01001e-25        6.01106e-25        8.00896e-25
601.88        7.03940e-25        6.03684e-25        8.04195e-25
603.89        7.06910e-25        6.06289e-25        8.07532e-25
605.90        7.09886e-25        6.08898e-25        8.10875e-25
607.92        7.12867e-25        6.11512e-25        8.14221e-25
609.94        7.15852e-25        6.14132e-25        8.17573e-25
611.97        7.18842e-25        6.16756e-25        8.20929e-25
614.01        7.21837e-25        6.19385e-25        8.24289e-25
616.05        7.24836e-25        6.22019e-25        8.27653e-25
618.10        7.27839e-25        6.24657e-25        8.31020e-25
620.16        7.30846e-25        6.27300e-25        8.34392e-25
622.23        7.33857e-25        6.29947e-25        8.37768e-25
624.30        7.36873e-25        6.32599e-25        8.41147e-25
626.38        7.39892e-25        6.35255e-25        8.44529e-25
628.46        7.42915e-25        6.37915e-25        8.47914e-25
630.56        7.45941e-25        6.40579e-25        8.51303e-25
632.66        7.48971e-25        6.43248e-25        8.54694e-25
634.76        7.52004e-25        6.45920e-25        8.58089e-25
636.88        7.55041e-25        6.48596e-25        8.61486e-25
639.00        7.58080e-25        6.51276e-25        8.64885e-25
641.13        7.61123e-25        6.53959e-25        8.68286e-25
643.26        7.64168e-25        6.56646e-25        8.71690e-25
645.40        7.67216e-25        6.59336e-25        8.75096e-25
647.55        7.70266e-25        6.62029e-25        8.78503e-25
649.71        7.73319e-25        6.64726e-25        8.81912e-25
651.87        7.76374e-25        6.67426e-25        8.85322e-25
654.04        7.79431e-25        6.70128e-25        8.88733e-25
656.22        7.82490e-25        6.72834e-25        8.92146e-25
658.41        7.85551e-25        6.75542e-25        8.95559e-25
660.60        7.88613e-25        6.78253e-25        8.98973e-25
662.80        7.91676e-25        6.80966e-25        9.02387e-25
665.00        7.94741e-25        6.83681e-25        9.05801e-25
667.22        7.97806e-25        6.86398e-25        9.09215e-25
669.44        8.00873e-25        6.89117e-25        9.12628e-25
671.67        8.03940e-25        6.91838e-25        9.16041e-25
673.91        8.07007e-25        6.94561e-25        9.19453e-25
676.15        8.10075e-25        6.97285e-25        9.22864e-25
678.40        8.13142e-25        7.00010e-25        9.26274e-25
680.66        8.16209e-25        7.02737e-25        9.29682e-25
682.93        8.19276e-25        7.05464e-25        9.33088e-25
685.20        8.22342e-25        7.08192e-25        9.36492e-25
687.48        8.25407e-25        7.10921e-25        9.39893e-25
689.77        8.28471e-25        7.13650e-25        9.43292e-25
692.07        8.31533e-25        7.16379e-25        9.46687e-25
694.37        8.34594e-25        7.19108e-25        9.50080e-25
696.69        8.37653e-25        7.21838e-25        9.53468e-25
699.01        8.40710e-25        7.24566e-25        9.56853e-25
701.33        8.43764e-25        7.27295e-25        9.60234e-25
703.67        8.46816e-25        7.30022e-25        9.63610e-25
706.01        8.49865e-25        7.32749e-25        9.66982e-25
708.36        8.52912e-25        7.35475e-25        9.70349e-25
710.72        8.55955e-25        7.38200e-25        9.73711e-25
713.09        8.58996e-25        7.40924e-25        9.77068e-25
715.46        8.62033e-25        7.43646e-25        9.80419e-25
717.85        8.65066e-25        7.46367e-25        9.83766e-25
720.24        8.68097e-25        7.49087e-25        9.87106e-25
722.63        8.71123e-25        7.51806e-25        9.90441e-25
725.04        8.74146e-25        7.54523e-25        9.93770e-25
727.45        8.77165e-25        7.57238e-25        9.97092e-25
729.88        8.80180e-25        7.59951e-25        1.00041e-24
732.31        8.83191e-25        7.62663e-25        1.00372e-24
734.75        8.86197e-25        7.65373e-25        1.00702e-24
737.19        8.89199e-25        7.68080e-25        1.01032e-24
739.65        8.92197e-25        7.70786e-25        1.01361e-24
742.11        8.95189e-25        7.73489e-25        1.01689e-24
744.58        8.98177e-25        7.76190e-25        1.02016e-24
747.06        9.01160e-25        7.78888e-25        1.02343e-24
749.55        9.04138e-25        7.81584e-25        1.02669e-24
752.04        9.07110e-25        7.84277e-25        1.02994e-24
754.55        9.10077e-25        7.86968e-25        1.03319e-24
757.06        9.13038e-25        7.89655e-25        1.03642e-24
759.58        9.15993e-25        7.92339e-25        1.03965e-24
762.11        9.18940e-25        7.95018e-25        1.04286e-24
764.65        9.21881e-25        7.97694e-25        1.04607e-24
767.20        9.24815e-25        8.00366e-25        1.04926e-24
769.75        9.27740e-25        8.03032e-25        1.05245e-24
772.31        9.30657e-25        8.05694e-25        1.05562e-24
774.88        9.33566e-25        8.08350e-25        1.05878e-24
777.47        9.36465e-25        8.11001e-25        1.06193e-24
780.05        9.39355e-25        8.13646e-25        1.06506e-24
782.65        9.42235e-25        8.16284e-25        1.06819e-24
785.26        9.45104e-25        8.18915e-25        1.07129e-24
787.87        9.47962e-25        8.21539e-25        1.07439e-24
790.50        9.50809e-25        8.24156e-25        1.07746e-24
793.13        9.53645e-25        8.26765e-25        1.08052e-24
795.77        9.56468e-25        8.29365e-25        1.08357e-24
798.42        9.59278e-25        8.31957e-25        1.08660e-24
801.08        9.62631e-25        8.34990e-25        1.09027e-24
803.75        9.66802e-25        8.38689e-25        1.09492e-24
806.42        9.70981e-25        8.42395e-25        1.09957e-24
809.11        9.75168e-25        8.46109e-25        1.10423e-24
811.80        9.79362e-25        8.49831e-25        1.10889e-24
814.50        9.83564e-25        8.53561e-25        1.11357e-24
817.22        9.87772e-25        8.57298e-25        1.11825e-24
819.94        9.91989e-25        8.61043e-25        1.12293e-24
822.67        9.96212e-25        8.64795e-25        1.12763e-24
825.41        1.00044e-24        8.68555e-25        1.13233e-24
828.16        1.00468e-24        8.72322e-25        1.13704e-24
830.91        1.00892e-24        8.76097e-25        1.14175e-24
833.68        1.01317e-24        8.79879e-25        1.14647e-24
836.46        1.01743e-24        8.83667e-25        1.15119e-24
839.24        1.02169e-24        8.87463e-25        1.15592e-24
842.04        1.02596e-24        8.91266e-25        1.16066e-24
844.84        1.03024e-24        8.95075e-25        1.16540e-24
847.65        1.03452e-24        8.98892e-25        1.17015e-24
850.48        1.03881e-24        9.02715e-25        1.17490e-24
853.31        1.04310e-24        9.06544e-25        1.17966e-24
856.15        1.04740e-24        9.10380e-25        1.18442e-24
859.00        1.05171e-24        9.14223e-25        1.18919e-24
861.86        1.05602e-24        9.18072e-25        1.19396e-24
864.73        1.06033e-24        9.21926e-25        1.19874e-24
867.61        1.06465e-24        9.25788e-25        1.20352e-24
870.50        1.06898e-24        9.29655e-25        1.20830e-24
873.40        1.07331e-24        9.33528e-25        1.21309e-24
876.31        1.07765e-24        9.37406e-25        1.21789e-24
879.22        1.08199e-24        9.41291e-25        1.22268e-24
882.15        1.08633e-24        9.45181e-25        1.22748e-24
885.09        1.09068e-24        9.49077e-25        1.23228e-24
888.04        1.09503e-24        9.52978e-25        1.23709e-24
890.99        1.09939e-24        9.56884e-25        1.24190e-24
893.96        1.10375e-24        9.60796e-25        1.24671e-24
896.94        1.10812e-24        9.64712e-25        1.25152e-24
899.92        1.11248e-24        9.68634e-25        1.25634e-24
902.92        1.11686e-24        9.72560e-25        1.26115e-24
905.93        1.12123e-24        9.76491e-25        1.26597e-24
908.94        1.12561e-24        9.80427e-25        1.27079e-24
911.97        1.12999e-24        9.84367e-25        1.27561e-24
915.01        1.13437e-24        9.88311e-25        1.28044e-24
918.05        1.13876e-24        9.92259e-25        1.28526e-24
921.11        1.14315e-24        9.96211e-25        1.29008e-24
924.18        1.14754e-24        1.00017e-24        1.29491e-24
927.26        1.15193e-24        1.00413e-24        1.29973e-24
930.34        1.15632e-24        1.00809e-24        1.30455e-24
933.44        1.16072e-24        1.01205e-24        1.30938e-24
936.55        1.16511e-24        1.01602e-24        1.31420e-24
939.67        1.16951e-24        1.01999e-24        1.31902e-24
942.80        1.17390e-24        1.02397e-24        1.32384e-24
945.94        1.17830e-24        1.02794e-24        1.32865e-24
949.09        1.18269e-24        1.03192e-24        1.33346e-24
952.25        1.18709e-24        1.03590e-24        1.33827e-24
955.42        1.19148e-24        1.03988e-24        1.34308e-24
958.60        1.19587e-24        1.04386e-24        1.34789e-24
961.79        1.20026e-24        1.04784e-24        1.35269e-24
964.99        1.20465e-24        1.05183e-24        1.35748e-24
968.21        1.20904e-24        1.05581e-24        1.36227e-24
971.43        1.21343e-24        1.05980e-24        1.36706e-24
974.67        1.21781e-24        1.06378e-24        1.37184e-24
977.91        1.22219e-24        1.06777e-24        1.37661e-24
981.17        1.22657e-24        1.07175e-24        1.38138e-24
984.44        1.23094e-24        1.07574e-24        1.38614e-24
987.71        1.23531e-24        1.07972e-24        1.39090e-24
991.00        1.23968e-24        1.08370e-24        1.39565e-24
994.30        1.24404e-24        1.08769e-24        1.40039e-24
997.61        1.24839e-24        1.09166e-24        1.40512e-24
1000.94        1.25317e-24        1.09599e-24        1.41035e-24
1004.27        1.25907e-24        1.10122e-24        1.41691e-24
1007.61        1.26498e-24        1.10647e-24        1.42349e-24
1010.97        1.27092e-24        1.11174e-24        1.43009e-24
1014.33        1.27687e-24        1.11702e-24        1.43671e-24
1017.71        1.28283e-24        1.12232e-24        1.44334e-24
1021.10        1.28882e-24        1.12764e-24        1.45000e-24
1024.50        1.29483e-24        1.13298e-24        1.45667e-24
1027.91        1.30085e-24        1.13833e-24        1.46337e-24
1031.33        1.30689e-24        1.14370e-24        1.47008e-24
1034.77        1.31295e-24        1.14908e-24        1.47681e-24
1038.21        1.31902e-24        1.15449e-24        1.48356e-24
1041.67        1.32512e-24        1.15990e-24        1.49033e-24
1045.14        1.33123e-24        1.16534e-24        1.49712e-24
1048.62        1.33736e-24        1.17079e-24        1.50392e-24
1052.11        1.34350e-24        1.17626e-24        1.51074e-24
1055.62        1.34967e-24        1.18175e-24        1.51759e-24
1059.13        1.35585e-24        1.18725e-24        1.52445e-24
1062.66        1.36205e-24        1.19277e-24        1.53132e-24
1066.20        1.36826e-24        1.19831e-24        1.53822e-24
1069.75        1.37450e-24        1.20386e-24        1.54513e-24
1073.31        1.38075e-24        1.20943e-24        1.55206e-24
1076.88        1.38701e-24        1.21501e-24        1.55901e-24
1080.47        1.39330e-24        1.22062e-24        1.56598e-24
1084.07        1.39960e-24        1.22623e-24        1.57296e-24
1087.68        1.40592e-24        1.23187e-24        1.57996e-24
1091.30        1.41225e-24        1.23752e-24        1.58698e-24
1094.93        1.41860e-24        1.24318e-24        1.59402e-24
1098.58        1.42497e-24        1.24886e-24        1.60107e-24
1102.24        1.43135e-24        1.25456e-24        1.60814e-24
1105.91        1.43775e-24        1.26028e-24        1.61522e-24
1109.59        1.44416e-24        1.26600e-24        1.62232e-24
1113.28        1.45060e-24        1.27175e-24        1.62944e-24
1116.99        1.45704e-24        1.27751e-24        1.63658e-24
1120.71        1.46351e-24        1.28329e-24        1.64373e-24
1124.44        1.46999e-24        1.28908e-24        1.65089e-24
1128.19        1.47648e-24        1.29489e-24        1.65808e-24
1131.94        1.48299e-24        1.30071e-24        1.66527e-24
1135.71        1.48952e-24        1.30655e-24        1.67249e-24
1139.49        1.49606e-24        1.31240e-24        1.67972e-24
1143.29        1.50261e-24        1.31827e-24        1.68696e-24
1147.10        1.50918e-24        1.32415e-24        1.69422e-24
1150.92        1.51577e-24        1.33005e-24        1.70149e-24
1154.75        1.52237e-24        1.33596e-24        1.70878e-24
1158.59        1.52899e-24        1.34189e-24        1.71609e-24
1162.45        1.53562e-24        1.34783e-24        1.72340e-24
1166.32        1.54226e-24        1.35379e-24        1.73074e-24
1170.21        1.54892e-24        1.35976e-24        1.73808e-24
1174.10        1.55559e-24        1.36575e-24        1.74544e-24
1178.01        1.56228e-24        1.37175e-24        1.75282e-24
1181.93        1.56898e-24        1.37776e-24        1.76020e-24
1185.87        1.57570e-24        1.38379e-24        1.76760e-24
1189.82        1.58242e-24        1.38983e-24        1.77502e-24
1193.78        1.58917e-24        1.39589e-24        1.78244e-24
1197.76        1.59592e-24        1.40196e-24        1.78988e-24
1201.74        1.60269e-24        1.40804e-24        1.79733e-24
1205.75        1.60947e-24        1.41414e-24        1.80480e-24
1209.76        1.61626e-24        1.42025e-24        1.81228e-24
1213.79        1.62307e-24        1.42637e-24        1.81976e-24
1217.83        1.62989e-24        1.43251e-24        1.82726e-24
1221.89        1.63672e-24        1.43866e-24        1.83477e-24
1225.96        1.64356e-24        1.44482e-24        1.84230e-24
1230.04        1.65041e-24        1.45099e-24        1.84983e-24
1234.13        1.65728e-24        1.45718e-24        1.85737e-24
1238.24        1.66415e-24        1.46338e-24        1.86492e-24
1242.37        1.67104e-24        1.46959e-24        1.87248e-24
1246.50        1.67793e-24        1.47581e-24        1.88005e-24
1250.65        1.68484e-24        1.48205e-24        1.88763e-24
1254.82        1.69176e-24        1.48829e-24        1.89522e-24
1259.00        1.69868e-24        1.49454e-24        1.90282e-24
1263.19        1.70562e-24        1.50081e-24        1.91042e-24
1267.40        1.71256e-24        1.50709e-24        1.91803e-24
1271.62        1.71951e-24        1.51337e-24        1.92565e-24
1275.85        1.72647e-24        1.51967e-24        1.93328e-24
1280.10        1.73344e-24        1.52597e-24        1.94091e-24
1284.36        1.74041e-24        1.53229e-24        1.94854e-24
1288.64        1.74740e-24        1.53861e-24        1.95618e-24
1292.93        1.75439e-24        1.54494e-24        1.96383e-24
1297.23        1.76138e-24        1.55128e-24        1.97148e-24
1301.55        1.76838e-24        1.55763e-24        1.97914e-24
1305.89        1.77539e-24        1.56399e-24        1.98679e-24
1310.24        1.78240e-24        1.57035e-24        1.99446e-24
1314.60        1.78942e-24        1.57672e-24        2.00212e-24
1318.98        1.79644e-24        1.58310e-24        2.00979e-24
1323.37        1.80347e-24        1.58949e-24        2.01745e-24
1327.78        1.81050e-24        1.59588e-24        2.02512e-24
1332.20        1.81754e-24        1.60228e-24        2.03279e-24
1336.63        1.82457e-24        1.60868e-24        2.04047e-24
1341.08        1.83162e-24        1.61509e-24        2.04814e-24
1345.55        1.83866e-24        1.62151e-24        2.05581e-24
1350.03        1.84571e-24        1.62793e-24        2.06348e-24
1354.53        1.85275e-24        1.63436e-24        2.07115e-24
1359.04        1.85980e-24        1.64079e-24        2.07882e-24
1363.56        1.86685e-24        1.64722e-24        2.08648e-24
1368.10        1.87391e-24        1.65366e-24        2.09415e-24
1372.66        1.88096e-24        1.66010e-24        2.10181e-24
1377.23        1.88801e-24        1.66655e-24        2.10947e-24
1381.81        1.89506e-24        1.67300e-24        2.11712e-24
1386.42        1.90211e-24        1.67945e-24        2.12477e-24
1391.03        1.90916e-24        1.68591e-24        2.13242e-24
1395.66        1.91621e-24        1.69236e-24        2.14006e-24
1400.31        1.92326e-24        1.69882e-24        2.14769e-24
1404.97        1.93030e-24        1.70528e-24        2.15532e-24
1409.65        1.93734e-24        1.71174e-24        2.16294e-24
1414.35        1.94438e-24        1.71821e-24        2.17055e-24
1419.06        1.95141e-24        1.72467e-24        2.17815e-24
1423.78        1.95844e-24        1.73113e-24        2.18575e-24
1428.52        1.96546e-24        1.73759e-24        2.19334e-24
1433.28        1.97248e-24        1.74406e-24        2.20091e-24
1438.05        1.97950e-24        1.75052e-24        2.20848e-24
1442.84        1.98651e-24        1.75698e-24        2.21603e-24
1447.65        1.99351e-24        1.76344e-24        2.22358e-24
1452.47        2.00050e-24        1.76989e-24        2.23111e-24
1457.30        2.00749e-24        1.77634e-24        2.23863e-24
1462.16        2.01447e-24        1.78279e-24        2.24614e-24
1467.02        2.02143e-24        1.78924e-24        2.25363e-24
1471.91        2.02839e-24        1.79568e-24        2.26111e-24
1476.81        2.03535e-24        1.80212e-24        2.26857e-24
1481.73        2.04229e-24        1.80856e-24        2.27601e-24
1486.66        2.04921e-24        1.81499e-24        2.28344e-24
1491.61        2.05613e-24        1.82141e-24        2.29086e-24
1496.58        2.06304e-24        1.82783e-24        2.29825e-24
1501.56        2.07084e-24        1.83498e-24        2.30669e-24
1506.56        2.08064e-24        1.84380e-24        2.31749e-24
1511.58        2.09048e-24        1.85265e-24        2.32832e-24
1516.61        2.10035e-24        1.86152e-24        2.33918e-24
1521.66        2.11025e-24        1.87043e-24        2.35007e-24
1526.73        2.12018e-24        1.87937e-24        2.36100e-24
1531.81        2.13015e-24        1.88833e-24        2.37196e-24
1536.91        2.14014e-24        1.89733e-24        2.38295e-24
1542.03        2.15017e-24        1.90636e-24        2.39398e-24
1547.17        2.16023e-24        1.91541e-24        2.40504e-24
1552.32        2.17032e-24        1.92450e-24        2.41613e-24
1557.49        2.18044e-24        1.93362e-24        2.42726e-24
1562.67        2.19059e-24        1.94276e-24        2.43842e-24
1567.88        2.20077e-24        1.95194e-24        2.44960e-24
1573.10        2.21099e-24        1.96114e-24        2.46083e-24
1578.34        2.22123e-24        1.97038e-24        2.47208e-24
1583.59        2.23151e-24        1.97965e-24        2.48337e-24
1588.87        2.24181e-24        1.98894e-24        2.49469e-24
1594.16        2.25215e-24        1.99826e-24        2.50603e-24
1599.47        2.26252e-24        2.00762e-24        2.51742e-24
1604.79        2.27292e-24        2.01700e-24        2.52883e-24
1610.13        2.28334e-24        2.02642e-24        2.54027e-24
1615.50        2.29380e-24        2.03586e-24        2.55175e-24
1620.88        2.30429e-24        2.04533e-24        2.56326e-24
1626.27        2.31481e-24        2.05483e-24        2.57479e-24
1631.69        2.32536e-24        2.06436e-24        2.58636e-24
1637.12        2.33594e-24        2.07392e-24        2.59796e-24
1642.57        2.34655e-24        2.08351e-24        2.60959e-24
1648.04        2.35719e-24        2.09312e-24        2.62125e-24
1653.53        2.36785e-24        2.10277e-24        2.63294e-24
1659.04        2.37855e-24        2.11244e-24        2.64466e-24
1664.56        2.38928e-24        2.12215e-24        2.65641e-24
1670.10        2.40003e-24        2.13188e-24        2.66819e-24
1675.67        2.41082e-24        2.14164e-24        2.68000e-24
1681.24        2.42163e-24        2.15143e-24        2.69184e-24
1686.84        2.43247e-24        2.16124e-24        2.70370e-24
1692.46        2.44334e-24        2.17109e-24        2.71560e-24
1698.10        2.45424e-24        2.18096e-24        2.72752e-24
1703.75        2.46517e-24        2.19086e-24        2.73948e-24
1709.42        2.47613e-24        2.20079e-24        2.75146e-24
1715.12        2.48711e-24        2.21075e-24        2.76347e-24
1720.83        2.49812e-24        2.22074e-24        2.77551e-24
1726.56        2.50916e-24        2.23075e-24        2.78757e-24
1732.31        2.52023e-24        2.24079e-24        2.79966e-24
1738.07        2.53132e-24        2.25086e-24        2.81178e-24
1743.86        2.54244e-24        2.26095e-24        2.82393e-24
1749.67        2.55358e-24        2.27107e-24        2.83610e-24
1755.50        2.56476e-24        2.28122e-24        2.84830e-24
1761.34        2.57595e-24        2.29139e-24        2.86052e-24
1767.21        2.58718e-24        2.30159e-24        2.87277e-24
1773.09        2.59843e-24        2.31182e-24        2.88504e-24
1779.00        2.60970e-24        2.32207e-24        2.89734e-24
1784.92        2.62100e-24        2.33235e-24        2.90966e-24
1790.86        2.63233e-24        2.34265e-24        2.92201e-24
1796.83        2.64368e-24        2.35298e-24        2.93438e-24
1802.81        2.65505e-24        2.36333e-24        2.94677e-24
1808.81        2.66645e-24        2.37371e-24        2.95919e-24
1814.84        2.67787e-24        2.38411e-24        2.97163e-24
1820.88        2.68931e-24        2.39454e-24        2.98409e-24
1826.94        2.70078e-24        2.40499e-24        2.99657e-24
1833.03        2.71227e-24        2.41547e-24        3.00908e-24
1839.13        2.72378e-24        2.42597e-24        3.02160e-24
1845.25        2.73532e-24        2.43649e-24        3.03415e-24
1851.40        2.74687e-24        2.44703e-24        3.04671e-24
1857.56        2.75845e-24        2.45760e-24        3.05930e-24
1863.75        2.77005e-24        2.46819e-24        3.07190e-24
1869.95        2.78167e-24        2.47881e-24        3.08453e-24
1876.18        2.79331e-24        2.48944e-24        3.09717e-24
1882.43        2.80497e-24        2.50010e-24        3.10983e-24
1888.70        2.81664e-24        2.51078e-24        3.12251e-24
1894.99        2.82834e-24        2.52148e-24        3.13520e-24
1901.30        2.84006e-24        2.53220e-24        3.14791e-24
1907.63        2.85179e-24        2.54294e-24        3.16064e-24
1913.98        2.86354e-24        2.55370e-24        3.17338e-24
1920.35        2.87531e-24        2.56448e-24        3.18614e-24
1926.75        2.88710e-24        2.57528e-24        3.19891e-24
1933.16        2.89890e-24        2.58610e-24        3.21169e-24
1939.60        2.91072e-24        2.59694e-24        3.22449e-24
1946.06        2.92255e-24        2.60780e-24        3.23730e-24
1952.54        2.93440e-24        2.61868e-24        3.25013e-24
1959.04        2.94626e-24        2.62957e-24        3.26296e-24
1965.56        2.95814e-24        2.64048e-24        3.27581e-24
1972.11        2.97003e-24        2.65141e-24        3.28866e-24
1978.68        2.98194e-24        2.66235e-24        3.30153e-24
1985.27        2.99386e-24        2.67331e-24        3.31440e-24
1991.88        3.00579e-24        2.68429e-24        3.32728e-24
1998.51        3.01773e-24        2.69528e-24        3.34018e-24
2005.16        3.03188e-24        2.70811e-24        3.35565e-24
2011.84        3.04672e-24        2.72151e-24        3.37193e-24
2018.54        3.06161e-24        2.73496e-24        3.38827e-24
2025.26        3.07656e-24        2.74846e-24        3.40466e-24
2032.00        3.09156e-24        2.76202e-24        3.42111e-24
2038.77        3.10662e-24        2.77562e-24        3.43762e-24
2045.56        3.12173e-24        2.78928e-24        3.45419e-24
2052.37        3.13690e-24        2.80298e-24        3.47081e-24
2059.21        3.15212e-24        2.81674e-24        3.48750e-24
2066.06        3.16739e-24        2.83055e-24        3.50424e-24
2072.94        3.18272e-24        2.84441e-24        3.52103e-24
2079.85        3.19811e-24        2.85832e-24        3.53789e-24
2086.77        3.21354e-24        2.87228e-24        3.55481e-24
2093.72        3.22904e-24        2.88630e-24        3.57178e-24
2100.69        3.24458e-24        2.90036e-24        3.58881e-24
2107.69        3.26019e-24        2.91448e-24        3.60589e-24
2114.70        3.27584e-24        2.92865e-24        3.62304e-24
2121.75        3.29155e-24        2.94286e-24        3.64024e-24
2128.81        3.30731e-24        2.95713e-24        3.65750e-24
2135.90        3.32313e-24        2.97145e-24        3.67481e-24
2143.01        3.33901e-24        2.98583e-24        3.69218e-24
2150.15        3.35493e-24        3.00025e-24        3.70961e-24
2157.31        3.37091e-24        3.01472e-24        3.72710e-24
2164.49        3.38695e-24        3.02925e-24        3.74464e-24
2171.70        3.40303e-24        3.04382e-24        3.76224e-24
2178.93        3.41918e-24        3.05845e-24        3.77990e-24
2186.19        3.43537e-24        3.07313e-24        3.79761e-24
2193.47        3.45162e-24        3.08786e-24        3.81538e-24
2200.77        3.46792e-24        3.10264e-24        3.83321e-24
2208.10        3.48428e-24        3.11747e-24        3.85109e-24
2215.45        3.50069e-24        3.13235e-24        3.86903e-24
2222.83        3.51715e-24        3.14728e-24        3.88702e-24
2230.23        3.53367e-24        3.16226e-24        3.90507e-24
2237.66        3.55023e-24        3.17729e-24        3.92317e-24
2245.11        3.56686e-24        3.19238e-24        3.94133e-24
2252.58        3.58353e-24        3.20751e-24        3.95955e-24
2260.09        3.60026e-24        3.22270e-24        3.97782e-24
2267.61        3.61704e-24        3.23793e-24        3.99614e-24
2275.16        3.63387e-24        3.25322e-24        4.01452e-24
2282.74        3.65075e-24        3.26855e-24        4.03296e-24
2290.34        3.66769e-24        3.28394e-24        4.05144e-24
2297.97        3.68468e-24        3.29937e-24        4.06999e-24
2305.62        3.70172e-24        3.31486e-24        4.08858e-24
2313.30        3.71881e-24        3.33039e-24        4.10723e-24
2321.00        3.73596e-24        3.34598e-24        4.12593e-24
2328.73        3.75315e-24        3.36161e-24        4.14469e-24
2336.48        3.77040e-24        3.37730e-24        4.16350e-24
2344.26        3.78769e-24        3.39303e-24        4.18236e-24
2352.07        3.80504e-24        3.40881e-24        4.20127e-24
2359.90        3.82244e-24        3.42465e-24        4.22024e-24
2367.76        3.83989e-24        3.44053e-24        4.23926e-24
2375.64        3.85739e-24        3.45646e-24        4.25833e-24
2383.55        3.87494e-24        3.47243e-24        4.27745e-24
2391.49        3.89254e-24        3.48846e-24        4.29662e-24
2399.45        3.91019e-24        3.50454e-24        4.31584e-24
2407.44        3.92789e-24        3.52066e-24        4.33512e-24
2415.46        3.94564e-24        3.53683e-24        4.35444e-24
2423.50        3.96343e-24        3.55305e-24        4.37382e-24
2431.57        3.98128e-24        3.56932e-24        4.39324e-24
2439.67        3.99917e-24        3.58563e-24        4.41271e-24
2447.79        4.01712e-24        3.60200e-24        4.43223e-24
2455.94        4.03511e-24        3.61841e-24        4.45181e-24
2464.12        4.05314e-24        3.63486e-24        4.47142e-24
2472.33        4.07123e-24        3.65137e-24        4.49109e-24
2480.56        4.08936e-24        3.66792e-24        4.51081e-24
2488.82        4.10754e-24        3.68452e-24        4.53057e-24
2497.11        4.12577e-24        3.70116e-24        4.55038e-24
2505.42        4.14404e-24        3.71785e-24        4.57023e-24
2513.77        4.16236e-24        3.73458e-24        4.59013e-24
2522.14        4.18072e-24        3.75136e-24        4.61008e-24
2530.53        4.19913e-24        3.76819e-24        4.63007e-24
2538.96        4.21759e-24        3.78506e-24        4.65011e-24
2547.42        4.23608e-24        3.80198e-24        4.67019e-24
2555.90        4.25463e-24        3.81894e-24        4.69031e-24
2564.41        4.27321e-24        3.83594e-24        4.71048e-24
2572.95        4.29184e-24        3.85299e-24        4.73070e-24
2581.52        4.31052e-24        3.87008e-24        4.75095e-24
2590.11        4.32923e-24        3.88722e-24        4.77125e-24
2598.74        4.34799e-24        3.90440e-24        4.79158e-24
2607.39        4.36679e-24        3.92162e-24        4.81196e-24
2616.07        4.38563e-24        3.93889e-24        4.83238e-24
2624.78        4.40452e-24        3.95619e-24        4.85284e-24
2633.52        4.42344e-24        3.97354e-24        4.87334e-24
2642.29        4.44240e-24        3.99093e-24        4.89388e-24
2651.09        4.46141e-24        4.00836e-24        4.91445e-24
2659.92        4.48045e-24        4.02584e-24        4.93507e-24
2668.78        4.49953e-24        4.04335e-24        4.95572e-24
2677.66        4.51865e-24        4.06090e-24        4.97641e-24
2686.58        4.53781e-24        4.07849e-24        4.99713e-24
2695.53        4.55701e-24        4.09613e-24        5.01789e-24
2704.50        4.57624e-24        4.11380e-24        5.03868e-24
2713.51        4.59551e-24        4.13151e-24        5.05951e-24
2722.54        4.61481e-24        4.14926e-24        5.08037e-24
2731.61        4.63415e-24        4.16704e-24        5.10127e-24
2740.70        4.65353e-24        4.18486e-24        5.12219e-24
2749.83        4.67294e-24        4.20272e-24        5.14315e-24
2758.99        4.69238e-24        4.22062e-24        5.16414e-24
2768.17        4.71185e-24        4.23855e-24        5.18516e-24
2777.39        4.73136e-24        4.25652e-24        5.20620e-24
2786.64        4.75090e-24        4.27452e-24        5.22728e-24
2795.92        4.77047e-24        4.29256e-24        5.24839e-24
2805.23        4.79007e-24        4.31063e-24        5.26952e-24
2814.57        4.80971e-24        4.32874e-24        5.29067e-24
2823.94        4.82937e-24        4.34688e-24        5.31186e-24
2833.35        4.84906e-24        4.36505e-24        5.33306e-24
2842.78        4.86877e-24        4.38325e-24        5.35430e-24
2852.25        4.88852e-24        4.40149e-24        5.37555e-24
2861.75        4.90829e-24        4.41975e-24        5.39683e-24
2871.27        4.92809e-24        4.43805e-24        5.41812e-24
2880.84        4.94791e-24        4.45638e-24        5.43944e-24
2890.43        4.96776e-24        4.47473e-24        5.46078e-24
2900.05        4.98763e-24        4.49311e-24        5.48214e-24
2909.71        5.00752e-24        4.51153e-24        5.50351e-24
2919.40        5.02743e-24        4.52997e-24        5.52490e-24
2929.12        5.04737e-24        4.54843e-24        5.54631e-24
2938.87        5.06733e-24        4.56693e-24        5.56773e-24
2948.66        5.08730e-24        4.58544e-24        5.58916e-24
2958.48        5.10730e-24        4.60399e-24        5.61061e-24
2968.33        5.12731e-24        4.62255e-24        5.63207e-24
2978.21        5.14734e-24        4.64115e-24        5.65354e-24
2988.13        5.16739e-24        4.65976e-24        5.67502e-24
2998.08        5.18745e-24        4.67840e-24        5.69651e-24
3008.07        5.21195e-24        4.70080e-24        5.72311e-24
3018.08        5.23759e-24        4.72417e-24        5.75101e-24
3028.13        5.26333e-24        4.74764e-24        5.77902e-24
3038.22        5.28917e-24        4.77120e-24        5.80714e-24
3048.33        5.31510e-24        4.79485e-24        5.83536e-24
3058.48        5.34114e-24        4.81860e-24        5.86368e-24
3068.67        5.36727e-24        4.84243e-24        5.89211e-24
3078.89        5.39350e-24        4.86636e-24        5.92063e-24
3089.14        5.41983e-24        4.89038e-24        5.94927e-24
3099.42        5.44625e-24        4.91450e-24        5.97800e-24
3109.75        5.47278e-24        4.93871e-24        6.00685e-24
3120.10        5.49940e-24        4.96301e-24        6.03579e-24
3130.49        5.52612e-24        4.98740e-24        6.06484e-24
3140.91        5.55294e-24        5.01189e-24        6.09399e-24
3151.37        5.57986e-24        5.03647e-24        6.12324e-24
3161.87        5.60687e-24        5.06114e-24        6.15260e-24
3172.40        5.63399e-24        5.08591e-24        6.18206e-24
3182.96        5.66120e-24        5.11077e-24        6.21163e-24
3193.56        5.68851e-24        5.13572e-24        6.24130e-24
3204.19        5.71592e-24        5.16077e-24        6.27107e-24
3214.86        5.74343e-24        5.18591e-24        6.30095e-24
3225.57        5.77103e-24        5.21114e-24        6.33093e-24
3236.31        5.79874e-24        5.23647e-24        6.36101e-24
3247.08        5.82654e-24        5.26189e-24        6.39119e-24
3257.90        5.85444e-24        5.28740e-24        6.42148e-24
3268.75        5.88244e-24        5.31301e-24        6.45187e-24
3279.63        5.91054e-24        5.33871e-24        6.48237e-24
3290.55        5.93873e-24        5.36450e-24        6.51296e-24
3301.51        5.96703e-24        5.39039e-24        6.54366e-24
3312.50        5.99542e-24        5.41637e-24        6.57446e-24
3323.53        6.02391e-24        5.44245e-24        6.60536e-24
3334.60        6.05249e-24        5.46862e-24        6.63637e-24
3345.70        6.08118e-24        5.49488e-24        6.66748e-24
3356.84        6.10996e-24        5.52123e-24        6.69868e-24
3368.02        6.13884e-24        5.54768e-24        6.72999e-24
3379.24        6.16781e-24        5.57422e-24        6.76140e-24
3390.49        6.19689e-24        5.60086e-24        6.79292e-24
3401.78        6.22606e-24        5.62759e-24        6.82453e-24
3413.11        6.25533e-24        5.65441e-24        6.85624e-24
3424.47        6.28469e-24        5.68132e-24        6.88806e-24
3435.87        6.31415e-24        5.70833e-24        6.91997e-24
3447.32        6.34371e-24        5.73543e-24        6.95199e-24
3458.79        6.37336e-24        5.76262e-24        6.98410e-24
3470.31        6.40311e-24        5.78991e-24        7.01631e-24
3481.87        6.43296e-24        5.81729e-24        7.04863e-24
3493.46        6.46290e-24        5.84476e-24        7.08104e-24
3505.10        6.49294e-24        5.87232e-24        7.11355e-24
3516.77        6.52307e-24        5.89998e-24        7.14616e-24
3528.48        6.55330e-24        5.92773e-24        7.17886e-24
3540.23        6.58362e-24        5.95557e-24        7.21167e-24
3552.02        6.61403e-24        5.98350e-24        7.24457e-24
3563.84        6.64455e-24        6.01153e-24        7.27756e-24
3575.71        6.67515e-24        6.03964e-24        7.31066e-24
3587.62        6.70585e-24        6.06785e-24        7.34385e-24
3599.56        6.73664e-24        6.09615e-24        7.37714e-24
3611.55        6.76753e-24        6.12454e-24        7.41052e-24
3623.58        6.79851e-24        6.15302e-24        7.44400e-24
3635.64        6.82958e-24        6.18159e-24        7.47757e-24
3647.75        6.86074e-24        6.21025e-24        7.51124e-24
3659.89        6.89200e-24        6.23900e-24        7.54500e-24
3672.08        6.92335e-24        6.26784e-24        7.57885e-24
3684.31        6.95478e-24        6.29677e-24        7.61280e-24
3696.58        6.98631e-24        6.32580e-24        7.64683e-24
3708.89        7.01794e-24        6.35491e-24        7.68096e-24
3721.24        7.04965e-24        6.38411e-24        7.71519e-24
3733.63        7.08145e-24        6.41339e-24        7.74950e-24
3746.06        7.11334e-24        6.44277e-24        7.78390e-24
3758.53        7.14532e-24        6.47224e-24        7.81839e-24
3771.05        7.17738e-24        6.50179e-24        7.85298e-24
3783.61        7.20954e-24        6.53143e-24        7.88765e-24
3796.21        7.24178e-24        6.56116e-24        7.92241e-24
3808.85        7.27411e-24        6.59097e-24        7.95725e-24
3821.53        7.30653e-24        6.62087e-24        7.99219e-24
3834.26        7.33903e-24        6.65086e-24        8.02721e-24
3847.02        7.37162e-24        6.68093e-24        8.06231e-24
3859.83        7.40430e-24        6.71109e-24        8.09750e-24
3872.69        7.43706e-24        6.74134e-24        8.13277e-24
3885.58        7.46990e-24        6.77166e-24        8.16813e-24
3898.52        7.50283e-24        6.80208e-24        8.20357e-24
3911.50        7.53584e-24        6.83257e-24        8.23910e-24
3924.53        7.56893e-24        6.86315e-24        8.27470e-24
3937.60        7.60210e-24        6.89382e-24        8.31039e-24
3950.71        7.63536e-24        6.92456e-24        8.34615e-24
3963.86        7.66869e-24        6.95539e-24        8.38199e-24
3977.06        7.70211e-24        6.98630e-24        8.41792e-24
3990.30        7.73560e-24        7.01729e-24        8.45392e-24
4003.59        7.77034e-24        7.04934e-24        8.49133e-24
4016.92        7.80832e-24        7.08415e-24        8.53248e-24
4030.30        7.84644e-24        7.11910e-24        8.57379e-24
4043.72        7.88471e-24        7.15419e-24        8.61524e-24
4057.18        7.92313e-24        7.18941e-24        8.65685e-24
4070.69        7.96168e-24        7.22476e-24        8.69861e-24
4084.25        8.00038e-24        7.26025e-24        8.74051e-24
4097.85        8.03923e-24        7.29588e-24        8.78258e-24
4111.50        8.07822e-24        7.33164e-24        8.82479e-24
4125.19        8.11735e-24        7.36755e-24        8.86715e-24
4138.92        8.15663e-24        7.40358e-24        8.90967e-24
4152.70        8.19605e-24        7.43976e-24        8.95234e-24
4166.53        8.23561e-24        7.47607e-24        8.99515e-24
4180.41        8.27532e-24        7.51252e-24        9.03812e-24
4194.33        8.31517e-24        7.54910e-24        9.08125e-24
4208.29        8.35517e-24        7.58582e-24        9.12452e-24
4222.31        8.39531e-24        7.62268e-24        9.16794e-24
4236.37        8.43560e-24        7.65968e-24        9.21152e-24
4250.47        8.47603e-24        7.69681e-24        9.25524e-24
4264.63        8.51660e-24        7.73408e-24        9.29912e-24
4278.83        8.55732e-24        7.77149e-24        9.34315e-24
4293.08        8.59818e-24        7.80904e-24        9.38733e-24
4307.37        8.63919e-24        7.84672e-24        9.43166e-24
4321.71        8.68034e-24        7.88454e-24        9.47614e-24
4336.11        8.72163e-24        7.92250e-24        9.52077e-24
4350.54        8.76307e-24        7.96060e-24        9.56555e-24
4365.03        8.80465e-24        7.99883e-24        9.61048e-24
4379.57        8.84638e-24        8.03720e-24        9.65556e-24
4394.15        8.88825e-24        8.07571e-24        9.70079e-24
4408.78        8.93026e-24        8.11436e-24        9.74617e-24
4423.46        8.97242e-24        8.15314e-24        9.79169e-24
4438.19        9.01472e-24        8.19207e-24        9.83737e-24
4452.97        9.05716e-24        8.23112e-24        9.88320e-24
4467.80        9.09975e-24        8.27032e-24        9.92917e-24
4482.68        9.14248e-24        8.30965e-24        9.97530e-24
4497.60        9.18535e-24        8.34913e-24        1.00216e-23
4512.58        9.22836e-24        8.38873e-24        1.00680e-23
4527.61        9.27152e-24        8.42848e-24        1.01146e-23
4542.68        9.31481e-24        8.46836e-24        1.01613e-23
4557.81        9.35825e-24        8.50838e-24        1.02081e-23
4572.99        9.40183e-24        8.54854e-24        1.02551e-23
4588.21        9.44556e-24        8.58883e-24        1.03023e-23
4603.49        9.48942e-24        8.62926e-24        1.03496e-23
4618.82        9.53343e-24        8.66982e-24        1.03970e-23
4634.20        9.57757e-24        8.71053e-24        1.04446e-23
4649.63        9.62186e-24        8.75136e-24        1.04924e-23
4665.11        9.66628e-24        8.79234e-24        1.05402e-23
4680.65        9.71085e-24        8.83345e-24        1.05882e-23
4696.23        9.75555e-24        8.87469e-24        1.06364e-23
4711.87        9.80040e-24        8.91607e-24        1.06847e-23
4727.56        9.84538e-24        8.95759e-24        1.07332e-23
4743.31        9.89050e-24        8.99924e-24        1.07818e-23
4759.10        9.93576e-24        9.04102e-24        1.08305e-23
4774.95        9.98116e-24        9.08294e-24        1.08794e-23
4790.85        1.00267e-23        9.12500e-24        1.09284e-23
4806.80        1.00724e-23        9.16718e-24        1.09775e-23
4822.81        1.01182e-23        9.20951e-24        1.10268e-23
4838.87        1.01641e-23        9.25196e-24        1.10763e-23
4854.98        1.02102e-23        9.29455e-24        1.11258e-23
4871.15        1.02564e-23        9.33727e-24        1.11755e-23
4887.37        1.03028e-23        9.38012e-24        1.12254e-23
4903.64        1.03492e-23        9.42311e-24        1.12754e-23
4919.97        1.03958e-23        9.46622e-24        1.13255e-23
4936.35        1.04426e-23        9.50947e-24        1.13757e-23
4952.79        1.04895e-23        9.55285e-24        1.14261e-23
4969.28        1.05365e-23        9.59636e-24        1.14766e-23
4985.83        1.05836e-23        9.64000e-24        1.15273e-23
5002.43        1.06317e-23        9.68443e-24        1.15789e-23
5019.09        1.06844e-23        9.73294e-24        1.16359e-23
5035.80        1.07374e-23        9.78164e-24        1.16931e-23
5052.57        1.07906e-23        9.83054e-24        1.17506e-23
5069.39        1.08439e-23        9.87964e-24        1.18082e-23
5086.27        1.08975e-23        9.92894e-24        1.18661e-23
5103.21        1.09513e-23        9.97844e-24        1.19242e-23
5120.20        1.10053e-23        1.00281e-23        1.19825e-23
5137.25        1.10596e-23        1.00780e-23        1.20411e-23
5154.36        1.11140e-23        1.01281e-23        1.20999e-23
5171.52        1.11687e-23        1.01784e-23        1.21589e-23
5188.74        1.12235e-23        1.02290e-23        1.22181e-23
5206.02        1.12786e-23        1.02797e-23        1.22775e-23
5223.36        1.13339e-23        1.03306e-23        1.23372e-23
5240.75        1.13894e-23        1.03817e-23        1.23971e-23
5258.20        1.14451e-23        1.04330e-23        1.24573e-23
5275.71        1.15011e-23        1.04845e-23        1.25176e-23
5293.28        1.15572e-23        1.05363e-23        1.25782e-23
5310.91        1.16136e-23        1.05882e-23        1.26390e-23
5328.59        1.16702e-23        1.06403e-23        1.27000e-23
5346.33        1.17270e-23        1.06927e-23        1.27613e-23
5364.14        1.17840e-23        1.07452e-23        1.28228e-23
5382.00        1.18412e-23        1.07980e-23        1.28845e-23
5399.92        1.18987e-23        1.08509e-23        1.29464e-23
5417.90        1.19563e-23        1.09041e-23        1.30086e-23
5435.94        1.20142e-23        1.09575e-23        1.30710e-23
5454.04        1.20723e-23        1.10110e-23        1.31336e-23
5472.20        1.21306e-23        1.10648e-23        1.31964e-23
5490.43        1.21892e-23        1.11188e-23        1.32595e-23
5508.71        1.22479e-23        1.11730e-23        1.33228e-23
5527.05        1.23069e-23        1.12274e-23        1.33863e-23
5545.46        1.23660e-23        1.12820e-23        1.34501e-23
5563.92        1.24254e-23        1.13368e-23        1.35141e-23
5582.45        1.24851e-23        1.13919e-23        1.35783e-23
5601.04        1.25449e-23        1.14471e-23        1.36427e-23
5619.69        1.26049e-23        1.15025e-23        1.37074e-23
5638.40        1.26652e-23        1.15582e-23        1.37722e-23
5657.18        1.27257e-23        1.16140e-23        1.38374e-23
5676.02        1.27864e-23        1.16701e-23        1.39027e-23
5694.92        1.28473e-23        1.17264e-23        1.39683e-23
5713.88        1.29085e-23        1.17829e-23        1.40340e-23
5732.91        1.29698e-23        1.18396e-23        1.41001e-23
5752.00        1.30314e-23        1.18965e-23        1.41663e-23
5771.15        1.30932e-23        1.19536e-23        1.42328e-23
5790.37        1.31552e-23        1.20109e-23        1.42995e-23
5809.65        1.32174e-23        1.20684e-23        1.43664e-23
5828.99        1.32799e-23        1.21262e-23        1.44335e-23
5848.40        1.33425e-23        1.21841e-23        1.45009e-23
5867.88        1.34054e-23        1.22423e-23        1.45685e-23
5887.42        1.34685e-23        1.23006e-23        1.46363e-23
5907.02        1.35318e-23        1.23592e-23        1.47044e-23
5926.69        1.35953e-23        1.24180e-23        1.47726e-23
5946.43        1.36591e-23        1.24770e-23        1.48411e-23
5966.23        1.37230e-23        1.25362e-23        1.49099e-23
5986.09        1.37872e-23        1.25956e-23        1.49788e-23
6006.03        1.38537e-23        1.26570e-23        1.50503e-23
6026.03        1.39251e-23        1.27228e-23        1.51274e-23
6046.09        1.39969e-23        1.27888e-23        1.52049e-23
6066.23        1.40690e-23        1.28552e-23        1.52828e-23
6086.43        1.41414e-23        1.29219e-23        1.53609e-23
6106.69        1.42142e-23        1.29888e-23        1.54395e-23
6127.03        1.42872e-23        1.30561e-23        1.55183e-23
6147.43        1.43606e-23        1.31237e-23        1.55975e-23
6167.90        1.44343e-23        1.31916e-23        1.56771e-23
6188.44        1.45084e-23        1.32597e-23        1.57570e-23
6209.05        1.45827e-23        1.33282e-23        1.58372e-23
6229.72        1.46574e-23        1.33970e-23        1.59178e-23
6250.47        1.47324e-23        1.34661e-23        1.59988e-23
6271.28        1.48078e-23        1.35355e-23        1.60801e-23
6292.16        1.48835e-23        1.36053e-23        1.61617e-23
6313.11        1.49595e-23        1.36753e-23        1.62437e-23
6334.14        1.50358e-23        1.37456e-23        1.63260e-23
6355.23        1.51125e-23        1.38163e-23        1.64087e-23
6376.39        1.51895e-23        1.38872e-23        1.64918e-23
6397.62        1.52668e-23        1.39585e-23        1.65752e-23
6418.93        1.53445e-23        1.40301e-23        1.66589e-23
6440.30        1.54225e-23        1.41020e-23        1.67430e-23
6461.75        1.55009e-23        1.41743e-23        1.68275e-23
6483.26        1.55796e-23        1.42468e-23        1.69123e-23
6504.85        1.56586e-23        1.43197e-23        1.69975e-23
6526.51        1.57379e-23        1.43928e-23        1.70830e-23
6548.24        1.58176e-23        1.44663e-23        1.71689e-23
6570.05        1.58977e-23        1.45401e-23        1.72552e-23
6591.93        1.59780e-23        1.46143e-23        1.73418e-23
6613.88        1.60588e-23        1.46887e-23        1.74288e-23
6635.90        1.61398e-23        1.47635e-23        1.75161e-23
6658.00        1.62212e-23        1.48386e-23        1.76038e-23
6680.17        1.63030e-23        1.49141e-23        1.76919e-23
6702.41        1.63851e-23        1.49898e-23        1.77803e-23
6724.73        1.64675e-23        1.50659e-23        1.78691e-23
6747.12        1.65503e-23        1.51423e-23        1.79583e-23
6769.59        1.66334e-23        1.52190e-23        1.80478e-23
6792.13        1.67169e-23        1.52961e-23        1.81377e-23
6814.75        1.68007e-23        1.53735e-23        1.82279e-23
6837.44        1.68848e-23        1.54512e-23        1.83185e-23
6860.21        1.69694e-23        1.55292e-23        1.84095e-23
6883.05        1.70542e-23        1.56076e-23        1.85009e-23
6905.97        1.71394e-23        1.56863e-23        1.85926e-23
6928.97        1.72250e-23        1.57653e-23        1.86847e-23
6952.04        1.73109e-23        1.58447e-23        1.87771e-23
6975.19        1.73972e-23        1.59244e-23        1.88699e-23
6998.42        1.74838e-23        1.60044e-23        1.89631e-23
7021.72        1.75707e-23        1.60847e-23        1.90567e-23
7045.10        1.76580e-23        1.61654e-23        1.91506e-23
7068.56        1.77457e-23        1.62465e-23        1.92449e-23
7092.10        1.78337e-23        1.63278e-23        1.93396e-23
7115.72        1.79221e-23        1.64095e-23        1.94347e-23
7139.41        1.80108e-23        1.64916e-23        1.95301e-23
7163.18        1.80999e-23        1.65739e-23        1.96259e-23
7187.04        1.81894e-23        1.66567e-23        1.97221e-23
7210.97        1.82792e-23        1.67397e-23        1.98186e-23
7234.98        1.83693e-23        1.68231e-23        1.99155e-23
7259.07        1.84598e-23        1.69068e-23        2.00128e-23
7283.24        1.85507e-23        1.69909e-23        2.01105e-23
7307.50        1.86419e-23        1.70753e-23        2.02086e-23
7331.83        1.87335e-23        1.71601e-23        2.03070e-23
7356.24        1.88255e-23        1.72452e-23        2.04058e-23
7380.74        1.89178e-23        1.73306e-23        2.05050e-23
7405.32        1.90105e-23        1.74164e-23        2.06045e-23
7429.97        1.91035e-23        1.75026e-23        2.07045e-23
7454.72        1.91969e-23        1.75891e-23        2.08048e-23
7479.54        1.92907e-23        1.76759e-23        2.09055e-23
7504.45        1.93848e-23        1.77631e-23        2.10066e-23
7529.43        1.94793e-23        1.78506e-23        2.11081e-23
7554.51        1.95742e-23        1.79385e-23        2.12099e-23
7579.66        1.96694e-23        1.80267e-23        2.13122e-23
7604.90        1.97650e-23        1.81153e-23        2.14148e-23
7630.23        1.98610e-23        1.82042e-23        2.15178e-23
7655.63        1.99573e-23        1.82935e-23        2.16212e-23
7681.13        2.00540e-23        1.83831e-23        2.17250e-23
7706.70        2.01511e-23        1.84731e-23        2.18291e-23
7732.37        2.02486e-23        1.85635e-23        2.19337e-23
7758.11        2.03464e-23        1.86542e-23        2.20386e-23
7783.95        2.04446e-23        1.87452e-23        2.21439e-23
7809.87        2.05431e-23        1.88366e-23        2.22496e-23
7835.87        2.06420e-23        1.89284e-23        2.23557e-23
7861.96        2.07413e-23        1.90205e-23        2.24622e-23
7888.14        2.08410e-23        1.91130e-23        2.25690e-23
7914.41        2.09411e-23        1.92059e-23        2.26763e-23
7940.77        2.10415e-23        1.92991e-23        2.27839e-23
7967.21        2.11423e-23        1.93926e-23        2.28920e-23
7993.74        2.12435e-23        1.94865e-23        2.30004e-23
8020.36        2.13517e-23        1.95866e-23        2.31167e-23
8047.06        2.14624e-23        1.96888e-23        2.32360e-23
8073.86        2.15737e-23        1.97916e-23        2.33557e-23
8100.74        2.16854e-23        1.98948e-23        2.34760e-23
8127.72        2.17977e-23        1.99985e-23        2.35969e-23
8154.78        2.19105e-23        2.01027e-23        2.37183e-23
8181.94        2.20238e-23        2.02073e-23        2.38402e-23
8209.18        2.21376e-23        2.03125e-23        2.39627e-23
8236.52        2.22519e-23        2.04181e-23        2.40857e-23
8263.94        2.23668e-23        2.05242e-23        2.42093e-23
8291.46        2.24822e-23        2.06309e-23        2.43335e-23
8319.07        2.25981e-23        2.07379e-23        2.44582e-23
8346.77        2.27145e-23        2.08455e-23        2.45834e-23
8374.57        2.28314e-23        2.09536e-23        2.47092e-23
8402.45        2.29489e-23        2.10622e-23        2.48356e-23
8430.43        2.30669e-23        2.11713e-23        2.49625e-23
8458.50        2.31854e-23        2.12808e-23        2.50900e-23
8486.67        2.33045e-23        2.13909e-23        2.52180e-23
8514.93        2.34241e-23        2.15015e-23        2.53466e-23
8543.28        2.35442e-23        2.16126e-23        2.54758e-23
8571.73        2.36648e-23        2.17241e-23        2.56055e-23
8600.28        2.37860e-23        2.18362e-23        2.57359e-23
8628.91        2.39078e-23        2.19488e-23        2.58667e-23
8657.65        2.40300e-23        2.20619e-23        2.59982e-23
8686.48        2.41528e-23        2.21755e-23        2.61302e-23
8715.40        2.42762e-23        2.22896e-23        2.62628e-23
8744.42        2.44001e-23        2.24042e-23        2.63960e-23
8773.54        2.45245e-23        2.25194e-23        2.65297e-23
8802.75        2.46495e-23        2.26350e-23        2.66640e-23
8832.07        2.47750e-23        2.27512e-23        2.67989e-23
8861.48        2.49011e-23        2.28678e-23        2.69344e-23
8890.98        2.50278e-23        2.29850e-23        2.70705e-23
8920.59        2.51549e-23        2.31028e-23        2.72071e-23
8950.30        2.52827e-23        2.32210e-23        2.73443e-23
8980.10        2.54110e-23        2.33398e-23        2.74821e-23
9010.00        2.55398e-23        2.34591e-23        2.76205e-23
9040.00        2.56692e-23        2.35789e-23        2.77595e-23
9070.11        2.57991e-23        2.36992e-23        2.78991e-23
9100.31        2.59297e-23        2.38201e-23        2.80392e-23
9130.61        2.60607e-23        2.39415e-23        2.81800e-23
9161.02        2.61924e-23        2.40634e-23        2.83213e-23
9191.52        2.63246e-23        2.41858e-23        2.84633e-23
9222.13        2.64573e-23        2.43088e-23        2.86058e-23
9252.84        2.65906e-23        2.44323e-23        2.87489e-23
9283.65        2.67245e-23        2.45564e-23        2.88927e-23
9314.56        2.68590e-23        2.46810e-23        2.90370e-23
9345.58        2.69940e-23        2.48062e-23        2.91819e-23
9376.70        2.71297e-23        2.49318e-23        2.93275e-23
9407.92        2.72658e-23        2.50581e-23        2.94736e-23
9439.25        2.74026e-23        2.51849e-23        2.96204e-23
9470.68        2.75399e-23        2.53122e-23        2.97677e-23
9502.22        2.76779e-23        2.54401e-23        2.99157e-23
9533.86        2.78164e-23        2.55685e-23        3.00643e-23
9565.60        2.79555e-23        2.56975e-23        3.02135e-23
9597.46        2.80951e-23        2.58270e-23        3.03633e-23
9629.41        2.82354e-23        2.59571e-23        3.05137e-23
9661.48        2.83762e-23        2.60877e-23        3.06647e-23
9693.65        2.85176e-23        2.62189e-23        3.08164e-23
9725.93        2.86597e-23        2.63507e-23        3.09687e-23
9758.32        2.88023e-23        2.64830e-23        3.11216e-23
9790.81        2.89455e-23        2.66159e-23        3.12751e-23
9823.41        2.90893e-23        2.67494e-23        3.14292e-23
9856.12        2.92337e-23        2.68834e-23        3.15840e-23
9888.94        2.93787e-23        2.70180e-23        3.17394e-23
9921.87        2.95243e-23        2.71531e-23        3.18954e-23
9954.91        2.96705e-23        2.72889e-23        3.20521e-23
9988.06        2.98173e-23        2.74252e-23        3.22094e-23


==> anc/hh_3fhl_constraints.txt <==
#DM constraints, hh, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        2.00359e-24        1.79193e-24        2.21524e-24
130.43        1.99671e-24        1.78581e-24        2.20762e-24
130.87        1.98997e-24        1.77980e-24        2.20014e-24
131.30        1.98336e-24        1.77390e-24        2.19281e-24
131.74        1.97687e-24        1.76812e-24        2.18563e-24
132.18        1.97051e-24        1.76245e-24        2.17857e-24
132.62        1.96427e-24        1.75689e-24        2.17166e-24
133.06        1.95815e-24        1.75143e-24        2.16487e-24
133.50        1.95215e-24        1.74608e-24        2.15821e-24
133.95        1.94626e-24        1.74083e-24        2.15168e-24
134.39        1.94048e-24        1.73568e-24        2.14527e-24
134.84        1.93480e-24        1.73063e-24        2.13898e-24
135.29        1.92924e-24        1.72567e-24        2.13281e-24
135.74        1.92378e-24        1.72080e-24        2.12675e-24
136.19        1.91842e-24        1.71603e-24        2.12081e-24
136.65        1.91316e-24        1.71134e-24        2.11498e-24
137.10        1.90800e-24        1.70674e-24        2.10925e-24
137.56        1.90293e-24        1.70223e-24        2.10363e-24
138.02        1.89796e-24        1.69780e-24        2.09811e-24
138.48        1.89308e-24        1.69346e-24        2.09270e-24
138.94        1.88829e-24        1.68919e-24        2.08738e-24
139.40        1.88358e-24        1.68500e-24        2.08216e-24
139.86        1.87897e-24        1.68089e-24        2.07704e-24
140.33        1.87443e-24        1.67686e-24        2.07201e-24
140.80        1.86998e-24        1.67289e-24        2.06707e-24
141.27        1.86562e-24        1.66901e-24        2.06223e-24
141.74        1.86133e-24        1.66519e-24        2.05747e-24
142.21        1.85712e-24        1.66144e-24        2.05279e-24
142.68        1.85298e-24        1.65776e-24        2.04820e-24
143.16        1.84893e-24        1.65415e-24        2.04370e-24
143.63        1.84494e-24        1.65061e-24        2.03928e-24
144.11        1.84103e-24        1.64713e-24        2.03493e-24
144.59        1.83719e-24        1.64371e-24        2.03066e-24
145.07        1.83341e-24        1.64035e-24        2.02648e-24
145.56        1.82971e-24        1.63706e-24        2.02236e-24
146.04        1.82607e-24        1.63382e-24        2.01832e-24
146.53        1.82250e-24        1.63065e-24        2.01436e-24
147.02        1.81899e-24        1.62753e-24        2.01046e-24
147.50        1.81555e-24        1.62447e-24        2.00663e-24
148.00        1.81217e-24        1.62146e-24        2.00288e-24
148.49        1.80885e-24        1.61851e-24        1.99919e-24
148.98        1.80559e-24        1.61561e-24        1.99556e-24
149.48        1.80239e-24        1.61277e-24        1.99201e-24
149.98        1.79924e-24        1.60997e-24        1.98851e-24
150.48        1.79616e-24        1.60723e-24        1.98508e-24
150.98        1.79313e-24        1.60454e-24        1.98171e-24
151.48        1.79015e-24        1.60190e-24        1.97840e-24
151.98        1.78723e-24        1.59930e-24        1.97516e-24
152.49        1.78437e-24        1.59676e-24        1.97197e-24
153.00        1.78155e-24        1.59427e-24        1.96884e-24
153.51        1.77880e-24        1.59182e-24        1.96578e-24
154.02        1.77610e-24        1.58942e-24        1.96277e-24
154.53        1.77345e-24        1.58707e-24        1.95982e-24
155.05        1.77085e-24        1.58477e-24        1.95693e-24
155.56        1.76831e-24        1.58251e-24        1.95410e-24
156.08        1.76581e-24        1.58030e-24        1.95133e-24
156.60        1.76337e-24        1.57814e-24        1.94861e-24
157.12        1.76099e-24        1.57602e-24        1.94595e-24
157.65        1.75865e-24        1.57395e-24        1.94335e-24
158.17        1.75636e-24        1.57192e-24        1.94080e-24
158.70        1.75413e-24        1.56994e-24        1.93831e-24
159.23        1.75194e-24        1.56801e-24        1.93588e-24
159.76        1.74981e-24        1.56612e-24        1.93350e-24
160.29        1.74772e-24        1.56427e-24        1.93117e-24
160.82        1.74568e-24        1.56247e-24        1.92890e-24
161.36        1.74370e-24        1.56071e-24        1.92668e-24
161.89        1.74176e-24        1.55899e-24        1.92452e-24
162.43        1.73986e-24        1.55732e-24        1.92241e-24
162.97        1.73802e-24        1.55569e-24        1.92035e-24
163.52        1.73622e-24        1.55410e-24        1.91834e-24
164.06        1.73446e-24        1.55255e-24        1.91638e-24
164.61        1.73275e-24        1.55104e-24        1.91447e-24
165.16        1.73109e-24        1.54957e-24        1.91260e-24
165.71        1.72946e-24        1.54814e-24        1.91079e-24
166.26        1.72788e-24        1.54674e-24        1.90903e-24
166.81        1.72635e-24        1.54539e-24        1.90731e-24
167.37        1.72485e-24        1.54407e-24        1.90563e-24
167.92        1.72340e-24        1.54279e-24        1.90401e-24
168.48        1.72199e-24        1.54155e-24        1.90242e-24
169.04        1.72061e-24        1.54034e-24        1.90089e-24
169.61        1.71928e-24        1.53917e-24        1.89939e-24
170.17        1.71799e-24        1.53803e-24        1.89794e-24
170.74        1.71673e-24        1.53693e-24        1.89654e-24
171.31        1.71552e-24        1.53586e-24        1.89517e-24
171.88        1.71434e-24        1.53483e-24        1.89385e-24
172.45        1.71320e-24        1.53383e-24        1.89257e-24
173.02        1.71210e-24        1.53287e-24        1.89133e-24
173.60        1.71103e-24        1.53194e-24        1.89013e-24
174.18        1.71000e-24        1.53104e-24        1.88897e-24
174.76        1.70901e-24        1.53017e-24        1.88785e-24
175.34        1.70805e-24        1.52933e-24        1.88677e-24
175.92        1.70713e-24        1.52853e-24        1.88573e-24
176.51        1.70624e-24        1.52775e-24        1.88473e-24
177.10        1.70539e-24        1.52701e-24        1.88376e-24
177.69        1.70457e-24        1.52630e-24        1.88284e-24
178.28        1.70378e-24        1.52562e-24        1.88195e-24
178.87        1.70303e-24        1.52497e-24        1.88109e-24
179.47        1.70231e-24        1.52434e-24        1.88027e-24
180.07        1.70162e-24        1.52375e-24        1.87949e-24
180.67        1.70097e-24        1.52319e-24        1.87875e-24
181.27        1.70034e-24        1.52265e-24        1.87804e-24
181.87        1.69975e-24        1.52214e-24        1.87736e-24
182.48        1.69919e-24        1.52166e-24        1.87672e-24
183.08        1.69866e-24        1.52121e-24        1.87611e-24
183.69        1.69817e-24        1.52079e-24        1.87554e-24
184.31        1.69770e-24        1.52040e-24        1.87501e-24
184.92        1.69727e-24        1.52003e-24        1.87450e-24
185.53        1.69686e-24        1.51969e-24        1.87403e-24
186.15        1.69649e-24        1.51938e-24        1.87360e-24
186.77        1.69615e-24        1.51910e-24        1.87320e-24
187.39        1.69584e-24        1.51884e-24        1.87283e-24
188.02        1.69555e-24        1.51861e-24        1.87250e-24
188.64        1.69530e-24        1.51841e-24        1.87219e-24
189.27        1.69508e-24        1.51823e-24        1.87193e-24
189.90        1.69489e-24        1.51808e-24        1.87169e-24
190.53        1.69472e-24        1.51796e-24        1.87149e-24
191.17        1.69459e-24        1.51787e-24        1.87132e-24
191.81        1.69449e-24        1.51780e-24        1.87118e-24
192.44        1.69441e-24        1.51775e-24        1.87107e-24
193.09        1.69437e-24        1.51774e-24        1.87100e-24
193.73        1.69435e-24        1.51775e-24        1.87096e-24
194.37        1.69436e-24        1.51778e-24        1.87095e-24
195.02        1.69441e-24        1.51784e-24        1.87097e-24
195.67        1.69448e-24        1.51793e-24        1.87102e-24
196.32        1.69458e-24        1.51804e-24        1.87111e-24
196.98        1.69470e-24        1.51818e-24        1.87123e-24
197.63        1.69486e-24        1.51835e-24        1.87137e-24
198.29        1.69505e-24        1.51854e-24        1.87155e-24
198.95        1.69526e-24        1.51875e-24        1.87176e-24
199.61        1.69550e-24        1.51899e-24        1.87201e-24
200.28        1.69569e-24        1.51919e-24        1.87220e-24
200.94        1.69580e-24        1.51930e-24        1.87230e-24
201.61        1.69594e-24        1.51944e-24        1.87243e-24
202.28        1.69610e-24        1.51961e-24        1.87259e-24
202.96        1.69629e-24        1.51980e-24        1.87278e-24
203.63        1.69650e-24        1.52001e-24        1.87300e-24
204.31        1.69675e-24        1.52024e-24        1.87325e-24
204.99        1.69701e-24        1.52050e-24        1.87352e-24
205.67        1.69730e-24        1.52078e-24        1.87382e-24
206.36        1.69761e-24        1.52108e-24        1.87415e-24
207.05        1.69795e-24        1.52140e-24        1.87450e-24
207.74        1.69831e-24        1.52175e-24        1.87488e-24
208.43        1.69870e-24        1.52211e-24        1.87529e-24
209.12        1.69911e-24        1.52249e-24        1.87572e-24
209.82        1.69954e-24        1.52290e-24        1.87617e-24
210.52        1.69999e-24        1.52332e-24        1.87665e-24
211.22        1.70046e-24        1.52377e-24        1.87716e-24
211.92        1.70096e-24        1.52423e-24        1.87768e-24
212.63        1.70147e-24        1.52472e-24        1.87823e-24
213.34        1.70201e-24        1.52522e-24        1.87881e-24
214.05        1.70257e-24        1.52574e-24        1.87940e-24
214.76        1.70315e-24        1.52627e-24        1.88002e-24
215.47        1.70374e-24        1.52683e-24        1.88066e-24
216.19        1.70436e-24        1.52740e-24        1.88132e-24
216.91        1.70500e-24        1.52799e-24        1.88200e-24
217.63        1.70565e-24        1.52860e-24        1.88271e-24
218.36        1.70633e-24        1.52922e-24        1.88343e-24
219.08        1.70702e-24        1.52986e-24        1.88417e-24
219.81        1.70773e-24        1.53052e-24        1.88493e-24
220.55        1.70845e-24        1.53119e-24        1.88572e-24
221.28        1.70920e-24        1.53188e-24        1.88652e-24
222.02        1.70996e-24        1.53259e-24        1.88734e-24
222.76        1.71074e-24        1.53331e-24        1.88818e-24
223.50        1.71155e-24        1.53405e-24        1.88904e-24
224.24        1.71237e-24        1.53480e-24        1.88993e-24
224.99        1.71321e-24        1.53558e-24        1.89084e-24
225.74        1.71407e-24        1.53637e-24        1.89177e-24
226.49        1.71495e-24        1.53719e-24        1.89272e-24
227.24        1.71586e-24        1.53802e-24        1.89370e-24
228.00        1.71678e-24        1.53887e-24        1.89470e-24
228.76        1.71773e-24        1.53974e-24        1.89572e-24
229.52        1.71870e-24        1.54063e-24        1.89677e-24
230.29        1.71970e-24        1.54155e-24        1.89785e-24
231.05        1.72071e-24        1.54248e-24        1.89895e-24
231.82        1.72176e-24        1.54344e-24        1.90008e-24
232.59        1.72282e-24        1.54441e-24        1.90123e-24
233.37        1.72392e-24        1.54542e-24        1.90242e-24
234.15        1.72503e-24        1.54644e-24        1.90363e-24
234.93        1.72618e-24        1.54749e-24        1.90487e-24
235.71        1.72735e-24        1.54856e-24        1.90614e-24
236.49        1.72854e-24        1.54965e-24        1.90744e-24
237.28        1.72977e-24        1.55078e-24        1.90876e-24
238.07        1.73102e-24        1.55192e-24        1.91012e-24
238.86        1.73230e-24        1.55309e-24        1.91151e-24
239.66        1.73361e-24        1.55429e-24        1.91294e-24
240.46        1.73495e-24        1.55551e-24        1.91439e-24
241.26        1.73632e-24        1.55676e-24        1.91588e-24
242.06        1.73772e-24        1.55804e-24        1.91740e-24
242.87        1.73914e-24        1.55934e-24        1.91895e-24
243.68        1.74059e-24        1.56066e-24        1.92053e-24
244.49        1.74207e-24        1.56201e-24        1.92213e-24
245.30        1.74357e-24        1.56338e-24        1.92377e-24
246.12        1.74510e-24        1.56478e-24        1.92543e-24
246.94        1.74665e-24        1.56619e-24        1.92711e-24
247.76        1.74822e-24        1.56762e-24        1.92882e-24
248.58        1.74982e-24        1.56908e-24        1.93056e-24
249.41        1.75143e-24        1.57055e-24        1.93232e-24
250.24        1.75307e-24        1.57204e-24        1.93410e-24
251.08        1.75473e-24        1.57355e-24        1.93590e-24
251.91        1.75640e-24        1.57507e-24        1.93772e-24
252.75        1.75809e-24        1.57662e-24        1.93957e-24
253.59        1.75980e-24        1.57817e-24        1.94143e-24
254.44        1.76153e-24        1.57974e-24        1.94331e-24
255.28        1.76327e-24        1.58133e-24        1.94520e-24
256.13        1.76502e-24        1.58293e-24        1.94711e-24
256.99        1.76679e-24        1.58454e-24        1.94904e-24
257.84        1.76857e-24        1.58617e-24        1.95098e-24
258.70        1.77037e-24        1.58780e-24        1.95294e-24
259.56        1.77217e-24        1.58945e-24        1.95490e-24
260.43        1.77399e-24        1.59110e-24        1.95688e-24
261.29        1.77582e-24        1.59277e-24        1.95887e-24
262.16        1.77766e-24        1.59444e-24        1.96088e-24
263.04        1.77951e-24        1.59613e-24        1.96289e-24
263.91        1.78137e-24        1.59783e-24        1.96492e-24
264.79        1.78325e-24        1.59954e-24        1.96697e-24
265.67        1.78514e-24        1.60126e-24        1.96903e-24
266.56        1.78705e-24        1.60300e-24        1.97111e-24
267.45        1.78897e-24        1.60475e-24        1.97320e-24
268.34        1.79091e-24        1.60651e-24        1.97532e-24
269.23        1.79287e-24        1.60830e-24        1.97745e-24
270.13        1.79485e-24        1.61010e-24        1.97960e-24
271.03        1.79684e-24        1.61191e-24        1.98177e-24
271.93        1.79886e-24        1.61375e-24        1.98397e-24
272.83        1.80089e-24        1.61560e-24        1.98618e-24
273.74        1.80295e-24        1.61747e-24        1.98842e-24
274.65        1.80502e-24        1.61936e-24        1.99069e-24
275.57        1.80713e-24        1.62127e-24        1.99298e-24
276.49        1.80925e-24        1.62321e-24        1.99529e-24
277.41        1.81140e-24        1.62516e-24        1.99764e-24
278.33        1.81357e-24        1.62714e-24        2.00001e-24
279.26        1.81577e-24        1.62914e-24        2.00240e-24
280.19        1.81800e-24        1.63117e-24        2.00483e-24
281.12        1.82025e-24        1.63322e-24        2.00729e-24
282.06        1.82253e-24        1.63529e-24        2.00977e-24
283.00        1.82484e-24        1.63739e-24        2.01229e-24
283.94        1.82717e-24        1.63951e-24        2.01484e-24
284.88        1.82953e-24        1.64166e-24        2.01741e-24
285.83        1.83192e-24        1.64383e-24        2.02001e-24
286.78        1.83433e-24        1.64602e-24        2.02264e-24
287.74        1.83676e-24        1.64823e-24        2.02529e-24
288.70        1.83922e-24        1.65047e-24        2.02797e-24
289.66        1.84170e-24        1.65272e-24        2.03068e-24
290.62        1.84421e-24        1.65500e-24        2.03341e-24
291.59        1.84673e-24        1.65730e-24        2.03617e-24
292.56        1.84928e-24        1.65962e-24        2.03895e-24
293.54        1.85186e-24        1.66196e-24        2.04176e-24
294.51        1.85445e-24        1.66431e-24        2.04459e-24
295.49        1.85707e-24        1.66669e-24        2.04744e-24
296.48        1.85970e-24        1.66909e-24        2.05032e-24
297.47        1.86236e-24        1.67150e-24        2.05321e-24
298.46        1.86503e-24        1.67394e-24        2.05613e-24
299.45        1.86773e-24        1.67639e-24        2.05908e-24
300.45        1.87041e-24        1.67882e-24        2.06200e-24
301.45        1.87306e-24        1.68122e-24        2.06490e-24
302.45        1.87573e-24        1.68365e-24        2.06782e-24
303.46        1.87842e-24        1.68608e-24        2.07076e-24
304.47        1.88113e-24        1.68854e-24        2.07372e-24
305.48        1.88386e-24        1.69101e-24        2.07671e-24
306.50        1.88661e-24        1.69350e-24        2.07971e-24
307.52        1.88937e-24        1.69601e-24        2.08273e-24
308.54        1.89216e-24        1.69854e-24        2.08578e-24
309.57        1.89496e-24        1.70108e-24        2.08885e-24
310.60        1.89779e-24        1.70364e-24        2.09193e-24
311.64        1.90063e-24        1.70622e-24        2.09504e-24
312.68        1.90350e-24        1.70882e-24        2.09817e-24
313.72        1.90638e-24        1.71143e-24        2.10133e-24
314.76        1.90928e-24        1.71406e-24        2.10450e-24
315.81        1.91221e-24        1.71671e-24        2.10770e-24
316.86        1.91515e-24        1.71938e-24        2.11092e-24
317.92        1.91812e-24        1.72207e-24        2.11416e-24
318.97        1.92110e-24        1.72478e-24        2.11742e-24
320.04        1.92411e-24        1.72750e-24        2.12071e-24
321.10        1.92713e-24        1.73025e-24        2.12402e-24
322.17        1.93018e-24        1.73301e-24        2.12735e-24
323.24        1.93325e-24        1.73579e-24        2.13071e-24
324.32        1.93634e-24        1.73860e-24        2.13409e-24
325.40        1.93945e-24        1.74142e-24        2.13749e-24
326.48        1.94259e-24        1.74426e-24        2.14092e-24
327.57        1.94574e-24        1.74712e-24        2.14437e-24
328.66        1.94892e-24        1.75000e-24        2.14784e-24
329.76        1.95212e-24        1.75290e-24        2.15134e-24
330.85        1.95534e-24        1.75582e-24        2.15486e-24
331.96        1.95858e-24        1.75876e-24        2.15841e-24
333.06        1.96185e-24        1.76172e-24        2.16198e-24
334.17        1.96514e-24        1.76470e-24        2.16557e-24
335.28        1.96845e-24        1.76770e-24        2.16919e-24
336.40        1.97178e-24        1.77072e-24        2.17283e-24
337.52        1.97513e-24        1.77377e-24        2.17650e-24
338.64        1.97851e-24        1.77683e-24        2.18019e-24
339.77        1.98191e-24        1.77991e-24        2.18391e-24
340.90        1.98532e-24        1.78300e-24        2.18764e-24
342.04        1.98876e-24        1.78612e-24        2.19140e-24
343.18        1.99223e-24        1.78926e-24        2.19519e-24
344.32        1.99571e-24        1.79242e-24        2.19900e-24
345.47        1.99921e-24        1.79560e-24        2.20283e-24
346.62        2.00274e-24        1.79879e-24        2.20668e-24
347.77        2.00629e-24        1.80201e-24        2.21056e-24
348.93        2.00985e-24        1.80524e-24        2.21446e-24
350.09        2.01344e-24        1.80850e-24        2.21839e-24
351.26        2.01705e-24        1.81177e-24        2.22233e-24
352.43        2.02068e-24        1.81506e-24        2.22630e-24
353.60        2.02434e-24        1.81838e-24        2.23030e-24
354.78        2.02801e-24        1.82171e-24        2.23431e-24
355.96        2.03170e-24        1.82505e-24        2.23835e-24
357.14        2.03541e-24        1.82842e-24        2.24241e-24
358.33        2.03915e-24        1.83181e-24        2.24649e-24
359.53        2.04290e-24        1.83521e-24        2.25060e-24
360.72        2.04668e-24        1.83864e-24        2.25472e-24
361.92        2.05048e-24        1.84208e-24        2.25887e-24
363.13        2.05429e-24        1.84554e-24        2.26304e-24
364.34        2.05813e-24        1.84902e-24        2.26724e-24
365.55        2.06199e-24        1.85252e-24        2.27146e-24
366.77        2.06587e-24        1.85604e-24        2.27570e-24
367.99        2.06977e-24        1.85957e-24        2.27996e-24
369.22        2.07369e-24        1.86313e-24        2.28425e-24
370.45        2.07763e-24        1.86671e-24        2.28856e-24
371.68        2.08160e-24        1.87030e-24        2.29289e-24
372.92        2.08558e-24        1.87392e-24        2.29725e-24
374.16        2.08959e-24        1.87755e-24        2.30163e-24
375.40        2.09362e-24        1.88121e-24        2.30603e-24
376.65        2.09767e-24        1.88488e-24        2.31046e-24
377.91        2.10174e-24        1.88858e-24        2.31491e-24
379.17        2.10584e-24        1.89229e-24        2.31939e-24
380.43        2.10996e-24        1.89603e-24        2.32389e-24
381.70        2.11410e-24        1.89978e-24        2.32841e-24
382.97        2.11826e-24        1.90356e-24        2.33297e-24
384.24        2.12245e-24        1.90736e-24        2.33754e-24
385.52        2.12666e-24        1.91118e-24        2.34214e-24
386.81        2.13089e-24        1.91502e-24        2.34677e-24
388.09        2.13515e-24        1.91888e-24        2.35142e-24
389.39        2.13943e-24        1.92276e-24        2.35610e-24
390.68        2.14373e-24        1.92667e-24        2.36080e-24
391.98        2.14806e-24        1.93059e-24        2.36553e-24
393.29        2.15241e-24        1.93454e-24        2.37028e-24
394.60        2.15679e-24        1.93851e-24        2.37507e-24
395.91        2.16119e-24        1.94250e-24        2.37987e-24
397.23        2.16561e-24        1.94652e-24        2.38471e-24
398.55        2.17006e-24        1.95055e-24        2.38957e-24
399.88        2.17454e-24        1.95461e-24        2.39446e-24
401.21        2.17902e-24        1.95867e-24        2.39936e-24
402.55        2.18352e-24        1.96275e-24        2.40429e-24
403.89        2.18805e-24        1.96686e-24        2.40925e-24
405.23        2.19261e-24        1.97098e-24        2.41423e-24
406.58        2.19718e-24        1.97513e-24        2.41924e-24
407.94        2.20179e-24        1.97930e-24        2.42428e-24
409.30        2.20642e-24        1.98349e-24        2.42934e-24
410.66        2.21107e-24        1.98771e-24        2.43443e-24
412.03        2.21575e-24        1.99195e-24        2.43955e-24
413.40        2.22046e-24        1.99621e-24        2.44470e-24
414.77        2.22519e-24        2.00050e-24        2.44988e-24
416.16        2.22994e-24        2.00480e-24        2.45508e-24
417.54        2.23472e-24        2.00913e-24        2.46031e-24
418.93        2.23953e-24        2.01349e-24        2.46557e-24
420.33        2.24436e-24        2.01786e-24        2.47085e-24
421.73        2.24921e-24        2.02226e-24        2.47616e-24
423.13        2.25410e-24        2.02669e-24        2.48150e-24
424.54        2.25900e-24        2.03113e-24        2.48687e-24
425.95        2.26393e-24        2.03560e-24        2.49227e-24
427.37        2.26889e-24        2.04009e-24        2.49769e-24
428.79        2.27388e-24        2.04461e-24        2.50314e-24
430.22        2.27889e-24        2.04915e-24        2.50862e-24
431.66        2.28392e-24        2.05371e-24        2.51413e-24
433.09        2.28898e-24        2.05830e-24        2.51966e-24
434.53        2.29407e-24        2.06291e-24        2.52523e-24
435.98        2.29918e-24        2.06754e-24        2.53082e-24
437.43        2.30432e-24        2.07219e-24        2.53644e-24
438.89        2.30948e-24        2.07687e-24        2.54208e-24
440.35        2.31467e-24        2.08158e-24        2.54776e-24
441.82        2.31988e-24        2.08630e-24        2.55346e-24
443.29        2.32512e-24        2.09105e-24        2.55920e-24
444.77        2.33039e-24        2.09583e-24        2.56496e-24
446.25        2.33568e-24        2.10062e-24        2.57074e-24
447.73        2.34100e-24        2.10544e-24        2.57656e-24
449.22        2.34635e-24        2.11029e-24        2.58241e-24
450.72        2.35172e-24        2.11516e-24        2.58828e-24
452.22        2.35712e-24        2.12005e-24        2.59418e-24
453.73        2.36254e-24        2.12497e-24        2.60011e-24
455.24        2.36799e-24        2.12991e-24        2.60607e-24
456.75        2.37347e-24        2.13487e-24        2.61206e-24
458.27        2.37897e-24        2.13986e-24        2.61808e-24
459.80        2.38450e-24        2.14487e-24        2.62413e-24
461.33        2.39006e-24        2.14991e-24        2.63020e-24
462.87        2.39564e-24        2.15497e-24        2.63631e-24
464.41        2.40125e-24        2.16006e-24        2.64244e-24
465.95        2.40689e-24        2.16517e-24        2.64861e-24
467.51        2.41256e-24        2.17031e-24        2.65480e-24
469.06        2.41825e-24        2.17547e-24        2.66103e-24
470.62        2.42397e-24        2.18066e-24        2.66728e-24
472.19        2.42972e-24        2.18587e-24        2.67356e-24
473.76        2.43550e-24        2.19111e-24        2.67988e-24
475.34        2.44130e-24        2.19637e-24        2.68622e-24
476.92        2.44713e-24        2.20166e-24        2.69260e-24
478.51        2.45299e-24        2.20698e-24        2.69901e-24
480.11        2.45888e-24        2.21232e-24        2.70544e-24
481.70        2.46480e-24        2.21769e-24        2.71191e-24
483.31        2.47074e-24        2.22308e-24        2.71841e-24
484.92        2.47672e-24        2.22850e-24        2.72494e-24
486.53        2.48272e-24        2.23394e-24        2.73150e-24
488.15        2.48875e-24        2.23941e-24        2.73809e-24
489.78        2.49482e-24        2.24491e-24        2.74472e-24
491.41        2.50091e-24        2.25044e-24        2.75138e-24
493.05        2.50703e-24        2.25599e-24        2.75806e-24
494.69        2.51318e-24        2.26157e-24        2.76479e-24
496.33        2.51936e-24        2.26717e-24        2.77154e-24
497.99        2.52556e-24        2.27280e-24        2.77832e-24
499.65        2.53180e-24        2.27847e-24        2.78514e-24
501.31        2.53807e-24        2.28415e-24        2.79200e-24
502.98        2.54437e-24        2.28985e-24        2.79889e-24
504.65        2.55070e-24        2.29559e-24        2.80581e-24
506.33        2.55706e-24        2.30135e-24        2.81276e-24
508.02        2.56345e-24        2.30714e-24        2.81975e-24
509.71        2.56987e-24        2.31296e-24        2.82677e-24
511.41        2.57632e-24        2.31881e-24        2.83383e-24
513.11        2.58280e-24        2.32468e-24        2.84092e-24
514.82        2.58931e-24        2.33058e-24        2.84804e-24
516.53        2.59585e-24        2.33651e-24        2.85519e-24
518.25        2.60243e-24        2.34247e-24        2.86238e-24
519.98        2.60903e-24        2.34846e-24        2.86960e-24
521.71        2.61567e-24        2.35447e-24        2.87686e-24
523.45        2.62233e-24        2.36051e-24        2.88415e-24
525.19        2.62903e-24        2.36659e-24        2.89147e-24
526.94        2.63576e-24        2.37268e-24        2.89883e-24
528.70        2.64252e-24        2.37881e-24        2.90622e-24
530.46        2.64931e-24        2.38497e-24        2.91364e-24
532.22        2.65613e-24        2.39115e-24        2.92110e-24
533.99        2.66298e-24        2.39737e-24        2.92860e-24
535.77        2.66987e-24        2.40361e-24        2.93612e-24
537.56        2.67678e-24        2.40988e-24        2.94369e-24
539.35        2.68373e-24        2.41618e-24        2.95128e-24
541.14        2.69071e-24        2.42251e-24        2.95891e-24
542.95        2.69772e-24        2.42887e-24        2.96658e-24
544.75        2.70477e-24        2.43525e-24        2.97428e-24
546.57        2.71184e-24        2.44167e-24        2.98201e-24
548.39        2.71895e-24        2.44812e-24        2.98978e-24
550.21        2.72609e-24        2.45459e-24        2.99758e-24
552.05        2.73326e-24        2.46109e-24        3.00542e-24
553.88        2.74046e-24        2.46763e-24        3.01330e-24
555.73        2.74770e-24        2.47419e-24        3.02121e-24
557.58        2.75497e-24        2.48078e-24        3.02915e-24
559.44        2.76227e-24        2.48741e-24        3.03713e-24
561.30        2.76961e-24        2.49406e-24        3.04515e-24
563.17        2.77697e-24        2.50075e-24        3.05320e-24
565.04        2.78438e-24        2.50746e-24        3.06129e-24
566.92        2.79181e-24        2.51421e-24        3.06942e-24
568.81        2.79928e-24        2.52098e-24        3.07758e-24
570.71        2.80679e-24        2.52779e-24        3.08578e-24
572.61        2.81433e-24        2.53463e-24        3.09402e-24
574.51        2.82190e-24        2.54150e-24        3.10230e-24
576.43        2.82951e-24        2.54841e-24        3.11061e-24
578.35        2.83715e-24        2.55534e-24        3.11897e-24
580.27        2.84483e-24        2.56231e-24        3.12736e-24
582.20        2.85255e-24        2.56931e-24        3.13579e-24
584.14        2.86030e-24        2.57634e-24        3.14425e-24
586.09        2.86809e-24        2.58341e-24        3.15276e-24
588.04        2.87591e-24        2.59051e-24        3.16131e-24
590.00        2.88377e-24        2.59764e-24        3.16990e-24
591.96        2.89167e-24        2.60481e-24        3.17852e-24
593.93        2.89960e-24        2.61201e-24        3.18719e-24
595.91        2.90757e-24        2.61925e-24        3.19590e-24
597.89        2.91558e-24        2.62652e-24        3.20465e-24
599.89        2.92363e-24        2.63382e-24        3.21344e-24
601.88        2.93176e-24        2.64119e-24        3.22234e-24
603.89        2.93994e-24        2.64860e-24        3.23128e-24
605.90        2.94815e-24        2.65605e-24        3.24026e-24
607.92        2.95640e-24        2.66352e-24        3.24929e-24
609.94        2.96470e-24        2.67104e-24        3.25835e-24
611.97        2.97303e-24        2.67859e-24        3.26746e-24
614.01        2.98140e-24        2.68618e-24        3.27662e-24
616.05        2.98980e-24        2.69380e-24        3.28581e-24
618.10        2.99825e-24        2.70145e-24        3.29505e-24
620.16        3.00674e-24        2.70914e-24        3.30433e-24
622.23        3.01526e-24        2.71687e-24        3.31365e-24
624.30        3.02382e-24        2.72464e-24        3.32301e-24
626.38        3.03243e-24        2.73243e-24        3.33242e-24
628.46        3.04107e-24        2.74027e-24        3.34187e-24
630.56        3.04975e-24        2.74814e-24        3.35136e-24
632.66        3.05847e-24        2.75604e-24        3.36089e-24
634.76        3.06723e-24        2.76398e-24        3.37047e-24
636.88        3.07603e-24        2.77196e-24        3.38009e-24
639.00        3.08486e-24        2.77997e-24        3.38975e-24
641.13        3.09374e-24        2.78802e-24        3.39945e-24
643.26        3.10265e-24        2.79611e-24        3.40920e-24
645.40        3.11161e-24        2.80422e-24        3.41899e-24
647.55        3.12060e-24        2.81238e-24        3.42882e-24
649.71        3.12963e-24        2.82057e-24        3.43869e-24
651.87        3.13870e-24        2.82880e-24        3.44861e-24
654.04        3.14781e-24        2.83706e-24        3.45857e-24
656.22        3.15696e-24        2.84536e-24        3.46857e-24
658.41        3.16615e-24        2.85369e-24        3.47861e-24
660.60        3.17538e-24        2.86206e-24        3.48870e-24
662.80        3.18465e-24        2.87047e-24        3.49883e-24
665.00        3.19396e-24        2.87891e-24        3.50901e-24
667.22        3.20331e-24        2.88739e-24        3.51922e-24
669.44        3.21270e-24        2.89591e-24        3.52948e-24
671.67        3.22213e-24        2.90446e-24        3.53979e-24
673.91        3.23160e-24        2.91305e-24        3.55014e-24
676.15        3.24111e-24        2.92168e-24        3.56053e-24
678.40        3.25066e-24        2.93035e-24        3.57097e-24
680.66        3.26025e-24        2.93905e-24        3.58145e-24
682.93        3.26988e-24        2.94779e-24        3.59197e-24
685.20        3.27955e-24        2.95656e-24        3.60254e-24
687.48        3.28927e-24        2.96538e-24        3.61316e-24
689.77        3.29902e-24        2.97423e-24        3.62382e-24
692.07        3.30882e-24        2.98312e-24        3.63452e-24
694.37        3.31866e-24        2.99205e-24        3.64527e-24
696.69        3.32854e-24        3.00102e-24        3.65607e-24
699.01        3.33846e-24        3.01002e-24        3.66691e-24
701.33        3.34843e-24        3.01907e-24        3.67779e-24
703.67        3.35844e-24        3.02815e-24        3.68873e-24
706.01        3.36849e-24        3.03727e-24        3.69970e-24
708.36        3.37858e-24        3.04643e-24        3.71073e-24
710.72        3.38872e-24        3.05563e-24        3.72180e-24
713.09        3.39889e-24        3.06487e-24        3.73292e-24
715.46        3.40912e-24        3.07415e-24        3.74408e-24
717.85        3.41938e-24        3.08347e-24        3.75530e-24
720.24        3.42970e-24        3.09283e-24        3.76656e-24
722.63        3.44005e-24        3.10223e-24        3.77787e-24
725.04        3.45045e-24        3.11168e-24        3.78923e-24
727.45        3.46090e-24        3.12116e-24        3.80064e-24
729.88        3.47139e-24        3.13069e-24        3.81210e-24
732.31        3.48193e-24        3.14026e-24        3.82361e-24
734.75        3.49252e-24        3.14987e-24        3.83516e-24
737.19        3.50315e-24        3.15952e-24        3.84677e-24
739.65        3.51383e-24        3.16922e-24        3.85843e-24
742.11        3.52455e-24        3.17896e-24        3.87014e-24
744.58        3.53532e-24        3.18874e-24        3.88191e-24
747.06        3.54615e-24        3.19857e-24        3.89372e-24
749.55        3.55702e-24        3.20844e-24        3.90559e-24
752.04        3.56793e-24        3.21836e-24        3.91751e-24
754.55        3.57890e-24        3.22832e-24        3.92948e-24
757.06        3.58992e-24        3.23833e-24        3.94151e-24
759.58        3.60098e-24        3.24838e-24        3.95359e-24
762.11        3.61210e-24        3.25847e-24        3.96573e-24
764.65        3.62326e-24        3.26862e-24        3.97791e-24
767.20        3.63448e-24        3.27880e-24        3.99015e-24
769.75        3.64574e-24        3.28904e-24        4.00245e-24
772.31        3.65706e-24        3.29932e-24        4.01480e-24
774.88        3.66842e-24        3.30964e-24        4.02720e-24
777.47        3.67983e-24        3.32001e-24        4.03966e-24
780.05        3.69130e-24        3.33043e-24        4.05217e-24
782.65        3.70281e-24        3.34089e-24        4.06474e-24
785.26        3.71438e-24        3.35140e-24        4.07736e-24
787.87        3.72599e-24        3.36195e-24        4.09003e-24
790.50        3.73766e-24        3.37256e-24        4.10276e-24
793.13        3.74938e-24        3.38320e-24        4.11555e-24
795.77        3.76114e-24        3.39390e-24        4.12839e-24
798.42        3.77296e-24        3.40464e-24        4.14129e-24
801.08        3.78486e-24        3.41545e-24        4.15427e-24
803.75        3.79685e-24        3.42633e-24        4.16737e-24
806.42        3.80889e-24        3.43726e-24        4.18052e-24
809.11        3.82098e-24        3.44824e-24        4.19373e-24
811.80        3.83313e-24        3.45927e-24        4.20699e-24
814.50        3.84533e-24        3.47034e-24        4.22031e-24
817.22        3.85758e-24        3.48147e-24        4.23369e-24
819.94        3.86989e-24        3.49264e-24        4.24713e-24
822.67        3.88224e-24        3.50386e-24        4.26063e-24
825.41        3.89466e-24        3.51513e-24        4.27418e-24
828.16        3.90712e-24        3.52645e-24        4.28779e-24
830.91        3.91964e-24        3.53782e-24        4.30146e-24
833.68        3.93221e-24        3.54923e-24        4.31519e-24
836.46        3.94484e-24        3.56070e-24        4.32898e-24
839.24        3.95752e-24        3.57222e-24        4.34282e-24
842.04        3.97026e-24        3.58378e-24        4.35673e-24
844.84        3.98305e-24        3.59540e-24        4.37069e-24
847.65        3.99589e-24        3.60707e-24        4.38472e-24
850.48        4.00879e-24        3.61879e-24        4.39880e-24
853.31        4.02175e-24        3.63055e-24        4.41294e-24
856.15        4.03476e-24        3.64237e-24        4.42715e-24
859.00        4.04783e-24        3.65424e-24        4.44141e-24
861.86        4.06095e-24        3.66616e-24        4.45573e-24
864.73        4.07413e-24        3.67813e-24        4.47012e-24
867.61        4.08736e-24        3.69016e-24        4.48456e-24
870.50        4.10065e-24        3.70223e-24        4.49907e-24
873.40        4.11400e-24        3.71436e-24        4.51364e-24
876.31        4.12740e-24        3.72654e-24        4.52826e-24
879.22        4.14086e-24        3.73877e-24        4.54295e-24
882.15        4.15438e-24        3.75105e-24        4.55771e-24
885.09        4.16795e-24        3.76339e-24        4.57252e-24
888.04        4.18159e-24        3.77578e-24        4.58740e-24
890.99        4.19528e-24        3.78822e-24        4.60233e-24
893.96        4.20902e-24        3.80071e-24        4.61733e-24
896.94        4.22283e-24        3.81326e-24        4.63240e-24
899.92        4.23669e-24        3.82586e-24        4.64752e-24
902.92        4.25061e-24        3.83851e-24        4.66271e-24
905.93        4.26459e-24        3.85122e-24        4.67797e-24
908.94        4.27863e-24        3.86398e-24        4.69328e-24
911.97        4.29273e-24        3.87679e-24        4.70866e-24
915.01        4.30689e-24        3.88966e-24        4.72411e-24
918.05        4.32110e-24        3.90259e-24        4.73962e-24
921.11        4.33538e-24        3.91557e-24        4.75519e-24
924.18        4.34972e-24        3.92861e-24        4.77084e-24
927.26        4.36412e-24        3.94170e-24        4.78654e-24
930.34        4.37858e-24        3.95485e-24        4.80232e-24
933.44        4.39311e-24        3.96806e-24        4.81816e-24
936.55        4.40769e-24        3.98132e-24        4.83407e-24
939.67        4.42234e-24        3.99464e-24        4.85004e-24
942.80        4.43706e-24        4.00802e-24        4.86609e-24
945.94        4.45183e-24        4.02146e-24        4.88220e-24
949.09        4.46667e-24        4.03496e-24        4.89839e-24
952.25        4.48158e-24        4.04851e-24        4.91464e-24
955.42        4.49655e-24        4.06213e-24        4.93096e-24
958.60        4.51158e-24        4.07580e-24        4.94736e-24
961.79        4.52668e-24        4.08954e-24        4.96382e-24
964.99        4.54185e-24        4.10334e-24        4.98036e-24
968.21        4.55708e-24        4.11720e-24        4.99697e-24
971.43        4.57238e-24        4.13112e-24        5.01365e-24
974.67        4.58775e-24        4.14510e-24        5.03040e-24
977.91        4.60319e-24        4.15914e-24        5.04723e-24
981.17        4.61869e-24        4.17325e-24        5.06414e-24
984.44        4.63426e-24        4.18742e-24        5.08111e-24
987.71        4.64991e-24        4.20165e-24        5.09816e-24
991.00        4.66562e-24        4.21595e-24        5.11529e-24
994.30        4.68140e-24        4.23031e-24        5.13249e-24
997.61        4.69726e-24        4.24474e-24        5.14977e-24
1000.94        4.71324e-24        4.25928e-24        5.16720e-24
1004.27        4.72945e-24        4.27401e-24        5.18490e-24
1007.61        4.74574e-24        4.28880e-24        5.20267e-24
1010.97        4.76210e-24        4.30366e-24        5.22053e-24
1014.33        4.77853e-24        4.31859e-24        5.23847e-24
1017.71        4.79504e-24        4.33358e-24        5.25649e-24
1021.10        4.81162e-24        4.34865e-24        5.27459e-24
1024.50        4.82827e-24        4.36378e-24        5.29277e-24
1027.91        4.84501e-24        4.37898e-24        5.31103e-24
1031.33        4.86181e-24        4.39425e-24        5.32937e-24
1034.77        4.87869e-24        4.40959e-24        5.34779e-24
1038.21        4.89565e-24        4.42500e-24        5.36630e-24
1041.67        4.91268e-24        4.44048e-24        5.38488e-24
1045.14        4.92979e-24        4.45602e-24        5.40355e-24
1048.62        4.94697e-24        4.47164e-24        5.42230e-24
1052.11        4.96423e-24        4.48732e-24        5.44114e-24
1055.62        4.98156e-24        4.50307e-24        5.46005e-24
1059.13        4.99897e-24        4.51890e-24        5.47905e-24
1062.66        5.01646e-24        4.53479e-24        5.49812e-24
1066.20        5.03402e-24        4.55075e-24        5.51728e-24
1069.75        5.05165e-24        4.56678e-24        5.53653e-24
1073.31        5.06937e-24        4.58288e-24        5.55585e-24
1076.88        5.08715e-24        4.59905e-24        5.57526e-24
1080.47        5.10502e-24        4.61529e-24        5.59475e-24
1084.07        5.12296e-24        4.63160e-24        5.61432e-24
1087.68        5.14097e-24        4.64798e-24        5.63397e-24
1091.30        5.15907e-24        4.66443e-24        5.65371e-24
1094.93        5.17724e-24        4.68094e-24        5.67353e-24
1098.58        5.19548e-24        4.69753e-24        5.69343e-24
1102.24        5.21380e-24        4.71419e-24        5.71341e-24
1105.91        5.23220e-24        4.73092e-24        5.73348e-24
1109.59        5.25067e-24        4.74772e-24        5.75363e-24
1113.28        5.26923e-24        4.76459e-24        5.77386e-24
1116.99        5.28786e-24        4.78153e-24        5.79419e-24
1120.71        5.30657e-24        4.79855e-24        5.81459e-24
1124.44        5.32536e-24        4.81564e-24        5.83509e-24
1128.19        5.34424e-24        4.83281e-24        5.85567e-24
1131.94        5.36319e-24        4.85005e-24        5.87634e-24
1135.71        5.38223e-24        4.86736e-24        5.89710e-24
1139.49        5.40135e-24        4.88476e-24        5.91795e-24
1143.29        5.42056e-24        4.90223e-24        5.93889e-24
1147.10        5.43985e-24        4.91977e-24        5.95993e-24
1150.92        5.45923e-24        4.93740e-24        5.98106e-24
1154.75        5.47869e-24        4.95511e-24        6.00228e-24
1158.59        5.49825e-24        4.97290e-24        6.02360e-24
1162.45        5.51789e-24        4.99077e-24        6.04501e-24
1166.32        5.53762e-24        5.00872e-24        6.06652e-24
1170.21        5.55744e-24        5.02676e-24        6.08813e-24
1174.10        5.57736e-24        5.04488e-24        6.10984e-24
1178.01        5.59737e-24        5.06308e-24        6.13165e-24
1181.93        5.61747e-24        5.08137e-24        6.15356e-24
1185.87        5.63766e-24        5.09975e-24        6.17557e-24
1189.82        5.65795e-24        5.11822e-24        6.19769e-24
1193.78        5.67834e-24        5.13677e-24        6.21991e-24
1197.76        5.69883e-24        5.15542e-24        6.24224e-24
1201.74        5.71941e-24        5.17415e-24        6.26467e-24
1205.75        5.74010e-24        5.19297e-24        6.28722e-24
1209.76        5.76088e-24        5.21189e-24        6.30987e-24
1213.79        5.78176e-24        5.23090e-24        6.33262e-24
1217.83        5.80274e-24        5.25000e-24        6.35549e-24
1221.89        5.82383e-24        5.26919e-24        6.37846e-24
1225.96        5.84501e-24        5.28847e-24        6.40154e-24
1230.04        5.86629e-24        5.30785e-24        6.42473e-24
1234.13        5.88767e-24        5.32731e-24        6.44803e-24
1238.24        5.90915e-24        5.34687e-24        6.47143e-24
1242.37        5.93073e-24        5.36652e-24        6.49495e-24
1246.50        5.95241e-24        5.38626e-24        6.51857e-24
1250.65        5.97419e-24        5.40609e-24        6.54230e-24
1254.82        5.99608e-24        5.42602e-24        6.56613e-24
1259.00        6.01806e-24        5.44603e-24        6.59008e-24
1263.19        6.04014e-24        5.46614e-24        6.61413e-24
1267.40        6.06232e-24        5.48634e-24        6.63829e-24
1271.62        6.08460e-24        5.50663e-24        6.66256e-24
1275.85        6.10698e-24        5.52702e-24        6.68694e-24
1280.10        6.12946e-24        5.54749e-24        6.71142e-24
1284.36        6.15204e-24        5.56806e-24        6.73602e-24
1288.64        6.17472e-24        5.58872e-24        6.76072e-24
1292.93        6.19750e-24        5.60947e-24        6.78552e-24
1297.23        6.22038e-24        5.63031e-24        6.81044e-24
1301.55        6.24335e-24        5.65124e-24        6.83546e-24
1305.89        6.26643e-24        5.67227e-24        6.86059e-24
1310.24        6.28961e-24        5.69339e-24        6.88583e-24
1314.60        6.31288e-24        5.71460e-24        6.91117e-24
1318.98        6.33626e-24        5.73590e-24        6.93663e-24
1323.37        6.35974e-24        5.75729e-24        6.96219e-24
1327.78        6.38332e-24        5.77878e-24        6.98786e-24
1332.20        6.40701e-24        5.80036e-24        7.01365e-24
1336.63        6.43079e-24        5.82204e-24        7.03954e-24
1341.08        6.45468e-24        5.84381e-24        7.06555e-24
1345.55        6.47867e-24        5.86568e-24        7.09166e-24
1350.03        6.50277e-24        5.88765e-24        7.11789e-24
1354.53        6.52697e-24        5.90971e-24        7.14424e-24
1359.04        6.55128e-24        5.93186e-24        7.17069e-24
1363.56        6.57569e-24        5.95412e-24        7.19726e-24
1368.10        6.60021e-24        5.97647e-24        7.22395e-24
1372.66        6.62483e-24        5.99892e-24        7.25074e-24
1377.23        6.64956e-24        6.02147e-24        7.27766e-24
1381.81        6.67440e-24        6.04412e-24        7.30469e-24
1386.42        6.69935e-24        6.06686e-24        7.33184e-24
1391.03        6.72440e-24        6.08971e-24        7.35910e-24
1395.66        6.74957e-24        6.11266e-24        7.38648e-24
1400.31        6.77484e-24        6.13571e-24        7.41398e-24
1404.97        6.80023e-24        6.15886e-24        7.44160e-24
1409.65        6.82572e-24        6.18211e-24        7.46933e-24
1414.35        6.85133e-24        6.20546e-24        7.49719e-24
1419.06        6.87704e-24        6.22892e-24        7.52517e-24
1423.78        6.90287e-24        6.25248e-24        7.55326e-24
1428.52        6.92881e-24        6.27615e-24        7.58148e-24
1433.28        6.95487e-24        6.29992e-24        7.60982e-24
1438.05        6.98104e-24        6.32379e-24        7.63828e-24
1442.84        7.00732e-24        6.34777e-24        7.66687e-24
1447.65        7.03372e-24        6.37186e-24        7.69558e-24
1452.47        7.06023e-24        6.39605e-24        7.72441e-24
1457.30        7.08686e-24        6.42035e-24        7.75337e-24
1462.16        7.11360e-24        6.44475e-24        7.78245e-24
1467.02        7.14046e-24        6.46927e-24        7.81166e-24
1471.91        7.16744e-24        6.49389e-24        7.84099e-24
1476.81        7.19454e-24        6.51862e-24        7.87046e-24
1481.73        7.22175e-24        6.54346e-24        7.90005e-24
1486.66        7.24909e-24        6.56841e-24        7.92976e-24
1491.61        7.27654e-24        6.59347e-24        7.95961e-24
1496.58        7.30411e-24        6.61864e-24        7.98958e-24
1501.56        7.33195e-24        6.64404e-24        8.01987e-24
1506.56        7.36025e-24        6.66981e-24        8.05069e-24
1511.58        7.38867e-24        6.69569e-24        8.08164e-24
1516.61        7.41722e-24        6.72169e-24        8.11274e-24
1521.66        7.44589e-24        6.74781e-24        8.14397e-24
1526.73        7.47470e-24        6.77405e-24        8.17535e-24
1531.81        7.50364e-24        6.80041e-24        8.20686e-24
1536.91        7.53270e-24        6.82689e-24        8.23852e-24
1542.03        7.56190e-24        6.85349e-24        8.27032e-24
1547.17        7.59123e-24        6.88020e-24        8.30226e-24
1552.32        7.62069e-24        6.90705e-24        8.33434e-24
1557.49        7.65029e-24        6.93401e-24        8.36657e-24
1562.67        7.68002e-24        6.96110e-24        8.39895e-24
1567.88        7.70988e-24        6.98831e-24        8.43146e-24
1573.10        7.73988e-24        7.01564e-24        8.46413e-24
1578.34        7.77002e-24        7.04310e-24        8.49694e-24
1583.59        7.80029e-24        7.07068e-24        8.52990e-24
1588.87        7.83070e-24        7.09840e-24        8.56301e-24
1594.16        7.86125e-24        7.12623e-24        8.59627e-24
1599.47        7.89194e-24        7.15420e-24        8.62968e-24
1604.79        7.92277e-24        7.18229e-24        8.66324e-24
1610.13        7.95373e-24        7.21052e-24        8.69695e-24
1615.50        7.98484e-24        7.23887e-24        8.73081e-24
1620.88        8.01609e-24        7.26735e-24        8.76483e-24
1626.27        8.04748e-24        7.29597e-24        8.79900e-24
1631.69        8.07902e-24        7.32471e-24        8.83333e-24
1637.12        8.11070e-24        7.35359e-24        8.86781e-24
1642.57        8.14253e-24        7.38260e-24        8.90245e-24
1648.04        8.17450e-24        7.41175e-24        8.93724e-24
1653.53        8.20661e-24        7.44103e-24        8.97219e-24
1659.04        8.23888e-24        7.47044e-24        9.00731e-24
1664.56        8.27129e-24        7.50000e-24        9.04258e-24
1670.10        8.30385e-24        7.52968e-24        9.07801e-24
1675.67        8.33656e-24        7.55951e-24        9.11360e-24
1681.24        8.36942e-24        7.58947e-24        9.14936e-24
1686.84        8.40243e-24        7.61957e-24        9.18528e-24
1692.46        8.43559e-24        7.64981e-24        9.22136e-24
1698.10        8.46890e-24        7.68020e-24        9.25761e-24
1703.75        8.50237e-24        7.71072e-24        9.29402e-24
1709.42        8.53599e-24        7.74138e-24        9.33060e-24
1715.12        8.56977e-24        7.77219e-24        9.36735e-24
1720.83        8.60370e-24        7.80314e-24        9.40426e-24
1726.56        8.63779e-24        7.83423e-24        9.44134e-24
1732.31        8.67203e-24        7.86547e-24        9.47860e-24
1738.07        8.70644e-24        7.89685e-24        9.51602e-24
1743.86        8.74100e-24        7.92838e-24        9.55361e-24
1749.67        8.77571e-24        7.96006e-24        9.59137e-24
1755.50        8.81059e-24        7.99188e-24        9.62931e-24
1761.34        8.84563e-24        8.02385e-24        9.66742e-24
1767.21        8.88083e-24        8.05596e-24        9.70570e-24
1773.09        8.91619e-24        8.08823e-24        9.74416e-24
1779.00        8.95172e-24        8.12065e-24        9.78279e-24
1784.92        8.98740e-24        8.15321e-24        9.82160e-24
1790.86        9.02325e-24        8.18593e-24        9.86058e-24
1796.83        9.05927e-24        8.21879e-24        9.89974e-24
1802.81        9.09545e-24        8.25181e-24        9.93908e-24
1808.81        9.13179e-24        8.28499e-24        9.97860e-24
1814.84        9.16831e-24        8.31831e-24        1.00183e-23
1820.88        9.20499e-24        8.35179e-24        1.00582e-23
1826.94        9.24183e-24        8.38543e-24        1.00982e-23
1833.03        9.27885e-24        8.41922e-24        1.01385e-23
1839.13        9.31603e-24        8.45317e-24        1.01789e-23
1845.25        9.35339e-24        8.48727e-24        1.02195e-23
1851.40        9.39092e-24        8.52153e-24        1.02603e-23
1857.56        9.42861e-24        8.55595e-24        1.03013e-23
1863.75        9.46648e-24        8.59052e-24        1.03424e-23
1869.95        9.50452e-24        8.62526e-24        1.03838e-23
1876.18        9.54274e-24        8.66016e-24        1.04253e-23
1882.43        9.58113e-24        8.69522e-24        1.04670e-23
1888.70        9.61969e-24        8.73043e-24        1.05090e-23
1894.99        9.65843e-24        8.76582e-24        1.05511e-23
1901.30        9.69735e-24        8.80136e-24        1.05933e-23
1907.63        9.73645e-24        8.83707e-24        1.06358e-23
1913.98        9.77572e-24        8.87294e-24        1.06785e-23
1920.35        9.81517e-24        8.90897e-24        1.07214e-23
1926.75        9.85480e-24        8.94517e-24        1.07644e-23
1933.16        9.89460e-24        8.98154e-24        1.08077e-23
1939.60        9.93459e-24        9.01807e-24        1.08511e-23
1946.06        9.97476e-24        9.05477e-24        1.08948e-23
1952.54        1.00151e-23        9.09164e-24        1.09386e-23
1959.04        1.00556e-23        9.12868e-24        1.09826e-23
1965.56        1.00964e-23        9.16589e-24        1.10268e-23
1972.11        1.01373e-23        9.20326e-24        1.10713e-23
1978.68        1.01784e-23        9.24081e-24        1.11159e-23
1985.27        1.02196e-23        9.27853e-24        1.11607e-23
1991.88        1.02611e-23        9.31642e-24        1.12058e-23
1998.51        1.03027e-23        9.35448e-24        1.12510e-23
2005.16        1.03453e-23        9.39331e-24        1.12973e-23
2011.84        1.03882e-23        9.43248e-24        1.13440e-23
2018.54        1.04314e-23        9.47185e-24        1.13910e-23
2025.26        1.04748e-23        9.51139e-24        1.14381e-23
2032.00        1.05183e-23        9.55112e-24        1.14855e-23
2038.77        1.05621e-23        9.59104e-24        1.15331e-23
2045.56        1.06061e-23        9.63115e-24        1.15810e-23
2052.37        1.06502e-23        9.67145e-24        1.16290e-23
2059.21        1.06946e-23        9.71193e-24        1.16773e-23
2066.06        1.07392e-23        9.75261e-24        1.17258e-23
2072.94        1.07840e-23        9.79348e-24        1.17745e-23
2079.85        1.08290e-23        9.83454e-24        1.18235e-23
2086.77        1.08742e-23        9.87579e-24        1.18727e-23
2093.72        1.09197e-23        9.91724e-24        1.19221e-23
2100.69        1.09653e-23        9.95888e-24        1.19717e-23
2107.69        1.10112e-23        1.00007e-23        1.20216e-23
2114.70        1.10572e-23        1.00428e-23        1.20717e-23
2121.75        1.11035e-23        1.00850e-23        1.21220e-23
2128.81        1.11500e-23        1.01274e-23        1.21726e-23
2135.90        1.11967e-23        1.01701e-23        1.22234e-23
2143.01        1.12437e-23        1.02129e-23        1.22745e-23
2150.15        1.12908e-23        1.02559e-23        1.23257e-23
2157.31        1.13382e-23        1.02992e-23        1.23773e-23
2164.49        1.13858e-23        1.03426e-23        1.24290e-23
2171.70        1.14336e-23        1.03863e-23        1.24810e-23
2178.93        1.14817e-23        1.04301e-23        1.25333e-23
2186.19        1.15300e-23        1.04742e-23        1.25857e-23
2193.47        1.15785e-23        1.05184e-23        1.26385e-23
2200.77        1.16272e-23        1.05629e-23        1.26914e-23
2208.10        1.16761e-23        1.06076e-23        1.27447e-23
2215.45        1.17253e-23        1.06525e-23        1.27981e-23
2222.83        1.17747e-23        1.06976e-23        1.28518e-23
2230.23        1.18244e-23        1.07429e-23        1.29058e-23
2237.66        1.18742e-23        1.07885e-23        1.29600e-23
2245.11        1.19244e-23        1.08342e-23        1.30145e-23
2252.58        1.19747e-23        1.08802e-23        1.30692e-23
2260.09        1.20253e-23        1.09264e-23        1.31242e-23
2267.61        1.20761e-23        1.09728e-23        1.31794e-23
2275.16        1.21272e-23        1.10194e-23        1.32349e-23
2282.74        1.21784e-23        1.10663e-23        1.32906e-23
2290.34        1.22300e-23        1.11133e-23        1.33466e-23
2297.97        1.22817e-23        1.11606e-23        1.34029e-23
2305.62        1.23338e-23        1.12081e-23        1.34594e-23
2313.30        1.23860e-23        1.12558e-23        1.35162e-23
2321.00        1.24385e-23        1.13038e-23        1.35733e-23
2328.73        1.24913e-23        1.13520e-23        1.36306e-23
2336.48        1.25443e-23        1.14004e-23        1.36882e-23
2344.26        1.25975e-23        1.14490e-23        1.37460e-23
2352.07        1.26510e-23        1.14979e-23        1.38041e-23
2359.90        1.27047e-23        1.15470e-23        1.38625e-23
2367.76        1.27587e-23        1.15963e-23        1.39212e-23
2375.64        1.28130e-23        1.16459e-23        1.39801e-23
2383.55        1.28675e-23        1.16957e-23        1.40393e-23
2391.49        1.29222e-23        1.17457e-23        1.40988e-23
2399.45        1.29772e-23        1.17960e-23        1.41585e-23
2407.44        1.30325e-23        1.18465e-23        1.42185e-23
2415.46        1.30880e-23        1.18972e-23        1.42788e-23
2423.50        1.31438e-23        1.19482e-23        1.43394e-23
2431.57        1.31998e-23        1.19994e-23        1.44003e-23
2439.67        1.32561e-23        1.20509e-23        1.44614e-23
2447.79        1.33127e-23        1.21025e-23        1.45229e-23
2455.94        1.33695e-23        1.21545e-23        1.45846e-23
2464.12        1.34266e-23        1.22067e-23        1.46466e-23
2472.33        1.34840e-23        1.22591e-23        1.47089e-23
2480.56        1.35416e-23        1.23118e-23        1.47714e-23
2488.82        1.35995e-23        1.23647e-23        1.48343e-23
2497.11        1.36576e-23        1.24179e-23        1.48974e-23
2505.42        1.37161e-23        1.24713e-23        1.49609e-23
2513.77        1.37748e-23        1.25250e-23        1.50246e-23
2522.14        1.38337e-23        1.25789e-23        1.50886e-23
2530.53        1.38930e-23        1.26331e-23        1.51529e-23
2538.96        1.39525e-23        1.26875e-23        1.52175e-23
2547.42        1.40123e-23        1.27422e-23        1.52824e-23
2555.90        1.40724e-23        1.27971e-23        1.53477e-23
2564.41        1.41327e-23        1.28523e-23        1.54132e-23
2572.95        1.41934e-23        1.29077e-23        1.54790e-23
2581.52        1.42543e-23        1.29635e-23        1.55451e-23
2590.11        1.43155e-23        1.30194e-23        1.56115e-23
2598.74        1.43769e-23        1.30757e-23        1.56782e-23
2607.39        1.44387e-23        1.31322e-23        1.57452e-23
2616.07        1.45007e-23        1.31889e-23        1.58126e-23
2624.78        1.45631e-23        1.32459e-23        1.58802e-23
2633.52        1.46257e-23        1.33032e-23        1.59482e-23
2642.29        1.46886e-23        1.33608e-23        1.60164e-23
2651.09        1.47518e-23        1.34186e-23        1.60850e-23
2659.92        1.48153e-23        1.34767e-23        1.61539e-23
2668.78        1.48791e-23        1.35351e-23        1.62231e-23
2677.66        1.49432e-23        1.35938e-23        1.62927e-23
2686.58        1.50076e-23        1.36527e-23        1.63625e-23
2695.53        1.50723e-23        1.37119e-23        1.64327e-23
2704.50        1.51373e-23        1.37714e-23        1.65032e-23
2713.51        1.52025e-23        1.38311e-23        1.65740e-23
2722.54        1.52681e-23        1.38911e-23        1.66451e-23
2731.61        1.53340e-23        1.39514e-23        1.67166e-23
2740.70        1.54002e-23        1.40120e-23        1.67884e-23
2749.83        1.54667e-23        1.40729e-23        1.68605e-23
2758.99        1.55335e-23        1.41341e-23        1.69329e-23
2768.17        1.56006e-23        1.41955e-23        1.70057e-23
2777.39        1.56680e-23        1.42572e-23        1.70788e-23
2786.64        1.57358e-23        1.43193e-23        1.71522e-23
2795.92        1.58038e-23        1.43816e-23        1.72260e-23
2805.23        1.58721e-23        1.44442e-23        1.73001e-23
2814.57        1.59408e-23        1.45070e-23        1.73746e-23
2823.94        1.60098e-23        1.45702e-23        1.74494e-23
2833.35        1.60791e-23        1.46337e-23        1.75245e-23
2842.78        1.61487e-23        1.46975e-23        1.76000e-23
2852.25        1.62187e-23        1.47615e-23        1.76758e-23
2861.75        1.62889e-23        1.48259e-23        1.77520e-23
2871.27        1.63595e-23        1.48906e-23        1.78285e-23
2880.84        1.64304e-23        1.49555e-23        1.79053e-23
2890.43        1.65017e-23        1.50208e-23        1.79825e-23
2900.05        1.65732e-23        1.50864e-23        1.80601e-23
2909.71        1.66451e-23        1.51522e-23        1.81380e-23
2919.40        1.67173e-23        1.52184e-23        1.82163e-23
2929.12        1.67899e-23        1.52849e-23        1.82949e-23
2938.87        1.68627e-23        1.53517e-23        1.83738e-23
2948.66        1.69360e-23        1.54188e-23        1.84532e-23
2958.48        1.70095e-23        1.54862e-23        1.85328e-23
2968.33        1.70834e-23        1.55539e-23        1.86129e-23
2978.21        1.71576e-23        1.56219e-23        1.86933e-23
2988.13        1.72322e-23        1.56902e-23        1.87741e-23
2998.08        1.73070e-23        1.57589e-23        1.88552e-23
3008.07        1.73839e-23        1.58292e-23        1.89386e-23
3018.08        1.74615e-23        1.59002e-23        1.90228e-23
3028.13        1.75395e-23        1.59716e-23        1.91074e-23
3038.22        1.76178e-23        1.60432e-23        1.91924e-23
3048.33        1.76965e-23        1.61152e-23        1.92778e-23
3058.48        1.77756e-23        1.61876e-23        1.93636e-23
3068.67        1.78551e-23        1.62603e-23        1.94498e-23
3078.89        1.79349e-23        1.63334e-23        1.95365e-23
3089.14        1.80151e-23        1.64068e-23        1.96235e-23
3099.42        1.80958e-23        1.64805e-23        1.97110e-23
3109.75        1.81767e-23        1.65547e-23        1.97988e-23
3120.10        1.82581e-23        1.66291e-23        1.98871e-23
3130.49        1.83399e-23        1.67040e-23        1.99758e-23
3140.91        1.84220e-23        1.67792e-23        2.00649e-23
3151.37        1.85046e-23        1.68547e-23        2.01545e-23
3161.87        1.85875e-23        1.69306e-23        2.02444e-23
3172.40        1.86709e-23        1.70069e-23        2.03348e-23
3182.96        1.87546e-23        1.70836e-23        2.04256e-23
3193.56        1.88387e-23        1.71606e-23        2.05169e-23
3204.19        1.89233e-23        1.72380e-23        2.06086e-23
3214.86        1.90082e-23        1.73157e-23        2.07007e-23
3225.57        1.90935e-23        1.73938e-23        2.07932e-23
3236.31        1.91793e-23        1.74724e-23        2.08862e-23
3247.08        1.92654e-23        1.75512e-23        2.09796e-23
3257.90        1.93520e-23        1.76305e-23        2.10735e-23
3268.75        1.94390e-23        1.77101e-23        2.11678e-23
3279.63        1.95264e-23        1.77902e-23        2.12626e-23
3290.55        1.96142e-23        1.78706e-23        2.13578e-23
3301.51        1.97024e-23        1.79514e-23        2.14535e-23
3312.50        1.97911e-23        1.80326e-23        2.15496e-23
3323.53        1.98802e-23        1.81142e-23        2.16461e-23
3334.60        1.99696e-23        1.81961e-23        2.17432e-23
3345.70        2.00596e-23        1.82785e-23        2.18406e-23
3356.84        2.01499e-23        1.83613e-23        2.19386e-23
3368.02        2.02407e-23        1.84444e-23        2.20370e-23
3379.24        2.03319e-23        1.85280e-23        2.21359e-23
3390.49        2.04236e-23        1.86119e-23        2.22352e-23
3401.78        2.05157e-23        1.86963e-23        2.23350e-23
3413.11        2.06082e-23        1.87811e-23        2.24353e-23
3424.47        2.07011e-23        1.88662e-23        2.25360e-23
3435.87        2.07945e-23        1.89518e-23        2.26373e-23
3447.32        2.08884e-23        1.90378e-23        2.27390e-23
3458.79        2.09827e-23        1.91242e-23        2.28412e-23
3470.31        2.10774e-23        1.92111e-23        2.29438e-23
3481.87        2.11726e-23        1.92983e-23        2.30470e-23
3493.46        2.12683e-23        1.93860e-23        2.31506e-23
3505.10        2.13644e-23        1.94740e-23        2.32547e-23
3516.77        2.14609e-23        1.95625e-23        2.33594e-23
3528.48        2.15580e-23        1.96515e-23        2.34645e-23
3540.23        2.16554e-23        1.97408e-23        2.35701e-23
3552.02        2.17534e-23        1.98306e-23        2.36762e-23
3563.84        2.18518e-23        1.99208e-23        2.37828e-23
3575.71        2.19507e-23        2.00115e-23        2.38899e-23
3587.62        2.20500e-23        2.01025e-23        2.39975e-23
3599.56        2.21498e-23        2.01940e-23        2.41056e-23
3611.55        2.22501e-23        2.02860e-23        2.42142e-23
3623.58        2.23508e-23        2.03784e-23        2.43233e-23
3635.64        2.24521e-23        2.04712e-23        2.44329e-23
3647.75        2.25538e-23        2.05645e-23        2.45431e-23
3659.89        2.26560e-23        2.06582e-23        2.46538e-23
3672.08        2.27587e-23        2.07524e-23        2.47649e-23
3684.31        2.28618e-23        2.08470e-23        2.48767e-23
3696.58        2.29655e-23        2.09421e-23        2.49889e-23
3708.89        2.30696e-23        2.10376e-23        2.51016e-23
3721.24        2.31742e-23        2.11336e-23        2.52149e-23
3733.63        2.32793e-23        2.12300e-23        2.53287e-23
3746.06        2.33850e-23        2.13269e-23        2.54430e-23
3758.53        2.34911e-23        2.14242e-23        2.55579e-23
3771.05        2.35977e-23        2.15220e-23        2.56733e-23
3783.61        2.37048e-23        2.16203e-23        2.57893e-23
3796.21        2.38124e-23        2.17191e-23        2.59057e-23
3808.85        2.39205e-23        2.18183e-23        2.60228e-23
3821.53        2.40291e-23        2.19179e-23        2.61403e-23
3834.26        2.41383e-23        2.20181e-23        2.62584e-23
3847.02        2.42479e-23        2.21187e-23        2.63771e-23
3859.83        2.43581e-23        2.22198e-23        2.64963e-23
3872.69        2.44687e-23        2.23214e-23        2.66161e-23
3885.58        2.45799e-23        2.24235e-23        2.67364e-23
3898.52        2.46916e-23        2.25260e-23        2.68572e-23
3911.50        2.48038e-23        2.26290e-23        2.69786e-23
3924.53        2.49166e-23        2.27325e-23        2.71006e-23
3937.60        2.50298e-23        2.28365e-23        2.72232e-23
3950.71        2.51436e-23        2.29410e-23        2.73463e-23
3963.86        2.52580e-23        2.30460e-23        2.74699e-23
3977.06        2.53728e-23        2.31514e-23        2.75942e-23
3990.30        2.54882e-23        2.32574e-23        2.77190e-23
4003.59        2.56048e-23        2.33645e-23        2.78452e-23
4016.92        2.57239e-23        2.34736e-23        2.79742e-23
4030.30        2.58436e-23        2.35833e-23        2.81038e-23
4043.72        2.59638e-23        2.36936e-23        2.82340e-23
4057.18        2.60846e-23        2.38043e-23        2.83649e-23
4070.69        2.62060e-23        2.39157e-23        2.84964e-23
4084.25        2.63280e-23        2.40275e-23        2.86285e-23
4097.85        2.64506e-23        2.41399e-23        2.87612e-23
4111.50        2.65737e-23        2.42528e-23        2.88946e-23
4125.19        2.66975e-23        2.43663e-23        2.90286e-23
4138.92        2.68218e-23        2.44804e-23        2.91633e-23
4152.70        2.69468e-23        2.45950e-23        2.92986e-23
4166.53        2.70723e-23        2.47101e-23        2.94345e-23
4180.41        2.71985e-23        2.48258e-23        2.95711e-23
4194.33        2.73252e-23        2.49421e-23        2.97084e-23
4208.29        2.74526e-23        2.50589e-23        2.98463e-23
4222.31        2.75806e-23        2.51763e-23        2.99848e-23
4236.37        2.77092e-23        2.52943e-23        3.01241e-23
4250.47        2.78384e-23        2.54128e-23        3.02639e-23
4264.63        2.79682e-23        2.55319e-23        3.04045e-23
4278.83        2.80987e-23        2.56516e-23        3.05457e-23
4293.08        2.82298e-23        2.57719e-23        3.06876e-23
4307.37        2.83615e-23        2.58928e-23        3.08302e-23
4321.71        2.84938e-23        2.60142e-23        3.09734e-23
4336.11        2.86268e-23        2.61362e-23        3.11174e-23
4350.54        2.87604e-23        2.62589e-23        3.12620e-23
4365.03        2.88947e-23        2.63821e-23        3.14073e-23
4379.57        2.90296e-23        2.65059e-23        3.15533e-23
4394.15        2.91652e-23        2.66303e-23        3.17000e-23
4408.78        2.93014e-23        2.67553e-23        3.18474e-23
4423.46        2.94383e-23        2.68810e-23        3.19956e-23
4438.19        2.95758e-23        2.70072e-23        3.21444e-23
4452.97        2.97140e-23        2.71340e-23        3.22939e-23
4467.80        2.98528e-23        2.72615e-23        3.24441e-23
4482.68        2.99923e-23        2.73896e-23        3.25951e-23
4497.60        3.01325e-23        2.75183e-23        3.27467e-23
4512.58        3.02734e-23        2.76476e-23        3.28991e-23
4527.61        3.04149e-23        2.77776e-23        3.30522e-23
4542.68        3.05571e-23        2.79081e-23        3.32061e-23
4557.81        3.07000e-23        2.80394e-23        3.33606e-23
4572.99        3.08436e-23        2.81712e-23        3.35159e-23
4588.21        3.09878e-23        2.83037e-23        3.36720e-23
4603.49        3.11328e-23        2.84368e-23        3.38288e-23
4618.82        3.12784e-23        2.85706e-23        3.39863e-23
4634.20        3.14248e-23        2.87050e-23        3.41446e-23
4649.63        3.15718e-23        2.88400e-23        3.43036e-23
4665.11        3.17196e-23        2.89758e-23        3.44634e-23
4680.65        3.18680e-23        2.91121e-23        3.46239e-23
4696.23        3.20172e-23        2.92491e-23        3.47852e-23
4711.87        3.21670e-23        2.93868e-23        3.49472e-23
4727.56        3.23176e-23        2.95252e-23        3.51101e-23
4743.31        3.24689e-23        2.96642e-23        3.52736e-23
4759.10        3.26209e-23        2.98039e-23        3.54380e-23
4774.95        3.27737e-23        2.99442e-23        3.56031e-23
4790.85        3.29272e-23        3.00853e-23        3.57691e-23
4806.80        3.30814e-23        3.02270e-23        3.59358e-23
4822.81        3.32363e-23        3.03694e-23        3.61032e-23
4838.87        3.33920e-23        3.05125e-23        3.62715e-23
4854.98        3.35484e-23        3.06562e-23        3.64406e-23
4871.15        3.37056e-23        3.08007e-23        3.66104e-23
4887.37        3.38635e-23        3.09458e-23        3.67811e-23
4903.64        3.40221e-23        3.10916e-23        3.69526e-23
4919.97        3.41815e-23        3.12382e-23        3.71248e-23
4936.35        3.43417e-23        3.13854e-23        3.72979e-23
4952.79        3.45026e-23        3.15334e-23        3.74718e-23
4969.28        3.46642e-23        3.16820e-23        3.76465e-23
4985.83        3.48267e-23        3.18314e-23        3.78220e-23
5002.43        3.49903e-23        3.19818e-23        3.79988e-23
5019.09        3.51572e-23        3.21350e-23        3.81794e-23
5035.80        3.53249e-23        3.22890e-23        3.83608e-23
5052.57        3.54934e-23        3.24437e-23        3.85432e-23
5069.39        3.56627e-23        3.25991e-23        3.87264e-23
5086.27        3.58329e-23        3.27554e-23        3.89104e-23
5103.21        3.60039e-23        3.29124e-23        3.90954e-23
5120.20        3.61757e-23        3.30701e-23        3.92813e-23
5137.25        3.63484e-23        3.32287e-23        3.94681e-23
5154.36        3.65219e-23        3.33880e-23        3.96557e-23
5171.52        3.66962e-23        3.35481e-23        3.98443e-23
5188.74        3.68714e-23        3.37090e-23        4.00338e-23
5206.02        3.70474e-23        3.38707e-23        4.02242e-23
5223.36        3.72243e-23        3.40331e-23        4.04156e-23
5240.75        3.74021e-23        3.41964e-23        4.06078e-23
5258.20        3.75807e-23        3.43605e-23        4.08010e-23
5275.71        3.77602e-23        3.45253e-23        4.09951e-23
5293.28        3.79406e-23        3.46910e-23        4.11901e-23
5310.91        3.81218e-23        3.48575e-23        4.13861e-23
5328.59        3.83039e-23        3.50248e-23        4.15831e-23
5346.33        3.84869e-23        3.51929e-23        4.17809e-23
5364.14        3.86708e-23        3.53618e-23        4.19798e-23
5382.00        3.88556e-23        3.55316e-23        4.21796e-23
5399.92        3.90413e-23        3.57022e-23        4.23803e-23
5417.90        3.92278e-23        3.58737e-23        4.25820e-23
5435.94        3.94153e-23        3.60459e-23        4.27847e-23
5454.04        3.96037e-23        3.62190e-23        4.29884e-23
5472.20        3.97930e-23        3.63930e-23        4.31930e-23
5490.43        3.99832e-23        3.65678e-23        4.33987e-23
5508.71        4.01744e-23        3.67435e-23        4.36053e-23
5527.05        4.03664e-23        3.69200e-23        4.38129e-23
5545.46        4.05594e-23        3.70974e-23        4.40215e-23
5563.92        4.07534e-23        3.72756e-23        4.42311e-23
5582.45        4.09482e-23        3.74548e-23        4.44417e-23
5601.04        4.11440e-23        3.76347e-23        4.46533e-23
5619.69        4.13408e-23        3.78156e-23        4.48660e-23
5638.40        4.15385e-23        3.79974e-23        4.50796e-23
5657.18        4.17371e-23        3.81800e-23        4.52943e-23
5676.02        4.19368e-23        3.83635e-23        4.55100e-23
5694.92        4.21373e-23        3.85479e-23        4.57267e-23
5713.88        4.23389e-23        3.87333e-23        4.59445e-23
5732.91        4.25414e-23        3.89195e-23        4.61633e-23
5752.00        4.27449e-23        3.91066e-23        4.63832e-23
5771.15        4.29493e-23        3.92946e-23        4.66041e-23
5790.37        4.31548e-23        3.94835e-23        4.68260e-23
5809.65        4.33612e-23        3.96734e-23        4.70490e-23
5828.99        4.35686e-23        3.98642e-23        4.72731e-23
5848.40        4.37770e-23        4.00559e-23        4.74982e-23
5867.88        4.39865e-23        4.02485e-23        4.77244e-23
5887.42        4.41969e-23        4.04420e-23        4.79517e-23
5907.02        4.44083e-23        4.06365e-23        4.81801e-23
5926.69        4.46207e-23        4.08320e-23        4.84095e-23
5946.43        4.48342e-23        4.10283e-23        4.86400e-23
5966.23        4.50487e-23        4.12257e-23        4.88717e-23
5986.09        4.52642e-23        4.14239e-23        4.91044e-23
6006.03        4.54821e-23        4.16244e-23        4.93398e-23
6026.03        4.57045e-23        4.18286e-23        4.95803e-23
6046.09        4.59279e-23        4.20339e-23        4.98219e-23
6066.23        4.61525e-23        4.22402e-23        5.00647e-23
6086.43        4.63782e-23        4.24476e-23        5.03087e-23
6106.69        4.66049e-23        4.26559e-23        5.05539e-23
6127.03        4.68329e-23        4.28653e-23        5.08004e-23
6147.43        4.70619e-23        4.30758e-23        5.10480e-23
6167.90        4.72921e-23        4.32873e-23        5.12968e-23
6188.44        4.75234e-23        4.34998e-23        5.15469e-23
6209.05        4.77558e-23        4.37135e-23        5.17982e-23
6229.72        4.79894e-23        4.39281e-23        5.20507e-23
6250.47        4.82242e-23        4.41439e-23        5.23045e-23
6271.28        4.84601e-23        4.43607e-23        5.25595e-23
6292.16        4.86972e-23        4.45786e-23        5.28158e-23
6313.11        4.89354e-23        4.47975e-23        5.30733e-23
6334.14        4.91748e-23        4.50176e-23        5.33321e-23
6355.23        4.94154e-23        4.52387e-23        5.35922e-23
6376.39        4.96572e-23        4.54610e-23        5.38535e-23
6397.62        4.99002e-23        4.56843e-23        5.41161e-23
6418.93        5.01444e-23        4.59088e-23        5.43799e-23
6440.30        5.03897e-23        4.61343e-23        5.46451e-23
6461.75        5.06363e-23        4.63610e-23        5.49116e-23
6483.26        5.08841e-23        4.65888e-23        5.51793e-23
6504.85        5.11331e-23        4.68177e-23        5.54484e-23
6526.51        5.13833e-23        4.70478e-23        5.57188e-23
6548.24        5.16347e-23        4.72790e-23        5.59905e-23
6570.05        5.18874e-23        4.75113e-23        5.62635e-23
6591.93        5.21413e-23        4.77447e-23        5.65378e-23
6613.88        5.23964e-23        4.79794e-23        5.68135e-23
6635.90        5.26528e-23        4.82151e-23        5.70905e-23
6658.00        5.29104e-23        4.84521e-23        5.73688e-23
6680.17        5.31693e-23        4.86902e-23        5.76485e-23
6702.41        5.34295e-23        4.89294e-23        5.79296e-23
6724.73        5.36909e-23        4.91699e-23        5.82120e-23
6747.12        5.39536e-23        4.94115e-23        5.84957e-23
6769.59        5.42176e-23        4.96543e-23        5.87808e-23
6792.13        5.44828e-23        4.98983e-23        5.90674e-23
6814.75        5.47493e-23        5.01434e-23        5.93552e-23
6837.44        5.50172e-23        5.03898e-23        5.96445e-23
6860.21        5.52863e-23        5.06374e-23        5.99352e-23
6883.05        5.55567e-23        5.08862e-23        6.02272e-23
6905.97        5.58284e-23        5.11362e-23        6.05207e-23
6928.97        5.61014e-23        5.13874e-23        6.08155e-23
6952.04        5.63758e-23        5.16398e-23        6.11118e-23
6975.19        5.66515e-23        5.18934e-23        6.14095e-23
6998.42        5.69284e-23        5.21483e-23        6.17086e-23
7021.72        5.72068e-23        5.24044e-23        6.20091e-23
7045.10        5.74864e-23        5.26618e-23        6.23110e-23
7068.56        5.77674e-23        5.29204e-23        6.26144e-23
7092.10        5.80498e-23        5.31802e-23        6.29193e-23
7115.72        5.83335e-23        5.34413e-23        6.32256e-23
7139.41        5.86185e-23        5.37037e-23        6.35333e-23
7163.18        5.89049e-23        5.39674e-23        6.38425e-23
7187.04        5.91928e-23        5.42323e-23        6.41532e-23
7210.97        5.94819e-23        5.44985e-23        6.44654e-23
7234.98        5.97725e-23        5.47660e-23        6.47791e-23
7259.07        6.00645e-23        5.50348e-23        6.50942e-23
7283.24        6.03579e-23        5.53049e-23        6.54109e-23
7307.50        6.06527e-23        5.55763e-23        6.57291e-23
7331.83        6.09489e-23        5.58490e-23        6.60488e-23
7356.24        6.12465e-23        5.61231e-23        6.63700e-23
7380.74        6.15456e-23        5.63985e-23        6.66927e-23
7405.32        6.18461e-23        5.66752e-23        6.70170e-23
7429.97        6.21481e-23        5.69533e-23        6.73429e-23
7454.72        6.24515e-23        5.72327e-23        6.76703e-23
7479.54        6.27564e-23        5.75135e-23        6.79993e-23
7504.45        6.30627e-23        5.77956e-23        6.83298e-23
7529.43        6.33705e-23        5.80792e-23        6.86619e-23
7554.51        6.36798e-23        5.83641e-23        6.89956e-23
7579.66        6.39906e-23        5.86503e-23        6.93309e-23
7604.90        6.43029e-23        5.89380e-23        6.96679e-23
7630.23        6.46168e-23        5.92271e-23        7.00064e-23
7655.63        6.49321e-23        5.95176e-23        7.03465e-23
7681.13        6.52489e-23        5.98095e-23        7.06883e-23
7706.70        6.55673e-23        6.01029e-23        7.10317e-23
7732.37        6.58872e-23        6.03976e-23        7.13768e-23
7758.11        6.62087e-23        6.06938e-23        7.17235e-23
7783.95        6.65317e-23        6.09915e-23        7.20719e-23
7809.87        6.68562e-23        6.12906e-23        7.24219e-23
7835.87        6.71824e-23        6.15911e-23        7.27736e-23
7861.96        6.75101e-23        6.18932e-23        7.31270e-23
7888.14        6.78394e-23        6.21967e-23        7.34821e-23
7914.41        6.81703e-23        6.25017e-23        7.38390e-23
7940.77        6.85028e-23        6.28082e-23        7.41975e-23
7967.21        6.88369e-23        6.31161e-23        7.45577e-23
7993.74        6.91727e-23        6.34256e-23        7.49197e-23
8020.36        6.95165e-23        6.37422e-23        7.52908e-23
8047.06        6.98641e-23        6.40621e-23        7.56660e-23
8073.86        7.02134e-23        6.43837e-23        7.60431e-23
8100.74        7.05645e-23        6.47069e-23        7.64221e-23
8127.72        7.09174e-23        6.50317e-23        7.68031e-23
8154.78        7.12721e-23        6.53582e-23        7.71859e-23
8181.94        7.16285e-23        6.56864e-23        7.75706e-23
8209.18        7.19867e-23        6.60162e-23        7.79573e-23
8236.52        7.23468e-23        6.63476e-23        7.83459e-23
8263.94        7.27086e-23        6.66808e-23        7.87364e-23
8291.46        7.30722e-23        6.70156e-23        7.91289e-23
8319.07        7.34377e-23        6.73521e-23        7.95233e-23
8346.77        7.38050e-23        6.76903e-23        7.99197e-23
8374.57        7.41741e-23        6.80302e-23        8.03180e-23
8402.45        7.45450e-23        6.83718e-23        8.07183e-23
8430.43        7.49178e-23        6.87151e-23        8.11206e-23
8458.50        7.52925e-23        6.90601e-23        8.15248e-23
8486.67        7.56689e-23        6.94068e-23        8.19311e-23
8514.93        7.60473e-23        6.97553e-23        8.23393e-23
8543.28        7.64275e-23        7.01055e-23        8.27495e-23
8571.73        7.68096e-23        7.04574e-23        8.31618e-23
8600.28        7.71935e-23        7.08111e-23        8.35760e-23
8628.91        7.75794e-23        7.11665e-23        8.39923e-23
8657.65        7.79671e-23        7.15237e-23        8.44105e-23
8686.48        7.83567e-23        7.18826e-23        8.48308e-23
8715.40        7.87482e-23        7.22432e-23        8.52532e-23
8744.42        7.91416e-23        7.26057e-23        8.56776e-23
8773.54        7.95369e-23        7.29699e-23        8.61040e-23
8802.75        7.99342e-23        7.33359e-23        8.65324e-23
8832.07        8.03333e-23        7.37037e-23        8.69630e-23
8861.48        8.07344e-23        7.40732e-23        8.73955e-23
8890.98        8.11373e-23        7.44445e-23        8.78302e-23
8920.59        8.15423e-23        7.48177e-23        8.82668e-23
8950.30        8.19491e-23        7.51926e-23        8.87056e-23
8980.10        8.23579e-23        7.55693e-23        8.91465e-23
9010.00        8.27686e-23        7.59478e-23        8.95894e-23
9040.00        8.31813e-23        7.63282e-23        9.00344e-23
9070.11        8.35959e-23        7.67103e-23        9.04815e-23
9100.31        8.40125e-23        7.70943e-23        9.09307e-23
9130.61        8.44311e-23        7.74802e-23        9.13820e-23
9161.02        8.48516e-23        7.78678e-23        9.18354e-23
9191.52        8.52742e-23        7.82574e-23        9.22910e-23
9222.13        8.56988e-23        7.86488e-23        9.27487e-23
9252.84        8.61254e-23        7.90421e-23        9.32086e-23
9283.65        8.65540e-23        7.94373e-23        9.36707e-23
9314.56        8.69847e-23        7.98343e-23        9.41350e-23
9345.58        8.74174e-23        8.02333e-23        9.46014e-23
9376.70        8.78522e-23        8.06343e-23        9.50701e-23
9407.92        8.82891e-23        8.10371e-23        9.55410e-23
9439.25        8.87280e-23        8.14419e-23        9.60142e-23
9470.68        8.91691e-23        8.18487e-23        9.64895e-23
9502.22        8.96123e-23        8.22574e-23        9.69672e-23
9533.86        9.00576e-23        8.26681e-23        9.74471e-23
9565.60        9.05051e-23        8.30808e-23        9.79293e-23
9597.46        9.09547e-23        8.34955e-23        9.84138e-23
9629.41        9.14064e-23        8.39122e-23        9.89006e-23
9661.48        9.18604e-23        8.43309e-23        9.93898e-23
9693.65        9.23165e-23        8.47517e-23        9.98813e-23
9725.93        9.27748e-23        8.51745e-23        1.00375e-22
9758.32        9.32354e-23        8.55994e-23        1.00871e-22
9790.81        9.36982e-23        8.60264e-23        1.01370e-22
9823.41        9.41632e-23        8.64555e-23        1.01871e-22
9856.12        9.46304e-23        8.68866e-23        1.02374e-22
9888.94        9.51000e-23        8.73199e-23        1.02880e-22
9921.87        9.55718e-23        8.77553e-23        1.03388e-22
9954.91        9.60459e-23        8.81928e-23        1.03899e-22
9988.06        9.65223e-23        8.86325e-23        1.04412e-22


==> anc/hh_3fhl_constraints_one.txt <==
#DM constraints, hh, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
130.00        4.33710e-25        3.87895e-25        4.79526e-25
130.43        4.32222e-25        3.86568e-25        4.77877e-25
130.87        4.30763e-25        3.85267e-25        4.76259e-25
131.30        4.29332e-25        3.83991e-25        4.74672e-25
131.74        4.27928e-25        3.82740e-25        4.73116e-25
132.18        4.26551e-25        3.81513e-25        4.71590e-25
132.62        4.25201e-25        3.80309e-25        4.70092e-25
133.06        4.23876e-25        3.79128e-25        4.68623e-25
133.50        4.22576e-25        3.77969e-25        4.67182e-25
133.95        4.21301e-25        3.76833e-25        4.65768e-25
134.39        4.20049e-25        3.75718e-25        4.64381e-25
134.84        4.18822e-25        3.74624e-25        4.63019e-25
135.29        4.17617e-25        3.73551e-25        4.61683e-25
135.74        4.16435e-25        3.72497e-25        4.60372e-25
136.19        4.15275e-25        3.71464e-25        4.59086e-25
136.65        4.14136e-25        3.70449e-25        4.57823e-25
137.10        4.13019e-25        3.69454e-25        4.56583e-25
137.56        4.11922e-25        3.68477e-25        4.55367e-25
138.02        4.10846e-25        3.67518e-25        4.54173e-25
138.48        4.09789e-25        3.66578e-25        4.53000e-25
138.94        4.08752e-25        3.65654e-25        4.51850e-25
139.40        4.07734e-25        3.64747e-25        4.50720e-25
139.86        4.06734e-25        3.63858e-25        4.49611e-25
140.33        4.05753e-25        3.62984e-25        4.48523e-25
140.80        4.04790e-25        3.62127e-25        4.47454e-25
141.27        4.03845e-25        3.61285e-25        4.46404e-25
141.74        4.02916e-25        3.60459e-25        4.45374e-25
142.21        4.02005e-25        3.59648e-25        4.44362e-25
142.68        4.01110e-25        3.58851e-25        4.43369e-25
143.16        4.00232e-25        3.58069e-25        4.42394e-25
143.63        3.99369e-25        3.57302e-25        4.41436e-25
144.11        3.98522e-25        3.56548e-25        4.40496e-25
144.59        3.97690e-25        3.55809e-25        4.39572e-25
145.07        3.96874e-25        3.55082e-25        4.38665e-25
145.56        3.96072e-25        3.54369e-25        4.37775e-25
146.04        3.95285e-25        3.53669e-25        4.36901e-25
146.53        3.94512e-25        3.52982e-25        4.36042e-25
147.02        3.93753e-25        3.52307e-25        4.35199e-25
147.50        3.93007e-25        3.51644e-25        4.34370e-25
148.00        3.92275e-25        3.50993e-25        4.33557e-25
148.49        3.91556e-25        3.50354e-25        4.32759e-25
148.98        3.90851e-25        3.49727e-25        4.31974e-25
149.48        3.90158e-25        3.49111e-25        4.31204e-25
149.98        3.89477e-25        3.48507e-25        4.30447e-25
150.48        3.88809e-25        3.47913e-25        4.29705e-25
150.98        3.88153e-25        3.47330e-25        4.28975e-25
151.48        3.87509e-25        3.46758e-25        4.28259e-25
151.98        3.86877e-25        3.46197e-25        4.27556e-25
152.49        3.86256e-25        3.45646e-25        4.26867e-25
153.00        3.85648e-25        3.45106e-25        4.26190e-25
153.51        3.85051e-25        3.44577e-25        4.25526e-25
154.02        3.84466e-25        3.44057e-25        4.24875e-25
154.53        3.83893e-25        3.43548e-25        4.24237e-25
155.05        3.83331e-25        3.43050e-25        4.23612e-25
155.56        3.82780e-25        3.42561e-25        4.22999e-25
156.08        3.82241e-25        3.42083e-25        4.22398e-25
156.60        3.81713e-25        3.41615e-25        4.21810e-25
157.12        3.81196e-25        3.41157e-25        4.21235e-25
157.65        3.80690e-25        3.40708e-25        4.20671e-25
158.17        3.80195e-25        3.40270e-25        4.20120e-25
158.70        3.79711e-25        3.39841e-25        4.19581e-25
159.23        3.79238e-25        3.39422e-25        4.19054e-25
159.76        3.78776e-25        3.39013e-25        4.18539e-25
160.29        3.78324e-25        3.38613e-25        4.18035e-25
160.82        3.77883e-25        3.38223e-25        4.17544e-25
161.36        3.77453e-25        3.37842e-25        4.17064e-25
161.89        3.77033e-25        3.37471e-25        4.16595e-25
162.43        3.76623e-25        3.37109e-25        4.16138e-25
162.97        3.76224e-25        3.36755e-25        4.15692e-25
163.52        3.75834e-25        3.36411e-25        4.15257e-25
164.06        3.75454e-25        3.36075e-25        4.14833e-25
164.61        3.75084e-25        3.35749e-25        4.14419e-25
165.16        3.74723e-25        3.35430e-25        4.14016e-25
165.71        3.74372e-25        3.35120e-25        4.13624e-25
166.26        3.74030e-25        3.34819e-25        4.13241e-25
166.81        3.73697e-25        3.34526e-25        4.12869e-25
167.37        3.73374e-25        3.34241e-25        4.12507e-25
167.92        3.73059e-25        3.33963e-25        4.12155e-25
168.48        3.72753e-25        3.33694e-25        4.11812e-25
169.04        3.72456e-25        3.33433e-25        4.11480e-25
169.61        3.72168e-25        3.33179e-25        4.11156e-25
170.17        3.71888e-25        3.32933e-25        4.10843e-25
170.74        3.71617e-25        3.32695e-25        4.10538e-25
171.31        3.71354e-25        3.32464e-25        4.10243e-25
171.88        3.71099e-25        3.32241e-25        4.09957e-25
172.45        3.70852e-25        3.32025e-25        4.09679e-25
173.02        3.70613e-25        3.31816e-25        4.09411e-25
173.60        3.70383e-25        3.31614e-25        4.09152e-25
174.18        3.70160e-25        3.31419e-25        4.08901e-25
174.76        3.69945e-25        3.31231e-25        4.08658e-25
175.34        3.69737e-25        3.31050e-25        4.08425e-25
175.92        3.69538e-25        3.30876e-25        4.08199e-25
176.51        3.69345e-25        3.30709e-25        4.07982e-25
177.10        3.69160e-25        3.30548e-25        4.07773e-25
177.69        3.68983e-25        3.30394e-25        4.07572e-25
178.28        3.68813e-25        3.30246e-25        4.07380e-25
178.87        3.68650e-25        3.30105e-25        4.07195e-25
179.47        3.68494e-25        3.29970e-25        4.07018e-25
180.07        3.68345e-25        3.29842e-25        4.06849e-25
180.67        3.68203e-25        3.29720e-25        4.06687e-25
181.27        3.68068e-25        3.29604e-25        4.06533e-25
181.87        3.67940e-25        3.29494e-25        4.06387e-25
182.48        3.67819e-25        3.29390e-25        4.06248e-25
183.08        3.67705e-25        3.29293e-25        4.06117e-25
183.69        3.67598e-25        3.29201e-25        4.05994e-25
184.31        3.67497e-25        3.29116e-25        4.05877e-25
184.92        3.67403e-25        3.29037e-25        4.05768e-25
185.53        3.67315e-25        3.28964e-25        4.05667e-25
186.15        3.67234e-25        3.28896e-25        4.05573e-25
186.77        3.67160e-25        3.28835e-25        4.05486e-25
187.39        3.67093e-25        3.28779e-25        4.05406e-25
188.02        3.67032e-25        3.28729e-25        4.05334e-25
188.64        3.66977e-25        3.28686e-25        4.05268e-25
189.27        3.66929e-25        3.28648e-25        4.05210e-25
189.90        3.66887e-25        3.28615e-25        4.05159e-25
190.53        3.66852e-25        3.28589e-25        4.05115e-25
191.17        3.66823e-25        3.28568e-25        4.05078e-25
191.81        3.66801e-25        3.28553e-25        4.05049e-25
192.44        3.66785e-25        3.28544e-25        4.05026e-25
193.09        3.66775e-25        3.28540e-25        4.05010e-25
193.73        3.66771e-25        3.28542e-25        4.05001e-25
194.37        3.66774e-25        3.28550e-25        4.04999e-25
195.02        3.66783e-25        3.28563e-25        4.05003e-25
195.67        3.66799e-25        3.28582e-25        4.05015e-25
196.32        3.66820e-25        3.28607e-25        4.05034e-25
196.98        3.66848e-25        3.28637e-25        4.05059e-25
197.63        3.66882e-25        3.28672e-25        4.05091e-25
198.29        3.66922e-25        3.28713e-25        4.05130e-25
198.95        3.66968e-25        3.28760e-25        4.05176e-25
199.61        3.67020e-25        3.28812e-25        4.05228e-25
200.28        3.67062e-25        3.28854e-25        4.05269e-25
200.94        3.67085e-25        3.28879e-25        4.05291e-25
201.61        3.67115e-25        3.28910e-25        4.05320e-25
202.28        3.67150e-25        3.28946e-25        4.05355e-25
202.96        3.67191e-25        3.28986e-25        4.05396e-25
203.63        3.67238e-25        3.29032e-25        4.05443e-25
204.31        3.67290e-25        3.29083e-25        4.05496e-25
204.99        3.67347e-25        3.29138e-25        4.05556e-25
205.67        3.67410e-25        3.29199e-25        4.05621e-25
206.36        3.67478e-25        3.29264e-25        4.05692e-25
207.05        3.67551e-25        3.29334e-25        4.05768e-25
207.74        3.67629e-25        3.29408e-25        4.05851e-25
208.43        3.67713e-25        3.29487e-25        4.05938e-25
209.12        3.67801e-25        3.29570e-25        4.06032e-25
209.82        3.67894e-25        3.29658e-25        4.06130e-25
210.52        3.67992e-25        3.29750e-25        4.06234e-25
211.22        3.68094e-25        3.29846e-25        4.06343e-25
211.92        3.68202e-25        3.29946e-25        4.06457e-25
212.63        3.68313e-25        3.30051e-25        4.06576e-25
213.34        3.68430e-25        3.30159e-25        4.06700e-25
214.05        3.68550e-25        3.30272e-25        4.06829e-25
214.76        3.68675e-25        3.30388e-25        4.06963e-25
215.47        3.68805e-25        3.30508e-25        4.07101e-25
216.19        3.68938e-25        3.30632e-25        4.07244e-25
216.91        3.69076e-25        3.30760e-25        4.07392e-25
217.63        3.69218e-25        3.30892e-25        4.07544e-25
218.36        3.69364e-25        3.31027e-25        4.07700e-25
219.08        3.69513e-25        3.31165e-25        4.07861e-25
219.81        3.69667e-25        3.31307e-25        4.08026e-25
220.55        3.69824e-25        3.31453e-25        4.08196e-25
221.28        3.69986e-25        3.31602e-25        4.08369e-25
222.02        3.70151e-25        3.31755e-25        4.08547e-25
222.76        3.70320e-25        3.31911e-25        4.08729e-25
223.50        3.70494e-25        3.32071e-25        4.08916e-25
224.24        3.70671e-25        3.32235e-25        4.09108e-25
224.99        3.70853e-25        3.32402e-25        4.09304e-25
225.74        3.71040e-25        3.32574e-25        4.09505e-25
226.49        3.71231e-25        3.32750e-25        4.09712e-25
227.24        3.71427e-25        3.32930e-25        4.09923e-25
228.00        3.71627e-25        3.33114e-25        4.10139e-25
228.76        3.71832e-25        3.33303e-25        4.10361e-25
229.52        3.72042e-25        3.33496e-25        4.10589e-25
230.29        3.72258e-25        3.33694e-25        4.10822e-25
231.05        3.72478e-25        3.33896e-25        4.11060e-25
231.82        3.72704e-25        3.34103e-25        4.11304e-25
232.59        3.72935e-25        3.34315e-25        4.11554e-25
233.37        3.73171e-25        3.34532e-25        4.11811e-25
234.15        3.73413e-25        3.34753e-25        4.12073e-25
234.93        3.73661e-25        3.34980e-25        4.12341e-25
235.71        3.73914e-25        3.35212e-25        4.12616e-25
236.49        3.74173e-25        3.35449e-25        4.12897e-25
237.28        3.74438e-25        3.35692e-25        4.13185e-25
238.07        3.74709e-25        3.35940e-25        4.13479e-25
238.86        3.74987e-25        3.36193e-25        4.13780e-25
239.66        3.75270e-25        3.36453e-25        4.14088e-25
240.46        3.75560e-25        3.36718e-25        4.14403e-25
241.26        3.75857e-25        3.36988e-25        4.14725e-25
242.06        3.76159e-25        3.37264e-25        4.15054e-25
242.87        3.76467e-25        3.37546e-25        4.15389e-25
243.68        3.76782e-25        3.37833e-25        4.15731e-25
244.49        3.77101e-25        3.38124e-25        4.16078e-25
245.30        3.77427e-25        3.38421e-25        4.16432e-25
246.12        3.77757e-25        3.38722e-25        4.16792e-25
246.94        3.78093e-25        3.39028e-25        4.17157e-25
247.76        3.78433e-25        3.39339e-25        4.17527e-25
248.58        3.78778e-25        3.39654e-25        4.17903e-25
249.41        3.79128e-25        3.39972e-25        4.18283e-25
250.24        3.79482e-25        3.40295e-25        4.18669e-25
251.08        3.79840e-25        3.40622e-25        4.19059e-25
251.91        3.80203e-25        3.40952e-25        4.19454e-25
252.75        3.80569e-25        3.41286e-25        4.19852e-25
253.59        3.80939e-25        3.41623e-25        4.20255e-25
254.44        3.81312e-25        3.41963e-25        4.20662e-25
255.28        3.81689e-25        3.42306e-25        4.21072e-25
256.13        3.82069e-25        3.42652e-25        4.21486e-25
256.99        3.82452e-25        3.43001e-25        4.21903e-25
257.84        3.82838e-25        3.43353e-25        4.22323e-25
258.70        3.83227e-25        3.43707e-25        4.22746e-25
259.56        3.83618e-25        3.44063e-25        4.23172e-25
260.43        3.84011e-25        3.44421e-25        4.23601e-25
261.29        3.84407e-25        3.44781e-25        4.24032e-25
262.16        3.84805e-25        3.45144e-25        4.24465e-25
263.04        3.85205e-25        3.45509e-25        4.24902e-25
263.91        3.85609e-25        3.45877e-25        4.25341e-25
264.79        3.86015e-25        3.46247e-25        4.25784e-25
265.67        3.86425e-25        3.46620e-25        4.26230e-25
266.56        3.86838e-25        3.46996e-25        4.26680e-25
267.45        3.87254e-25        3.47375e-25        4.27133e-25
268.34        3.87674e-25        3.47758e-25        4.27591e-25
269.23        3.88098e-25        3.48143e-25        4.28052e-25
270.13        3.88526e-25        3.48533e-25        4.28518e-25
271.03        3.88957e-25        3.48926e-25        4.28989e-25
271.93        3.89393e-25        3.49323e-25        4.29464e-25
272.83        3.89834e-25        3.49724e-25        4.29944e-25
273.74        3.90279e-25        3.50129e-25        4.30429e-25
274.65        3.90729e-25        3.50538e-25        4.30919e-25
275.57        3.91183e-25        3.50952e-25        4.31414e-25
276.49        3.91643e-25        3.51371e-25        4.31916e-25
277.41        3.92108e-25        3.51794e-25        4.32422e-25
278.33        3.92579e-25        3.52222e-25        4.32935e-25
279.26        3.93055e-25        3.52656e-25        4.33455e-25
280.19        3.93537e-25        3.53094e-25        4.33980e-25
281.12        3.94025e-25        3.53538e-25        4.34512e-25
282.06        3.94519e-25        3.53987e-25        4.35050e-25
283.00        3.95018e-25        3.54441e-25        4.35595e-25
283.94        3.95523e-25        3.54901e-25        4.36146e-25
284.88        3.96034e-25        3.55365e-25        4.36703e-25
285.83        3.96550e-25        3.55835e-25        4.37266e-25
286.78        3.97072e-25        3.56309e-25        4.37834e-25
287.74        3.97598e-25        3.56788e-25        4.38409e-25
288.70        3.98131e-25        3.57272e-25        4.38989e-25
289.66        3.98668e-25        3.57760e-25        4.39575e-25
290.62        3.99210e-25        3.58253e-25        4.40167e-25
291.59        3.99757e-25        3.58751e-25        4.40764e-25
292.56        4.00309e-25        3.59253e-25        4.41366e-25
293.54        4.00866e-25        3.59759e-25        4.41973e-25
294.51        4.01428e-25        3.60269e-25        4.42586e-25
295.49        4.01994e-25        3.60784e-25        4.43204e-25
296.48        4.02564e-25        3.61303e-25        4.43826e-25
297.47        4.03139e-25        3.61825e-25        4.44453e-25
298.46        4.03719e-25        3.62352e-25        4.45086e-25
299.45        4.04302e-25        3.62883e-25        4.45722e-25
300.45        4.04882e-25        3.63409e-25        4.46356e-25
301.45        4.05457e-25        3.63930e-25        4.46983e-25
302.45        4.06035e-25        3.64454e-25        4.47616e-25
303.46        4.06617e-25        3.64982e-25        4.48252e-25
304.47        4.07203e-25        3.65513e-25        4.48893e-25
305.48        4.07794e-25        3.66049e-25        4.49539e-25
306.50        4.08388e-25        3.66588e-25        4.50189e-25
307.52        4.08987e-25        3.67131e-25        4.50843e-25
308.54        4.09590e-25        3.67678e-25        4.51503e-25
309.57        4.10197e-25        3.68228e-25        4.52166e-25
310.60        4.10809e-25        3.68782e-25        4.52835e-25
311.64        4.11424e-25        3.69340e-25        4.53508e-25
312.68        4.12044e-25        3.69903e-25        4.54186e-25
313.72        4.12668e-25        3.70469e-25        4.54868e-25
314.76        4.13297e-25        3.71038e-25        4.55556e-25
315.81        4.13930e-25        3.71612e-25        4.56248e-25
316.86        4.14567e-25        3.72190e-25        4.56944e-25
317.92        4.15209e-25        3.72772e-25        4.57646e-25
318.97        4.15855e-25        3.73358e-25        4.58353e-25
320.04        4.16506e-25        3.73948e-25        4.59064e-25
321.10        4.17161e-25        3.74542e-25        4.59781e-25
322.17        4.17821e-25        3.75140e-25        4.60502e-25
323.24        4.18485e-25        3.75742e-25        4.61228e-25
324.32        4.19154e-25        3.76349e-25        4.61960e-25
325.40        4.19828e-25        3.76960e-25        4.62696e-25
326.48        4.20506e-25        3.77575e-25        4.63438e-25
327.57        4.21189e-25        3.78194e-25        4.64185e-25
328.66        4.21877e-25        3.78817e-25        4.64937e-25
329.76        4.22570e-25        3.79445e-25        4.65694e-25
330.85        4.23267e-25        3.80078e-25        4.66457e-25
331.96        4.23969e-25        3.80714e-25        4.67224e-25
333.06        4.24676e-25        3.81355e-25        4.67997e-25
334.17        4.25388e-25        3.82000e-25        4.68775e-25
335.28        4.26104e-25        3.82650e-25        4.69559e-25
336.40        4.26826e-25        3.83304e-25        4.70347e-25
337.52        4.27551e-25        3.83962e-25        4.71141e-25
338.64        4.28282e-25        3.84624e-25        4.71940e-25
339.77        4.29017e-25        3.85291e-25        4.72744e-25
340.90        4.29757e-25        3.85962e-25        4.73553e-25
342.04        4.30502e-25        3.86637e-25        4.74367e-25
343.18        4.31251e-25        3.87316e-25        4.75186e-25
344.32        4.32005e-25        3.88000e-25        4.76011e-25
345.47        4.32764e-25        3.88688e-25        4.76840e-25
346.62        4.33527e-25        3.89380e-25        4.77675e-25
347.77        4.34295e-25        3.90076e-25        4.78514e-25
348.93        4.35067e-25        3.90776e-25        4.79358e-25
350.09        4.35844e-25        3.91481e-25        4.80208e-25
351.26        4.36626e-25        3.92189e-25        4.81062e-25
352.43        4.37412e-25        3.92902e-25        4.81921e-25
353.60        4.38202e-25        3.93619e-25        4.82786e-25
354.78        4.38997e-25        3.94339e-25        4.83655e-25
355.96        4.39797e-25        3.95064e-25        4.84529e-25
357.14        4.40600e-25        3.95793e-25        4.85408e-25
358.33        4.41409e-25        3.96526e-25        4.86291e-25
359.53        4.42222e-25        3.97263e-25        4.87180e-25
360.72        4.43039e-25        3.98005e-25        4.88073e-25
361.92        4.43861e-25        3.98750e-25        4.88972e-25
363.13        4.44687e-25        3.99499e-25        4.89875e-25
364.34        4.45517e-25        4.00252e-25        4.90783e-25
365.55        4.46353e-25        4.01010e-25        4.91696e-25
366.77        4.47192e-25        4.01771e-25        4.92613e-25
367.99        4.48037e-25        4.02537e-25        4.93536e-25
369.22        4.48885e-25        4.03307e-25        4.94464e-25
370.45        4.49739e-25        4.04081e-25        4.95397e-25
371.68        4.50597e-25        4.04859e-25        4.96335e-25
372.92        4.51460e-25        4.05642e-25        4.97278e-25
374.16        4.52327e-25        4.06428e-25        4.98226e-25
375.40        4.53200e-25        4.07220e-25        4.99180e-25
376.65        4.54077e-25        4.08015e-25        5.00138e-25
377.91        4.54959e-25        4.08815e-25        5.01102e-25
379.17        4.55845e-25        4.09619e-25        5.02071e-25
380.43        4.56737e-25        4.10428e-25        5.03046e-25
381.70        4.57633e-25        4.11241e-25        5.04025e-25
382.97        4.58535e-25        4.12059e-25        5.05010e-25
384.24        4.59441e-25        4.12881e-25        5.06001e-25
385.52        4.60352e-25        4.13707e-25        5.06997e-25
386.81        4.61268e-25        4.14539e-25        5.07998e-25
388.09        4.62190e-25        4.15375e-25        5.09005e-25
389.39        4.63116e-25        4.16215e-25        5.10018e-25
390.68        4.64048e-25        4.17060e-25        5.11036e-25
391.98        4.64985e-25        4.17910e-25        5.12059e-25
393.29        4.65927e-25        4.18765e-25        5.13089e-25
394.60        4.66874e-25        4.19624e-25        5.14124e-25
395.91        4.67826e-25        4.20488e-25        5.15164e-25
397.23        4.68784e-25        4.21357e-25        5.16211e-25
398.55        4.69747e-25        4.22231e-25        5.17263e-25
399.88        4.70716e-25        4.23110e-25        5.18322e-25
401.21        4.71686e-25        4.23989e-25        5.19383e-25
402.55        4.72661e-25        4.24872e-25        5.20450e-25
403.89        4.73641e-25        4.25760e-25        5.21523e-25
405.23        4.74627e-25        4.26653e-25        5.22601e-25
406.58        4.75618e-25        4.27551e-25        5.23686e-25
407.94        4.76615e-25        4.28453e-25        5.24776e-25
409.30        4.77617e-25        4.29361e-25        5.25873e-25
410.66        4.78624e-25        4.30274e-25        5.26975e-25
412.03        4.79637e-25        4.31191e-25        5.28083e-25
413.40        4.80656e-25        4.32114e-25        5.29198e-25
414.77        4.81680e-25        4.33042e-25        5.30318e-25
416.16        4.82709e-25        4.33974e-25        5.31444e-25
417.54        4.83744e-25        4.34912e-25        5.32576e-25
418.93        4.84784e-25        4.35854e-25        5.33714e-25
420.33        4.85830e-25        4.36801e-25        5.34858e-25
421.73        4.86881e-25        4.37754e-25        5.36008e-25
423.13        4.87938e-25        4.38711e-25        5.37164e-25
424.54        4.89000e-25        4.39674e-25        5.38326e-25
425.95        4.90068e-25        4.40641e-25        5.39494e-25
427.37        4.91141e-25        4.41614e-25        5.40668e-25
428.79        4.92220e-25        4.42591e-25        5.41848e-25
430.22        4.93304e-25        4.43573e-25        5.43034e-25
431.66        4.94394e-25        4.44561e-25        5.44226e-25
433.09        4.95489e-25        4.45554e-25        5.45424e-25
434.53        4.96590e-25        4.46551e-25        5.46629e-25
435.98        4.97696e-25        4.47554e-25        5.47839e-25
437.43        4.98809e-25        4.48562e-25        5.49055e-25
438.89        4.99926e-25        4.49575e-25        5.50278e-25
440.35        5.01049e-25        4.50593e-25        5.51506e-25
441.82        5.02178e-25        4.51616e-25        5.52741e-25
443.29        5.03313e-25        4.52644e-25        5.53982e-25
444.77        5.04453e-25        4.53677e-25        5.55229e-25
446.25        5.05599e-25        4.54716e-25        5.56482e-25
447.73        5.06750e-25        4.55759e-25        5.57741e-25
449.22        5.07907e-25        4.56808e-25        5.59006e-25
450.72        5.09070e-25        4.57862e-25        5.60278e-25
452.22        5.10238e-25        4.58921e-25        5.61555e-25
453.73        5.11412e-25        4.59985e-25        5.62839e-25
455.24        5.12592e-25        4.61055e-25        5.64129e-25
456.75        5.13778e-25        4.62130e-25        5.65425e-25
458.27        5.14969e-25        4.63210e-25        5.66728e-25
459.80        5.16166e-25        4.64295e-25        5.68037e-25
461.33        5.17369e-25        4.65385e-25        5.69352e-25
462.87        5.18578e-25        4.66481e-25        5.70674e-25
464.41        5.19792e-25        4.67583e-25        5.72002e-25
465.95        5.21013e-25        4.68689e-25        5.73336e-25
467.51        5.22239e-25        4.69801e-25        5.74677e-25
469.06        5.23472e-25        4.70919e-25        5.76025e-25
470.62        5.24710e-25        4.72041e-25        5.77378e-25
472.19        5.25954e-25        4.73170e-25        5.78739e-25
473.76        5.27205e-25        4.74304e-25        5.80106e-25
475.34        5.28461e-25        4.75443e-25        5.81479e-25
476.92        5.29724e-25        4.76588e-25        5.82859e-25
478.51        5.30992e-25        4.77738e-25        5.84246e-25
480.11        5.32267e-25        4.78894e-25        5.85639e-25
481.70        5.33548e-25        4.80056e-25        5.87040e-25
483.31        5.34835e-25        4.81223e-25        5.88446e-25
484.92        5.36128e-25        4.82396e-25        5.89860e-25
486.53        5.37428e-25        4.83575e-25        5.91280e-25
488.15        5.38733e-25        4.84759e-25        5.92708e-25
489.78        5.40046e-25        4.85950e-25        5.94142e-25
491.41        5.41364e-25        4.87145e-25        5.95583e-25
493.05        5.42689e-25        4.88347e-25        5.97030e-25
494.69        5.44020e-25        4.89555e-25        5.98485e-25
496.33        5.45358e-25        4.90768e-25        5.99947e-25
497.99        5.46702e-25        4.91988e-25        6.01416e-25
499.65        5.48052e-25        4.93213e-25        6.02892e-25
501.31        5.49409e-25        4.94443e-25        6.04376e-25
502.98        5.50773e-25        4.95678e-25        6.05867e-25
504.65        5.52143e-25        4.96920e-25        6.07366e-25
506.33        5.53519e-25        4.98167e-25        6.08871e-25
508.02        5.54902e-25        4.99421e-25        6.10384e-25
509.71        5.56292e-25        5.00680e-25        6.11904e-25
511.41        5.57688e-25        5.01946e-25        6.13431e-25
513.11        5.59091e-25        5.03217e-25        6.14965e-25
514.82        5.60501e-25        5.04495e-25        6.16507e-25
516.53        5.61917e-25        5.05778e-25        6.18056e-25
518.25        5.63340e-25        5.07068e-25        6.19612e-25
519.98        5.64769e-25        5.08364e-25        6.21175e-25
521.71        5.66206e-25        5.09666e-25        6.22746e-25
523.45        5.67649e-25        5.10974e-25        6.24323e-25
525.19        5.69098e-25        5.12288e-25        6.25909e-25
526.94        5.70555e-25        5.13608e-25        6.27501e-25
528.70        5.72018e-25        5.14935e-25        6.29101e-25
530.46        5.73488e-25        5.16267e-25        6.30708e-25
532.22        5.74965e-25        5.17606e-25        6.32323e-25
533.99        5.76448e-25        5.18951e-25        6.33945e-25
535.77        5.77938e-25        5.20303e-25        6.35574e-25
537.56        5.79436e-25        5.21660e-25        6.37211e-25
539.35        5.80940e-25        5.23024e-25        6.38856e-25
541.14        5.82451e-25        5.24394e-25        6.40507e-25
542.95        5.83968e-25        5.25770e-25        6.42167e-25
544.75        5.85493e-25        5.27153e-25        6.43833e-25
546.57        5.87025e-25        5.28542e-25        6.45508e-25
548.39        5.88563e-25        5.29937e-25        6.47189e-25
550.21        5.90108e-25        5.31338e-25        6.48879e-25
552.05        5.91661e-25        5.32746e-25        6.50576e-25
553.88        5.93220e-25        5.34160e-25        6.52280e-25
555.73        5.94787e-25        5.35581e-25        6.53992e-25
557.58        5.96360e-25        5.37008e-25        6.55712e-25
559.44        5.97941e-25        5.38442e-25        6.57440e-25
561.30        5.99529e-25        5.39882e-25        6.59175e-25
563.17        6.01124e-25        5.41329e-25        6.60918e-25
565.04        6.02726e-25        5.42783e-25        6.62670e-25
566.92        6.04336e-25        5.44243e-25        6.64429e-25
568.81        6.05953e-25        5.45710e-25        6.66196e-25
570.71        6.07577e-25        5.47184e-25        6.67971e-25
572.61        6.09209e-25        5.48665e-25        6.69754e-25
574.51        6.10849e-25        5.50152e-25        6.71546e-25
576.43        6.12496e-25        5.51646e-25        6.73346e-25
578.35        6.14151e-25        5.53148e-25        6.75154e-25
580.27        6.15813e-25        5.54656e-25        6.76970e-25
582.20        6.17483e-25        5.56171e-25        6.78795e-25
584.14        6.19161e-25        5.57694e-25        6.80628e-25
586.09        6.20847e-25        5.59224e-25        6.82469e-25
588.04        6.22540e-25        5.60760e-25        6.84320e-25
590.00        6.24242e-25        5.62305e-25        6.86179e-25
591.96        6.25951e-25        5.63856e-25        6.88046e-25
593.93        6.27669e-25        5.65415e-25        6.89922e-25
595.91        6.29394e-25        5.66981e-25        6.91807e-25
597.89        6.31128e-25        5.68555e-25        6.93701e-25
599.89        6.32870e-25        5.70136e-25        6.95604e-25
601.88        6.34631e-25        5.71731e-25        6.97530e-25
603.89        6.36400e-25        5.73335e-25        6.99465e-25
605.90        6.38178e-25        5.74947e-25        7.01410e-25
607.92        6.39965e-25        5.76566e-25        7.03364e-25
609.94        6.41759e-25        5.78192e-25        7.05326e-25
611.97        6.43563e-25        5.79827e-25        7.07298e-25
614.01        6.45374e-25        5.81469e-25        7.09280e-25
616.05        6.47194e-25        5.83118e-25        7.11270e-25
618.10        6.49023e-25        5.84776e-25        7.13270e-25
620.16        6.50860e-25        5.86441e-25        7.15278e-25
622.23        6.52705e-25        5.88114e-25        7.17296e-25
624.30        6.54559e-25        5.89794e-25        7.19323e-25
626.38        6.56421e-25        5.91482e-25        7.21359e-25
628.46        6.58291e-25        5.93178e-25        7.23405e-25
630.56        6.60170e-25        5.94882e-25        7.25459e-25
632.66        6.62058e-25        5.96593e-25        7.27523e-25
634.76        6.63954e-25        5.98312e-25        7.29596e-25
636.88        6.65858e-25        6.00039e-25        7.31678e-25
639.00        6.67771e-25        6.01773e-25        7.33770e-25
641.13        6.69693e-25        6.03515e-25        7.35870e-25
643.26        6.71622e-25        6.05265e-25        7.37980e-25
645.40        6.73561e-25        6.07023e-25        7.40099e-25
647.55        6.75507e-25        6.08788e-25        7.42227e-25
649.71        6.77463e-25        6.10561e-25        7.44364e-25
651.87        6.79426e-25        6.12342e-25        7.46511e-25
654.04        6.81398e-25        6.14130e-25        7.48667e-25
656.22        6.83379e-25        6.15927e-25        7.50832e-25
658.41        6.85368e-25        6.17731e-25        7.53006e-25
660.60        6.87366e-25        6.19543e-25        7.55189e-25
662.80        6.89372e-25        6.21363e-25        7.57382e-25
665.00        6.91387e-25        6.23190e-25        7.59585e-25
667.22        6.93411e-25        6.25026e-25        7.61796e-25
669.44        6.95443e-25        6.26869e-25        7.64017e-25
671.67        6.97485e-25        6.28721e-25        7.66248e-25
673.91        6.99534e-25        6.30581e-25        7.68488e-25
676.15        7.01593e-25        6.32448e-25        7.70738e-25
678.40        7.03660e-25        6.34324e-25        7.72997e-25
680.66        7.05737e-25        6.36207e-25        7.75266e-25
682.93        7.07822e-25        6.38099e-25        7.77544e-25
685.20        7.09916e-25        6.39999e-25        7.79832e-25
687.48        7.12019e-25        6.41907e-25        7.82130e-25
689.77        7.14130e-25        6.43823e-25        7.84437e-25
692.07        7.16251e-25        6.45748e-25        7.86755e-25
694.37        7.18381e-25        6.47681e-25        7.89081e-25
696.69        7.20520e-25        6.49622e-25        7.91418e-25
699.01        7.22668e-25        6.51571e-25        7.93765e-25
701.33        7.24825e-25        6.53529e-25        7.96121e-25
703.67        7.26991e-25        6.55495e-25        7.98488e-25
706.01        7.29167e-25        6.57469e-25        8.00864e-25
708.36        7.31351e-25        6.59452e-25        8.03251e-25
710.72        7.33546e-25        6.61444e-25        8.05647e-25
713.09        7.35749e-25        6.63444e-25        8.08054e-25
715.46        7.37962e-25        6.65453e-25        8.10471e-25
717.85        7.40184e-25        6.67470e-25        8.12899e-25
720.24        7.42417e-25        6.69496e-25        8.15337e-25
722.63        7.44658e-25        6.71532e-25        8.17785e-25
725.04        7.46910e-25        6.73576e-25        8.20244e-25
727.45        7.49171e-25        6.75629e-25        8.22714e-25
729.88        7.51442e-25        6.77691e-25        8.25194e-25
732.31        7.53724e-25        6.79762e-25        8.27685e-25
734.75        7.56015e-25        6.81843e-25        8.30187e-25
737.19        7.58316e-25        6.83932e-25        8.32700e-25
739.65        7.60628e-25        6.86031e-25        8.35224e-25
742.11        7.62949e-25        6.88140e-25        8.37759e-25
744.58        7.65282e-25        6.90258e-25        8.40305e-25
747.06        7.67624e-25        6.92385e-25        8.42863e-25
749.55        7.69977e-25        6.94522e-25        8.45432e-25
752.04        7.72341e-25        6.96669e-25        8.48012e-25
754.55        7.74715e-25        6.98825e-25        8.50604e-25
757.06        7.77099e-25        7.00991e-25        8.53208e-25
759.58        7.79495e-25        7.03167e-25        8.55823e-25
762.11        7.81901e-25        7.05353e-25        8.58449e-25
764.65        7.84318e-25        7.07548e-25        8.61087e-25
767.20        7.86745e-25        7.09753e-25        8.63737e-25
769.75        7.89183e-25        7.11968e-25        8.66399e-25
772.31        7.91633e-25        7.14193e-25        8.69072e-25
774.88        7.94092e-25        7.16428e-25        8.71757e-25
777.47        7.96563e-25        7.18673e-25        8.74453e-25
780.05        7.99045e-25        7.20928e-25        8.77162e-25
782.65        8.01537e-25        7.23193e-25        8.79882e-25
785.26        8.04041e-25        7.25468e-25        8.82614e-25
787.87        8.06555e-25        7.27753e-25        8.85358e-25
790.50        8.09080e-25        7.30048e-25        8.88113e-25
793.13        8.11617e-25        7.32353e-25        8.90881e-25
795.77        8.14164e-25        7.34668e-25        8.93661e-25
798.42        8.16723e-25        7.36993e-25        8.96452e-25
801.08        8.19298e-25        7.39333e-25        8.99264e-25
803.75        8.21893e-25        7.41689e-25        9.02098e-25
806.42        8.24500e-25        7.44055e-25        9.04945e-25
809.11        8.27118e-25        7.46431e-25        9.07804e-25
811.80        8.29747e-25        7.48818e-25        9.10676e-25
814.50        8.32388e-25        7.51216e-25        9.13560e-25
817.22        8.35040e-25        7.53623e-25        9.16456e-25
819.94        8.37703e-25        7.56042e-25        9.19365e-25
822.67        8.40378e-25        7.58471e-25        9.22286e-25
825.41        8.43065e-25        7.60910e-25        9.25220e-25
828.16        8.45763e-25        7.63360e-25        9.28166e-25
830.91        8.48473e-25        7.65821e-25        9.31125e-25
833.68        8.51195e-25        7.68293e-25        9.34097e-25
836.46        8.53928e-25        7.70775e-25        9.37081e-25
839.24        8.56673e-25        7.73268e-25        9.40078e-25
842.04        8.59430e-25        7.75772e-25        9.43088e-25
844.84        8.62199e-25        7.78286e-25        9.46111e-25
847.65        8.64979e-25        7.80812e-25        9.49147e-25
850.48        8.67772e-25        7.83348e-25        9.52195e-25
853.31        8.70576e-25        7.85896e-25        9.55257e-25
856.15        8.73393e-25        7.88454e-25        9.58331e-25
859.00        8.76221e-25        7.91023e-25        9.61419e-25
861.86        8.79062e-25        7.93604e-25        9.64520e-25
864.73        8.81914e-25        7.96195e-25        9.67633e-25
867.61        8.84779e-25        7.98798e-25        9.70760e-25
870.50        8.87656e-25        8.01412e-25        9.73900e-25
873.40        8.90545e-25        8.04037e-25        9.77054e-25
876.31        8.93447e-25        8.06673e-25        9.80220e-25
879.22        8.96361e-25        8.09321e-25        9.83400e-25
882.15        8.99287e-25        8.11980e-25        9.86594e-25
885.09        9.02225e-25        8.14650e-25        9.89800e-25
888.04        9.05176e-25        8.17331e-25        9.93020e-25
890.99        9.08139e-25        8.20024e-25        9.96254e-25
893.96        9.11115e-25        8.22729e-25        9.99501e-25
896.94        9.14103e-25        8.25445e-25        1.00276e-24
899.92        9.17104e-25        8.28172e-25        1.00604e-24
902.92        9.20118e-25        8.30911e-25        1.00932e-24
905.93        9.23144e-25        8.33662e-25        1.01263e-24
908.94        9.26183e-25        8.36424e-25        1.01594e-24
911.97        9.29235e-25        8.39199e-25        1.01927e-24
915.01        9.32299e-25        8.41985e-25        1.02261e-24
918.05        9.35377e-25        8.44783e-25        1.02597e-24
921.11        9.38468e-25        8.47593e-25        1.02934e-24
924.18        9.41572e-25        8.50415e-25        1.03273e-24
927.26        9.44689e-25        8.53249e-25        1.03613e-24
930.34        9.47820e-25        8.56095e-25        1.03954e-24
933.44        9.50964e-25        8.58954e-25        1.04297e-24
936.55        9.54121e-25        8.61825e-25        1.04642e-24
939.67        9.57292e-25        8.64709e-25        1.04988e-24
942.80        9.60477e-25        8.67605e-25        1.05335e-24
945.94        9.63675e-25        8.70514e-25        1.05684e-24
949.09        9.66888e-25        8.73436e-25        1.06034e-24
952.25        9.70114e-25        8.76370e-25        1.06386e-24
955.42        9.73355e-25        8.79318e-25        1.06739e-24
958.60        9.76609e-25        8.82278e-25        1.07094e-24
961.79        9.79878e-25        8.85251e-25        1.07450e-24
964.99        9.83161e-25        8.88238e-25        1.07808e-24
968.21        9.86459e-25        8.91238e-25        1.08168e-24
971.43        9.89771e-25        8.94251e-25        1.08529e-24
974.67        9.93097e-25        8.97277e-25        1.08892e-24
977.91        9.96439e-25        9.00317e-25        1.09256e-24
981.17        9.99795e-25        9.03371e-25        1.09622e-24
984.44        1.00317e-24        9.06438e-25        1.09989e-24
987.71        1.00655e-24        9.09520e-25        1.10358e-24
991.00        1.00995e-24        9.12615e-25        1.10729e-24
994.30        1.01337e-24        9.15724e-25        1.11102e-24
997.61        1.01680e-24        9.18847e-25        1.11476e-24
1000.94        1.02026e-24        9.21994e-25        1.11853e-24
1004.27        1.02377e-24        9.25182e-25        1.12236e-24
1007.61        1.02730e-24        9.28384e-25        1.12621e-24
1010.97        1.03084e-24        9.31601e-25        1.13007e-24
1014.33        1.03439e-24        9.34832e-25        1.13396e-24
1017.71        1.03797e-24        9.38079e-25        1.13786e-24
1021.10        1.04156e-24        9.41340e-25        1.14177e-24
1024.50        1.04516e-24        9.44616e-25        1.14571e-24
1027.91        1.04878e-24        9.47906e-25        1.14966e-24
1031.33        1.05242e-24        9.51212e-25        1.15363e-24
1034.77        1.05608e-24        9.54532e-25        1.15762e-24
1038.21        1.05975e-24        9.57867e-25        1.16163e-24
1041.67        1.06343e-24        9.61218e-25        1.16565e-24
1045.14        1.06714e-24        9.64583e-25        1.16969e-24
1048.62        1.07086e-24        9.67963e-25        1.17375e-24
1052.11        1.07459e-24        9.71358e-25        1.17783e-24
1055.62        1.07834e-24        9.74768e-25        1.18192e-24
1059.13        1.08211e-24        9.78193e-25        1.18603e-24
1062.66        1.08590e-24        9.81633e-25        1.19016e-24
1066.20        1.08970e-24        9.85088e-25        1.19431e-24
1069.75        1.09352e-24        9.88558e-25        1.19848e-24
1073.31        1.09735e-24        9.92043e-25        1.20266e-24
1076.88        1.10120e-24        9.95543e-25        1.20686e-24
1080.47        1.10507e-24        9.99059e-25        1.21108e-24
1084.07        1.10895e-24        1.00259e-24        1.21532e-24
1087.68        1.11285e-24        1.00613e-24        1.21957e-24
1091.30        1.11677e-24        1.00970e-24        1.22384e-24
1094.93        1.12070e-24        1.01327e-24        1.22813e-24
1098.58        1.12465e-24        1.01686e-24        1.23244e-24
1102.24        1.12862e-24        1.02047e-24        1.23677e-24
1105.91        1.13260e-24        1.02409e-24        1.24111e-24
1109.59        1.13660e-24        1.02773e-24        1.24547e-24
1113.28        1.14061e-24        1.03138e-24        1.24985e-24
1116.99        1.14465e-24        1.03505e-24        1.25425e-24
1120.71        1.14870e-24        1.03873e-24        1.25867e-24
1124.44        1.15277e-24        1.04243e-24        1.26310e-24
1128.19        1.15685e-24        1.04614e-24        1.26756e-24
1131.94        1.16095e-24        1.04988e-24        1.27203e-24
1135.71        1.16508e-24        1.05362e-24        1.27653e-24
1139.49        1.16922e-24        1.05739e-24        1.28104e-24
1143.29        1.17337e-24        1.06117e-24        1.28558e-24
1147.10        1.17755e-24        1.06497e-24        1.29013e-24
1150.92        1.18174e-24        1.06879e-24        1.29470e-24
1154.75        1.18596e-24        1.07262e-24        1.29930e-24
1158.59        1.19019e-24        1.07647e-24        1.30391e-24
1162.45        1.19444e-24        1.08034e-24        1.30855e-24
1166.32        1.19871e-24        1.08422e-24        1.31320e-24
1170.21        1.20300e-24        1.08813e-24        1.31788e-24
1174.10        1.20732e-24        1.09205e-24        1.32258e-24
1178.01        1.21165e-24        1.09599e-24        1.32730e-24
1181.93        1.21600e-24        1.09995e-24        1.33204e-24
1185.87        1.22037e-24        1.10393e-24        1.33681e-24
1189.82        1.22476e-24        1.10793e-24        1.34160e-24
1193.78        1.22917e-24        1.11194e-24        1.34641e-24
1197.76        1.23361e-24        1.11598e-24        1.35124e-24
1201.74        1.23806e-24        1.12003e-24        1.35610e-24
1205.75        1.24254e-24        1.12411e-24        1.36098e-24
1209.76        1.24704e-24        1.12820e-24        1.36588e-24
1213.79        1.25156e-24        1.13232e-24        1.37080e-24
1217.83        1.25610e-24        1.13645e-24        1.37575e-24
1221.89        1.26067e-24        1.14061e-24        1.38073e-24
1225.96        1.26525e-24        1.14478e-24        1.38572e-24
1230.04        1.26986e-24        1.14897e-24        1.39074e-24
1234.13        1.27449e-24        1.15319e-24        1.39579e-24
1238.24        1.27914e-24        1.15742e-24        1.40085e-24
1242.37        1.28381e-24        1.16168e-24        1.40594e-24
1246.50        1.28850e-24        1.16595e-24        1.41106e-24
1250.65        1.29322e-24        1.17024e-24        1.41619e-24
1254.82        1.29795e-24        1.17455e-24        1.42135e-24
1259.00        1.30271e-24        1.17889e-24        1.42654e-24
1263.19        1.30749e-24        1.18324e-24        1.43174e-24
1267.40        1.31229e-24        1.18761e-24        1.43697e-24
1271.62        1.31712e-24        1.19201e-24        1.44223e-24
1275.85        1.32196e-24        1.19642e-24        1.44750e-24
1280.10        1.32683e-24        1.20085e-24        1.45280e-24
1284.36        1.33171e-24        1.20530e-24        1.45813e-24
1288.64        1.33662e-24        1.20977e-24        1.46347e-24
1292.93        1.34155e-24        1.21427e-24        1.46884e-24
1297.23        1.34651e-24        1.21878e-24        1.47424e-24
1301.55        1.35148e-24        1.22331e-24        1.47965e-24
1305.89        1.35648e-24        1.22786e-24        1.48509e-24
1310.24        1.36149e-24        1.23243e-24        1.49056e-24
1314.60        1.36653e-24        1.23702e-24        1.49604e-24
1318.98        1.37159e-24        1.24163e-24        1.50155e-24
1323.37        1.37668e-24        1.24626e-24        1.50709e-24
1327.78        1.38178e-24        1.25092e-24        1.51264e-24
1332.20        1.38691e-24        1.25559e-24        1.51822e-24
1336.63        1.39206e-24        1.26028e-24        1.52383e-24
1341.08        1.39723e-24        1.26499e-24        1.52946e-24
1345.55        1.40242e-24        1.26973e-24        1.53511e-24
1350.03        1.40764e-24        1.27448e-24        1.54079e-24
1354.53        1.41287e-24        1.27926e-24        1.54649e-24
1359.04        1.41814e-24        1.28405e-24        1.55222e-24
1363.56        1.42342e-24        1.28887e-24        1.55797e-24
1368.10        1.42873e-24        1.29371e-24        1.56375e-24
1372.66        1.43406e-24        1.29857e-24        1.56955e-24
1377.23        1.43941e-24        1.30345e-24        1.57537e-24
1381.81        1.44479e-24        1.30835e-24        1.58123e-24
1386.42        1.45019e-24        1.31328e-24        1.58710e-24
1391.03        1.45561e-24        1.31822e-24        1.59300e-24
1395.66        1.46106e-24        1.32319e-24        1.59893e-24
1400.31        1.46653e-24        1.32818e-24        1.60488e-24
1404.97        1.47203e-24        1.33319e-24        1.61086e-24
1409.65        1.47754e-24        1.33822e-24        1.61687e-24
1414.35        1.48309e-24        1.34328e-24        1.62290e-24
1419.06        1.48865e-24        1.34836e-24        1.62895e-24
1423.78        1.49425e-24        1.35346e-24        1.63503e-24
1428.52        1.49986e-24        1.35858e-24        1.64114e-24
1433.28        1.50550e-24        1.36373e-24        1.64728e-24
1438.05        1.51117e-24        1.36889e-24        1.65344e-24
1442.84        1.51685e-24        1.37408e-24        1.65963e-24
1447.65        1.52257e-24        1.37930e-24        1.66584e-24
1452.47        1.52831e-24        1.38453e-24        1.67208e-24
1457.30        1.53407e-24        1.38979e-24        1.67835e-24
1462.16        1.53986e-24        1.39508e-24        1.68465e-24
1467.02        1.54568e-24        1.40038e-24        1.69097e-24
1471.91        1.55152e-24        1.40571e-24        1.69732e-24
1476.81        1.55738e-24        1.41107e-24        1.70370e-24
1481.73        1.56327e-24        1.41644e-24        1.71010e-24
1486.66        1.56919e-24        1.42184e-24        1.71653e-24
1491.61        1.57513e-24        1.42727e-24        1.72299e-24
1496.58        1.58110e-24        1.43272e-24        1.72948e-24
1501.56        1.58713e-24        1.43822e-24        1.73604e-24
1506.56        1.59325e-24        1.44379e-24        1.74271e-24
1511.58        1.59940e-24        1.44940e-24        1.74941e-24
1516.61        1.60558e-24        1.45503e-24        1.75614e-24
1521.66        1.61179e-24        1.46068e-24        1.76290e-24
1526.73        1.61803e-24        1.46636e-24        1.76969e-24
1531.81        1.62429e-24        1.47207e-24        1.77652e-24
1536.91        1.63058e-24        1.47780e-24        1.78337e-24
1542.03        1.63690e-24        1.48355e-24        1.79025e-24
1547.17        1.64325e-24        1.48934e-24        1.79717e-24
1552.32        1.64963e-24        1.49515e-24        1.80411e-24
1557.49        1.65604e-24        1.50099e-24        1.81109e-24
1562.67        1.66247e-24        1.50685e-24        1.81810e-24
1567.88        1.66894e-24        1.51274e-24        1.82514e-24
1573.10        1.67543e-24        1.51866e-24        1.83221e-24
1578.34        1.68195e-24        1.52460e-24        1.83931e-24
1583.59        1.68851e-24        1.53057e-24        1.84644e-24
1588.87        1.69509e-24        1.53657e-24        1.85361e-24
1594.16        1.70170e-24        1.54260e-24        1.86081e-24
1599.47        1.70835e-24        1.54865e-24        1.86804e-24
1604.79        1.71502e-24        1.55473e-24        1.87531e-24
1610.13        1.72172e-24        1.56084e-24        1.88260e-24
1615.50        1.72846e-24        1.56698e-24        1.88993e-24
1620.88        1.73522e-24        1.57314e-24        1.89730e-24
1626.27        1.74202e-24        1.57934e-24        1.90469e-24
1631.69        1.74884e-24        1.58556e-24        1.91212e-24
1637.12        1.75570e-24        1.59181e-24        1.91959e-24
1642.57        1.76259e-24        1.59809e-24        1.92709e-24
1648.04        1.76951e-24        1.60440e-24        1.93462e-24
1653.53        1.77646e-24        1.61074e-24        1.94219e-24
1659.04        1.78345e-24        1.61711e-24        1.94979e-24
1664.56        1.79046e-24        1.62350e-24        1.95742e-24
1670.10        1.79751e-24        1.62993e-24        1.96509e-24
1675.67        1.80459e-24        1.63639e-24        1.97280e-24
1681.24        1.81170e-24        1.64287e-24        1.98054e-24
1686.84        1.81885e-24        1.64939e-24        1.98831e-24
1692.46        1.82603e-24        1.65593e-24        1.99612e-24
1698.10        1.83324e-24        1.66251e-24        2.00397e-24
1703.75        1.84048e-24        1.66912e-24        2.01185e-24
1709.42        1.84776e-24        1.67576e-24        2.01977e-24
1715.12        1.85507e-24        1.68242e-24        2.02772e-24
1720.83        1.86242e-24        1.68912e-24        2.03571e-24
1726.56        1.86980e-24        1.69585e-24        2.04374e-24
1732.31        1.87721e-24        1.70262e-24        2.05180e-24
1738.07        1.88466e-24        1.70941e-24        2.05991e-24
1743.86        1.89214e-24        1.71623e-24        2.06804e-24
1749.67        1.89965e-24        1.72309e-24        2.07622e-24
1755.50        1.90720e-24        1.72998e-24        2.08443e-24
1761.34        1.91479e-24        1.73690e-24        2.09268e-24
1767.21        1.92241e-24        1.74385e-24        2.10097e-24
1773.09        1.93006e-24        1.75084e-24        2.10929e-24
1779.00        1.93775e-24        1.75785e-24        2.11765e-24
1784.92        1.94548e-24        1.76490e-24        2.12605e-24
1790.86        1.95324e-24        1.77198e-24        2.13449e-24
1796.83        1.96103e-24        1.77910e-24        2.14297e-24
1802.81        1.96887e-24        1.78625e-24        2.15149e-24
1808.81        1.97673e-24        1.79343e-24        2.16004e-24
1814.84        1.98464e-24        1.80064e-24        2.16863e-24
1820.88        1.99258e-24        1.80789e-24        2.17727e-24
1826.94        2.00055e-24        1.81517e-24        2.18594e-24
1833.03        2.00857e-24        1.82248e-24        2.19465e-24
1839.13        2.01662e-24        1.82983e-24        2.20340e-24
1845.25        2.02470e-24        1.83721e-24        2.21219e-24
1851.40        2.03282e-24        1.84463e-24        2.22102e-24
1857.56        2.04098e-24        1.85208e-24        2.22989e-24
1863.75        2.04918e-24        1.85957e-24        2.23880e-24
1869.95        2.05742e-24        1.86709e-24        2.24775e-24
1876.18        2.06569e-24        1.87464e-24        2.25674e-24
1882.43        2.07400e-24        1.88223e-24        2.26577e-24
1888.70        2.08235e-24        1.88985e-24        2.27484e-24
1894.99        2.09073e-24        1.89751e-24        2.28396e-24
1901.30        2.09916e-24        1.90521e-24        2.29311e-24
1907.63        2.10762e-24        1.91293e-24        2.30231e-24
1913.98        2.11612e-24        1.92070e-24        2.31154e-24
1920.35        2.12466e-24        1.92850e-24        2.32082e-24
1926.75        2.13324e-24        1.93634e-24        2.33014e-24
1933.16        2.14186e-24        1.94421e-24        2.33951e-24
1939.60        2.15051e-24        1.95212e-24        2.34891e-24
1946.06        2.15921e-24        1.96006e-24        2.35836e-24
1952.54        2.16794e-24        1.96804e-24        2.36784e-24
1959.04        2.17672e-24        1.97606e-24        2.37738e-24
1965.56        2.18553e-24        1.98411e-24        2.38695e-24
1972.11        2.19439e-24        1.99220e-24        2.39657e-24
1978.68        2.20328e-24        2.00033e-24        2.40623e-24
1985.27        2.21221e-24        2.00850e-24        2.41593e-24
1991.88        2.22119e-24        2.01670e-24        2.42568e-24
1998.51        2.23020e-24        2.02494e-24        2.43547e-24
2005.16        2.23941e-24        2.03334e-24        2.44548e-24
2011.84        2.24871e-24        2.04182e-24        2.45560e-24
2018.54        2.25806e-24        2.05034e-24        2.46577e-24
2025.26        2.26744e-24        2.05890e-24        2.47598e-24
2032.00        2.27687e-24        2.06750e-24        2.48624e-24
2038.77        2.28635e-24        2.07615e-24        2.49654e-24
2045.56        2.29586e-24        2.08483e-24        2.50690e-24
2052.37        2.30543e-24        2.09355e-24        2.51730e-24
2059.21        2.31503e-24        2.10231e-24        2.52775e-24
2066.06        2.32469e-24        2.11112e-24        2.53825e-24
2072.94        2.33438e-24        2.11997e-24        2.54880e-24
2079.85        2.34413e-24        2.12885e-24        2.55940e-24
2086.77        2.35391e-24        2.13778e-24        2.57004e-24
2093.72        2.36375e-24        2.14676e-24        2.58074e-24
2100.69        2.37363e-24        2.15577e-24        2.59149e-24
2107.69        2.38355e-24        2.16483e-24        2.60228e-24
2114.70        2.39353e-24        2.17393e-24        2.61313e-24
2121.75        2.40355e-24        2.18307e-24        2.62402e-24
2128.81        2.41361e-24        2.19226e-24        2.63497e-24
2135.90        2.42373e-24        2.20148e-24        2.64597e-24
2143.01        2.43389e-24        2.21076e-24        2.65702e-24
2150.15        2.44410e-24        2.22007e-24        2.66812e-24
2157.31        2.45435e-24        2.22943e-24        2.67927e-24
2164.49        2.46465e-24        2.23884e-24        2.69047e-24
2171.70        2.47501e-24        2.24828e-24        2.70173e-24
2178.93        2.48541e-24        2.25778e-24        2.71304e-24
2186.19        2.49586e-24        2.26732e-24        2.72440e-24
2193.47        2.50636e-24        2.27690e-24        2.73581e-24
2200.77        2.51690e-24        2.28653e-24        2.74728e-24
2208.10        2.52750e-24        2.29620e-24        2.75880e-24
2215.45        2.53815e-24        2.30592e-24        2.77037e-24
2222.83        2.54884e-24        2.31568e-24        2.78200e-24
2230.23        2.55959e-24        2.32549e-24        2.79368e-24
2237.66        2.57038e-24        2.33535e-24        2.80542e-24
2245.11        2.58123e-24        2.34526e-24        2.81721e-24
2252.58        2.59213e-24        2.35521e-24        2.82905e-24
2260.09        2.60308e-24        2.36520e-24        2.84095e-24
2267.61        2.61408e-24        2.37525e-24        2.85291e-24
2275.16        2.62513e-24        2.38534e-24        2.86492e-24
2282.74        2.63623e-24        2.39548e-24        2.87699e-24
2290.34        2.64739e-24        2.40567e-24        2.88911e-24
2297.97        2.65860e-24        2.41590e-24        2.90129e-24
2305.62        2.66986e-24        2.42619e-24        2.91352e-24
2313.30        2.68117e-24        2.43652e-24        2.92582e-24
2321.00        2.69253e-24        2.44690e-24        2.93816e-24
2328.73        2.70395e-24        2.45733e-24        2.95057e-24
2336.48        2.71542e-24        2.46781e-24        2.96304e-24
2344.26        2.72695e-24        2.47834e-24        2.97556e-24
2352.07        2.73853e-24        2.48892e-24        2.98814e-24
2359.90        2.75016e-24        2.49954e-24        3.00078e-24
2367.76        2.76185e-24        2.51022e-24        3.01347e-24
2375.64        2.77359e-24        2.52095e-24        3.02623e-24
2383.55        2.78539e-24        2.53173e-24        3.03905e-24
2391.49        2.79724e-24        2.54256e-24        3.05192e-24
2399.45        2.80915e-24        2.55344e-24        3.06485e-24
2407.44        2.82111e-24        2.56437e-24        3.07785e-24
2415.46        2.83313e-24        2.57535e-24        3.09090e-24
2423.50        2.84520e-24        2.58639e-24        3.10402e-24
2431.57        2.85733e-24        2.59747e-24        3.11719e-24
2439.67        2.86952e-24        2.60861e-24        3.13043e-24
2447.79        2.88176e-24        2.61980e-24        3.14372e-24
2455.94        2.89407e-24        2.63105e-24        3.15708e-24
2464.12        2.90642e-24        2.64234e-24        3.17050e-24
2472.33        2.91884e-24        2.65369e-24        3.18398e-24
2480.56        2.93131e-24        2.66510e-24        3.19753e-24
2488.82        2.94384e-24        2.67655e-24        3.21113e-24
2497.11        2.95643e-24        2.68806e-24        3.22480e-24
2505.42        2.96908e-24        2.69962e-24        3.23854e-24
2513.77        2.98179e-24        2.71124e-24        3.25233e-24
2522.14        2.99455e-24        2.72291e-24        3.26619e-24
2530.53        3.00738e-24        2.73464e-24        3.28011e-24
2538.96        3.02026e-24        2.74642e-24        3.29410e-24
2547.42        3.03320e-24        2.75826e-24        3.30815e-24
2555.90        3.04621e-24        2.77015e-24        3.32226e-24
2564.41        3.05927e-24        2.78210e-24        3.33644e-24
2572.95        3.07240e-24        2.79410e-24        3.35069e-24
2581.52        3.08558e-24        2.80616e-24        3.36500e-24
2590.11        3.09883e-24        2.81828e-24        3.37938e-24
2598.74        3.11214e-24        2.83045e-24        3.39382e-24
2607.39        3.12550e-24        2.84268e-24        3.40833e-24
2616.07        3.13894e-24        2.85497e-24        3.42290e-24
2624.78        3.15243e-24        2.86731e-24        3.43755e-24
2633.52        3.16599e-24        2.87972e-24        3.45226e-24
2642.29        3.17960e-24        2.89218e-24        3.46703e-24
2651.09        3.19329e-24        2.90469e-24        3.48188e-24
2659.92        3.20703e-24        2.91727e-24        3.49679e-24
2668.78        3.22084e-24        2.92991e-24        3.51177e-24
2677.66        3.23471e-24        2.94260e-24        3.52682e-24
2686.58        3.24865e-24        2.95536e-24        3.54194e-24
2695.53        3.26265e-24        2.96817e-24        3.55713e-24
2704.50        3.27672e-24        2.98105e-24        3.57239e-24
2713.51        3.29085e-24        2.99398e-24        3.58772e-24
2722.54        3.30505e-24        3.00697e-24        3.60312e-24
2731.61        3.31931e-24        3.02003e-24        3.61859e-24
2740.70        3.33364e-24        3.03315e-24        3.63413e-24
2749.83        3.34803e-24        3.04632e-24        3.64974e-24
2758.99        3.36249e-24        3.05956e-24        3.66542e-24
2768.17        3.37702e-24        3.07286e-24        3.68117e-24
2777.39        3.39161e-24        3.08622e-24        3.69700e-24
2786.64        3.40627e-24        3.09965e-24        3.71290e-24
2795.92        3.42100e-24        3.11314e-24        3.72887e-24
2805.23        3.43580e-24        3.12669e-24        3.74491e-24
2814.57        3.45066e-24        3.14030e-24        3.76103e-24
2823.94        3.46560e-24        3.15398e-24        3.77722e-24
2833.35        3.48060e-24        3.16772e-24        3.79348e-24
2842.78        3.49567e-24        3.18152e-24        3.80982e-24
2852.25        3.51081e-24        3.19539e-24        3.82623e-24
2861.75        3.52602e-24        3.20932e-24        3.84272e-24
2871.27        3.54130e-24        3.22332e-24        3.85928e-24
2880.84        3.55665e-24        3.23738e-24        3.87592e-24
2890.43        3.57207e-24        3.25151e-24        3.89263e-24
2900.05        3.58756e-24        3.26570e-24        3.90942e-24
2909.71        3.60312e-24        3.27996e-24        3.92628e-24
2919.40        3.61875e-24        3.29428e-24        3.94322e-24
2929.12        3.63446e-24        3.30867e-24        3.96024e-24
2938.87        3.65023e-24        3.32313e-24        3.97733e-24
2948.66        3.66608e-24        3.33765e-24        3.99450e-24
2958.48        3.68200e-24        3.35225e-24        4.01175e-24
2968.33        3.69799e-24        3.36690e-24        4.02908e-24
2978.21        3.71406e-24        3.38163e-24        4.04648e-24
2988.13        3.73019e-24        3.39642e-24        4.06397e-24
2998.08        3.74641e-24        3.41129e-24        4.08153e-24
3008.07        3.76304e-24        3.42651e-24        4.09958e-24
3018.08        3.77984e-24        3.44188e-24        4.11780e-24
3028.13        3.79672e-24        3.45732e-24        4.13612e-24
3038.22        3.81368e-24        3.47283e-24        4.15452e-24
3048.33        3.83072e-24        3.48842e-24        4.17301e-24
3058.48        3.84784e-24        3.50409e-24        4.19159e-24
3068.67        3.86504e-24        3.51982e-24        4.21025e-24
3078.89        3.88232e-24        3.53564e-24        4.22900e-24
3089.14        3.89969e-24        3.55153e-24        4.24785e-24
3099.42        3.91714e-24        3.56750e-24        4.26678e-24
3109.75        3.93467e-24        3.58354e-24        4.28580e-24
3120.10        3.95228e-24        3.59966e-24        4.30491e-24
3130.49        3.96998e-24        3.61586e-24        4.32411e-24
3140.91        3.98777e-24        3.63214e-24        4.34340e-24
3151.37        4.00564e-24        3.64849e-24        4.36278e-24
3161.87        4.02359e-24        3.66492e-24        4.38225e-24
3172.40        4.04163e-24        3.68144e-24        4.40182e-24
3182.96        4.05975e-24        3.69803e-24        4.42148e-24
3193.56        4.07797e-24        3.71470e-24        4.44123e-24
3204.19        4.09626e-24        3.73145e-24        4.46108e-24
3214.86        4.11465e-24        3.74828e-24        4.48102e-24
3225.57        4.13312e-24        3.76520e-24        4.50105e-24
3236.31        4.15169e-24        3.78219e-24        4.52118e-24
3247.08        4.17034e-24        3.79927e-24        4.54140e-24
3257.90        4.18907e-24        3.81642e-24        4.56172e-24
3268.75        4.20790e-24        3.83367e-24        4.58214e-24
3279.63        4.22682e-24        3.85099e-24        4.60265e-24
3290.55        4.24583e-24        3.86840e-24        4.62326e-24
3301.51        4.26493e-24        3.88589e-24        4.64397e-24
3312.50        4.28412e-24        3.90346e-24        4.66477e-24
3323.53        4.30340e-24        3.92112e-24        4.68568e-24
3334.60        4.32277e-24        3.93886e-24        4.70668e-24
3345.70        4.34224e-24        3.95669e-24        4.72778e-24
3356.84        4.36180e-24        3.97461e-24        4.74898e-24
3368.02        4.38145e-24        3.99261e-24        4.77029e-24
3379.24        4.40119e-24        4.01070e-24        4.79169e-24
3390.49        4.42103e-24        4.02887e-24        4.81319e-24
3401.78        4.44097e-24        4.04714e-24        4.83480e-24
3413.11        4.46099e-24        4.06548e-24        4.85650e-24
3424.47        4.48112e-24        4.08392e-24        4.87831e-24
3435.87        4.50134e-24        4.10245e-24        4.90022e-24
3447.32        4.52165e-24        4.12106e-24        4.92224e-24
3458.79        4.54206e-24        4.13977e-24        4.94436e-24
3470.31        4.56257e-24        4.15856e-24        4.96658e-24
3481.87        4.58318e-24        4.17745e-24        4.98891e-24
3493.46        4.60389e-24        4.19642e-24        5.01135e-24
3505.10        4.62469e-24        4.21549e-24        5.03389e-24
3516.77        4.64559e-24        4.23465e-24        5.05653e-24
3528.48        4.66659e-24        4.25390e-24        5.07928e-24
3540.23        4.68769e-24        4.27324e-24        5.10214e-24
3552.02        4.70889e-24        4.29267e-24        5.12511e-24
3563.84        4.73019e-24        4.31220e-24        5.14819e-24
3575.71        4.75160e-24        4.33182e-24        5.17137e-24
3587.62        4.77310e-24        4.35154e-24        5.19466e-24
3599.56        4.79471e-24        4.37135e-24        5.21806e-24
3611.55        4.81641e-24        4.39125e-24        5.24158e-24
3623.58        4.83822e-24        4.41125e-24        5.26520e-24
3635.64        4.86014e-24        4.43135e-24        5.28893e-24
3647.75        4.88216e-24        4.45154e-24        5.31277e-24
3659.89        4.90428e-24        4.47182e-24        5.33673e-24
3672.08        4.92650e-24        4.49221e-24        5.36080e-24
3684.31        4.94883e-24        4.51269e-24        5.38498e-24
3696.58        4.97127e-24        4.53327e-24        5.40927e-24
3708.89        4.99381e-24        4.55394e-24        5.43368e-24
3721.24        5.01646e-24        4.57472e-24        5.45820e-24
3733.63        5.03921e-24        4.59559e-24        5.48283e-24
3746.06        5.06208e-24        4.61657e-24        5.50758e-24
3758.53        5.08504e-24        4.63764e-24        5.53245e-24
3771.05        5.10812e-24        4.65881e-24        5.55743e-24
3783.61        5.13131e-24        4.68009e-24        5.58253e-24
3796.21        5.15460e-24        4.70146e-24        5.60774e-24
3808.85        5.17801e-24        4.72294e-24        5.63307e-24
3821.53        5.20152e-24        4.74452e-24        5.65852e-24
3834.26        5.22514e-24        4.76620e-24        5.68409e-24
3847.02        5.24888e-24        4.78798e-24        5.70977e-24
3859.83        5.27272e-24        4.80986e-24        5.73558e-24
3872.69        5.29668e-24        4.83185e-24        5.76150e-24
3885.58        5.32074e-24        4.85394e-24        5.78754e-24
3898.52        5.34492e-24        4.87614e-24        5.81371e-24
3911.50        5.36922e-24        4.89844e-24        5.83999e-24
3924.53        5.39362e-24        4.92085e-24        5.86640e-24
3937.60        5.41814e-24        4.94336e-24        5.89292e-24
3950.71        5.44277e-24        4.96598e-24        5.91957e-24
3963.86        5.46752e-24        4.98870e-24        5.94634e-24
3977.06        5.49238e-24        5.01153e-24        5.97323e-24
3990.30        5.51736e-24        5.03446e-24        6.00025e-24
4003.59        5.54260e-24        5.05764e-24        6.02757e-24
4016.92        5.56838e-24        5.08127e-24        6.05549e-24
4030.30        5.59428e-24        5.10502e-24        6.08355e-24
4043.72        5.62031e-24        5.12888e-24        6.11174e-24
4057.18        5.64646e-24        5.15286e-24        6.14007e-24
4070.69        5.67274e-24        5.17695e-24        6.16853e-24
4084.25        5.69915e-24        5.20117e-24        6.19713e-24
4097.85        5.72568e-24        5.22550e-24        6.22586e-24
4111.50        5.75234e-24        5.24994e-24        6.25474e-24
4125.19        5.77913e-24        5.27451e-24        6.28375e-24
4138.92        5.80604e-24        5.29919e-24        6.31289e-24
4152.70        5.83309e-24        5.32400e-24        6.34218e-24
4166.53        5.86027e-24        5.34892e-24        6.37161e-24
4180.41        5.88757e-24        5.37397e-24        6.40118e-24
4194.33        5.91501e-24        5.39914e-24        6.43089e-24
4208.29        5.94258e-24        5.42443e-24        6.46074e-24
4222.31        5.97029e-24        5.44984e-24        6.49073e-24
4236.37        5.99812e-24        5.47538e-24        6.52087e-24
4250.47        6.02609e-24        5.50104e-24        6.55115e-24
4264.63        6.05420e-24        5.52682e-24        6.58157e-24
4278.83        6.08244e-24        5.55273e-24        6.61214e-24
4293.08        6.11081e-24        5.57877e-24        6.64286e-24
4307.37        6.13933e-24        5.60493e-24        6.67372e-24
4321.71        6.16798e-24        5.63122e-24        6.70473e-24
4336.11        6.19676e-24        5.65764e-24        6.73589e-24
4350.54        6.22569e-24        5.68418e-24        6.76720e-24
4365.03        6.25475e-24        5.71085e-24        6.79866e-24
4379.57        6.28396e-24        5.73766e-24        6.83026e-24
4394.15        6.31330e-24        5.76459e-24        6.86202e-24
4408.78        6.34279e-24        5.79165e-24        6.89393e-24
4423.46        6.37242e-24        5.81885e-24        6.92599e-24
4438.19        6.40219e-24        5.84617e-24        6.95820e-24
4452.97        6.43210e-24        5.87363e-24        6.99057e-24
4467.80        6.46215e-24        5.90122e-24        7.02309e-24
4482.68        6.49235e-24        5.92895e-24        7.05576e-24
4497.60        6.52270e-24        5.95681e-24        7.08859e-24
4512.58        6.55319e-24        5.98480e-24        7.12158e-24
4527.61        6.58383e-24        6.01293e-24        7.15472e-24
4542.68        6.61461e-24        6.04120e-24        7.18802e-24
4557.81        6.64554e-24        6.06960e-24        7.22148e-24
4572.99        6.67662e-24        6.09814e-24        7.25510e-24
4588.21        6.70785e-24        6.12682e-24        7.28888e-24
4603.49        6.73922e-24        6.15563e-24        7.32282e-24
4618.82        6.77075e-24        6.18459e-24        7.35691e-24
4634.20        6.80243e-24        6.21369e-24        7.39117e-24
4649.63        6.83426e-24        6.24292e-24        7.42560e-24
4665.11        6.86624e-24        6.27230e-24        7.46018e-24
4680.65        6.89838e-24        6.30182e-24        7.49493e-24
4696.23        6.93066e-24        6.33148e-24        7.52985e-24
4711.87        6.96311e-24        6.36128e-24        7.56493e-24
4727.56        6.99570e-24        6.39123e-24        7.60017e-24
4743.31        7.02846e-24        6.42132e-24        7.63559e-24
4759.10        7.06136e-24        6.45156e-24        7.67116e-24
4774.95        7.09443e-24        6.48194e-24        7.70691e-24
4790.85        7.12765e-24        6.51247e-24        7.74283e-24
4806.80        7.16103e-24        6.54315e-24        7.77891e-24
4822.81        7.19457e-24        6.57397e-24        7.81517e-24
4838.87        7.22827e-24        6.60494e-24        7.85159e-24
4854.98        7.26213e-24        6.63606e-24        7.88819e-24
4871.15        7.29615e-24        6.66733e-24        7.92496e-24
4887.37        7.33033e-24        6.69875e-24        7.96190e-24
4903.64        7.36467e-24        6.73032e-24        7.99902e-24
4919.97        7.39917e-24        6.76204e-24        8.03631e-24
4936.35        7.43384e-24        6.79391e-24        8.07377e-24
4952.79        7.46867e-24        6.82594e-24        8.11141e-24
4969.28        7.50367e-24        6.85812e-24        8.14922e-24
4985.83        7.53883e-24        6.89045e-24        8.18722e-24
5002.43        7.57425e-24        6.92301e-24        8.22549e-24
5019.09        7.61038e-24        6.95617e-24        8.26458e-24
5035.80        7.64668e-24        6.98950e-24        8.30386e-24
5052.57        7.68316e-24        7.02299e-24        8.34333e-24
5069.39        7.71981e-24        7.05664e-24        8.38298e-24
5086.27        7.75665e-24        7.09046e-24        8.42283e-24
5103.21        7.79366e-24        7.12445e-24        8.46288e-24
5120.20        7.83085e-24        7.15860e-24        8.50311e-24
5137.25        7.86823e-24        7.19292e-24        8.54354e-24
5154.36        7.90579e-24        7.22740e-24        8.58417e-24
5171.52        7.94352e-24        7.26206e-24        8.62499e-24
5188.74        7.98145e-24        7.29689e-24        8.66601e-24
5206.02        8.01955e-24        7.33188e-24        8.70722e-24
5223.36        8.05785e-24        7.36705e-24        8.74864e-24
5240.75        8.09633e-24        7.40239e-24        8.79026e-24
5258.20        8.13499e-24        7.43791e-24        8.83207e-24
5275.71        8.17384e-24        7.47360e-24        8.87409e-24
5293.28        8.21289e-24        7.50946e-24        8.91631e-24
5310.91        8.25212e-24        7.54550e-24        8.95874e-24
5328.59        8.29154e-24        7.58171e-24        9.00137e-24
5346.33        8.33115e-24        7.61811e-24        9.04420e-24
5364.14        8.37096e-24        7.65468e-24        9.08724e-24
5382.00        8.41096e-24        7.69143e-24        9.13049e-24
5399.92        8.45115e-24        7.72836e-24        9.17395e-24
5417.90        8.49154e-24        7.76547e-24        9.21761e-24
5435.94        8.53212e-24        7.80276e-24        9.26149e-24
5454.04        8.57290e-24        7.84023e-24        9.30558e-24
5472.20        8.61388e-24        7.87789e-24        9.34987e-24
5490.43        8.65506e-24        7.91573e-24        9.39439e-24
5508.71        8.69643e-24        7.95376e-24        9.43911e-24
5527.05        8.73801e-24        7.99197e-24        9.48405e-24
5545.46        8.77979e-24        8.03037e-24        9.52921e-24
5563.92        8.82177e-24        8.06895e-24        9.57458e-24
5582.45        8.86395e-24        8.10772e-24        9.62017e-24
5601.04        8.90633e-24        8.14669e-24        9.66598e-24
5619.69        8.94892e-24        8.18584e-24        9.71201e-24
5638.40        8.99172e-24        8.22518e-24        9.75826e-24
5657.18        9.03472e-24        8.26472e-24        9.80473e-24
5676.02        9.07793e-24        8.30444e-24        9.85142e-24
5694.92        9.12135e-24        8.34436e-24        9.89833e-24
5713.88        9.16498e-24        8.38448e-24        9.94547e-24
5732.91        9.20881e-24        8.42479e-24        9.99284e-24
5752.00        9.25286e-24        8.46529e-24        1.00404e-23
5771.15        9.29712e-24        8.50599e-24        1.00882e-23
5790.37        9.34159e-24        8.54689e-24        1.01363e-23
5809.65        9.38628e-24        8.58799e-24        1.01846e-23
5828.99        9.43118e-24        8.62928e-24        1.02331e-23
5848.40        9.47629e-24        8.67078e-24        1.02818e-23
5867.88        9.52162e-24        8.71248e-24        1.03308e-23
5887.42        9.56717e-24        8.75438e-24        1.03800e-23
5907.02        9.61294e-24        8.79648e-24        1.04294e-23
5926.69        9.65892e-24        8.83878e-24        1.04791e-23
5946.43        9.70513e-24        8.88129e-24        1.05290e-23
5966.23        9.75156e-24        8.92400e-24        1.05791e-23
5986.09        9.79820e-24        8.96692e-24        1.06295e-23
6006.03        9.84538e-24        9.01031e-24        1.06805e-23
6026.03        9.89352e-24        9.05453e-24        1.07325e-23
6046.09        9.94189e-24        9.09897e-24        1.07848e-23
6066.23        9.99050e-24        9.14362e-24        1.08374e-23
6086.43        1.00393e-23        9.18851e-24        1.08902e-23
6106.69        1.00884e-23        9.23361e-24        1.09433e-23
6127.03        1.01378e-23        9.27894e-24        1.09966e-23
6147.43        1.01874e-23        9.32450e-24        1.10502e-23
6167.90        1.02372e-23        9.37028e-24        1.11041e-23
6188.44        1.02873e-23        9.41629e-24        1.11582e-23
6209.05        1.03376e-23        9.46253e-24        1.12126e-23
6229.72        1.03881e-23        9.50900e-24        1.12673e-23
6250.47        1.04390e-23        9.55570e-24        1.13222e-23
6271.28        1.04900e-23        9.60263e-24        1.13774e-23
6292.16        1.05413e-23        9.64979e-24        1.14329e-23
6313.11        1.05929e-23        9.69719e-24        1.14886e-23
6334.14        1.06447e-23        9.74483e-24        1.15446e-23
6355.23        1.06968e-23        9.79270e-24        1.16009e-23
6376.39        1.07492e-23        9.84081e-24        1.16575e-23
6397.62        1.08018e-23        9.88915e-24        1.17144e-23
6418.93        1.08546e-23        9.93774e-24        1.17715e-23
6440.30        1.09077e-23        9.98657e-24        1.18289e-23
6461.75        1.09611e-23        1.00356e-23        1.18866e-23
6483.26        1.10147e-23        1.00849e-23        1.19445e-23
6504.85        1.10686e-23        1.01345e-23        1.20028e-23
6526.51        1.11228e-23        1.01843e-23        1.20613e-23
6548.24        1.11772e-23        1.02343e-23        1.21201e-23
6570.05        1.12319e-23        1.02846e-23        1.21792e-23
6591.93        1.12869e-23        1.03352e-23        1.22386e-23
6613.88        1.13421e-23        1.03860e-23        1.22983e-23
6635.90        1.13976e-23        1.04370e-23        1.23582e-23
6658.00        1.14534e-23        1.04883e-23        1.24185e-23
6680.17        1.15094e-23        1.05398e-23        1.24790e-23
6702.41        1.15657e-23        1.05916e-23        1.25398e-23
6724.73        1.16223e-23        1.06437e-23        1.26010e-23
6747.12        1.16792e-23        1.06960e-23        1.26624e-23
6769.59        1.17363e-23        1.07485e-23        1.27241e-23
6792.13        1.17937e-23        1.08013e-23        1.27861e-23
6814.75        1.18514e-23        1.08544e-23        1.28485e-23
6837.44        1.19094e-23        1.09077e-23        1.29111e-23
6860.21        1.19677e-23        1.09613e-23        1.29740e-23
6883.05        1.20262e-23        1.10152e-23        1.30372e-23
6905.97        1.20850e-23        1.10693e-23        1.31007e-23
6928.97        1.21441e-23        1.11237e-23        1.31646e-23
6952.04        1.22035e-23        1.11783e-23        1.32287e-23
6975.19        1.22632e-23        1.12332e-23        1.32931e-23
6998.42        1.23231e-23        1.12884e-23        1.33579e-23
7021.72        1.23834e-23        1.13438e-23        1.34229e-23
7045.10        1.24439e-23        1.13995e-23        1.34883e-23
7068.56        1.25047e-23        1.14555e-23        1.35540e-23
7092.10        1.25659e-23        1.15118e-23        1.36200e-23
7115.72        1.26273e-23        1.15683e-23        1.36863e-23
7139.41        1.26890e-23        1.16251e-23        1.37529e-23
7163.18        1.27510e-23        1.16822e-23        1.38198e-23
7187.04        1.28133e-23        1.17395e-23        1.38871e-23
7210.97        1.28759e-23        1.17971e-23        1.39546e-23
7234.98        1.29388e-23        1.18550e-23        1.40225e-23
7259.07        1.30020e-23        1.19132e-23        1.40908e-23
7283.24        1.30655e-23        1.19717e-23        1.41593e-23
7307.50        1.31293e-23        1.20304e-23        1.42282e-23
7331.83        1.31934e-23        1.20895e-23        1.42974e-23
7356.24        1.32579e-23        1.21488e-23        1.43669e-23
7380.74        1.33226e-23        1.22084e-23        1.44368e-23
7405.32        1.33877e-23        1.22683e-23        1.45070e-23
7429.97        1.34530e-23        1.23285e-23        1.45775e-23
7454.72        1.35187e-23        1.23890e-23        1.46484e-23
7479.54        1.35847e-23        1.24498e-23        1.47196e-23
7504.45        1.36510e-23        1.25109e-23        1.47912e-23
7529.43        1.37176e-23        1.25722e-23        1.48631e-23
7554.51        1.37846e-23        1.26339e-23        1.49353e-23
7579.66        1.38519e-23        1.26959e-23        1.50079e-23
7604.90        1.39195e-23        1.27581e-23        1.50808e-23
7630.23        1.39874e-23        1.28207e-23        1.51541e-23
7655.63        1.40557e-23        1.28836e-23        1.52277e-23
7681.13        1.41242e-23        1.29468e-23        1.53017e-23
7706.70        1.41932e-23        1.30103e-23        1.53760e-23
7732.37        1.42624e-23        1.30741e-23        1.54507e-23
7758.11        1.43320e-23        1.31382e-23        1.55258e-23
7783.95        1.44019e-23        1.32027e-23        1.56012e-23
7809.87        1.44722e-23        1.32674e-23        1.56770e-23
7835.87        1.45428e-23        1.33325e-23        1.57531e-23
7861.96        1.46137e-23        1.33978e-23        1.58296e-23
7888.14        1.46850e-23        1.34635e-23        1.59065e-23
7914.41        1.47566e-23        1.35296e-23        1.59837e-23
7940.77        1.48286e-23        1.35959e-23        1.60613e-23
7967.21        1.49009e-23        1.36626e-23        1.61393e-23
7993.74        1.49736e-23        1.37296e-23        1.62177e-23
8020.36        1.50480e-23        1.37981e-23        1.62980e-23
8047.06        1.51233e-23        1.38674e-23        1.63792e-23
8073.86        1.51989e-23        1.39370e-23        1.64608e-23
8100.74        1.52749e-23        1.40069e-23        1.65429e-23
8127.72        1.53513e-23        1.40772e-23        1.66253e-23
8154.78        1.54281e-23        1.41479e-23        1.67082e-23
8181.94        1.55052e-23        1.42189e-23        1.67915e-23
8209.18        1.55828e-23        1.42903e-23        1.68752e-23
8236.52        1.56607e-23        1.43621e-23        1.69593e-23
8263.94        1.57390e-23        1.44342e-23        1.70438e-23
8291.46        1.58177e-23        1.45067e-23        1.71288e-23
8319.07        1.58968e-23        1.45795e-23        1.72142e-23
8346.77        1.59764e-23        1.46527e-23        1.73000e-23
8374.57        1.60563e-23        1.47263e-23        1.73862e-23
8402.45        1.61366e-23        1.48002e-23        1.74729e-23
8430.43        1.62172e-23        1.48746e-23        1.75599e-23
8458.50        1.62983e-23        1.49492e-23        1.76474e-23
8486.67        1.63798e-23        1.50243e-23        1.77354e-23
8514.93        1.64617e-23        1.50997e-23        1.78238e-23
8543.28        1.65440e-23        1.51755e-23        1.79126e-23
8571.73        1.66268e-23        1.52517e-23        1.80018e-23
8600.28        1.67099e-23        1.53283e-23        1.80915e-23
8628.91        1.67934e-23        1.54052e-23        1.81816e-23
8657.65        1.68773e-23        1.54825e-23        1.82721e-23
8686.48        1.69617e-23        1.55602e-23        1.83631e-23
8715.40        1.70464e-23        1.56383e-23        1.84545e-23
8744.42        1.71316e-23        1.57167e-23        1.85464e-23
8773.54        1.72171e-23        1.57956e-23        1.86387e-23
8802.75        1.73031e-23        1.58748e-23        1.87314e-23
8832.07        1.73895e-23        1.59544e-23        1.88246e-23
8861.48        1.74763e-23        1.60344e-23        1.89183e-23
8890.98        1.75636e-23        1.61148e-23        1.90123e-23
8920.59        1.76512e-23        1.61956e-23        1.91069e-23
8950.30        1.77393e-23        1.62767e-23        1.92019e-23
8980.10        1.78278e-23        1.63583e-23        1.92973e-23
9010.00        1.79167e-23        1.64402e-23        1.93932e-23
9040.00        1.80060e-23        1.65225e-23        1.94895e-23
9070.11        1.80958e-23        1.66053e-23        1.95863e-23
9100.31        1.81859e-23        1.66884e-23        1.96835e-23
9130.61        1.82766e-23        1.67719e-23        1.97812e-23
9161.02        1.83676e-23        1.68558e-23        1.98794e-23
9191.52        1.84591e-23        1.69402e-23        1.99780e-23
9222.13        1.85510e-23        1.70249e-23        2.00771e-23
9252.84        1.86433e-23        1.71100e-23        2.01766e-23
9283.65        1.87361e-23        1.71956e-23        2.02766e-23
9314.56        1.88293e-23        1.72815e-23        2.03771e-23
9345.58        1.89230e-23        1.73679e-23        2.04781e-23
9376.70        1.90171e-23        1.74547e-23        2.05796e-23
9407.92        1.91117e-23        1.75419e-23        2.06815e-23
9439.25        1.92067e-23        1.76295e-23        2.07839e-23
9470.68        1.93022e-23        1.77175e-23        2.08868e-23
9502.22        1.93981e-23        1.78060e-23        2.09902e-23
9533.86        1.94945e-23        1.78949e-23        2.10941e-23
9565.60        1.95914e-23        1.79843e-23        2.11985e-23
9597.46        1.96887e-23        1.80740e-23        2.13034e-23
9629.41        1.97865e-23        1.81642e-23        2.14087e-23
9661.48        1.98848e-23        1.82549e-23        2.15146e-23
9693.65        1.99835e-23        1.83460e-23        2.16210e-23
9725.93        2.00827e-23        1.84375e-23        2.17279e-23
9758.32        2.01824e-23        1.85295e-23        2.18353e-23
9790.81        2.02826e-23        1.86219e-23        2.19433e-23
9823.41        2.03832e-23        1.87148e-23        2.20517e-23
9856.12        2.04844e-23        1.88081e-23        2.21607e-23
9888.94        2.05860e-23        1.89019e-23        2.22702e-23
9921.87        2.06882e-23        1.89961e-23        2.23802e-23
9954.91        2.07908e-23        1.90908e-23        2.24907e-23
9988.06        2.08939e-23        1.91860e-23        2.26018e-23


==> anc/mumu_2fhl_constraints.txt <==
#DM constraints, mumu, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        3.48214e-22        3.24331e-22        3.72098e-22
 50.38        1.75040e-22        1.63034e-22        1.87045e-22
 50.57        1.17318e-22        1.09272e-22        1.25365e-22
 50.77        8.84597e-23        8.23926e-23        9.45268e-23
 50.96        7.11466e-23        6.62670e-23        7.60262e-23
 51.15        5.96062e-23        5.55181e-23        6.36943e-23
 51.35        5.13645e-23        4.78417e-23        5.48873e-23
 51.54        4.51845e-23        4.20855e-23        4.82834e-23
 51.74        4.03789e-23        3.76095e-23        4.31482e-23
 51.94        3.65354e-23        3.40297e-23        3.90411e-23
 52.14        3.33917e-23        3.11016e-23        3.56818e-23
 52.33        3.07728e-23        2.86623e-23        3.28833e-23
 52.53        2.85576e-23        2.65990e-23        3.05161e-23
 52.73        2.66596e-23        2.48312e-23        2.84879e-23
 52.93        2.50153e-23        2.32997e-23        2.67309e-23
 53.14        2.35772e-23        2.19603e-23        2.51942e-23
 53.34        2.23090e-23        2.07790e-23        2.38389e-23
 53.54        2.11822e-23        1.97296e-23        2.26349e-23
 53.75        2.01746e-23        1.87911e-23        2.15582e-23
 53.95        1.92683e-23        1.79469e-23        2.05897e-23
 54.16        1.84489e-23        1.71837e-23        1.97140e-23
 54.36        1.77044e-23        1.64903e-23        1.89185e-23
 54.57        1.70251e-23        1.58576e-23        1.81926e-23
 54.78        1.64029e-23        1.52780e-23        1.75277e-23
 54.99        1.58309e-23        1.47453e-23        1.69165e-23
 55.20        1.53033e-23        1.42539e-23        1.63528e-23
 55.41        1.48153e-23        1.37993e-23        1.58312e-23
 55.62        1.43624e-23        1.33775e-23        1.53473e-23
 55.83        1.39412e-23        1.29852e-23        1.48973e-23
 56.04        1.35485e-23        1.26194e-23        1.44776e-23
 56.26        1.31815e-23        1.22776e-23        1.40854e-23
 56.47        1.28377e-23        1.19574e-23        1.37181e-23
 56.68        1.25152e-23        1.16570e-23        1.33734e-23
 56.90        1.22120e-23        1.13746e-23        1.30493e-23
 57.12        1.19264e-23        1.11086e-23        1.27442e-23
 57.33        1.16570e-23        1.08577e-23        1.24563e-23
 57.55        1.14025e-23        1.06206e-23        1.21844e-23
 57.77        1.11617e-23        1.03964e-23        1.19270e-23
 57.99        1.09336e-23        1.01839e-23        1.16833e-23
 58.21        1.07171e-23        9.98228e-24        1.14520e-23
 58.44        1.05115e-23        9.79080e-24        1.12323e-23
 58.66        1.03160e-23        9.60871e-24        1.10234e-23
 58.88        1.01299e-23        9.43535e-24        1.08245e-23
 59.11        9.95254e-24        9.27014e-24        1.06349e-23
 59.33        9.78332e-24        9.11253e-24        1.04541e-23
 59.56        9.62173e-24        8.96202e-24        1.02814e-23
 59.78        9.46727e-24        8.81816e-24        1.01164e-23
 60.01        9.31956e-24        8.68058e-24        9.95854e-24
 60.24        9.17886e-24        8.54953e-24        9.80818e-24
 60.47        9.04405e-24        8.42398e-24        9.66412e-24
 60.70        8.91479e-24        8.30359e-24        9.52598e-24
 60.93        8.79076e-24        8.18807e-24        9.39344e-24
 61.16        8.67166e-24        8.07716e-24        9.26617e-24
 61.40        8.55724e-24        7.97058e-24        9.14389e-24
 61.63        8.44722e-24        7.86812e-24        9.02632e-24
 61.87        8.34138e-24        7.76954e-24        8.91321e-24
 62.10        8.23950e-24        7.67466e-24        8.80434e-24
 62.34        8.14137e-24        7.58326e-24        8.69947e-24
 62.57        8.04681e-24        7.49519e-24        8.59842e-24
 62.81        7.95563e-24        7.41028e-24        8.50098e-24
 63.05        7.86768e-24        7.32837e-24        8.40700e-24
 63.29        7.78280e-24        7.24932e-24        8.31629e-24
 63.53        7.70085e-24        7.17299e-24        8.22871e-24
 63.78        7.62168e-24        7.09926e-24        8.14410e-24
 64.02        7.54518e-24        7.02801e-24        8.06235e-24
 64.26        7.47121e-24        6.95912e-24        7.98330e-24
 64.51        7.39968e-24        6.89250e-24        7.90686e-24
 64.75        7.33047e-24        6.82805e-24        7.83290e-24
 65.00        7.26349e-24        6.76567e-24        7.76132e-24
 65.25        7.19864e-24        6.70527e-24        7.69201e-24
 65.50        7.13583e-24        6.64677e-24        7.62488e-24
 65.75        7.07497e-24        6.59010e-24        7.55985e-24
 66.00        7.01600e-24        6.53517e-24        7.49683e-24
 66.25        6.95883e-24        6.48193e-24        7.43573e-24
 66.50        6.90340e-24        6.43030e-24        7.37649e-24
 66.75        6.84963e-24        6.38023e-24        7.31903e-24
 67.01        6.79746e-24        6.33165e-24        7.26328e-24
 67.26        6.74684e-24        6.28450e-24        7.20918e-24
 67.52        6.69771e-24        6.23874e-24        7.15667e-24
 67.78        6.65000e-24        6.19432e-24        7.10568e-24
 68.03        6.60368e-24        6.15118e-24        7.05618e-24
 68.29        6.55868e-24        6.10927e-24        7.00809e-24
 68.55        6.51497e-24        6.06857e-24        6.96138e-24
 68.81        6.47250e-24        6.02901e-24        6.91599e-24
 69.08        6.43123e-24        5.99058e-24        6.87188e-24
 69.34        6.39111e-24        5.95322e-24        6.82900e-24
 69.60        6.35211e-24        5.91690e-24        6.78732e-24
 69.87        6.31419e-24        5.88159e-24        6.74680e-24
 70.14        6.27732e-24        5.84725e-24        6.70739e-24
 70.40        6.24147e-24        5.81386e-24        6.66907e-24
 70.67        6.20659e-24        5.78138e-24        6.63180e-24
 70.94        6.17267e-24        5.74980e-24        6.59555e-24
 71.21        6.13968e-24        5.71908e-24        6.56029e-24
 71.48        6.10759e-24        5.68919e-24        6.52599e-24
 71.75        6.07638e-24        5.66012e-24        6.49263e-24
 72.03        6.04601e-24        5.63185e-24        6.46018e-24
 72.30        6.01648e-24        5.60435e-24        6.42861e-24
 72.58        5.98775e-24        5.57759e-24        6.39791e-24
 72.85        5.95981e-24        5.55157e-24        6.36804e-24
 73.13        5.93262e-24        5.52626e-24        6.33899e-24
 73.41        5.90619e-24        5.50164e-24        6.31073e-24
 73.69        5.88048e-24        5.47770e-24        6.28325e-24
 73.97        5.85548e-24        5.45442e-24        6.25653e-24
 74.25        5.83116e-24        5.43178e-24        6.23054e-24
 74.54        5.80752e-24        5.40977e-24        6.20528e-24
 74.82        5.78454e-24        5.38837e-24        6.18071e-24
 75.10        5.76220e-24        5.36757e-24        6.15683e-24
 75.39        5.74049e-24        5.34735e-24        6.13363e-24
 75.68        5.71939e-24        5.32771e-24        6.11107e-24
 75.97        5.69889e-24        5.30862e-24        6.08916e-24
 76.26        5.67897e-24        5.29007e-24        6.06787e-24
 76.55        5.65963e-24        5.27207e-24        6.04720e-24
 76.84        5.64085e-24        5.25458e-24        6.02713e-24
 77.13        5.62262e-24        5.23761e-24        6.00764e-24
 77.42        5.60493e-24        5.22114e-24        5.98873e-24
 77.72        5.58777e-24        5.20516e-24        5.97038e-24
 78.01        5.57112e-24        5.18966e-24        5.95258e-24
 78.31        5.55498e-24        5.17463e-24        5.93533e-24
 78.61        5.53934e-24        5.16007e-24        5.91861e-24
 78.91        5.52418e-24        5.14596e-24        5.90241e-24
 79.21        5.50951e-24        5.13229e-24        5.88672e-24
 79.51        5.49530e-24        5.11907e-24        5.87153e-24
 79.82        5.48156e-24        5.10628e-24        5.85684e-24
 80.12        5.46826e-24        5.09391e-24        5.84262e-24
 80.42        5.45540e-24        5.08195e-24        5.82885e-24
 80.73        5.44297e-24        5.07040e-24        5.81554e-24
 81.04        5.43097e-24        5.05924e-24        5.80269e-24
 81.35        5.41938e-24        5.04847e-24        5.79029e-24
 81.66        5.40819e-24        5.03808e-24        5.77831e-24
 81.97        5.39740e-24        5.02805e-24        5.76675e-24
 82.28        5.38700e-24        5.01839e-24        5.75561e-24
 82.59        5.37697e-24        5.00907e-24        5.74487e-24
 82.91        5.36731e-24        5.00010e-24        5.73452e-24
 83.22        5.35801e-24        4.99146e-24        5.72456e-24
 83.54        5.34906e-24        4.98315e-24        5.71497e-24
 83.86        5.34046e-24        4.97516e-24        5.70576e-24
 84.18        5.33219e-24        4.96748e-24        5.69690e-24
 84.50        5.32425e-24        4.96012e-24        5.68839e-24
 84.82        5.31664e-24        4.95305e-24        5.68022e-24
 85.14        5.30933e-24        4.94627e-24        5.67240e-24
 85.47        5.30234e-24        4.93978e-24        5.66490e-24
 85.79        5.29565e-24        4.93358e-24        5.65773e-24
 86.12        5.28926e-24        4.92765e-24        5.65087e-24
 86.45        5.28315e-24        4.92199e-24        5.64432e-24
 86.78        5.27733e-24        4.91659e-24        5.63807e-24
 87.11        5.27179e-24        4.91145e-24        5.63212e-24
 87.44        5.26652e-24        4.90657e-24        5.62646e-24
 87.77        5.26151e-24        4.90193e-24        5.62109e-24
 88.11        5.25677e-24        4.89754e-24        5.61600e-24
 88.44        5.25228e-24        4.89339e-24        5.61118e-24
 88.78        5.24805e-24        4.88947e-24        5.60663e-24
 89.12        5.24406e-24        4.88578e-24        5.60234e-24
 89.46        5.24031e-24        4.88232e-24        5.59831e-24
 89.80        5.23680e-24        4.87908e-24        5.59453e-24
 90.14        5.23353e-24        4.87605e-24        5.59100e-24
 90.49        5.23048e-24        4.87324e-24        5.58772e-24
 90.83        5.22765e-24        4.87063e-24        5.58467e-24
 91.18        5.22504e-24        4.86823e-24        5.58185e-24
 91.52        5.22265e-24        4.86603e-24        5.57927e-24
 91.87        5.22047e-24        4.86402e-24        5.57691e-24
 92.22        5.21849e-24        4.86221e-24        5.57477e-24
 92.57        5.21672e-24        4.86059e-24        5.57285e-24
 92.93        5.21514e-24        4.85915e-24        5.57114e-24
 93.28        5.21376e-24        4.85789e-24        5.56964e-24
 93.64        5.21257e-24        4.85681e-24        5.56834e-24
 93.99        5.21157e-24        4.85591e-24        5.56724e-24
 94.35        5.21075e-24        4.85517e-24        5.56634e-24
 94.71        5.21012e-24        4.85461e-24        5.56562e-24
 95.07        5.20965e-24        4.85421e-24        5.56510e-24
 95.43        5.20937e-24        4.85397e-24        5.56477e-24
 95.80        5.20925e-24        4.85388e-24        5.56461e-24
 96.16        5.20929e-24        4.85396e-24        5.56463e-24
 96.53        5.20951e-24        4.85419e-24        5.56483e-24
 96.90        5.20988e-24        4.85456e-24        5.56519e-24
 97.26        5.21041e-24        4.85508e-24        5.56573e-24
 97.64        5.21109e-24        4.85575e-24        5.56643e-24
 98.01        5.21192e-24        4.85656e-24        5.56729e-24
 98.38        5.21291e-24        4.85750e-24        5.56831e-24
 98.76        5.21403e-24        4.85858e-24        5.56948e-24
 99.13        5.21530e-24        4.85980e-24        5.57081e-24
 99.51        5.21671e-24        4.86114e-24        5.57228e-24
 99.89        5.21826e-24        4.86261e-24        5.57391e-24
100.27        5.21978e-24        4.86405e-24        5.57552e-24
100.65        5.22138e-24        4.86555e-24        5.57721e-24
101.03        5.22311e-24        4.86718e-24        5.57904e-24
101.42        5.22498e-24        4.86894e-24        5.58103e-24
101.81        5.22699e-24        4.87082e-24        5.58316e-24
102.19        5.22914e-24        4.87284e-24        5.58544e-24
102.58        5.23144e-24        4.87500e-24        5.58789e-24
102.97        5.23389e-24        4.87729e-24        5.59048e-24
103.37        5.23648e-24        4.87973e-24        5.59324e-24
103.76        5.23923e-24        4.88230e-24        5.59616e-24
104.15        5.24214e-24        4.88502e-24        5.59925e-24
104.55        5.24520e-24        4.88789e-24        5.60250e-24
104.95        5.24841e-24        4.89090e-24        5.60593e-24
105.35        5.25180e-24        4.89407e-24        5.60953e-24
105.75        5.25534e-24        4.89739e-24        5.61330e-24
106.15        5.25905e-24        4.90086e-24        5.61725e-24
106.56        5.26294e-24        4.90449e-24        5.62138e-24
106.96        5.26699e-24        4.90829e-24        5.62570e-24
107.37        5.27122e-24        4.91224e-24        5.63020e-24
107.78        5.27563e-24        4.91636e-24        5.63489e-24
108.19        5.28021e-24        4.92065e-24        5.63977e-24
108.60        5.28498e-24        4.92511e-24        5.64485e-24
109.02        5.28994e-24        4.92975e-24        5.65013e-24
109.43        5.29508e-24        4.93456e-24        5.65561e-24
109.85        5.30042e-24        4.93954e-24        5.66129e-24
110.27        5.30595e-24        4.94471e-24        5.66718e-24
110.69        5.31167e-24        4.95006e-24        5.67328e-24
111.11        5.31758e-24        4.95558e-24        5.67957e-24
111.53        5.32366e-24        4.96127e-24        5.68606e-24
111.96        5.32993e-24        4.96712e-24        5.69274e-24
112.38        5.33637e-24        4.97314e-24        5.69960e-24
112.81        5.34297e-24        4.97931e-24        5.70663e-24
113.24        5.34973e-24        4.98563e-24        5.71384e-24
113.67        5.35665e-24        4.99209e-24        5.72121e-24
114.11        5.36372e-24        4.99870e-24        5.72875e-24
114.54        5.37094e-24        5.00544e-24        5.73644e-24
114.98        5.37830e-24        5.01231e-24        5.74428e-24
115.42        5.38579e-24        5.01931e-24        5.75227e-24
115.86        5.39341e-24        5.02643e-24        5.76039e-24
116.30        5.40116e-24        5.03367e-24        5.76865e-24
116.74        5.40903e-24        5.04102e-24        5.77704e-24
117.18        5.41701e-24        5.04848e-24        5.78555e-24
117.63        5.42511e-24        5.05604e-24        5.79418e-24
118.08        5.43331e-24        5.06370e-24        5.80292e-24
118.53        5.44161e-24        5.07145e-24        5.81177e-24
118.98        5.45001e-24        5.07929e-24        5.82072e-24
119.43        5.45849e-24        5.08722e-24        5.82977e-24
119.89        5.46707e-24        5.09523e-24        5.83891e-24
120.35        5.47572e-24        5.10331e-24        5.84813e-24
120.80        5.48445e-24        5.11147e-24        5.85744e-24
121.26        5.49328e-24        5.11971e-24        5.86685e-24
121.73        5.50221e-24        5.12805e-24        5.87636e-24
122.19        5.51123e-24        5.13648e-24        5.88599e-24
122.66        5.52037e-24        5.14501e-24        5.89573e-24
123.12        5.52963e-24        5.15366e-24        5.90560e-24
123.59        5.53901e-24        5.16242e-24        5.91560e-24
124.06        5.54852e-24        5.17130e-24        5.92574e-24
124.54        5.55817e-24        5.18032e-24        5.93603e-24
125.01        5.56797e-24        5.18947e-24        5.94647e-24
125.49        5.57792e-24        5.19876e-24        5.95708e-24
125.96        5.58803e-24        5.20820e-24        5.96786e-24
126.44        5.59831e-24        5.21780e-24        5.97882e-24
126.93        5.60876e-24        5.22756e-24        5.98997e-24
127.41        5.61940e-24        5.23749e-24        6.00131e-24
127.89        5.63023e-24        5.24760e-24        6.01285e-24
128.38        5.64125e-24        5.25790e-24        6.02460e-24
128.87        5.65248e-24        5.26838e-24        6.03658e-24
129.36        5.66393e-24        5.27907e-24        6.04878e-24
129.85        5.67559e-24        5.28996e-24        6.06122e-24
130.35        5.68749e-24        5.30107e-24        6.07390e-24
130.85        5.69960e-24        5.31238e-24        6.08682e-24
131.34        5.71193e-24        5.32389e-24        6.09997e-24
131.84        5.72445e-24        5.33558e-24        6.11332e-24
132.35        5.73715e-24        5.34744e-24        6.12686e-24
132.85        5.75002e-24        5.35946e-24        6.14059e-24
133.36        5.76304e-24        5.37161e-24        6.15447e-24
133.87        5.77620e-24        5.38390e-24        6.16851e-24
134.38        5.78949e-24        5.39631e-24        6.18268e-24
134.89        5.80289e-24        5.40881e-24        6.19696e-24
135.40        5.81638e-24        5.42141e-24        6.21135e-24
135.92        5.82995e-24        5.43408e-24        6.22582e-24
136.43        5.84358e-24        5.44681e-24        6.24036e-24
136.95        5.85727e-24        5.45959e-24        6.25495e-24
137.48        5.87099e-24        5.47240e-24        6.26958e-24
138.00        5.88473e-24        5.48523e-24        6.28423e-24
138.53        5.89847e-24        5.49806e-24        6.29889e-24
139.05        5.91220e-24        5.51088e-24        6.31353e-24
139.58        5.92590e-24        5.52367e-24        6.32814e-24
140.11        5.93956e-24        5.53642e-24        6.34270e-24
140.65        5.95316e-24        5.54912e-24        6.35720e-24
141.18        5.96673e-24        5.56179e-24        6.37167e-24
141.72        5.98027e-24        5.57444e-24        6.38611e-24
142.26        5.99381e-24        5.58708e-24        6.40054e-24
142.80        6.00736e-24        5.59974e-24        6.41499e-24
143.35        6.02094e-24        5.61242e-24        6.42947e-24
143.89        6.03457e-24        5.62514e-24        6.44400e-24
144.44        6.04826e-24        5.63793e-24        6.45860e-24
144.99        6.06203e-24        5.65079e-24        6.47328e-24
145.54        6.07590e-24        5.66374e-24        6.48807e-24
146.10        6.08989e-24        5.67681e-24        6.50298e-24
146.66        6.10402e-24        5.69000e-24        6.51804e-24
147.21        6.11829e-24        5.70333e-24        6.53326e-24
147.78        6.13274e-24        5.71682e-24        6.54867e-24
148.34        6.14739e-24        5.73050e-24        6.56428e-24
148.90        6.16224e-24        5.74437e-24        6.58011e-24
149.47        6.17732e-24        5.75845e-24        6.59619e-24
150.04        6.19265e-24        5.77276e-24        6.61254e-24
150.61        6.20820e-24        5.78728e-24        6.62913e-24
151.19        6.22401e-24        5.80204e-24        6.64599e-24
151.76        6.24007e-24        5.81702e-24        6.66312e-24
152.34        6.25636e-24        5.83223e-24        6.68050e-24
152.92        6.27288e-24        5.84764e-24        6.69811e-24
153.50        6.28961e-24        5.86326e-24        6.71596e-24
154.09        6.30654e-24        5.87906e-24        6.73402e-24
154.67        6.32367e-24        5.89504e-24        6.75229e-24
155.26        6.34097e-24        5.91120e-24        6.77075e-24
155.86        6.35845e-24        5.92751e-24        6.78939e-24
156.45        6.37609e-24        5.94397e-24        6.80820e-24
157.04        6.39387e-24        5.96056e-24        6.82717e-24
157.64        6.41178e-24        5.97728e-24        6.84628e-24
158.24        6.42982e-24        5.99412e-24        6.86552e-24
158.85        6.44796e-24        6.01105e-24        6.88488e-24
159.45        6.46621e-24        6.02808e-24        6.90434e-24
160.06        6.48454e-24        6.04519e-24        6.92389e-24
160.67        6.50295e-24        6.06237e-24        6.94352e-24
161.28        6.52143e-24        6.07962e-24        6.96324e-24
161.90        6.53999e-24        6.09694e-24        6.98304e-24
162.51        6.55864e-24        6.11435e-24        7.00293e-24
163.13        6.57738e-24        6.13184e-24        7.02292e-24
163.75        6.59621e-24        6.14941e-24        7.04300e-24
164.38        6.61513e-24        6.16708e-24        7.06319e-24
165.00        6.63416e-24        6.18484e-24        7.08348e-24
165.63        6.65329e-24        6.20269e-24        7.10389e-24
166.26        6.67253e-24        6.22065e-24        7.12440e-24
166.90        6.69187e-24        6.23871e-24        7.14504e-24
167.53        6.71134e-24        6.25687e-24        7.16580e-24
168.17        6.73093e-24        6.27516e-24        7.18669e-24
168.81        6.75064e-24        6.29355e-24        7.20772e-24
169.45        6.77047e-24        6.31207e-24        7.22888e-24
170.10        6.79045e-24        6.33071e-24        7.25018e-24
170.75        6.81056e-24        6.34949e-24        7.27163e-24
171.40        6.83081e-24        6.36839e-24        7.29323e-24
172.05        6.85121e-24        6.38743e-24        7.31499e-24
172.71        6.87176e-24        6.40661e-24        7.33691e-24
173.36        6.89247e-24        6.42594e-24        7.35900e-24
174.02        6.91334e-24        6.44542e-24        7.38126e-24
174.69        6.93438e-24        6.46506e-24        7.40370e-24
175.35        6.95559e-24        6.48486e-24        7.42631e-24
176.02        6.97697e-24        6.50482e-24        7.44912e-24
176.69        6.99854e-24        6.52495e-24        7.47212e-24
177.36        7.02029e-24        6.54525e-24        7.49533e-24
178.04        7.04223e-24        6.56574e-24        7.51873e-24
178.72        7.06438e-24        6.58641e-24        7.54235e-24
179.40        7.08672e-24        6.60726e-24        7.56618e-24
180.08        7.10928e-24        6.62832e-24        7.59024e-24
180.77        7.13205e-24        6.64957e-24        7.61452e-24
181.46        7.15503e-24        6.67102e-24        7.63903e-24
182.15        7.17821e-24        6.69266e-24        7.66376e-24
182.84        7.20159e-24        6.71449e-24        7.68870e-24
183.54        7.22517e-24        6.73650e-24        7.71385e-24
184.24        7.24895e-24        6.75869e-24        7.73920e-24
184.94        7.27291e-24        6.78105e-24        7.76476e-24
185.64        7.29705e-24        6.80359e-24        7.79051e-24
186.35        7.32137e-24        6.82629e-24        7.81644e-24
187.06        7.34586e-24        6.84915e-24        7.84256e-24
187.77        7.37052e-24        6.87217e-24        7.86886e-24
188.49        7.39534e-24        6.89534e-24        7.89534e-24
189.21        7.42031e-24        6.91866e-24        7.92197e-24
189.93        7.44544e-24        6.94211e-24        7.94878e-24
190.65        7.47072e-24        6.96571e-24        7.97573e-24
191.38        7.49614e-24        6.98943e-24        8.00284e-24
192.11        7.52169e-24        7.01328e-24        8.03009e-24
192.84        7.54737e-24        7.03725e-24        8.05748e-24
193.57        7.57317e-24        7.06134e-24        8.08499e-24
194.31        7.59909e-24        7.08554e-24        8.11263e-24
195.05        7.62511e-24        7.10983e-24        8.14039e-24
195.79        7.65125e-24        7.13423e-24        8.16826e-24
196.54        7.67748e-24        7.15872e-24        8.19624e-24
197.29        7.70380e-24        7.18329e-24        8.22431e-24
198.04        7.73020e-24        7.20794e-24        8.25247e-24
198.80        7.75668e-24        7.23266e-24        8.28071e-24
199.55        7.78324e-24        7.25745e-24        8.30902e-24
200.31        7.80994e-24        7.28237e-24        8.33750e-24
201.08        7.83683e-24        7.30746e-24        8.36619e-24
201.84        7.86378e-24        7.33261e-24        8.39496e-24
202.61        7.89082e-24        7.35784e-24        8.42380e-24
203.38        7.91793e-24        7.38313e-24        8.45273e-24
204.16        7.94514e-24        7.40852e-24        8.48175e-24
204.94        7.97243e-24        7.43398e-24        8.51088e-24
205.72        7.99983e-24        7.45955e-24        8.54011e-24
206.50        8.02734e-24        7.48521e-24        8.56946e-24
207.29        8.05496e-24        7.51098e-24        8.59893e-24
208.08        8.08270e-24        7.53687e-24        8.62853e-24
208.87        8.11057e-24        7.56288e-24        8.65826e-24
209.66        8.13858e-24        7.58901e-24        8.68815e-24
210.46        8.16673e-24        7.61528e-24        8.71818e-24
211.27        8.19503e-24        7.64168e-24        8.74838e-24
212.07        8.22349e-24        7.66824e-24        8.77874e-24
212.88        8.25212e-24        7.69495e-24        8.80929e-24
213.69        8.28092e-24        7.72183e-24        8.84002e-24
214.50        8.30991e-24        7.74888e-24        8.87095e-24
215.32        8.33909e-24        7.77610e-24        8.90208e-24
216.14        8.36847e-24        7.80352e-24        8.93342e-24
216.96        8.39806e-24        7.83112e-24        8.96499e-24
217.79        8.42786e-24        7.85894e-24        8.99679e-24
218.62        8.45789e-24        7.88696e-24        9.02883e-24
219.45        8.48816e-24        7.91520e-24        9.06112e-24
220.29        8.51867e-24        7.94367e-24        9.09367e-24
221.13        8.54944e-24        7.97238e-24        9.12649e-24
221.97        8.58045e-24        8.00132e-24        9.15958e-24
222.82        8.61171e-24        8.03049e-24        9.19294e-24
223.67        8.64323e-24        8.05990e-24        9.22656e-24
224.52        8.67499e-24        8.08954e-24        9.26045e-24
225.37        8.70700e-24        8.11941e-24        9.29460e-24
226.23        8.73926e-24        8.14951e-24        9.32902e-24
227.09        8.77177e-24        8.17984e-24        9.36370e-24
227.96        8.80452e-24        8.21040e-24        9.39864e-24
228.83        8.83752e-24        8.24119e-24        9.43384e-24
229.70        8.87076e-24        8.27221e-24        9.46931e-24
230.57        8.90424e-24        8.30346e-24        9.50503e-24
231.45        8.93797e-24        8.33493e-24        9.54102e-24
232.33        8.97194e-24        8.36663e-24        9.57726e-24
233.22        9.00615e-24        8.39855e-24        9.61375e-24
234.11        9.04060e-24        8.43070e-24        9.65051e-24
235.00        9.07529e-24        8.46307e-24        9.68752e-24
235.89        9.11022e-24        8.49566e-24        9.72478e-24
236.79        9.14538e-24        8.52847e-24        9.76229e-24
237.69        9.18078e-24        8.56150e-24        9.80005e-24
238.60        9.21641e-24        8.59475e-24        9.83807e-24
239.51        9.25228e-24        8.62822e-24        9.87633e-24
240.42        9.28837e-24        8.66190e-24        9.91484e-24
241.34        9.32470e-24        8.69580e-24        9.95359e-24
242.26        9.36125e-24        8.72991e-24        9.99259e-24
243.18        9.39803e-24        8.76424e-24        1.00318e-23
244.11        9.43505e-24        8.79878e-24        1.00713e-23
245.04        9.47228e-24        8.83353e-24        1.01110e-23
245.97        9.50975e-24        8.86849e-24        1.01510e-23
246.91        9.54744e-24        8.90366e-24        1.01912e-23
247.85        9.58535e-24        8.93904e-24        1.02317e-23
248.79        9.62349e-24        8.97463e-24        1.02724e-23
249.74        9.66185e-24        9.01043e-24        1.03133e-23
250.69        9.70043e-24        9.04644e-24        1.03544e-23
251.65        9.73924e-24        9.08265e-24        1.03958e-23
252.60        9.77826e-24        9.11906e-24        1.04375e-23
253.57        9.81749e-24        9.15568e-24        1.04793e-23
254.53        9.85695e-24        9.19250e-24        1.05214e-23
255.50        9.89662e-24        9.22952e-24        1.05637e-23
256.48        9.93650e-24        9.26674e-24        1.06063e-23
257.45        9.97660e-24        9.30416e-24        1.06490e-23
258.43        1.00169e-23        9.34177e-24        1.06920e-23
259.42        1.00574e-23        9.37958e-24        1.07353e-23
260.41        1.00981e-23        9.41759e-24        1.07787e-23
261.40        1.01391e-23        9.45579e-24        1.08224e-23
262.39        1.01802e-23        9.49417e-24        1.08662e-23
263.39        1.02215e-23        9.53275e-24        1.09103e-23
264.40        1.02631e-23        9.57150e-24        1.09546e-23
265.40        1.03048e-23        9.61044e-24        1.09991e-23
266.42        1.03467e-23        9.64956e-24        1.10438e-23
267.43        1.03888e-23        9.68886e-24        1.10888e-23
268.45        1.04311e-23        9.72833e-24        1.11339e-23
269.47        1.04736e-23        9.76797e-24        1.11792e-23
270.50        1.05162e-23        9.80777e-24        1.12247e-23
271.53        1.05591e-23        9.84775e-24        1.12704e-23
272.56        1.06021e-23        9.88788e-24        1.13162e-23
273.60        1.06452e-23        9.92817e-24        1.13623e-23
274.64        1.06886e-23        9.96862e-24        1.14085e-23
275.69        1.07321e-23        1.00092e-23        1.14549e-23
276.74        1.07757e-23        1.00500e-23        1.15015e-23
277.80        1.08195e-23        1.00908e-23        1.15482e-23
278.85        1.08635e-23        1.01319e-23        1.15951e-23
279.92        1.09076e-23        1.01730e-23        1.16421e-23
280.98        1.09518e-23        1.02143e-23        1.16893e-23
282.05        1.09962e-23        1.02558e-23        1.17367e-23
283.13        1.10408e-23        1.02974e-23        1.17842e-23
284.21        1.10855e-23        1.03391e-23        1.18319e-23
285.29        1.11304e-23        1.03810e-23        1.18798e-23
286.38        1.11756e-23        1.04232e-23        1.19280e-23
287.47        1.12209e-23        1.04655e-23        1.19763e-23
288.56        1.12665e-23        1.05080e-23        1.20249e-23
289.66        1.13123e-23        1.05508e-23        1.20738e-23
290.76        1.13583e-23        1.05937e-23        1.21229e-23
291.87        1.14046e-23        1.06370e-23        1.21723e-23
292.98        1.14512e-23        1.06805e-23        1.22220e-23
294.10        1.14982e-23        1.07243e-23        1.22720e-23
295.22        1.15454e-23        1.07683e-23        1.23224e-23
296.34        1.15929e-23        1.08127e-23        1.23731e-23
297.47        1.16408e-23        1.08574e-23        1.24242e-23
298.61        1.16890e-23        1.09024e-23        1.24756e-23
299.74        1.17377e-23        1.09478e-23        1.25275e-23
300.89        1.17870e-23        1.09939e-23        1.25802e-23
302.03        1.18369e-23        1.10404e-23        1.26333e-23
303.18        1.18871e-23        1.10873e-23        1.26869e-23
304.34        1.19378e-23        1.11346e-23        1.27410e-23
305.50        1.19888e-23        1.11822e-23        1.27954e-23
306.66        1.20402e-23        1.12302e-23        1.28503e-23
307.83        1.20921e-23        1.12785e-23        1.29056e-23
309.00        1.21443e-23        1.13273e-23        1.29613e-23
310.18        1.21969e-23        1.13763e-23        1.30174e-23
311.36        1.22499e-23        1.14258e-23        1.30739e-23
312.55        1.23032e-23        1.14756e-23        1.31309e-23
313.74        1.23570e-23        1.15257e-23        1.31882e-23
314.93        1.24111e-23        1.15762e-23        1.32459e-23
316.13        1.24655e-23        1.16270e-23        1.33040e-23
317.34        1.25204e-23        1.16782e-23        1.33625e-23
318.55        1.25756e-23        1.17297e-23        1.34214e-23
319.76        1.26311e-23        1.17816e-23        1.34807e-23
320.98        1.26871e-23        1.18338e-23        1.35404e-23
322.20        1.27433e-23        1.18863e-23        1.36004e-23
323.43        1.27999e-23        1.19391e-23        1.36608e-23
324.66        1.28569e-23        1.19922e-23        1.37215e-23
325.90        1.29142e-23        1.20457e-23        1.37826e-23
327.14        1.29718e-23        1.20995e-23        1.38441e-23
328.39        1.30297e-23        1.21535e-23        1.39059e-23
329.64        1.30880e-23        1.22079e-23        1.39681e-23
330.89        1.31466e-23        1.22626e-23        1.40306e-23
332.15        1.32055e-23        1.23175e-23        1.40934e-23
333.42        1.32647e-23        1.23728e-23        1.41566e-23
334.69        1.33242e-23        1.24283e-23        1.42200e-23
335.96        1.33840e-23        1.24841e-23        1.42838e-23
337.24        1.34441e-23        1.25402e-23        1.43479e-23
338.53        1.35044e-23        1.25965e-23        1.44123e-23
339.82        1.35651e-23        1.26532e-23        1.44771e-23
341.11        1.36261e-23        1.27100e-23        1.45421e-23
342.41        1.36873e-23        1.27672e-23        1.46074e-23
343.72        1.37488e-23        1.28246e-23        1.46730e-23
345.03        1.38106e-23        1.28822e-23        1.47389e-23
346.34        1.38726e-23        1.29401e-23        1.48051e-23
347.66        1.39349e-23        1.29983e-23        1.48716e-23
348.98        1.39975e-23        1.30566e-23        1.49383e-23
350.31        1.40602e-23        1.31152e-23        1.50053e-23
351.65        1.41233e-23        1.31741e-23        1.50725e-23
352.99        1.41865e-23        1.32331e-23        1.51400e-23
354.33        1.42500e-23        1.32923e-23        1.52077e-23
355.68        1.43137e-23        1.33518e-23        1.52757e-23
357.04        1.43777e-23        1.34115e-23        1.53439e-23
358.40        1.44418e-23        1.34713e-23        1.54123e-23
359.76        1.45061e-23        1.35314e-23        1.54809e-23
361.13        1.45706e-23        1.35916e-23        1.55497e-23
362.51        1.46354e-23        1.36520e-23        1.56188e-23
363.89        1.47003e-23        1.37126e-23        1.56880e-23
365.28        1.47655e-23        1.37734e-23        1.57575e-23
366.67        1.48309e-23        1.38344e-23        1.58273e-23
368.06        1.48965e-23        1.38957e-23        1.58973e-23
369.47        1.49624e-23        1.39572e-23        1.59676e-23
370.87        1.50286e-23        1.40190e-23        1.60382e-23
372.29        1.50951e-23        1.40811e-23        1.61092e-23
373.71        1.51619e-23        1.41434e-23        1.61804e-23
375.13        1.52290e-23        1.42060e-23        1.62520e-23
376.56        1.52964e-23        1.42690e-23        1.63239e-23
377.99        1.53642e-23        1.43322e-23        1.63962e-23
379.43        1.54324e-23        1.43959e-23        1.64689e-23
380.88        1.55009e-23        1.44598e-23        1.65420e-23
382.33        1.55699e-23        1.45242e-23        1.66156e-23
383.79        1.56392e-23        1.45889e-23        1.66896e-23
385.25        1.57090e-23        1.46541e-23        1.67640e-23
386.72        1.57793e-23        1.47196e-23        1.68389e-23
388.19        1.58500e-23        1.47856e-23        1.69144e-23
389.67        1.59212e-23        1.48521e-23        1.69903e-23
391.15        1.59929e-23        1.49190e-23        1.70668e-23
392.64        1.60652e-23        1.49865e-23        1.71439e-23
394.14        1.61380e-23        1.50544e-23        1.72215e-23
395.64        1.62114e-23        1.51229e-23        1.72998e-23
397.15        1.62853e-23        1.51919e-23        1.73787e-23
398.66        1.63599e-23        1.52616e-23        1.74582e-23
400.18        1.64351e-23        1.53318e-23        1.75385e-23
401.70        1.65113e-23        1.54029e-23        1.76198e-23
403.23        1.65881e-23        1.54746e-23        1.77017e-23
404.77        1.66656e-23        1.55468e-23        1.77844e-23
406.31        1.67437e-23        1.56197e-23        1.78677e-23
407.86        1.68224e-23        1.56932e-23        1.79517e-23
409.41        1.69018e-23        1.57672e-23        1.80364e-23
410.97        1.69817e-23        1.58418e-23        1.81217e-23
412.54        1.70623e-23        1.59169e-23        1.82076e-23
414.11        1.71434e-23        1.59926e-23        1.82941e-23
415.69        1.72250e-23        1.60688e-23        1.83812e-23
417.27        1.73073e-23        1.61455e-23        1.84690e-23
418.86        1.73900e-23        1.62228e-23        1.85573e-23
420.46        1.74733e-23        1.63005e-23        1.86461e-23
422.06        1.75571e-23        1.63787e-23        1.87355e-23
423.67        1.76414e-23        1.64574e-23        1.88255e-23
425.28        1.77262e-23        1.65365e-23        1.89159e-23
426.90        1.78114e-23        1.66160e-23        1.90069e-23
428.53        1.78971e-23        1.66960e-23        1.90983e-23
430.16        1.79833e-23        1.67764e-23        1.91902e-23
431.80        1.80698e-23        1.68571e-23        1.92825e-23
433.44        1.81568e-23        1.69382e-23        1.93753e-23
435.09        1.82441e-23        1.70197e-23        1.94685e-23
436.75        1.83318e-23        1.71015e-23        1.95620e-23
438.42        1.84198e-23        1.71837e-23        1.96559e-23
440.09        1.85081e-23        1.72661e-23        1.97502e-23
441.76        1.85968e-23        1.73488e-23        1.98447e-23
443.44        1.86857e-23        1.74318e-23        1.99396e-23
445.13        1.87749e-23        1.75150e-23        2.00347e-23
446.83        1.88642e-23        1.75984e-23        2.01301e-23
448.53        1.89538e-23        1.76820e-23        2.02257e-23
450.24        1.90436e-23        1.77658e-23        2.03214e-23
451.96        1.91336e-23        1.78497e-23        2.04174e-23
453.68        1.92237e-23        1.79338e-23        2.05135e-23
455.41        1.93140e-23        1.80181e-23        2.06099e-23
457.14        1.94045e-23        1.81026e-23        2.07065e-23
458.88        1.94953e-23        1.81873e-23        2.08033e-23
460.63        1.95863e-23        1.82722e-23        2.09004e-23
462.39        1.96776e-23        1.83574e-23        2.09978e-23
464.15        1.97692e-23        1.84429e-23        2.10956e-23
465.92        1.98612e-23        1.85287e-23        2.11936e-23
467.69        1.99534e-23        1.86148e-23        2.12921e-23
469.47        2.00461e-23        1.87013e-23        2.13909e-23
471.26        2.01392e-23        1.87881e-23        2.14902e-23
473.06        2.02326e-23        1.88753e-23        2.15899e-23
474.86        2.03266e-23        1.89630e-23        2.16901e-23
476.67        2.04210e-23        1.90511e-23        2.17908e-23
478.48        2.05159e-23        1.91396e-23        2.18921e-23
480.31        2.06113e-23        1.92287e-23        2.19939e-23
482.14        2.07073e-23        1.93183e-23        2.20963e-23
483.97        2.08039e-23        1.94084e-23        2.21994e-23
485.82        2.09011e-23        1.94991e-23        2.23031e-23
487.67        2.09990e-23        1.95905e-23        2.24075e-23
489.52        2.10975e-23        1.96825e-23        2.25126e-23
491.39        2.11968e-23        1.97751e-23        2.26185e-23
493.26        2.12969e-23        1.98685e-23        2.27253e-23
495.14        2.13977e-23        1.99626e-23        2.28328e-23
497.03        2.14993e-23        2.00574e-23        2.29413e-23
498.92        2.16019e-23        2.01531e-23        2.30506e-23
500.82        2.17055e-23        2.02498e-23        2.31612e-23
502.73        2.18103e-23        2.03477e-23        2.32730e-23
504.64        2.19161e-23        2.04463e-23        2.33859e-23
506.57        2.20227e-23        2.05459e-23        2.34996e-23
508.50        2.21303e-23        2.06462e-23        2.36143e-23
510.43        2.22386e-23        2.07474e-23        2.37299e-23
512.38        2.23479e-23        2.08493e-23        2.38465e-23
514.33        2.24579e-23        2.09520e-23        2.39638e-23
516.29        2.25688e-23        2.10555e-23        2.40821e-23
518.26        2.26804e-23        2.11596e-23        2.42012e-23
520.23        2.27928e-23        2.12646e-23        2.43211e-23
522.21        2.29060e-23        2.13701e-23        2.44418e-23
524.20        2.30198e-23        2.14764e-23        2.45633e-23
526.20        2.31344e-23        2.15833e-23        2.46855e-23
528.20        2.32496e-23        2.16909e-23        2.48084e-23
530.22        2.33655e-23        2.17990e-23        2.49320e-23
532.24        2.34820e-23        2.19077e-23        2.50563e-23
534.26        2.35991e-23        2.20170e-23        2.51811e-23
536.30        2.37167e-23        2.21268e-23        2.53066e-23
538.34        2.38349e-23        2.22371e-23        2.54327e-23
540.39        2.39536e-23        2.23478e-23        2.55593e-23
542.45        2.40727e-23        2.24590e-23        2.56864e-23
544.52        2.41923e-23        2.25707e-23        2.58140e-23
546.59        2.43123e-23        2.26827e-23        2.59420e-23
548.67        2.44327e-23        2.27950e-23        2.60704e-23
550.76        2.45534e-23        2.29076e-23        2.61991e-23
552.86        2.46744e-23        2.30206e-23        2.63282e-23
554.97        2.47958e-23        2.31339e-23        2.64577e-23
557.08        2.49175e-23        2.32475e-23        2.65875e-23
559.21        2.50396e-23        2.33615e-23        2.67178e-23
561.34        2.51622e-23        2.34759e-23        2.68485e-23
563.47        2.52852e-23        2.35907e-23        2.69797e-23
565.62        2.54087e-23        2.37059e-23        2.71115e-23
567.78        2.55327e-23        2.38217e-23        2.72438e-23
569.94        2.56573e-23        2.39379e-23        2.73766e-23
572.11        2.57824e-23        2.40547e-23        2.75101e-23
574.29        2.59082e-23        2.41721e-23        2.76442e-23
576.48        2.60346e-23        2.42901e-23        2.77791e-23
578.67        2.61616e-23        2.44087e-23        2.79146e-23
580.88        2.62894e-23        2.45280e-23        2.80509e-23
583.09        2.64180e-23        2.46479e-23        2.81880e-23
585.31        2.65473e-23        2.47687e-23        2.83260e-23
587.54        2.66775e-23        2.48902e-23        2.84649e-23
589.78        2.68086e-23        2.50125e-23        2.86046e-23
592.03        2.69405e-23        2.51357e-23        2.87454e-23
594.28        2.70735e-23        2.52597e-23        2.88872e-23
596.55        2.72074e-23        2.53847e-23        2.90300e-23
598.82        2.73424e-23        2.55107e-23        2.91740e-23
601.10        2.74787e-23        2.56380e-23        2.93195e-23
603.39        2.76165e-23        2.57666e-23        2.94665e-23
605.69        2.77554e-23        2.58962e-23        2.96147e-23
608.00        2.78954e-23        2.60268e-23        2.97640e-23
610.31        2.80364e-23        2.61584e-23        2.99145e-23
612.64        2.81785e-23        2.62909e-23        3.00660e-23
614.97        2.83215e-23        2.64244e-23        3.02186e-23
617.31        2.84656e-23        2.65588e-23        3.03723e-23
619.67        2.86106e-23        2.66941e-23        3.05270e-23
622.03        2.87565e-23        2.68303e-23        3.06827e-23
624.40        2.89033e-23        2.69673e-23        3.08393e-23
626.77        2.90510e-23        2.71051e-23        3.09969e-23
629.16        2.91995e-23        2.72437e-23        3.11554e-23
631.56        2.93489e-23        2.73831e-23        3.13147e-23
633.97        2.94990e-23        2.75231e-23        3.14749e-23
636.38        2.96499e-23        2.76639e-23        3.16358e-23
638.80        2.98014e-23        2.78053e-23        3.17975e-23
641.24        2.99536e-23        2.79474e-23        3.19599e-23
643.68        3.01065e-23        2.80900e-23        3.21230e-23
646.13        3.02599e-23        2.82332e-23        3.22867e-23
648.60        3.04139e-23        2.83769e-23        3.24510e-23
651.07        3.05684e-23        2.85210e-23        3.26158e-23
653.55        3.07234e-23        2.86657e-23        3.27812e-23
656.04        3.08789e-23        2.88108e-23        3.29471e-23
658.54        3.10350e-23        2.89564e-23        3.31136e-23
661.04        3.11917e-23        2.91026e-23        3.32808e-23
663.56        3.13490e-23        2.92494e-23        3.34486e-23
666.09        3.15070e-23        2.93969e-23        3.36172e-23
668.63        3.16657e-23        2.95450e-23        3.37865e-23
671.17        3.18252e-23        2.96938e-23        3.39566e-23
673.73        3.19855e-23        2.98434e-23        3.41276e-23
676.30        3.21466e-23        2.99937e-23        3.42995e-23
678.87        3.23087e-23        3.01449e-23        3.44724e-23
681.46        3.24716e-23        3.02970e-23        3.46463e-23
684.06        3.26356e-23        3.04500e-23        3.48212e-23
686.66        3.28005e-23        3.06039e-23        3.49972e-23
689.28        3.29666e-23        3.07589e-23        3.51743e-23
691.90        3.31338e-23        3.09149e-23        3.53527e-23
694.54        3.33022e-23        3.10720e-23        3.55324e-23
697.19        3.34719e-23        3.12304e-23        3.57134e-23
699.84        3.36428e-23        3.13899e-23        3.58958e-23
702.51        3.38151e-23        3.15507e-23        3.60796e-23
705.19        3.39888e-23        3.17127e-23        3.62649e-23
707.87        3.41637e-23        3.18760e-23        3.64515e-23
710.57        3.43400e-23        3.20404e-23        3.66395e-23
713.28        3.45174e-23        3.22060e-23        3.68288e-23
715.99        3.46961e-23        3.23727e-23        3.70194e-23
718.72        3.48759e-23        3.25405e-23        3.72112e-23
721.46        3.50568e-23        3.27093e-23        3.74042e-23
724.21        3.52387e-23        3.28791e-23        3.75984e-23
726.97        3.54217e-23        3.30499e-23        3.77936e-23
729.73        3.56057e-23        3.32216e-23        3.79899e-23
732.51        3.57906e-23        3.33941e-23        3.81871e-23
735.31        3.59764e-23        3.35675e-23        3.83853e-23
738.11        3.61630e-23        3.37416e-23        3.85844e-23
740.92        3.63503e-23        3.39164e-23        3.87843e-23
743.74        3.65384e-23        3.40919e-23        3.89849e-23
746.57        3.67271e-23        3.42680e-23        3.91862e-23
749.42        3.69165e-23        3.44447e-23        3.93882e-23
752.27        3.71063e-23        3.46219e-23        3.95908e-23
755.14        3.72967e-23        3.47995e-23        3.97939e-23
758.02        3.74877e-23        3.49777e-23        3.99976e-23
760.90        3.76793e-23        3.51565e-23        4.02020e-23
763.80        3.78715e-23        3.53359e-23        4.04071e-23
766.71        3.80644e-23        3.55159e-23        4.06129e-23
769.63        3.82580e-23        3.56966e-23        4.08194e-23
772.57        3.84524e-23        3.58780e-23        4.10268e-23
775.51        3.86476e-23        3.60601e-23        4.12350e-23
778.46        3.88436e-23        3.62431e-23        4.14442e-23
781.43        3.90405e-23        3.64268e-23        4.16542e-23
784.41        3.92383e-23        3.66114e-23        4.18652e-23
787.39        3.94371e-23        3.67969e-23        4.20773e-23
790.39        3.96369e-23        3.69834e-23        4.22905e-23
793.40        3.98378e-23        3.71708e-23        4.25047e-23
796.43        4.00398e-23        3.73593e-23        4.27202e-23
799.46        4.02429e-23        3.75488e-23        4.29369e-23
802.51        4.04483e-23        3.77405e-23        4.31561e-23
805.56        4.06553e-23        3.79336e-23        4.33769e-23
808.63        4.08634e-23        3.81279e-23        4.35990e-23
811.71        4.10729e-23        3.83233e-23        4.38224e-23
814.81        4.12836e-23        3.85199e-23        4.40472e-23
817.91        4.14955e-23        3.87177e-23        4.42734e-23
821.03        4.17088e-23        3.89167e-23        4.45009e-23
824.15        4.19233e-23        3.91169e-23        4.47298e-23
827.29        4.21392e-23        3.93183e-23        4.49601e-23
830.44        4.23563e-23        3.95209e-23        4.51918e-23
833.61        4.25748e-23        3.97247e-23        4.54248e-23
836.78        4.27945e-23        3.99298e-23        4.56593e-23
839.97        4.30156e-23        4.01361e-23        4.58952e-23
843.17        4.32380e-23        4.03436e-23        4.61325e-23
846.38        4.34618e-23        4.05523e-23        4.63712e-23
849.61        4.36868e-23        4.07624e-23        4.66113e-23
852.85        4.39132e-23        4.09736e-23        4.68529e-23
856.09        4.41410e-23        4.11862e-23        4.70959e-23
859.36        4.43701e-23        4.13999e-23        4.73403e-23
862.63        4.46006e-23        4.16150e-23        4.75862e-23
865.92        4.48325e-23        4.18314e-23        4.78336e-23
869.21        4.50657e-23        4.20490e-23        4.80824e-23
872.53        4.53003e-23        4.22679e-23        4.83328e-23
875.85        4.55363e-23        4.24881e-23        4.85845e-23
879.19        4.57737e-23        4.27096e-23        4.88378e-23
882.54        4.60125e-23        4.29324e-23        4.90926e-23
885.90        4.62527e-23        4.31566e-23        4.93488e-23
889.27        4.64943e-23        4.33820e-23        4.96066e-23
892.66        4.67373e-23        4.36088e-23        4.98659e-23
896.06        4.69818e-23        4.38368e-23        5.01267e-23
899.47        4.72276e-23        4.40663e-23        5.03890e-23
902.90        4.74749e-23        4.42970e-23        5.06528e-23
906.34        4.77237e-23        4.45291e-23        5.09182e-23
909.79        4.79738e-23        4.47626e-23        5.11851e-23
913.26        4.82255e-23        4.49974e-23        5.14536e-23
916.74        4.84786e-23        4.52335e-23        5.17236e-23
920.23        4.87332e-23        4.54711e-23        5.19952e-23
923.74        4.89892e-23        4.57100e-23        5.22684e-23
927.26        4.92467e-23        4.59503e-23        5.25432e-23
930.79        4.95058e-23        4.61920e-23        5.28195e-23
934.33        4.97663e-23        4.64351e-23        5.30975e-23
937.89        5.00283e-23        4.66796e-23        5.33770e-23
941.47        5.02918e-23        4.69255e-23        5.36582e-23
945.05        5.05569e-23        4.71728e-23        5.39410e-23
948.65        5.08235e-23        4.74216e-23        5.42254e-23
952.27        5.10916e-23        4.76717e-23        5.45115e-23
955.90        5.13613e-23        4.79234e-23        5.47992e-23
959.54        5.16325e-23        4.81765e-23        5.50886e-23
963.19        5.19053e-23        4.84310e-23        5.53796e-23
966.86        5.21796e-23        4.86870e-23        5.56723e-23
970.55        5.24556e-23        4.89444e-23        5.59667e-23
974.24        5.27330e-23        4.92034e-23        5.62627e-23
977.95        5.30121e-23        4.94638e-23        5.65605e-23
981.68        5.32928e-23        4.97257e-23        5.68599e-23
985.42        5.35751e-23        4.99891e-23        5.71611e-23
989.17        5.38590e-23        5.02540e-23        5.74640e-23
992.94        5.41445e-23        5.05204e-23        5.77686e-23
996.72        5.44316e-23        5.07883e-23        5.80749e-23
1000.52        5.47203e-23        5.10577e-23        5.83830e-23
1004.33        5.50107e-23        5.13287e-23        5.86928e-23
1008.16        5.53028e-23        5.16012e-23        5.90043e-23
1012.00        5.55964e-23        5.18752e-23        5.93176e-23
1015.86        5.58917e-23        5.21507e-23        5.96326e-23
1019.73        5.61885e-23        5.24277e-23        5.99494e-23
1023.61        5.64870e-23        5.27062e-23        6.02678e-23
1027.51        5.67871e-23        5.29863e-23        6.05880e-23
1031.42        5.70888e-23        5.32678e-23        6.09099e-23
1035.35        5.73921e-23        5.35508e-23        6.12335e-23
1039.30        5.76970e-23        5.38353e-23        6.15588e-23
1043.26        5.80035e-23        5.41213e-23        6.18857e-23
1047.23        5.83115e-23        5.44087e-23        6.22144e-23
1051.22        5.86211e-23        5.46976e-23        6.25447e-23
1055.23        5.89323e-23        5.49879e-23        6.28767e-23
1059.25        5.92450e-23        5.52797e-23        6.32103e-23
1063.28        5.95592e-23        5.55729e-23        6.35455e-23
1067.33        5.98749e-23        5.58675e-23        6.38824e-23
1071.40        6.01922e-23        5.61636e-23        6.42209e-23
1075.48        6.05110e-23        5.64610e-23        6.45609e-23
1079.58        6.08312e-23        5.67598e-23        6.49026e-23
1083.69        6.11529e-23        5.70600e-23        6.52458e-23
1087.82        6.14761e-23        5.73616e-23        6.55906e-23
1091.96        6.18007e-23        5.76645e-23        6.59369e-23
1096.12        6.21267e-23        5.79687e-23        6.62848e-23
1100.30        6.24542e-23        5.82743e-23        6.66341e-23
1104.49        6.27831e-23        5.85811e-23        6.69850e-23
1108.70        6.31133e-23        5.88893e-23        6.73374e-23
1112.92        6.34451e-23        5.91989e-23        6.76913e-23
1117.16        6.37783e-23        5.95098e-23        6.80468e-23
1121.42        6.41130e-23        5.98222e-23        6.84039e-23
1125.69        6.44493e-23        6.01360e-23        6.87627e-23
1129.98        6.47872e-23        6.04512e-23        6.91232e-23
1134.28        6.51267e-23        6.07680e-23        6.94854e-23
1138.60        6.54678e-23        6.10863e-23        6.98493e-23
1142.94        6.58107e-23        6.14062e-23        7.02151e-23
1147.29        6.61552e-23        6.17278e-23        7.05827e-23
1151.66        6.65015e-23        6.20509e-23        7.09522e-23
1156.05        6.68497e-23        6.23757e-23        7.13236e-23
1160.46        6.71996e-23        6.27023e-23        7.16970e-23
1164.88        6.75515e-23        6.30306e-23        7.20723e-23
1169.31        6.79053e-23        6.33607e-23        7.24498e-23
1173.77        6.82610e-23        6.36927e-23        7.28293e-23
1178.24        6.86188e-23        6.40265e-23        7.32110e-23
1182.73        6.89786e-23        6.43623e-23        7.35949e-23
1187.24        6.93405e-23        6.47000e-23        7.39810e-23
1191.76        6.97046e-23        6.50397e-23        7.43694e-23
1196.30        7.00709e-23        6.53815e-23        7.47602e-23
1200.86        7.04394e-23        6.57254e-23        7.51534e-23
1205.43        7.08103e-23        6.60715e-23        7.55491e-23
1210.02        7.11834e-23        6.64197e-23        7.59472e-23
1214.63        7.15588e-23        6.67700e-23        7.63477e-23
1219.26        7.19366e-23        6.71225e-23        7.67507e-23
1223.90        7.23166e-23        6.74770e-23        7.71561e-23
1228.57        7.26989e-23        6.78338e-23        7.75640e-23
1233.25        7.30834e-23        6.81926e-23        7.79743e-23
1237.95        7.34703e-23        6.85536e-23        7.83870e-23
1242.66        7.38594e-23        6.89167e-23        7.88021e-23
1247.40        7.42508e-23        6.92819e-23        7.92196e-23
1252.15        7.46444e-23        6.96492e-23        7.96396e-23
1256.92        7.50402e-23        7.00186e-23        8.00619e-23
1261.71        7.54383e-23        7.03901e-23        8.04866e-23
1266.51        7.58387e-23        7.07636e-23        8.09137e-23
1271.34        7.62412e-23        7.11392e-23        8.13432e-23
1276.18        7.66459e-23        7.15169e-23        8.17749e-23
1281.04        7.70528e-23        7.18966e-23        8.22091e-23
1285.92        7.74619e-23        7.22783e-23        8.26455e-23
1290.82        7.78732e-23        7.26621e-23        8.30843e-23
1295.74        7.82866e-23        7.30479e-23        8.35253e-23
1300.68        7.87021e-23        7.34356e-23        8.39687e-23
1305.63        7.91198e-23        7.38254e-23        8.44143e-23
1310.60        7.95396e-23        7.42171e-23        8.48621e-23
1315.60        7.99616e-23        7.46108e-23        8.53123e-23
1320.61        8.03857e-23        7.50066e-23        8.57648e-23
1325.64        8.08120e-23        7.54044e-23        8.62196e-23
1330.69        8.12405e-23        7.58042e-23        8.66767e-23
1335.76        8.16712e-23        7.62061e-23        8.71362e-23
1340.85        8.21041e-23        7.66101e-23        8.75981e-23
1345.96        8.25393e-23        7.70162e-23        8.80624e-23
1351.08        8.29767e-23        7.74243e-23        8.85290e-23
1356.23        8.34164e-23        7.78346e-23        8.89981e-23
1361.40        8.38584e-23        7.82471e-23        8.94697e-23
1366.58        8.43027e-23        7.86617e-23        8.99436e-23
1371.79        8.47493e-23        7.90784e-23        9.04201e-23
1377.02        8.51982e-23        7.94973e-23        9.08991e-23
1382.26        8.56495e-23        7.99185e-23        9.13806e-23
1387.53        8.61032e-23        8.03418e-23        9.18646e-23
1392.81        8.65593e-23        8.07674e-23        9.23511e-23
1398.12        8.70177e-23        8.11952e-23        9.28403e-23
1403.45        8.74787e-23        8.16253e-23        9.33320e-23
1408.79        8.79420e-23        8.20577e-23        9.38263e-23
1414.16        8.84078e-23        8.24924e-23        9.43233e-23
1419.55        8.88761e-23        8.29293e-23        9.48229e-23
1424.95        8.93469e-23        8.33687e-23        9.53251e-23
1430.38        8.98202e-23        8.38103e-23        9.58301e-23
1435.83        9.02961e-23        8.42544e-23        9.63378e-23
1441.30        9.07745e-23        8.47008e-23        9.68482e-23
1446.79        9.12555e-23        8.51496e-23        9.73613e-23
1452.31        9.17391e-23        8.56009e-23        9.78772e-23
1457.84        9.22253e-23        8.60546e-23        9.83960e-23
1463.39        9.27141e-23        8.65108e-23        9.89175e-23
1468.97        9.32057e-23        8.69695e-23        9.94419e-23
1474.56        9.36999e-23        8.74306e-23        9.99691e-23
1480.18        9.41968e-23        8.78943e-23        1.00499e-22
1485.82        9.46964e-23        8.83605e-23        1.01032e-22
1491.48        9.51988e-23        8.88293e-23        1.01568e-22
1497.16        9.57039e-23        8.93007e-23        1.02107e-22
1502.86        9.62130e-23        8.97757e-23        1.02650e-22
1508.59        9.67260e-23        9.02544e-23        1.03198e-22
1514.34        9.72418e-23        9.07358e-23        1.03748e-22
1520.11        9.77605e-23        9.12198e-23        1.04301e-22
1525.90        9.82821e-23        9.17065e-23        1.04858e-22
1531.71        9.88065e-23        9.21958e-23        1.05417e-22
1537.55        9.93339e-23        9.26879e-23        1.05980e-22
1543.40        9.98641e-23        9.31827e-23        1.06545e-22
1549.28        1.00397e-22        9.36801e-23        1.07114e-22
1555.18        1.00933e-22        9.41803e-23        1.07686e-22
1561.11        1.01472e-22        9.46832e-23        1.08261e-22
1567.06        1.02014e-22        9.51889e-23        1.08839e-22
1573.03        1.02559e-22        9.56972e-23        1.09420e-22
1579.02        1.03107e-22        9.62083e-23        1.10005e-22
1585.03        1.03657e-22        9.67222e-23        1.10592e-22
1591.07        1.04211e-22        9.72388e-23        1.11183e-22
1597.13        1.04768e-22        9.77582e-23        1.11777e-22
1603.22        1.05327e-22        9.82803e-23        1.12374e-22
1609.33        1.05890e-22        9.88052e-23        1.12974e-22
1615.46        1.06455e-22        9.93329e-23        1.13577e-22
1621.61        1.07024e-22        9.98633e-23        1.14184e-22
1627.79        1.07595e-22        1.00397e-22        1.14793e-22
1633.99        1.08169e-22        1.00933e-22        1.15406e-22
1640.21        1.08747e-22        1.01471e-22        1.16022e-22
1646.46        1.09327e-22        1.02013e-22        1.16641e-22
1652.74        1.09911e-22        1.02557e-22        1.17264e-22
1659.03        1.10497e-22        1.03104e-22        1.17889e-22
1665.35        1.11086e-22        1.03654e-22        1.18518e-22
1671.70        1.11679e-22        1.04207e-22        1.19150e-22
1678.07        1.12274e-22        1.04763e-22        1.19785e-22
1684.46        1.12872e-22        1.05321e-22        1.20424e-22
1690.87        1.13474e-22        1.05882e-22        1.21065e-22
1697.32        1.14078e-22        1.06446e-22        1.21710e-22
1703.78        1.14686e-22        1.07013e-22        1.22358e-22
1710.27        1.15296e-22        1.07583e-22        1.23009e-22
1716.79        1.15909e-22        1.08155e-22        1.23664e-22
1723.33        1.16526e-22        1.08730e-22        1.24321e-22
1729.89        1.17145e-22        1.09308e-22        1.24982e-22
1736.48        1.17768e-22        1.09889e-22        1.25647e-22
1743.10        1.18394e-22        1.10473e-22        1.26314e-22
1749.74        1.19023e-22        1.11060e-22        1.26985e-22
1756.41        1.19655e-22        1.11650e-22        1.27660e-22
1763.10        1.20290e-22        1.12243e-22        1.28337e-22
1769.81        1.20929e-22        1.12839e-22        1.29019e-22
1776.56        1.21570e-22        1.13438e-22        1.29703e-22
1783.32        1.22216e-22        1.14039e-22        1.30392e-22
1790.12        1.22864e-22        1.14644e-22        1.31083e-22
1796.94        1.23516e-22        1.15253e-22        1.31778e-22
1803.78        1.24171e-22        1.15864e-22        1.32477e-22
1810.65        1.24829e-22        1.16478e-22        1.33180e-22
1817.55        1.25491e-22        1.17096e-22        1.33886e-22
1824.48        1.26156e-22        1.17716e-22        1.34595e-22
1831.43        1.26825e-22        1.18340e-22        1.35309e-22
1838.40        1.27497e-22        1.18968e-22        1.36026e-22
1845.41        1.28173e-22        1.19598e-22        1.36747e-22
1852.44        1.28852e-22        1.20232e-22        1.37472e-22
1859.49        1.29535e-22        1.20869e-22        1.38200e-22
1866.58        1.30221e-22        1.21510e-22        1.38932e-22
1873.69        1.30911e-22        1.22154e-22        1.39669e-22
1880.83        1.31605e-22        1.22801e-22        1.40409e-22
1887.99        1.32302e-22        1.23452e-22        1.41153e-22
1895.19        1.33004e-22        1.24106e-22        1.41901e-22
1902.41        1.33709e-22        1.24764e-22        1.42653e-22
1909.65        1.34417e-22        1.25426e-22        1.43409e-22
1916.93        1.35130e-22        1.26091e-22        1.44170e-22
1924.23        1.35847e-22        1.26759e-22        1.44934e-22
1931.56        1.36567e-22        1.27431e-22        1.45703e-22
1938.92        1.37291e-22        1.28107e-22        1.46475e-22
1946.31        1.38020e-22        1.28787e-22        1.47252e-22
1953.72        1.38752e-22        1.29470e-22        1.48034e-22
1961.16        1.39489e-22        1.30158e-22        1.48819e-22
1968.63        1.40229e-22        1.30849e-22        1.49609e-22
1976.13        1.40974e-22        1.31544e-22        1.50404e-22
1983.66        1.41723e-22        1.32242e-22        1.51203e-22
1991.22        1.42476e-22        1.32945e-22        1.52006e-22
1998.81        1.43233e-22        1.33652e-22        1.52814e-22
2006.42        1.43998e-22        1.34365e-22        1.53630e-22
2014.06        1.44767e-22        1.35083e-22        1.54451e-22
2021.74        1.45541e-22        1.35805e-22        1.55277e-22
2029.44        1.46320e-22        1.36532e-22        1.56108e-22
2037.17        1.47102e-22        1.37262e-22        1.56943e-22
2044.93        1.47890e-22        1.37997e-22        1.57783e-22
2052.72        1.48681e-22        1.38735e-22        1.58628e-22
2060.54        1.49478e-22        1.39478e-22        1.59477e-22
2068.39        1.50278e-22        1.40225e-22        1.60331e-22
2076.27        1.51084e-22        1.40977e-22        1.61191e-22
2084.18        1.51893e-22        1.41732e-22        1.62055e-22
2092.12        1.52708e-22        1.42492e-22        1.62924e-22
2100.09        1.53527e-22        1.43256e-22        1.63797e-22
2108.09        1.54350e-22        1.44025e-22        1.64676e-22
2116.12        1.55179e-22        1.44797e-22        1.65560e-22
2124.18        1.56011e-22        1.45574e-22        1.66448e-22
2132.28        1.56849e-22        1.46356e-22        1.67342e-22
2140.40        1.57691e-22        1.47141e-22        1.68241e-22
2148.55        1.58538e-22        1.47932e-22        1.69144e-22
2156.74        1.59389e-22        1.48726e-22        1.70053e-22
2164.95        1.60246e-22        1.49525e-22        1.70966e-22
2173.20        1.61107e-22        1.50328e-22        1.71885e-22
2181.48        1.61972e-22        1.51136e-22        1.72809e-22
2189.79        1.62843e-22        1.51948e-22        1.73738e-22
2198.13        1.63718e-22        1.52765e-22        1.74671e-22
2206.51        1.64598e-22        1.53586e-22        1.75610e-22
2214.91        1.65483e-22        1.54412e-22        1.76555e-22
2223.35        1.66373e-22        1.55242e-22        1.77504e-22
2231.82        1.67267e-22        1.56076e-22        1.78458e-22
2240.32        1.68167e-22        1.56916e-22        1.79418e-22
2248.86        1.69071e-22        1.57759e-22        1.80383e-22
2257.43        1.69980e-22        1.58607e-22        1.81353e-22
2266.02        1.70894e-22        1.59460e-22        1.82328e-22
2274.66        1.71813e-22        1.60318e-22        1.83309e-22
2283.32        1.72737e-22        1.61180e-22        1.84295e-22
2292.02        1.73666e-22        1.62046e-22        1.85286e-22
2300.75        1.74600e-22        1.62917e-22        1.86282e-22
2309.52        1.75538e-22        1.63793e-22        1.87283e-22
2318.32        1.76482e-22        1.64673e-22        1.88290e-22
2327.15        1.77430e-22        1.65559e-22        1.89302e-22
2336.01        1.78384e-22        1.66448e-22        1.90320e-22
2344.91        1.79343e-22        1.67343e-22        1.91343e-22
2353.85        1.80306e-22        1.68241e-22        1.92371e-22
2362.81        1.81275e-22        1.69145e-22        1.93404e-22
2371.81        1.82248e-22        1.70053e-22        1.94443e-22
2380.85        1.83227e-22        1.70966e-22        1.95487e-22
2389.92        1.84210e-22        1.71884e-22        1.96536e-22
2399.03        1.85199e-22        1.72806e-22        1.97591e-22
2408.16        1.86193e-22        1.73734e-22        1.98652e-22
2417.34        1.87191e-22        1.74665e-22        1.99717e-22
2426.55        1.88195e-22        1.75602e-22        2.00788e-22
2435.79        1.89204e-22        1.76543e-22        2.01864e-22
2445.07        1.90217e-22        1.77489e-22        2.02946e-22
2454.39        1.91236e-22        1.78439e-22        2.04033e-22
2463.74        1.92260e-22        1.79395e-22        2.05126e-22
2473.12        1.93289e-22        1.80354e-22        2.06224e-22
2482.54        1.94323e-22        1.81319e-22        2.07327e-22
2492.00        1.95362e-22        1.82289e-22        2.08435e-22
2501.49        1.96406e-22        1.83263e-22        2.09549e-22
2511.02        1.97455e-22        1.84241e-22        2.10669e-22
2520.59        1.98509e-22        1.85225e-22        2.11794e-22
2530.19        1.99569e-22        1.86213e-22        2.12924e-22
2539.83        2.00633e-22        1.87206e-22        2.14060e-22
2549.51        2.01703e-22        1.88204e-22        2.15201e-22
2559.22        2.02777e-22        1.89207e-22        2.16348e-22
2568.97        2.03857e-22        1.90215e-22        2.17500e-22
2578.76        2.04943e-22        1.91227e-22        2.18658e-22
2588.58        2.06033e-22        1.92245e-22        2.19822e-22
2598.44        2.07130e-22        1.93267e-22        2.20992e-22
2608.34        2.08231e-22        1.94295e-22        2.22167e-22
2618.28        2.09338e-22        1.95328e-22        2.23348e-22
2628.25        2.10450e-22        1.96365e-22        2.24535e-22
2638.26        2.11568e-22        1.97408e-22        2.25728e-22
2648.32        2.12691e-22        1.98456e-22        2.26926e-22
2658.40        2.13820e-22        1.99510e-22        2.28131e-22
2668.53        2.14955e-22        2.00568e-22        2.29341e-22
2678.70        2.16095e-22        2.01632e-22        2.30558e-22
2688.90        2.17241e-22        2.02701e-22        2.31781e-22
2699.15        2.18393e-22        2.03776e-22        2.33010e-22
2709.43        2.19550e-22        2.04856e-22        2.34245e-22
2719.75        2.20714e-22        2.05941e-22        2.35486e-22
2730.11        2.21883e-22        2.07032e-22        2.36734e-22
2740.51        2.23058e-22        2.08128e-22        2.37988e-22
2750.95        2.24239e-22        2.09230e-22        2.39248e-22
2761.43        2.25426e-22        2.10338e-22        2.40515e-22
2771.95        2.26620e-22        2.11451e-22        2.41788e-22
2782.51        2.27819e-22        2.12570e-22        2.43068e-22
2793.11        2.29025e-22        2.13695e-22        2.44354e-22
2803.75        2.30236e-22        2.14825e-22        2.45647e-22
2814.43        2.31454e-22        2.15962e-22        2.46947e-22
2825.16        2.32679e-22        2.17104e-22        2.48254e-22
2835.92        2.33909e-22        2.18252e-22        2.49567e-22
2846.72        2.35147e-22        2.19406e-22        2.50887e-22
2857.57        2.36390e-22        2.20566e-22        2.52214e-22
2868.45        2.37640e-22        2.21733e-22        2.53548e-22
2879.38        2.38897e-22        2.22905e-22        2.54889e-22
2890.35        2.40160e-22        2.24084e-22        2.56237e-22
2901.36        2.41430e-22        2.25269e-22        2.57592e-22
2912.41        2.42707e-22        2.26460e-22        2.58955e-22
2923.51        2.43991e-22        2.27658e-22        2.60324e-22
2934.65        2.45281e-22        2.28862e-22        2.61701e-22
2945.83        2.46579e-22        2.30072e-22        2.63086e-22
2957.05        2.47883e-22        2.31289e-22        2.64478e-22
2968.31        2.49195e-22        2.32512e-22        2.65877e-22
2979.62        2.50513e-22        2.33743e-22        2.67284e-22
2990.97        2.51839e-22        2.34980e-22        2.68699e-22
3002.37        2.53172e-22        2.36223e-22        2.70121e-22
3013.81        2.54513e-22        2.37474e-22        2.71551e-22
3025.29        2.55860e-22        2.38731e-22        2.72989e-22
3036.81        2.57215e-22        2.39995e-22        2.74435e-22
3048.38        2.58578e-22        2.41267e-22        2.75889e-22
3059.99        2.59948e-22        2.42545e-22        2.77351e-22
3071.65        2.61325e-22        2.43830e-22        2.78820e-22
3083.35        2.62710e-22        2.45122e-22        2.80298e-22
3095.10        2.64103e-22        2.46422e-22        2.81784e-22
3106.89        2.65503e-22        2.47728e-22        2.83278e-22
3118.73        2.66911e-22        2.49041e-22        2.84780e-22
3130.61        2.68326e-22        2.50362e-22        2.86290e-22
3142.53        2.69749e-22        2.51690e-22        2.87809e-22
3154.51        2.71181e-22        2.53025e-22        2.89336e-22
3166.52        2.72619e-22        2.54368e-22        2.90871e-22
3178.59        2.74066e-22        2.55717e-22        2.92415e-22
3190.70        2.75521e-22        2.57075e-22        2.93967e-22
3202.85        2.76983e-22        2.58439e-22        2.95527e-22
3215.05        2.78454e-22        2.59811e-22        2.97096e-22
3227.30        2.79932e-22        2.61191e-22        2.98674e-22
3239.59        2.81419e-22        2.62577e-22        3.00260e-22
3251.94        2.82913e-22        2.63972e-22        3.01854e-22
3264.33        2.84416e-22        2.65374e-22        3.03458e-22
3276.76        2.85927e-22        2.66784e-22        3.05070e-22
3289.24        2.87446e-22        2.68201e-22        3.06691e-22
3301.77        2.88973e-22        2.69626e-22        3.08320e-22
3314.35        2.90509e-22        2.71059e-22        3.09958e-22
3326.98        2.92052e-22        2.72499e-22        3.11606e-22
3339.65        2.93605e-22        2.73947e-22        3.13262e-22
3352.38        2.95165e-22        2.75403e-22        3.14927e-22
3365.15        2.96734e-22        2.76867e-22        3.16601e-22
3377.97        2.98312e-22        2.78339e-22        3.18284e-22
3390.84        2.99898e-22        2.79819e-22        3.19977e-22
3403.75        3.01492e-22        2.81306e-22        3.21678e-22
3416.72        3.03095e-22        2.82802e-22        3.23388e-22
3429.74        3.04707e-22        2.84306e-22        3.25108e-22
3442.80        3.06327e-22        2.85817e-22        3.26837e-22
3455.92        3.07956e-22        2.87337e-22        3.28575e-22
3469.08        3.09594e-22        2.88865e-22        3.30322e-22
3482.30        3.11240e-22        2.90401e-22        3.32079e-22
3495.57        3.12896e-22        2.91946e-22        3.33845e-22
3508.88        3.14560e-22        2.93498e-22        3.35621e-22
3522.25        3.16233e-22        2.95059e-22        3.37406e-22
3535.67        3.17915e-22        2.96629e-22        3.39201e-22
3549.14        3.19605e-22        2.98206e-22        3.41005e-22
3562.66        3.21305e-22        2.99792e-22        3.42818e-22
3576.23        3.23014e-22        3.01386e-22        3.44642e-22
3589.86        3.24732e-22        3.02989e-22        3.46475e-22
3603.53        3.26459e-22        3.04600e-22        3.48317e-22
3617.26        3.28195e-22        3.06220e-22        3.50170e-22
3631.04        3.29940e-22        3.07848e-22        3.52032e-22
3644.87        3.31695e-22        3.09485e-22        3.53904e-22
3658.76        3.33458e-22        3.11131e-22        3.55786e-22
3672.70        3.35231e-22        3.12785e-22        3.57677e-22
3686.69        3.37013e-22        3.14448e-22        3.59579e-22
3700.73        3.38805e-22        3.16119e-22        3.61490e-22
3714.83        3.40606e-22        3.17799e-22        3.63412e-22
3728.98        3.42416e-22        3.19488e-22        3.65343e-22
3743.19        3.44236e-22        3.21186e-22        3.67285e-22
3757.45        3.46065e-22        3.22893e-22        3.69237e-22
3771.76        3.47903e-22        3.24608e-22        3.71198e-22
3786.13        3.49751e-22        3.26332e-22        3.73170e-22
3800.56        3.51609e-22        3.28066e-22        3.75153e-22
3815.03        3.53476e-22        3.29808e-22        3.77145e-22
3829.57        3.55353e-22        3.31559e-22        3.79147e-22
3844.16        3.57240e-22        3.33319e-22        3.81160e-22
3858.80        3.59136e-22        3.35088e-22        3.83184e-22
3873.50        3.61042e-22        3.36866e-22        3.85217e-22
3888.26        3.62957e-22        3.38653e-22        3.87261e-22
3903.07        3.64883e-22        3.40450e-22        3.89315e-22
3917.94        3.66818e-22        3.42255e-22        3.91380e-22
3932.87        3.68763e-22        3.44070e-22        3.93455e-22
3947.85        3.70717e-22        3.45894e-22        3.95541e-22
3962.89        3.72682e-22        3.47727e-22        3.97637e-22
3977.98        3.74656e-22        3.49569e-22        3.99744e-22
3993.14        3.76641e-22        3.51420e-22        4.01862e-22
4008.35        3.78637e-22        3.53283e-22        4.03992e-22
4023.62        3.80645e-22        3.55156e-22        4.06134e-22
4038.95        3.82663e-22        3.57038e-22        4.08287e-22
4054.34        3.84691e-22        3.58930e-22        4.10451e-22
4069.78        3.86729e-22        3.60832e-22        4.12626e-22
4085.29        3.88777e-22        3.62743e-22        4.14812e-22
4100.85        3.90836e-22        3.64663e-22        4.17009e-22
4116.47        3.92905e-22        3.66594e-22        4.19217e-22
4132.15        3.94985e-22        3.68534e-22        4.21436e-22
4147.90        3.97075e-22        3.70484e-22        4.23666e-22
4163.70        3.99176e-22        3.72444e-22        4.25907e-22
4179.56        4.01287e-22        3.74413e-22        4.28160e-22
4195.48        4.03409e-22        3.76393e-22        4.30424e-22
4211.47        4.05541e-22        3.78383e-22        4.32700e-22
4227.51        4.07685e-22        3.80382e-22        4.34988e-22
4243.61        4.09839e-22        3.82392e-22        4.37286e-22
4259.78        4.12005e-22        3.84412e-22        4.39597e-22
4276.01        4.14181e-22        3.86443e-22        4.41919e-22
4292.30        4.16369e-22        3.88484e-22        4.44254e-22
4308.65        4.18567e-22        3.90535e-22        4.46600e-22
4325.06        4.20777e-22        3.92596e-22        4.48958e-22
4341.54        4.22998e-22        3.94669e-22        4.51328e-22
4358.08        4.25231e-22        3.96751e-22        4.53710e-22
4374.68        4.27475e-22        3.98845e-22        4.56105e-22
4391.35        4.29730e-22        4.00949e-22        4.58511e-22
4408.08        4.31997e-22        4.03064e-22        4.60930e-22
4424.87        4.34276e-22        4.05190e-22        4.63362e-22
4441.73        4.36566e-22        4.07326e-22        4.65806e-22
4458.65        4.38868e-22        4.09474e-22        4.68263e-22
4475.64        4.41182e-22        4.11633e-22        4.70732e-22
4492.69        4.43508e-22        4.13803e-22        4.73214e-22
4509.80        4.45847e-22        4.15984e-22        4.75709e-22
4526.98        4.48197e-22        4.18177e-22        4.78217e-22
4544.23        4.50559e-22        4.20381e-22        4.80737e-22
4561.54        4.52934e-22        4.22596e-22        4.83271e-22
4578.92        4.55321e-22        4.24823e-22        4.85818e-22
4596.36        4.57720e-22        4.27061e-22        4.88379e-22
4613.87        4.60132e-22        4.29311e-22        4.90953e-22
4631.45        4.62556e-22        4.31573e-22        4.93540e-22
4649.09        4.64994e-22        4.33847e-22        4.96140e-22
4666.80        4.67443e-22        4.36132e-22        4.98755e-22
4684.58        4.69906e-22        4.38430e-22        5.01383e-22
4702.43        4.72382e-22        4.40739e-22        5.04024e-22
4720.34        4.74871e-22        4.43061e-22        5.06680e-22
4738.32        4.77373e-22        4.45395e-22        5.09350e-22
4756.38        4.79888e-22        4.47742e-22        5.12034e-22
4774.50        4.82416e-22        4.50100e-22        5.14732e-22
4792.68        4.84958e-22        4.52471e-22        5.17444e-22
4810.94        4.87513e-22        4.54855e-22        5.20171e-22
4829.27        4.90082e-22        4.57252e-22        5.22912e-22
4847.67        4.92664e-22        4.59661e-22        5.25667e-22
4866.14        4.95260e-22        4.62083e-22        5.28438e-22
4884.67        4.97870e-22        4.64518e-22        5.31223e-22
4903.28        5.00494e-22        4.66966e-22        5.34023e-22
4921.96        5.03132e-22        4.69427e-22        5.36838e-22
4940.71        5.05785e-22        4.71901e-22        5.39669e-22
4959.53        5.08451e-22        4.74388e-22        5.42514e-22
4978.43        5.11132e-22        4.76889e-22        5.45375e-22
4997.39        5.13827e-22        4.79404e-22        5.48251e-22
5016.43        5.16536e-22        4.81931e-22        5.51142e-22
5035.54        5.19260e-22        4.84472e-22        5.54048e-22
5054.73        5.21998e-22        4.87027e-22        5.56970e-22
5073.98        5.24752e-22        4.89595e-22        5.59908e-22
5093.31        5.27519e-22        4.92178e-22        5.62861e-22
5112.72        5.30302e-22        4.94774e-22        5.65831e-22
5132.19        5.33100e-22        4.97384e-22        5.68816e-22
5151.74        5.35913e-22        5.00008e-22        5.71818e-22
5171.37        5.38741e-22        5.02647e-22        5.74835e-22
5191.07        5.41584e-22        5.05299e-22        5.77869e-22
5210.85        5.44443e-22        5.07966e-22        5.80919e-22
5230.70        5.47316e-22        5.10647e-22        5.83986e-22
5250.62        5.50205e-22        5.13342e-22        5.87069e-22
5270.63        5.53110e-22        5.16052e-22        5.90168e-22
5290.71        5.56030e-22        5.18776e-22        5.93284e-22
5310.86        5.58966e-22        5.21515e-22        5.96417e-22
5331.09        5.61917e-22        5.24268e-22        5.99566e-22
5351.40        5.64884e-22        5.27037e-22        6.02732e-22
5371.79        5.67867e-22        5.29819e-22        6.05915e-22
5392.25        5.70866e-22        5.32617e-22        6.09115e-22
5412.80        5.73880e-22        5.35429e-22        6.12332e-22
5433.42        5.76911e-22        5.38257e-22        6.15565e-22
5454.12        5.79958e-22        5.41099e-22        6.18816e-22
5474.89        5.83021e-22        5.43956e-22        6.22085e-22
5495.75        5.86100e-22        5.46829e-22        6.25370e-22
5516.69        5.89195e-22        5.49716e-22        6.28673e-22
5537.70        5.92306e-22        5.52619e-22        6.31993e-22
5558.80        5.95434e-22        5.55537e-22        6.35331e-22
5579.98        5.98579e-22        5.58471e-22        6.38686e-22
5601.23        6.01739e-22        5.61420e-22        6.42059e-22
5622.57        6.04917e-22        5.64384e-22        6.45450e-22
5643.99        6.08111e-22        5.67364e-22        6.48858e-22
5665.49        6.11322e-22        5.70359e-22        6.52284e-22
5687.08        6.14549e-22        5.73370e-22        6.55728e-22
5708.74        6.17794e-22        5.76397e-22        6.59190e-22
5730.49        6.21055e-22        5.79439e-22        6.62670e-22
5752.32        6.24333e-22        5.82498e-22        6.66168e-22
5774.24        6.27628e-22        5.85572e-22        6.69684e-22
5796.23        6.30940e-22        5.88662e-22        6.73219e-22
5818.31        6.34269e-22        5.91768e-22        6.76771e-22
5840.48        6.37616e-22        5.94889e-22        6.80342e-22
5862.73        6.40980e-22        5.98027e-22        6.83932e-22
5885.06        6.44360e-22        6.01182e-22        6.87539e-22
5907.48        6.47759e-22        6.04352e-22        6.91166e-22
5929.99        6.51174e-22        6.07538e-22        6.94810e-22
5952.58        6.54607e-22        6.10741e-22        6.98474e-22
5975.26        6.58058e-22        6.13960e-22        7.02156e-22
5998.02        6.61526e-22        6.17196e-22        7.05857e-22
6020.87        6.65016e-22        6.20452e-22        7.09581e-22
6043.81        6.68525e-22        6.23725e-22        7.13325e-22
6066.83        6.72051e-22        6.27014e-22        7.17088e-22
6089.94        6.75595e-22        6.30320e-22        7.20870e-22
6113.14        6.79158e-22        6.33644e-22        7.24672e-22
6136.43        6.82738e-22        6.36984e-22        7.28493e-22
6159.81        6.86337e-22        6.40341e-22        7.32333e-22
6183.28        6.89954e-22        6.43716e-22        7.36193e-22
6206.83        6.93590e-22        6.47108e-22        7.40073e-22
6230.48        6.97245e-22        6.50517e-22        7.43973e-22
6254.21        7.00918e-22        6.53944e-22        7.47893e-22
6278.04        7.04611e-22        6.57388e-22        7.51834e-22
6301.96        7.08322e-22        6.60850e-22        7.55794e-22
6325.96        7.12053e-22        6.64331e-22        7.59775e-22
6350.06        7.15803e-22        6.67829e-22        7.63777e-22
6374.25        7.19572e-22        6.71345e-22        7.67800e-22
6398.54        7.23361e-22        6.74880e-22        7.71843e-22
6422.91        7.27170e-22        6.78433e-22        7.75907e-22
6447.38        7.30999e-22        6.82004e-22        7.79993e-22
6471.94        7.34847e-22        6.85594e-22        7.84100e-22
6496.60        7.38716e-22        6.89203e-22        7.88228e-22
6521.35        7.42604e-22        6.92831e-22        7.92378e-22
6546.19        7.46514e-22        6.96478e-22        7.96550e-22
6571.13        7.50443e-22        7.00143e-22        8.00743e-22
6596.16        7.54394e-22        7.03829e-22        8.04959e-22
6621.29        7.58365e-22        7.07533e-22        8.09197e-22
6646.52        7.62357e-22        7.11257e-22        8.13457e-22
6671.84        7.66370e-22        7.15001e-22        8.17740e-22
6697.25        7.70405e-22        7.18764e-22        8.22045e-22
6722.77        7.74461e-22        7.22548e-22        8.26374e-22
6748.38        7.78538e-22        7.26352e-22        8.30725e-22
6774.09        7.82637e-22        7.30175e-22        8.35099e-22
6799.89        7.86758e-22        7.34020e-22        8.39497e-22
6825.80        7.90901e-22        7.37884e-22        8.43918e-22
6851.80        7.95067e-22        7.41770e-22        8.48363e-22
6877.90        7.99254e-22        7.45676e-22        8.52832e-22
6904.11        8.03464e-22        7.49603e-22        8.57325e-22
6930.41        8.07697e-22        7.53552e-22        8.61842e-22
6956.81        8.11952e-22        7.57522e-22        8.66383e-22
6983.31        8.16231e-22        7.61513e-22        8.70949e-22
7009.92        8.20533e-22        7.65525e-22        8.75540e-22
7036.62        8.24858e-22        7.69560e-22        8.80155e-22
7063.43        8.29206e-22        7.73616e-22        8.84796e-22
7090.34        8.33578e-22        7.77695e-22        8.89461e-22
7117.35        8.37974e-22        7.81795e-22        8.94153e-22
7144.46        8.42394e-22        7.85918e-22        8.98869e-22
7171.68        8.46838e-22        7.90064e-22        9.03612e-22
7199.00        8.51306e-22        7.94231e-22        9.08380e-22
7226.43        8.55798e-22        7.98422e-22        9.13174e-22
7253.96        8.60315e-22        8.02636e-22        9.17994e-22
7281.59        8.64856e-22        8.06872e-22        9.22841e-22
7309.33        8.69423e-22        8.11132e-22        9.27714e-22
7337.18        8.74014e-22        8.15414e-22        9.32614e-22
7365.13        8.78630e-22        8.19721e-22        9.37540e-22
7393.19        8.83272e-22        8.24050e-22        9.42494e-22
7421.35        8.87939e-22        8.28404e-22        9.47474e-22
7449.62        8.92632e-22        8.32781e-22        9.52482e-22
7478.00        8.97350e-22        8.37183e-22        9.57518e-22
7506.49        9.02095e-22        8.41608e-22        9.62581e-22
7535.09        9.06865e-22        8.46058e-22        9.67672e-22
7563.79        9.11662e-22        8.50533e-22        9.72791e-22
7592.61        9.16485e-22        8.55032e-22        9.77938e-22
7621.53        9.21334e-22        8.59555e-22        9.83113e-22
7650.57        9.26211e-22        8.64104e-22        9.88317e-22
7679.71        9.31114e-22        8.68678e-22        9.93550e-22
7708.97        9.36044e-22        8.73277e-22        9.98812e-22
7738.34        9.41002e-22        8.77901e-22        1.00410e-21
7767.82        9.45987e-22        8.82551e-22        1.00942e-21
7797.41        9.50999e-22        8.87227e-22        1.01477e-21
7827.12        9.56039e-22        8.91928e-22        1.02015e-21
7856.93        9.61108e-22        8.96656e-22        1.02556e-21
7886.87        9.66204e-22        9.01410e-22        1.03100e-21
7916.91        9.71328e-22        9.06190e-22        1.03647e-21
7947.07        9.76481e-22        9.10996e-22        1.04197e-21
7977.35        9.81663e-22        9.15830e-22        1.04750e-21
8007.74        9.86871e-22        9.20688e-22        1.05305e-21
8038.24        9.92100e-22        9.25566e-22        1.05863e-21
8068.87        9.97357e-22        9.30470e-22        1.06424e-21
8099.60        1.00264e-21        9.35402e-22        1.06989e-21
8130.46        1.00796e-21        9.40362e-22        1.07556e-21
8161.43        1.01331e-21        9.45348e-22        1.08126e-21
8192.53        1.01868e-21        9.50362e-22        1.08700e-21
8223.74        1.02408e-21        9.55404e-22        1.09277e-21
8255.07        1.02952e-21        9.60473e-22        1.09856e-21
8286.51        1.03498e-21        9.65570e-22        1.10439e-21
8318.08        1.04048e-21        9.70695e-22        1.11026e-21
8349.77        1.04600e-21        9.75848e-22        1.11615e-21
8381.58        1.05155e-21        9.81029e-22        1.12208e-21
8413.51        1.05714e-21        9.86238e-22        1.12804e-21
8445.56        1.06275e-21        9.91476e-22        1.13403e-21
8477.74        1.06840e-21        9.96741e-22        1.14005e-21
8510.03        1.07407e-21        1.00204e-21        1.14611e-21
8542.45        1.07978e-21        1.00736e-21        1.15220e-21
8575.00        1.08551e-21        1.01271e-21        1.15832e-21
8607.66        1.09128e-21        1.01809e-21        1.16447e-21
8640.45        1.09708e-21        1.02350e-21        1.17066e-21
8673.37        1.10291e-21        1.02894e-21        1.17688e-21
8706.41        1.10877e-21        1.03441e-21        1.18314e-21
8739.58        1.11466e-21        1.03990e-21        1.18943e-21
8772.88        1.12059e-21        1.04543e-21        1.19575e-21
8806.30        1.12654e-21        1.05098e-21        1.20210e-21
8839.85        1.13253e-21        1.05657e-21        1.20849e-21
8873.52        1.13855e-21        1.06218e-21        1.21491e-21
8907.33        1.14460e-21        1.06783e-21        1.22137e-21
8941.26        1.15068e-21        1.07350e-21        1.22786e-21
8975.32        1.15679e-21        1.07920e-21        1.23438e-21
9009.51        1.16294e-21        1.08494e-21        1.24094e-21
9043.84        1.16912e-21        1.09070e-21        1.24753e-21
9078.29        1.17533e-21        1.09649e-21        1.25416e-21
9112.87        1.18157e-21        1.10232e-21        1.26082e-21
9147.59        1.18784e-21        1.10817e-21        1.26752e-21
9182.44        1.19415e-21        1.11405e-21        1.27425e-21
9217.42        1.20049e-21        1.11997e-21        1.28102e-21
9252.54        1.20687e-21        1.12592e-21        1.28782e-21
9287.78        1.21328e-21        1.13189e-21        1.29466e-21
9323.17        1.21972e-21        1.13790e-21        1.30153e-21
9358.68        1.22619e-21        1.14395e-21        1.30844e-21
9394.34        1.23270e-21        1.15002e-21        1.31539e-21
9430.12        1.23925e-21        1.15612e-21        1.32237e-21
9466.05        1.24583e-21        1.16226e-21        1.32940e-21
9502.11        1.25244e-21        1.16843e-21        1.33646e-21
9538.31        1.25909e-21        1.17464e-21        1.34355e-21
9574.65        1.26578e-21        1.18087e-21        1.35069e-21
9611.12        1.27250e-21        1.18714e-21        1.35786e-21
9647.74        1.27926e-21        1.19345e-21        1.36507e-21
9684.49        1.28605e-21        1.19979e-21        1.37232e-21
9721.39        1.29288e-21        1.20616e-21        1.37961e-21
9758.42        1.29975e-21        1.21256e-21        1.38694e-21
9795.60        1.30666e-21        1.21901e-21        1.39431e-21
9832.91        1.31360e-21        1.22548e-21        1.40171e-21
9870.37        1.32058e-21        1.23199e-21        1.40916e-21
9907.97        1.32759e-21        1.23854e-21        1.41665e-21
9945.72        1.33465e-21        1.24512e-21        1.42418e-21
9983.61        1.34174e-21        1.25174e-21        1.43175e-21


==> anc/mumu_2fhl_constraints_one.txt <==
#DM constraints, mumu, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        1.90561e-22        1.77491e-22        2.03631e-22
 50.38        9.57908e-23        8.92207e-23        1.02361e-22
 50.57        6.42025e-23        5.97991e-23        6.86059e-23
 50.77        4.84097e-23        4.50895e-23        5.17299e-23
 50.96        3.89351e-23        3.62647e-23        4.16055e-23
 51.15        3.26196e-23        3.03824e-23        3.48568e-23
 51.35        2.81093e-23        2.61814e-23        3.00372e-23
 51.54        2.47273e-23        2.30314e-23        2.64232e-23
 51.74        2.20974e-23        2.05819e-23        2.36129e-23
 51.94        1.99941e-23        1.86228e-23        2.13653e-23
 52.14        1.82737e-23        1.70204e-23        1.95269e-23
 52.33        1.68405e-23        1.56855e-23        1.79954e-23
 52.53        1.56282e-23        1.45564e-23        1.67000e-23
 52.73        1.45895e-23        1.35889e-23        1.55901e-23
 52.93        1.36897e-23        1.27508e-23        1.46285e-23
 53.14        1.29027e-23        1.20178e-23        1.37876e-23
 53.34        1.22086e-23        1.13714e-23        1.30459e-23
 53.54        1.15920e-23        1.07970e-23        1.23870e-23
 53.75        1.10406e-23        1.02834e-23        1.17977e-23
 53.95        1.05446e-23        9.82149e-24        1.12678e-23
 54.16        1.00962e-23        9.40379e-24        1.07885e-23
 54.36        9.68874e-24        9.02432e-24        1.03532e-23
 54.57        9.31701e-24        8.67808e-24        9.95594e-24
 54.78        8.97651e-24        8.36093e-24        9.59208e-24
 54.99        8.66348e-24        8.06938e-24        9.25759e-24
 55.20        8.37477e-24        7.80047e-24        8.94907e-24
 55.41        8.10767e-24        7.55169e-24        8.66365e-24
 55.62        7.85987e-24        7.32088e-24        8.39885e-24
 55.83        7.62937e-24        7.10620e-24        8.15254e-24
 56.04        7.41444e-24        6.90601e-24        7.92288e-24
 56.26        7.21358e-24        6.71893e-24        7.70824e-24
 56.47        7.02548e-24        6.54372e-24        7.50723e-24
 56.68        6.84896e-24        6.37931e-24        7.31860e-24
 56.90        6.68301e-24        6.22475e-24        7.14127e-24
 57.12        6.52673e-24        6.07919e-24        6.97427e-24
 57.33        6.37931e-24        5.94188e-24        6.81674e-24
 57.55        6.24003e-24        5.81216e-24        6.66791e-24
 57.77        6.10826e-24        5.68942e-24        6.52709e-24
 57.99        5.98341e-24        5.57313e-24        6.39368e-24
 58.21        5.86496e-24        5.46282e-24        6.26711e-24
 58.44        5.75246e-24        5.35803e-24        6.14689e-24
 58.66        5.64547e-24        5.25838e-24        6.03256e-24
 58.88        5.54362e-24        5.16351e-24        5.92372e-24
 59.11        5.44654e-24        5.07310e-24        5.81999e-24
 59.33        5.35394e-24        4.98684e-24        5.72103e-24
 59.56        5.26550e-24        4.90448e-24        5.62653e-24
 59.78        5.18098e-24        4.82575e-24        5.53621e-24
 60.01        5.10014e-24        4.75046e-24        5.44983e-24
 60.24        5.02314e-24        4.67875e-24        5.36754e-24
 60.47        4.94937e-24        4.61003e-24        5.28870e-24
 60.70        4.87863e-24        4.54415e-24        5.21311e-24
 60.93        4.81076e-24        4.48094e-24        5.14057e-24
 61.16        4.74558e-24        4.42024e-24        5.07093e-24
 61.40        4.68296e-24        4.36191e-24        5.00401e-24
 61.63        4.62275e-24        4.30584e-24        4.93967e-24
 61.87        4.56483e-24        4.25189e-24        4.87777e-24
 62.10        4.50908e-24        4.19997e-24        4.81819e-24
 62.34        4.45538e-24        4.14995e-24        4.76080e-24
 62.57        4.40363e-24        4.10176e-24        4.70550e-24
 62.81        4.35373e-24        4.05529e-24        4.65218e-24
 63.05        4.30560e-24        4.01046e-24        4.60074e-24
 63.29        4.25915e-24        3.96720e-24        4.55110e-24
 63.53        4.21430e-24        3.92543e-24        4.50317e-24
 63.78        4.17098e-24        3.88508e-24        4.45687e-24
 64.02        4.12911e-24        3.84609e-24        4.41213e-24
 64.26        4.08863e-24        3.80839e-24        4.36888e-24
 64.51        4.04949e-24        3.77193e-24        4.32704e-24
 64.75        4.01161e-24        3.73666e-24        4.28657e-24
 65.00        3.97496e-24        3.70252e-24        4.24739e-24
 65.25        3.93947e-24        3.66947e-24        4.20946e-24
 65.50        3.90509e-24        3.63745e-24        4.17273e-24
 65.75        3.87179e-24        3.60644e-24        4.13714e-24
 66.00        3.83952e-24        3.57638e-24        4.10265e-24
 66.25        3.80823e-24        3.54725e-24        4.06922e-24
 66.50        3.77789e-24        3.51899e-24        4.03679e-24
 66.75        3.74847e-24        3.49159e-24        4.00535e-24
 67.01        3.71992e-24        3.46500e-24        3.97484e-24
 67.26        3.69222e-24        3.43920e-24        3.94523e-24
 67.52        3.66533e-24        3.41416e-24        3.91650e-24
 67.78        3.63922e-24        3.38985e-24        3.88860e-24
 68.03        3.61387e-24        3.36624e-24        3.86150e-24
 68.29        3.58925e-24        3.34331e-24        3.83519e-24
 68.55        3.56533e-24        3.32103e-24        3.80962e-24
 68.81        3.54209e-24        3.29939e-24        3.78478e-24
 69.08        3.51950e-24        3.27835e-24        3.76064e-24
 69.34        3.49754e-24        3.25791e-24        3.73718e-24
 69.60        3.47620e-24        3.23803e-24        3.71437e-24
 69.87        3.45545e-24        3.21871e-24        3.69220e-24
 70.14        3.43527e-24        3.19992e-24        3.67063e-24
 70.40        3.41565e-24        3.18164e-24        3.64966e-24
 70.67        3.39657e-24        3.16387e-24        3.62926e-24
 70.94        3.37801e-24        3.14659e-24        3.60942e-24
 71.21        3.35995e-24        3.12977e-24        3.59013e-24
 71.48        3.34239e-24        3.11342e-24        3.57136e-24
 71.75        3.32531e-24        3.09751e-24        3.55310e-24
 72.03        3.30869e-24        3.08204e-24        3.53534e-24
 72.30        3.29253e-24        3.06699e-24        3.51807e-24
 72.58        3.27681e-24        3.05235e-24        3.50126e-24
 72.85        3.26151e-24        3.03811e-24        3.48492e-24
 73.13        3.24664e-24        3.02426e-24        3.46902e-24
 73.41        3.23217e-24        3.01078e-24        3.45356e-24
 73.69        3.21810e-24        2.99768e-24        3.43852e-24
 73.97        3.20442e-24        2.98494e-24        3.42390e-24
 74.25        3.19111e-24        2.97255e-24        3.40967e-24
 74.54        3.17818e-24        2.96051e-24        3.39585e-24
 74.82        3.16560e-24        2.94879e-24        3.38240e-24
 75.10        3.15337e-24        2.93741e-24        3.36934e-24
 75.39        3.14149e-24        2.92635e-24        3.35664e-24
 75.68        3.12994e-24        2.91559e-24        3.34429e-24
 75.97        3.11873e-24        2.90515e-24        3.33230e-24
 76.26        3.10783e-24        2.89500e-24        3.32065e-24
 76.55        3.09724e-24        2.88515e-24        3.30934e-24
 76.84        3.08697e-24        2.87558e-24        3.29835e-24
 77.13        3.07699e-24        2.86629e-24        3.28769e-24
 77.42        3.06731e-24        2.85727e-24        3.27734e-24
 77.72        3.05791e-24        2.84853e-24        3.26730e-24
 78.01        3.04880e-24        2.84005e-24        3.25756e-24
 78.31        3.03997e-24        2.83182e-24        3.24812e-24
 78.61        3.03141e-24        2.82385e-24        3.23897e-24
 78.91        3.02312e-24        2.81613e-24        3.23010e-24
 79.21        3.01509e-24        2.80866e-24        3.22151e-24
 79.51        3.00731e-24        2.80142e-24        3.21320e-24
 79.82        2.99979e-24        2.79442e-24        3.20516e-24
 80.12        2.99251e-24        2.78765e-24        3.19738e-24
 80.42        2.98548e-24        2.78111e-24        3.18985e-24
 80.73        2.97867e-24        2.77478e-24        3.18257e-24
 81.04        2.97211e-24        2.76868e-24        3.17553e-24
 81.35        2.96576e-24        2.76279e-24        3.16874e-24
 81.66        2.95964e-24        2.75710e-24        3.16219e-24
 81.97        2.95374e-24        2.75161e-24        3.15587e-24
 82.28        2.94804e-24        2.74632e-24        3.14977e-24
 82.59        2.94256e-24        2.74122e-24        3.14389e-24
 82.91        2.93727e-24        2.73631e-24        3.13823e-24
 83.22        2.93218e-24        2.73158e-24        3.13278e-24
 83.54        2.92728e-24        2.72704e-24        3.12753e-24
 83.86        2.92257e-24        2.72266e-24        3.12248e-24
 84.18        2.91805e-24        2.71846e-24        3.11764e-24
 84.50        2.91371e-24        2.71443e-24        3.11298e-24
 84.82        2.90954e-24        2.71056e-24        3.10851e-24
 85.14        2.90554e-24        2.70685e-24        3.10423e-24
 85.47        2.90171e-24        2.70330e-24        3.10013e-24
 85.79        2.89805e-24        2.69991e-24        3.09620e-24
 86.12        2.89455e-24        2.69666e-24        3.09245e-24
 86.45        2.89121e-24        2.69356e-24        3.08886e-24
 86.78        2.88803e-24        2.69061e-24        3.08544e-24
 87.11        2.88499e-24        2.68780e-24        3.08219e-24
 87.44        2.88211e-24        2.68513e-24        3.07909e-24
 87.77        2.87937e-24        2.68259e-24        3.07615e-24
 88.11        2.87678e-24        2.68019e-24        3.07336e-24
 88.44        2.87432e-24        2.67791e-24        3.07073e-24
 88.78        2.87200e-24        2.67577e-24        3.06823e-24
 89.12        2.86982e-24        2.67375e-24        3.06589e-24
 89.46        2.86777e-24        2.67186e-24        3.06368e-24
 89.80        2.86585e-24        2.67008e-24        3.06162e-24
 90.14        2.86406e-24        2.66843e-24        3.05968e-24
 90.49        2.86239e-24        2.66689e-24        3.05789e-24
 90.83        2.86084e-24        2.66546e-24        3.05622e-24
 91.18        2.85941e-24        2.66415e-24        3.05468e-24
 91.52        2.85810e-24        2.66294e-24        3.05326e-24
 91.87        2.85691e-24        2.66184e-24        3.05197e-24
 92.22        2.85583e-24        2.66085e-24        3.05080e-24
 92.57        2.85486e-24        2.65996e-24        3.04975e-24
 92.93        2.85400e-24        2.65918e-24        3.04881e-24
 93.28        2.85324e-24        2.65849e-24        3.04799e-24
 93.64        2.85259e-24        2.65790e-24        3.04728e-24
 93.99        2.85204e-24        2.65740e-24        3.04668e-24
 94.35        2.85159e-24        2.65700e-24        3.04619e-24
 94.71        2.85124e-24        2.65669e-24        3.04580e-24
 95.07        2.85099e-24        2.65647e-24        3.04551e-24
 95.43        2.85083e-24        2.65634e-24        3.04533e-24
 95.80        2.85077e-24        2.65630e-24        3.04524e-24
 96.16        2.85079e-24        2.65634e-24        3.04525e-24
 96.53        2.85091e-24        2.65646e-24        3.04536e-24
 96.90        2.85111e-24        2.65667e-24        3.04556e-24
 97.26        2.85140e-24        2.65695e-24        3.04585e-24
 97.64        2.85178e-24        2.65732e-24        3.04624e-24
 98.01        2.85223e-24        2.65776e-24        3.04671e-24
 98.38        2.85277e-24        2.65828e-24        3.04727e-24
 98.76        2.85339e-24        2.65887e-24        3.04791e-24
 99.13        2.85408e-24        2.65953e-24        3.04863e-24
 99.51        2.85485e-24        2.66027e-24        3.04944e-24
 99.89        2.85570e-24        2.66107e-24        3.05033e-24
100.27        2.85654e-24        2.66186e-24        3.05121e-24
100.65        2.85741e-24        2.66268e-24        3.05214e-24
101.03        2.85836e-24        2.66357e-24        3.05314e-24
101.42        2.85938e-24        2.66453e-24        3.05422e-24
101.81        2.86048e-24        2.66557e-24        3.05539e-24
102.19        2.86166e-24        2.66667e-24        3.05664e-24
102.58        2.86292e-24        2.66785e-24        3.05798e-24
102.97        2.86425e-24        2.66911e-24        3.05940e-24
103.37        2.86567e-24        2.67044e-24        3.06091e-24
103.76        2.86718e-24        2.67185e-24        3.06251e-24
104.15        2.86877e-24        2.67334e-24        3.06420e-24
104.55        2.87044e-24        2.67490e-24        3.06598e-24
104.95        2.87220e-24        2.67655e-24        3.06785e-24
105.35        2.87405e-24        2.67829e-24        3.06982e-24
105.75        2.87599e-24        2.68010e-24        3.07189e-24
106.15        2.87803e-24        2.68200e-24        3.07405e-24
106.56        2.88015e-24        2.68399e-24        3.07631e-24
106.96        2.88237e-24        2.68607e-24        3.07867e-24
107.37        2.88468e-24        2.68823e-24        3.08114e-24
107.78        2.88710e-24        2.69049e-24        3.08370e-24
108.19        2.88961e-24        2.69284e-24        3.08638e-24
108.60        2.89222e-24        2.69528e-24        3.08916e-24
109.02        2.89493e-24        2.69781e-24        3.09204e-24
109.43        2.89774e-24        2.70044e-24        3.09504e-24
109.85        2.90066e-24        2.70317e-24        3.09815e-24
110.27        2.90369e-24        2.70600e-24        3.10137e-24
110.69        2.90682e-24        2.70893e-24        3.10471e-24
111.11        2.91005e-24        2.71195e-24        3.10815e-24
111.53        2.91338e-24        2.71506e-24        3.11171e-24
111.96        2.91681e-24        2.71827e-24        3.11536e-24
112.38        2.92034e-24        2.72156e-24        3.11911e-24
112.81        2.92395e-24        2.72493e-24        3.12296e-24
113.24        2.92765e-24        2.72839e-24        3.12691e-24
113.67        2.93144e-24        2.73193e-24        3.13094e-24
114.11        2.93531e-24        2.73554e-24        3.13507e-24
114.54        2.93926e-24        2.73923e-24        3.13928e-24
114.98        2.94328e-24        2.74299e-24        3.14357e-24
115.42        2.94738e-24        2.74682e-24        3.14794e-24
115.86        2.95155e-24        2.75072e-24        3.15238e-24
116.30        2.95579e-24        2.75468e-24        3.15690e-24
116.74        2.96010e-24        2.75871e-24        3.16149e-24
117.18        2.96447e-24        2.76279e-24        3.16615e-24
117.63        2.96890e-24        2.76692e-24        3.17088e-24
118.08        2.97339e-24        2.77112e-24        3.17566e-24
118.53        2.97793e-24        2.77536e-24        3.18050e-24
118.98        2.98253e-24        2.77965e-24        3.18540e-24
119.43        2.98717e-24        2.78399e-24        3.19035e-24
119.89        2.99186e-24        2.78837e-24        3.19535e-24
120.35        2.99660e-24        2.79279e-24        3.20040e-24
120.80        3.00138e-24        2.79726e-24        3.20549e-24
121.26        3.00621e-24        2.80177e-24        3.21064e-24
121.73        3.01109e-24        2.80633e-24        3.21585e-24
122.19        3.01603e-24        2.81095e-24        3.22112e-24
122.66        3.02103e-24        2.81562e-24        3.22645e-24
123.12        3.02610e-24        2.82035e-24        3.23185e-24
123.59        3.03123e-24        2.82514e-24        3.23732e-24
124.06        3.03644e-24        2.83000e-24        3.24287e-24
124.54        3.04172e-24        2.83494e-24        3.24850e-24
125.01        3.04708e-24        2.83994e-24        3.25422e-24
125.49        3.05253e-24        2.84503e-24        3.26002e-24
125.96        3.05806e-24        2.85020e-24        3.26592e-24
126.44        3.06368e-24        2.85545e-24        3.27192e-24
126.93        3.06940e-24        2.86079e-24        3.27802e-24
127.41        3.07523e-24        2.86623e-24        3.28422e-24
127.89        3.08115e-24        2.87176e-24        3.29054e-24
128.38        3.08718e-24        2.87739e-24        3.29697e-24
128.87        3.09333e-24        2.88313e-24        3.30353e-24
129.36        3.09959e-24        2.88898e-24        3.31021e-24
129.85        3.10598e-24        2.89494e-24        3.31701e-24
130.35        3.11249e-24        2.90102e-24        3.32395e-24
130.85        3.11912e-24        2.90721e-24        3.33102e-24
131.34        3.12586e-24        2.91351e-24        3.33822e-24
131.84        3.13271e-24        2.91990e-24        3.34552e-24
132.35        3.13967e-24        2.92639e-24        3.35294e-24
132.85        3.14671e-24        2.93297e-24        3.36045e-24
133.36        3.15383e-24        2.93962e-24        3.36805e-24
133.87        3.16104e-24        2.94635e-24        3.37573e-24
134.38        3.16831e-24        2.95314e-24        3.38348e-24
134.89        3.17564e-24        2.95998e-24        3.39130e-24
135.40        3.18302e-24        2.96687e-24        3.39917e-24
135.92        3.19045e-24        2.97381e-24        3.40709e-24
136.43        3.19791e-24        2.98077e-24        3.41505e-24
136.95        3.20540e-24        2.98777e-24        3.42303e-24
137.48        3.21291e-24        2.99478e-24        3.43104e-24
138.00        3.22043e-24        3.00180e-24        3.43906e-24
138.53        3.22795e-24        3.00882e-24        3.44708e-24
139.05        3.23546e-24        3.01584e-24        3.45509e-24
139.58        3.24296e-24        3.02284e-24        3.46308e-24
140.11        3.25043e-24        3.02981e-24        3.47105e-24
140.65        3.25788e-24        3.03677e-24        3.47899e-24
141.18        3.26530e-24        3.04370e-24        3.48690e-24
141.72        3.27271e-24        3.05062e-24        3.49481e-24
142.26        3.28012e-24        3.05754e-24        3.50271e-24
142.80        3.28754e-24        3.06446e-24        3.51061e-24
143.35        3.29497e-24        3.07140e-24        3.51854e-24
143.89        3.30243e-24        3.07837e-24        3.52649e-24
144.44        3.30992e-24        3.08537e-24        3.53448e-24
144.99        3.31746e-24        3.09240e-24        3.54251e-24
145.54        3.32505e-24        3.09949e-24        3.55060e-24
146.10        3.33270e-24        3.10664e-24        3.55877e-24
146.66        3.34043e-24        3.11386e-24        3.56701e-24
147.21        3.34825e-24        3.12116e-24        3.57534e-24
147.78        3.35615e-24        3.12854e-24        3.58377e-24
148.34        3.36417e-24        3.13602e-24        3.59231e-24
148.90        3.37229e-24        3.14361e-24        3.60098e-24
149.47        3.38055e-24        3.15132e-24        3.60978e-24
150.04        3.38894e-24        3.15915e-24        3.61872e-24
150.61        3.39745e-24        3.16710e-24        3.62780e-24
151.19        3.40610e-24        3.17517e-24        3.63703e-24
151.76        3.41489e-24        3.18337e-24        3.64640e-24
152.34        3.42380e-24        3.19169e-24        3.65591e-24
152.92        3.43284e-24        3.20013e-24        3.66555e-24
153.50        3.44200e-24        3.20868e-24        3.67532e-24
154.09        3.45127e-24        3.21733e-24        3.68520e-24
154.67        3.46064e-24        3.22607e-24        3.69520e-24
155.26        3.47011e-24        3.23491e-24        3.70530e-24
155.86        3.47967e-24        3.24384e-24        3.71551e-24
156.45        3.48932e-24        3.25284e-24        3.72580e-24
157.04        3.49905e-24        3.26193e-24        3.73618e-24
157.64        3.50886e-24        3.27108e-24        3.74664e-24
158.24        3.51873e-24        3.28029e-24        3.75717e-24
158.85        3.52866e-24        3.28956e-24        3.76776e-24
159.45        3.53864e-24        3.29888e-24        3.77841e-24
160.06        3.54867e-24        3.30824e-24        3.78911e-24
160.67        3.55875e-24        3.31764e-24        3.79985e-24
161.28        3.56886e-24        3.32708e-24        3.81064e-24
161.90        3.57902e-24        3.33656e-24        3.82148e-24
162.51        3.58923e-24        3.34609e-24        3.83237e-24
163.13        3.59948e-24        3.35566e-24        3.84330e-24
163.75        3.60979e-24        3.36528e-24        3.85429e-24
164.38        3.62014e-24        3.37494e-24        3.86534e-24
165.00        3.63055e-24        3.38466e-24        3.87645e-24
165.63        3.64102e-24        3.39443e-24        3.88761e-24
166.26        3.65155e-24        3.40426e-24        3.89884e-24
166.90        3.66214e-24        3.41414e-24        3.91014e-24
167.53        3.67279e-24        3.42408e-24        3.92150e-24
168.17        3.68351e-24        3.43409e-24        3.93293e-24
168.81        3.69430e-24        3.44416e-24        3.94443e-24
169.45        3.70515e-24        3.45429e-24        3.95602e-24
170.10        3.71608e-24        3.46449e-24        3.96767e-24
170.75        3.72709e-24        3.47477e-24        3.97941e-24
171.40        3.73817e-24        3.48511e-24        3.99123e-24
172.05        3.74934e-24        3.49553e-24        4.00314e-24
172.71        3.76058e-24        3.50603e-24        4.01514e-24
173.36        3.77192e-24        3.51661e-24        4.02722e-24
174.02        3.78334e-24        3.52727e-24        4.03941e-24
174.69        3.79485e-24        3.53801e-24        4.05168e-24
175.35        3.80646e-24        3.54885e-24        4.06406e-24
176.02        3.81816e-24        3.55977e-24        4.07654e-24
176.69        3.82996e-24        3.57079e-24        4.08913e-24
177.36        3.84186e-24        3.58190e-24        4.10183e-24
178.04        3.85387e-24        3.59311e-24        4.11464e-24
178.72        3.86599e-24        3.60442e-24        4.12756e-24
179.40        3.87822e-24        3.61584e-24        4.14061e-24
180.08        3.89056e-24        3.62736e-24        4.15377e-24
180.77        3.90302e-24        3.63899e-24        4.16706e-24
181.46        3.91560e-24        3.65073e-24        4.18047e-24
182.15        3.92829e-24        3.66257e-24        4.19400e-24
182.84        3.94108e-24        3.67451e-24        4.20765e-24
183.54        3.95399e-24        3.68656e-24        4.22142e-24
184.24        3.96700e-24        3.69870e-24        4.23529e-24
184.94        3.98011e-24        3.71094e-24        4.24928e-24
185.64        3.99332e-24        3.72327e-24        4.26337e-24
186.35        4.00663e-24        3.73570e-24        4.27756e-24
187.06        4.02003e-24        3.74821e-24        4.29186e-24
187.77        4.03353e-24        3.76081e-24        4.30625e-24
188.49        4.04711e-24        3.77349e-24        4.32073e-24
189.21        4.06078e-24        3.78624e-24        4.33531e-24
189.93        4.07453e-24        3.79908e-24        4.34998e-24
190.65        4.08836e-24        3.81199e-24        4.36473e-24
191.38        4.10227e-24        3.82498e-24        4.37957e-24
192.11        4.11625e-24        3.83803e-24        4.39448e-24
192.84        4.13031e-24        3.85115e-24        4.40947e-24
193.57        4.14443e-24        3.86433e-24        4.42452e-24
194.31        4.15861e-24        3.87757e-24        4.43965e-24
195.05        4.17286e-24        3.89087e-24        4.45484e-24
195.79        4.18716e-24        3.90422e-24        4.47009e-24
196.54        4.20151e-24        3.91762e-24        4.48540e-24
197.29        4.21592e-24        3.93107e-24        4.50076e-24
198.04        4.23037e-24        3.94456e-24        4.51618e-24
198.80        4.24486e-24        3.95809e-24        4.53163e-24
199.55        4.25939e-24        3.97165e-24        4.54713e-24
200.31        4.27400e-24        3.98529e-24        4.56271e-24
201.08        4.28872e-24        3.99902e-24        4.57841e-24
201.84        4.30347e-24        4.01278e-24        4.59415e-24
202.61        4.31826e-24        4.02659e-24        4.60994e-24
203.38        4.33310e-24        4.04043e-24        4.62577e-24
204.16        4.34799e-24        4.05432e-24        4.64165e-24
204.94        4.36293e-24        4.06826e-24        4.65759e-24
205.72        4.37792e-24        4.08225e-24        4.67359e-24
206.50        4.39297e-24        4.09629e-24        4.68965e-24
207.29        4.40809e-24        4.11040e-24        4.70578e-24
208.08        4.42327e-24        4.12456e-24        4.72198e-24
208.87        4.43852e-24        4.13880e-24        4.73825e-24
209.66        4.45385e-24        4.15310e-24        4.75460e-24
210.46        4.46926e-24        4.16747e-24        4.77104e-24
211.27        4.48474e-24        4.18192e-24        4.78756e-24
212.07        4.50032e-24        4.19646e-24        4.80418e-24
212.88        4.51599e-24        4.21108e-24        4.82090e-24
213.69        4.53175e-24        4.22578e-24        4.83771e-24
214.50        4.54761e-24        4.24059e-24        4.85464e-24
215.32        4.56358e-24        4.25549e-24        4.87167e-24
216.14        4.57966e-24        4.27049e-24        4.88883e-24
216.96        4.59585e-24        4.28560e-24        4.90610e-24
217.79        4.61216e-24        4.30081e-24        4.92350e-24
218.62        4.62859e-24        4.31615e-24        4.94104e-24
219.45        4.64516e-24        4.33161e-24        4.95871e-24
220.29        4.66186e-24        4.34719e-24        4.97653e-24
221.13        4.67869e-24        4.36290e-24        4.99449e-24
221.97        4.69566e-24        4.37873e-24        5.01260e-24
222.82        4.71277e-24        4.39470e-24        5.03085e-24
223.67        4.73002e-24        4.41079e-24        5.04925e-24
224.52        4.74740e-24        4.42701e-24        5.06779e-24
225.37        4.76492e-24        4.44336e-24        5.08648e-24
226.23        4.78258e-24        4.45983e-24        5.10532e-24
227.09        4.80036e-24        4.47643e-24        5.12430e-24
227.96        4.81829e-24        4.49316e-24        5.14342e-24
228.83        4.83635e-24        4.51001e-24        5.16269e-24
229.70        4.85454e-24        4.52698e-24        5.18209e-24
230.57        4.87286e-24        4.54408e-24        5.20164e-24
231.45        4.89132e-24        4.56130e-24        5.22134e-24
232.33        4.90991e-24        4.57865e-24        5.24117e-24
233.22        4.92863e-24        4.59612e-24        5.26114e-24
234.11        4.94748e-24        4.61371e-24        5.28126e-24
235.00        4.96647e-24        4.63143e-24        5.30151e-24
235.89        4.98558e-24        4.64926e-24        5.32190e-24
236.79        5.00482e-24        4.66722e-24        5.34243e-24
237.69        5.02420e-24        4.68530e-24        5.36310e-24
238.60        5.04370e-24        4.70349e-24        5.38390e-24
239.51        5.06332e-24        4.72181e-24        5.40484e-24
240.42        5.08308e-24        4.74024e-24        5.42591e-24
241.34        5.10295e-24        4.75879e-24        5.44712e-24
242.26        5.12296e-24        4.77746e-24        5.46846e-24
243.18        5.14309e-24        4.79624e-24        5.48993e-24
244.11        5.16334e-24        4.81514e-24        5.51154e-24
245.04        5.18372e-24        4.83416e-24        5.53328e-24
245.97        5.20423e-24        4.85329e-24        5.55516e-24
246.91        5.22485e-24        4.87254e-24        5.57716e-24
247.85        5.24560e-24        4.89191e-24        5.59929e-24
248.79        5.26647e-24        4.91138e-24        5.62156e-24
249.74        5.28746e-24        4.93097e-24        5.64396e-24
250.69        5.30858e-24        4.95068e-24        5.66648e-24
251.65        5.32981e-24        4.97049e-24        5.68913e-24
252.60        5.35117e-24        4.99042e-24        5.71191e-24
253.57        5.37264e-24        5.01046e-24        5.73482e-24
254.53        5.39423e-24        5.03061e-24        5.75785e-24
255.50        5.41594e-24        5.05087e-24        5.78101e-24
256.48        5.43777e-24        5.07124e-24        5.80430e-24
257.45        5.45971e-24        5.09172e-24        5.82770e-24
258.43        5.48177e-24        5.11230e-24        5.85123e-24
259.42        5.50394e-24        5.13299e-24        5.87489e-24
260.41        5.52623e-24        5.15379e-24        5.89866e-24
261.40        5.54862e-24        5.17469e-24        5.92255e-24
262.39        5.57113e-24        5.19570e-24        5.94657e-24
263.39        5.59375e-24        5.21681e-24        5.97069e-24
264.40        5.61648e-24        5.23802e-24        5.99494e-24
265.40        5.63931e-24        5.25933e-24        6.01929e-24
266.42        5.66225e-24        5.28074e-24        6.04376e-24
267.43        5.68529e-24        5.30224e-24        6.06834e-24
268.45        5.70844e-24        5.32384e-24        6.09303e-24
269.47        5.73168e-24        5.34554e-24        6.11783e-24
270.50        5.75502e-24        5.36732e-24        6.14272e-24
271.53        5.77846e-24        5.38920e-24        6.16773e-24
272.56        5.80199e-24        5.41116e-24        6.19283e-24
273.60        5.82562e-24        5.43321e-24        6.21803e-24
274.64        5.84933e-24        5.45534e-24        6.24333e-24
275.69        5.87314e-24        5.47756e-24        6.26872e-24
276.74        5.89703e-24        5.49986e-24        6.29420e-24
277.80        5.92100e-24        5.52223e-24        6.31977e-24
278.85        5.94506e-24        5.54468e-24        6.34543e-24
279.92        5.96919e-24        5.56721e-24        6.37118e-24
280.98        5.99341e-24        5.58981e-24        6.39700e-24
282.05        6.01770e-24        5.61249e-24        6.42292e-24
283.13        6.04209e-24        5.63525e-24        6.44893e-24
284.21        6.06657e-24        5.65810e-24        6.47504e-24
285.29        6.09115e-24        5.68104e-24        6.50126e-24
286.38        6.11585e-24        5.70409e-24        6.52760e-24
287.47        6.14066e-24        5.72725e-24        6.55407e-24
288.56        6.16559e-24        5.75052e-24        6.58066e-24
289.66        6.19066e-24        5.77392e-24        6.60739e-24
290.76        6.21586e-24        5.79744e-24        6.63428e-24
291.87        6.24121e-24        5.82110e-24        6.66131e-24
292.98        6.26671e-24        5.84491e-24        6.68852e-24
294.10        6.29238e-24        5.86887e-24        6.71589e-24
295.22        6.31822e-24        5.89299e-24        6.74345e-24
296.34        6.34424e-24        5.91727e-24        6.77120e-24
297.47        6.37044e-24        5.94173e-24        6.79915e-24
298.61        6.39685e-24        5.96638e-24        6.82731e-24
299.74        6.42346e-24        5.99122e-24        6.85570e-24
300.89        6.45046e-24        6.01642e-24        6.88451e-24
302.03        6.47774e-24        6.04188e-24        6.91361e-24
303.18        6.50524e-24        6.06754e-24        6.94295e-24
304.34        6.53296e-24        6.09340e-24        6.97252e-24
305.50        6.56089e-24        6.11947e-24        7.00232e-24
306.66        6.58904e-24        6.14573e-24        7.03235e-24
307.83        6.61740e-24        6.17220e-24        7.06261e-24
309.00        6.64598e-24        6.19886e-24        7.09309e-24
310.18        6.67476e-24        6.22572e-24        7.12380e-24
311.36        6.70376e-24        6.25278e-24        7.15473e-24
312.55        6.73296e-24        6.28003e-24        7.18589e-24
313.74        6.76236e-24        6.30747e-24        7.21726e-24
314.93        6.79197e-24        6.33510e-24        7.24885e-24
316.13        6.82179e-24        6.36292e-24        7.28065e-24
317.34        6.85180e-24        6.39092e-24        7.31267e-24
318.55        6.88201e-24        6.41912e-24        7.34490e-24
319.76        6.91241e-24        6.44749e-24        7.37734e-24
320.98        6.94301e-24        6.47604e-24        7.40998e-24
322.20        6.97380e-24        6.50478e-24        7.44283e-24
323.43        7.00478e-24        6.53369e-24        7.47588e-24
324.66        7.03595e-24        6.56277e-24        7.50913e-24
325.90        7.06730e-24        6.59203e-24        7.54258e-24
327.14        7.09883e-24        6.62145e-24        7.57621e-24
328.39        7.13054e-24        6.65104e-24        7.61004e-24
329.64        7.16243e-24        6.68079e-24        7.64406e-24
330.89        7.19448e-24        6.71071e-24        7.67825e-24
332.15        7.22671e-24        6.74078e-24        7.71263e-24
333.42        7.25911e-24        6.77102e-24        7.74719e-24
334.69        7.29167e-24        6.80140e-24        7.78193e-24
335.96        7.32439e-24        6.83194e-24        7.81684e-24
337.24        7.35728e-24        6.86263e-24        7.85193e-24
338.53        7.39033e-24        6.89347e-24        7.88718e-24
339.82        7.42353e-24        6.92446e-24        7.92260e-24
341.11        7.45689e-24        6.95559e-24        7.95819e-24
342.41        7.49040e-24        6.98686e-24        7.99393e-24
343.72        7.52406e-24        7.01827e-24        8.02984e-24
345.03        7.55786e-24        7.04982e-24        8.06590e-24
346.34        7.59181e-24        7.08151e-24        8.10212e-24
347.66        7.62590e-24        7.11332e-24        8.13848e-24
348.98        7.66013e-24        7.14526e-24        8.17500e-24
350.31        7.69449e-24        7.17733e-24        8.21165e-24
351.65        7.72898e-24        7.20952e-24        8.24845e-24
352.99        7.76360e-24        7.24183e-24        8.28538e-24
354.33        7.79835e-24        7.27426e-24        8.32244e-24
355.68        7.83322e-24        7.30680e-24        8.35963e-24
357.04        7.86820e-24        7.33944e-24        8.39695e-24
358.40        7.90329e-24        7.37220e-24        8.43439e-24
359.76        7.93850e-24        7.40505e-24        8.47194e-24
361.13        7.97381e-24        7.43801e-24        8.50961e-24
362.51        8.00923e-24        7.47107e-24        8.54739e-24
363.89        8.04477e-24        7.50423e-24        8.58530e-24
365.28        8.08043e-24        7.53751e-24        8.62334e-24
366.67        8.11622e-24        7.57092e-24        8.66152e-24
368.06        8.15214e-24        7.60445e-24        8.69984e-24
369.47        8.18821e-24        7.63811e-24        8.73831e-24
370.87        8.22444e-24        7.67192e-24        8.77695e-24
372.29        8.26082e-24        7.70588e-24        8.81576e-24
373.71        8.29737e-24        7.73999e-24        8.85475e-24
375.13        8.33409e-24        7.77427e-24        8.89392e-24
376.56        8.37100e-24        7.80871e-24        8.93329e-24
377.99        8.40810e-24        7.84334e-24        8.97286e-24
379.43        8.44540e-24        7.87816e-24        9.01265e-24
380.88        8.48291e-24        7.91317e-24        9.05266e-24
382.33        8.52064e-24        7.94838e-24        9.09291e-24
383.79        8.55860e-24        7.98381e-24        9.13339e-24
385.25        8.59680e-24        8.01946e-24        9.17414e-24
386.72        8.63524e-24        8.05534e-24        9.21514e-24
388.19        8.67394e-24        8.09146e-24        9.25642e-24
389.67        8.71291e-24        8.12784e-24        9.29799e-24
391.15        8.75216e-24        8.16447e-24        9.33985e-24
392.64        8.79170e-24        8.20137e-24        9.38202e-24
394.14        8.83154e-24        8.23856e-24        9.42452e-24
395.64        8.87169e-24        8.27604e-24        9.46735e-24
397.15        8.91217e-24        8.31381e-24        9.51052e-24
398.66        8.95298e-24        8.35191e-24        9.55405e-24
400.18        8.99416e-24        8.39034e-24        9.59797e-24
401.70        9.03585e-24        8.42924e-24        9.64245e-24
403.23        9.07789e-24        8.46847e-24        9.68731e-24
404.77        9.12029e-24        8.50803e-24        9.73254e-24
406.31        9.16303e-24        8.54791e-24        9.77814e-24
407.86        9.20611e-24        8.58811e-24        9.82411e-24
409.41        9.24953e-24        8.62863e-24        9.87043e-24
410.97        9.29327e-24        8.66945e-24        9.91710e-24
412.54        9.33734e-24        8.71057e-24        9.96412e-24
414.11        9.38173e-24        8.75198e-24        1.00115e-23
415.69        9.42642e-24        8.79369e-24        1.00592e-23
417.27        9.47142e-24        8.83568e-24        1.01072e-23
418.86        9.51672e-24        8.87794e-24        1.01555e-23
420.46        9.56230e-24        8.92047e-24        1.02041e-23
422.06        9.60816e-24        8.96327e-24        1.02531e-23
423.67        9.65429e-24        9.00631e-24        1.03023e-23
425.28        9.70069e-24        9.04961e-24        1.03518e-23
426.90        9.74734e-24        9.09314e-24        1.04015e-23
428.53        9.79424e-24        9.13690e-24        1.04516e-23
430.16        9.84138e-24        9.18089e-24        1.05019e-23
431.80        9.88874e-24        9.22508e-24        1.05524e-23
433.44        9.93632e-24        9.26948e-24        1.06032e-23
435.09        9.98411e-24        9.31407e-24        1.06542e-23
436.75        1.00321e-23        9.35885e-24        1.07053e-23
438.42        1.00803e-23        9.40380e-24        1.07567e-23
440.09        1.01286e-23        9.44891e-24        1.08083e-23
441.76        1.01771e-23        9.49417e-24        1.08601e-23
443.44        1.02258e-23        9.53957e-24        1.09120e-23
445.13        1.02746e-23        9.58511e-24        1.09640e-23
446.83        1.03235e-23        9.63075e-24        1.10162e-23
448.53        1.03725e-23        9.67651e-24        1.10685e-23
450.24        1.04216e-23        9.72235e-24        1.11209e-23
451.96        1.04709e-23        9.76828e-24        1.11735e-23
453.68        1.05202e-23        9.81430e-24        1.12261e-23
455.41        1.05696e-23        9.86042e-24        1.12788e-23
457.14        1.06192e-23        9.90665e-24        1.13317e-23
458.88        1.06688e-23        9.95301e-24        1.13846e-23
460.63        1.07186e-23        9.99949e-24        1.14378e-23
462.39        1.07686e-23        1.00461e-23        1.14911e-23
464.15        1.08187e-23        1.00929e-23        1.15446e-23
465.92        1.08691e-23        1.01399e-23        1.15983e-23
467.69        1.09196e-23        1.01870e-23        1.16521e-23
469.47        1.09703e-23        1.02343e-23        1.17062e-23
471.26        1.10212e-23        1.02818e-23        1.17605e-23
473.06        1.10723e-23        1.03296e-23        1.18151e-23
474.86        1.11237e-23        1.03775e-23        1.18700e-23
476.67        1.11754e-23        1.04257e-23        1.19251e-23
478.48        1.12273e-23        1.04742e-23        1.19805e-23
480.31        1.12796e-23        1.05229e-23        1.20362e-23
482.14        1.13321e-23        1.05720e-23        1.20922e-23
483.97        1.13850e-23        1.06213e-23        1.21486e-23
485.82        1.14382e-23        1.06709e-23        1.22054e-23
487.67        1.14917e-23        1.07209e-23        1.22625e-23
489.52        1.15457e-23        1.07713e-23        1.23201e-23
491.39        1.16000e-23        1.08220e-23        1.23780e-23
493.26        1.16547e-23        1.08730e-23        1.24364e-23
495.14        1.17099e-23        1.09245e-23        1.24953e-23
497.03        1.17656e-23        1.09765e-23        1.25546e-23
498.92        1.18217e-23        1.10288e-23        1.26145e-23
500.82        1.18784e-23        1.10817e-23        1.26750e-23
502.73        1.19357e-23        1.11353e-23        1.27362e-23
504.64        1.19936e-23        1.11893e-23        1.27979e-23
506.57        1.20520e-23        1.12438e-23        1.28602e-23
508.50        1.21108e-23        1.12987e-23        1.29230e-23
510.43        1.21701e-23        1.13540e-23        1.29862e-23
512.38        1.22299e-23        1.14098e-23        1.30500e-23
514.33        1.22901e-23        1.14660e-23        1.31143e-23
516.29        1.23508e-23        1.15226e-23        1.31790e-23
518.26        1.24119e-23        1.15797e-23        1.32441e-23
520.23        1.24734e-23        1.16371e-23        1.33098e-23
522.21        1.25353e-23        1.16948e-23        1.33758e-23
524.20        1.25976e-23        1.17530e-23        1.34423e-23
526.20        1.26603e-23        1.18115e-23        1.35092e-23
528.20        1.27234e-23        1.18704e-23        1.35764e-23
530.22        1.27868e-23        1.19295e-23        1.36441e-23
532.24        1.28506e-23        1.19890e-23        1.37121e-23
534.26        1.29146e-23        1.20488e-23        1.37804e-23
536.30        1.29790e-23        1.21089e-23        1.38491e-23
538.34        1.30437e-23        1.21693e-23        1.39181e-23
540.39        1.31086e-23        1.22299e-23        1.39874e-23
542.45        1.31738e-23        1.22908e-23        1.40569e-23
544.52        1.32393e-23        1.23518e-23        1.41267e-23
546.59        1.33049e-23        1.24131e-23        1.41968e-23
548.67        1.33708e-23        1.24746e-23        1.42670e-23
550.76        1.34369e-23        1.25362e-23        1.43375e-23
552.86        1.35031e-23        1.25981e-23        1.44082e-23
554.97        1.35695e-23        1.26600e-23        1.44790e-23
557.08        1.36361e-23        1.27222e-23        1.45501e-23
559.21        1.37030e-23        1.27846e-23        1.46214e-23
561.34        1.37701e-23        1.28472e-23        1.46929e-23
563.47        1.38374e-23        1.29100e-23        1.47647e-23
565.62        1.39050e-23        1.29731e-23        1.48368e-23
567.78        1.39728e-23        1.30365e-23        1.49092e-23
569.94        1.40410e-23        1.31001e-23        1.49819e-23
572.11        1.41095e-23        1.31640e-23        1.50550e-23
574.29        1.41783e-23        1.32282e-23        1.51284e-23
576.48        1.42475e-23        1.32928e-23        1.52021e-23
578.67        1.43170e-23        1.33577e-23        1.52763e-23
580.88        1.43869e-23        1.34230e-23        1.53509e-23
583.09        1.44573e-23        1.34886e-23        1.54260e-23
585.31        1.45281e-23        1.35547e-23        1.55015e-23
587.54        1.45993e-23        1.36212e-23        1.55774e-23
589.78        1.46710e-23        1.36881e-23        1.56539e-23
592.03        1.47433e-23        1.37555e-23        1.57310e-23
594.28        1.48160e-23        1.38234e-23        1.58086e-23
596.55        1.48893e-23        1.38918e-23        1.58867e-23
598.82        1.49632e-23        1.39608e-23        1.59655e-23
601.10        1.50378e-23        1.40304e-23        1.60451e-23
603.39        1.51132e-23        1.41008e-23        1.61256e-23
605.69        1.51892e-23        1.41717e-23        1.62067e-23
608.00        1.52658e-23        1.42432e-23        1.62884e-23
610.31        1.53430e-23        1.43152e-23        1.63707e-23
612.64        1.54207e-23        1.43877e-23        1.64537e-23
614.97        1.54990e-23        1.44608e-23        1.65372e-23
617.31        1.55778e-23        1.45344e-23        1.66213e-23
619.67        1.56572e-23        1.46084e-23        1.67060e-23
622.03        1.57370e-23        1.46829e-23        1.67912e-23
624.40        1.58174e-23        1.47579e-23        1.68769e-23
626.77        1.58982e-23        1.48333e-23        1.69631e-23
629.16        1.59795e-23        1.49092e-23        1.70498e-23
631.56        1.60612e-23        1.49854e-23        1.71370e-23
633.97        1.61434e-23        1.50621e-23        1.72247e-23
636.38        1.62259e-23        1.51391e-23        1.73128e-23
638.80        1.63089e-23        1.52165e-23        1.74012e-23
641.24        1.63922e-23        1.52942e-23        1.74901e-23
643.68        1.64758e-23        1.53723e-23        1.75794e-23
646.13        1.65598e-23        1.54506e-23        1.76689e-23
648.60        1.66441e-23        1.55293e-23        1.77588e-23
651.07        1.67286e-23        1.56082e-23        1.78491e-23
653.55        1.68134e-23        1.56873e-23        1.79395e-23
656.04        1.68985e-23        1.57667e-23        1.80303e-23
658.54        1.69840e-23        1.58464e-23        1.81215e-23
661.04        1.70697e-23        1.59265e-23        1.82129e-23
663.56        1.71558e-23        1.60068e-23        1.83048e-23
666.09        1.72423e-23        1.60875e-23        1.83971e-23
668.63        1.73291e-23        1.61685e-23        1.84897e-23
671.17        1.74164e-23        1.62500e-23        1.85828e-23
673.73        1.75041e-23        1.63318e-23        1.86764e-23
676.30        1.75923e-23        1.64141e-23        1.87705e-23
678.87        1.76810e-23        1.64968e-23        1.88651e-23
681.46        1.77701e-23        1.65801e-23        1.89602e-23
684.06        1.78599e-23        1.66638e-23        1.90559e-23
686.66        1.79501e-23        1.67480e-23        1.91523e-23
689.28        1.80410e-23        1.68328e-23        1.92492e-23
691.90        1.81325e-23        1.69182e-23        1.93468e-23
694.54        1.82247e-23        1.70042e-23        1.94452e-23
697.19        1.83175e-23        1.70909e-23        1.95442e-23
699.84        1.84111e-23        1.71782e-23        1.96440e-23
702.51        1.85054e-23        1.72662e-23        1.97446e-23
705.19        1.86004e-23        1.73548e-23        1.98460e-23
707.87        1.86962e-23        1.74442e-23        1.99481e-23
710.57        1.87926e-23        1.75342e-23        2.00510e-23
713.28        1.88897e-23        1.76248e-23        2.01546e-23
715.99        1.89875e-23        1.77160e-23        2.02589e-23
718.72        1.90859e-23        1.78078e-23        2.03639e-23
721.46        1.91849e-23        1.79002e-23        2.04695e-23
724.21        1.92845e-23        1.79932e-23        2.05758e-23
726.97        1.93846e-23        1.80866e-23        2.06826e-23
729.73        1.94853e-23        1.81806e-23        2.07900e-23
732.51        1.95865e-23        1.82750e-23        2.08980e-23
735.31        1.96881e-23        1.83698e-23        2.10064e-23
738.11        1.97902e-23        1.84651e-23        2.11154e-23
740.92        1.98928e-23        1.85608e-23        2.12247e-23
743.74        1.99957e-23        1.86569e-23        2.13345e-23
746.57        2.00990e-23        1.87532e-23        2.14447e-23
749.42        2.02026e-23        1.88499e-23        2.15553e-23
752.27        2.03065e-23        1.89469e-23        2.16661e-23
755.14        2.04107e-23        1.90441e-23        2.17773e-23
758.02        2.05152e-23        1.91416e-23        2.18888e-23
760.90        2.06200e-23        1.92395e-23        2.20006e-23
763.80        2.07252e-23        1.93376e-23        2.21128e-23
766.71        2.08308e-23        1.94361e-23        2.22255e-23
769.63        2.09368e-23        1.95350e-23        2.23385e-23
772.57        2.10431e-23        1.96343e-23        2.24520e-23
775.51        2.11500e-23        1.97340e-23        2.25659e-23
778.46        2.12572e-23        1.98341e-23        2.26804e-23
781.43        2.13650e-23        1.99346e-23        2.27953e-23
784.41        2.14732e-23        2.00356e-23        2.29108e-23
787.39        2.15820e-23        2.01372e-23        2.30269e-23
790.39        2.16914e-23        2.02392e-23        2.31435e-23
793.40        2.18013e-23        2.03418e-23        2.32608e-23
796.43        2.19118e-23        2.04449e-23        2.33787e-23
799.46        2.20230e-23        2.05487e-23        2.34973e-23
802.51        2.21354e-23        2.06536e-23        2.36173e-23
805.56        2.22486e-23        2.07592e-23        2.37381e-23
808.63        2.23626e-23        2.08655e-23        2.38596e-23
811.71        2.24772e-23        2.09725e-23        2.39819e-23
814.81        2.25925e-23        2.10801e-23        2.41049e-23
817.91        2.27085e-23        2.11883e-23        2.42287e-23
821.03        2.28252e-23        2.12972e-23        2.43532e-23
824.15        2.29426e-23        2.14068e-23        2.44785e-23
827.29        2.30607e-23        2.15170e-23        2.46045e-23
830.44        2.31796e-23        2.16279e-23        2.47313e-23
833.61        2.32991e-23        2.17394e-23        2.48588e-23
836.78        2.34194e-23        2.18516e-23        2.49871e-23
839.97        2.35404e-23        2.19645e-23        2.51162e-23
843.17        2.36621e-23        2.20781e-23        2.52461e-23
846.38        2.37845e-23        2.21923e-23        2.53767e-23
849.61        2.39077e-23        2.23073e-23        2.55081e-23
852.85        2.40316e-23        2.24229e-23        2.56403e-23
856.09        2.41562e-23        2.25392e-23        2.57733e-23
859.36        2.42816e-23        2.26562e-23        2.59071e-23
862.63        2.44078e-23        2.27739e-23        2.60416e-23
865.92        2.45346e-23        2.28923e-23        2.61770e-23
869.21        2.46623e-23        2.30114e-23        2.63132e-23
872.53        2.47907e-23        2.31312e-23        2.64502e-23
875.85        2.49198e-23        2.32517e-23        2.65880e-23
879.19        2.50497e-23        2.33729e-23        2.67266e-23
882.54        2.51804e-23        2.34948e-23        2.68660e-23
885.90        2.53119e-23        2.36175e-23        2.70062e-23
889.27        2.54441e-23        2.37409e-23        2.71473e-23
892.66        2.55771e-23        2.38650e-23        2.72892e-23
896.06        2.57108e-23        2.39898e-23        2.74319e-23
899.47        2.58454e-23        2.41153e-23        2.75755e-23
902.90        2.59807e-23        2.42416e-23        2.77198e-23
906.34        2.61168e-23        2.43686e-23        2.78651e-23
909.79        2.62538e-23        2.44964e-23        2.80111e-23
913.26        2.63915e-23        2.46249e-23        2.81581e-23
916.74        2.65300e-23        2.47541e-23        2.83058e-23
920.23        2.66693e-23        2.48841e-23        2.84545e-23
923.74        2.68094e-23        2.50149e-23        2.86040e-23
927.26        2.69504e-23        2.51464e-23        2.87543e-23
930.79        2.70921e-23        2.52786e-23        2.89056e-23
934.33        2.72347e-23        2.54117e-23        2.90577e-23
937.89        2.73781e-23        2.55455e-23        2.92107e-23
941.47        2.75223e-23        2.56800e-23        2.93645e-23
945.05        2.76673e-23        2.58154e-23        2.95193e-23
948.65        2.78132e-23        2.59515e-23        2.96750e-23
952.27        2.79600e-23        2.60884e-23        2.98315e-23
955.90        2.81075e-23        2.62261e-23        2.99890e-23
959.54        2.82560e-23        2.63646e-23        3.01473e-23
963.19        2.84053e-23        2.65039e-23        3.03066e-23
966.86        2.85554e-23        2.66440e-23        3.04668e-23
970.55        2.87064e-23        2.67849e-23        3.06279e-23
974.24        2.88582e-23        2.69266e-23        3.07899e-23
977.95        2.90110e-23        2.70691e-23        3.09528e-23
981.68        2.91646e-23        2.72125e-23        3.11167e-23
985.42        2.93191e-23        2.73566e-23        3.12815e-23
989.17        2.94744e-23        2.75016e-23        3.14473e-23
992.94        2.96306e-23        2.76474e-23        3.16139e-23
996.72        2.97878e-23        2.77940e-23        3.17816e-23
1000.52        2.99458e-23        2.79414e-23        3.19502e-23
1004.33        3.01047e-23        2.80897e-23        3.21197e-23
1008.16        3.02645e-23        2.82388e-23        3.22902e-23
1012.00        3.04252e-23        2.83888e-23        3.24617e-23
1015.86        3.05868e-23        2.85395e-23        3.26341e-23
1019.73        3.07493e-23        2.86911e-23        3.28074e-23
1023.61        3.09126e-23        2.88436e-23        3.29817e-23
1027.51        3.10769e-23        2.89968e-23        3.31569e-23
1031.42        3.12420e-23        2.91509e-23        3.33330e-23
1035.35        3.14079e-23        2.93058e-23        3.35101e-23
1039.30        3.15748e-23        2.94614e-23        3.36881e-23
1043.26        3.17425e-23        2.96179e-23        3.38671e-23
1047.23        3.19111e-23        2.97752e-23        3.40469e-23
1051.22        3.20805e-23        2.99333e-23        3.42277e-23
1055.23        3.22508e-23        3.00922e-23        3.44093e-23
1059.25        3.24219e-23        3.02519e-23        3.45919e-23
1063.28        3.25939e-23        3.04124e-23        3.47754e-23
1067.33        3.27667e-23        3.05736e-23        3.49597e-23
1071.40        3.29403e-23        3.07356e-23        3.51450e-23
1075.48        3.31147e-23        3.08984e-23        3.53311e-23
1079.58        3.32900e-23        3.10619e-23        3.55180e-23
1083.69        3.34660e-23        3.12262e-23        3.57059e-23
1087.82        3.36429e-23        3.13912e-23        3.58946e-23
1091.96        3.38205e-23        3.15570e-23        3.60841e-23
1096.12        3.39990e-23        3.17235e-23        3.62745e-23
1100.30        3.41782e-23        3.18907e-23        3.64656e-23
1104.49        3.43581e-23        3.20586e-23        3.66576e-23
1108.70        3.45389e-23        3.22273e-23        3.68505e-23
1112.92        3.47204e-23        3.23967e-23        3.70442e-23
1117.16        3.49028e-23        3.25668e-23        3.72387e-23
1121.42        3.50860e-23        3.27378e-23        3.74342e-23
1125.69        3.52700e-23        3.29095e-23        3.76305e-23
1129.98        3.54549e-23        3.30820e-23        3.78278e-23
1134.28        3.56407e-23        3.32554e-23        3.80260e-23
1138.60        3.58274e-23        3.34296e-23        3.82252e-23
1142.94        3.60150e-23        3.36047e-23        3.84253e-23
1147.29        3.62036e-23        3.37806e-23        3.86265e-23
1151.66        3.63931e-23        3.39575e-23        3.88287e-23
1156.05        3.65836e-23        3.41352e-23        3.90319e-23
1160.46        3.67751e-23        3.43139e-23        3.92363e-23
1164.88        3.69677e-23        3.44936e-23        3.94417e-23
1169.31        3.71613e-23        3.46743e-23        3.96482e-23
1173.77        3.73559e-23        3.48559e-23        3.98560e-23
1178.24        3.75517e-23        3.50386e-23        4.00648e-23
1182.73        3.77486e-23        3.52224e-23        4.02749e-23
1187.24        3.79467e-23        3.54072e-23        4.04862e-23
1191.76        3.81459e-23        3.55931e-23        4.06988e-23
1196.30        3.83464e-23        3.57801e-23        4.09126e-23
1200.86        3.85481e-23        3.59683e-23        4.11278e-23
1205.43        3.87510e-23        3.61577e-23        4.13443e-23
1210.02        3.89552e-23        3.63483e-23        4.15622e-23
1214.63        3.91607e-23        3.65400e-23        4.17814e-23
1219.26        3.93674e-23        3.67329e-23        4.20019e-23
1223.90        3.95754e-23        3.69269e-23        4.22238e-23
1228.57        3.97846e-23        3.71221e-23        4.24470e-23
1233.25        3.99950e-23        3.73185e-23        4.26715e-23
1237.95        4.02067e-23        3.75161e-23        4.28974e-23
1242.66        4.04197e-23        3.77148e-23        4.31246e-23
1247.40        4.06338e-23        3.79146e-23        4.33531e-23
1252.15        4.08493e-23        3.81156e-23        4.35829e-23
1256.92        4.10659e-23        3.83178e-23        4.38140e-23
1261.71        4.12837e-23        3.85211e-23        4.40464e-23
1266.51        4.15028e-23        3.87255e-23        4.42802e-23
1271.34        4.17231e-23        3.89310e-23        4.45152e-23
1276.18        4.19446e-23        3.91377e-23        4.47515e-23
1281.04        4.21673e-23        3.93455e-23        4.49890e-23
1285.92        4.23912e-23        3.95544e-23        4.52279e-23
1290.82        4.26162e-23        3.97644e-23        4.54680e-23
1295.74        4.28425e-23        3.99756e-23        4.57094e-23
1300.68        4.30699e-23        4.01878e-23        4.59520e-23
1305.63        4.32984e-23        4.04010e-23        4.61958e-23
1310.60        4.35282e-23        4.06154e-23        4.64409e-23
1315.60        4.37591e-23        4.08309e-23        4.66873e-23
1320.61        4.39912e-23        4.10475e-23        4.69349e-23
1325.64        4.42245e-23        4.12652e-23        4.71838e-23
1330.69        4.44590e-23        4.14840e-23        4.74340e-23
1335.76        4.46947e-23        4.17039e-23        4.76854e-23
1340.85        4.49316e-23        4.19250e-23        4.79382e-23
1345.96        4.51697e-23        4.21472e-23        4.81923e-23
1351.08        4.54091e-23        4.23706e-23        4.84476e-23
1356.23        4.56497e-23        4.25951e-23        4.87044e-23
1361.40        4.58916e-23        4.28208e-23        4.89624e-23
1366.58        4.61348e-23        4.30477e-23        4.92218e-23
1371.79        4.63792e-23        4.32758e-23        4.94826e-23
1377.02        4.66249e-23        4.35050e-23        4.97447e-23
1382.26        4.68718e-23        4.37355e-23        5.00082e-23
1387.53        4.71201e-23        4.39672e-23        5.02730e-23
1392.81        4.73697e-23        4.42001e-23        5.05393e-23
1398.12        4.76206e-23        4.44342e-23        5.08070e-23
1403.45        4.78728e-23        4.46696e-23        5.10761e-23
1408.79        4.81264e-23        4.49062e-23        5.13466e-23
1414.16        4.83813e-23        4.51441e-23        5.16186e-23
1419.55        4.86376e-23        4.53832e-23        5.18920e-23
1424.95        4.88952e-23        4.56236e-23        5.21668e-23
1430.38        4.91543e-23        4.58653e-23        5.24432e-23
1435.83        4.94147e-23        4.61083e-23        5.27210e-23
1441.30        4.96765e-23        4.63527e-23        5.30003e-23
1446.79        4.99397e-23        4.65983e-23        5.32811e-23
1452.31        5.02044e-23        4.68452e-23        5.35635e-23
1457.84        5.04704e-23        4.70935e-23        5.38473e-23
1463.39        5.07380e-23        4.73432e-23        5.41328e-23
1468.97        5.10069e-23        4.75942e-23        5.44197e-23
1474.56        5.12774e-23        4.78465e-23        5.47083e-23
1480.18        5.15493e-23        4.81003e-23        5.49984e-23
1485.82        5.18228e-23        4.83554e-23        5.52901e-23
1491.48        5.20977e-23        4.86120e-23        5.55834e-23
1497.16        5.23741e-23        4.88700e-23        5.58783e-23
1502.86        5.26527e-23        4.91299e-23        5.61755e-23
1508.59        5.29334e-23        4.93919e-23        5.64750e-23
1514.34        5.32157e-23        4.96553e-23        5.67762e-23
1520.11        5.34996e-23        4.99202e-23        5.70790e-23
1525.90        5.37850e-23        5.01865e-23        5.73835e-23
1531.71        5.40720e-23        5.04543e-23        5.76897e-23
1537.55        5.43606e-23        5.07236e-23        5.79976e-23
1543.40        5.46508e-23        5.09944e-23        5.83072e-23
1549.28        5.49425e-23        5.12666e-23        5.86185e-23
1555.18        5.52359e-23        5.15403e-23        5.89314e-23
1561.11        5.55308e-23        5.18155e-23        5.92461e-23
1567.06        5.58274e-23        5.20923e-23        5.95625e-23
1573.03        5.61255e-23        5.23705e-23        5.98805e-23
1579.02        5.64253e-23        5.26502e-23        6.02003e-23
1585.03        5.67266e-23        5.29314e-23        6.05219e-23
1591.07        5.70296e-23        5.32141e-23        6.08451e-23
1597.13        5.73342e-23        5.34983e-23        6.11701e-23
1603.22        5.76404e-23        5.37841e-23        6.14967e-23
1609.33        5.79482e-23        5.40713e-23        6.18252e-23
1615.46        5.82577e-23        5.43601e-23        6.21553e-23
1621.61        5.85688e-23        5.46504e-23        6.24872e-23
1627.79        5.88815e-23        5.49422e-23        6.28208e-23
1633.99        5.91959e-23        5.52355e-23        6.31562e-23
1640.21        5.95118e-23        5.55304e-23        6.34933e-23
1646.46        5.98295e-23        5.58267e-23        6.38322e-23
1652.74        6.01487e-23        5.61246e-23        6.41728e-23
1659.03        6.04696e-23        5.64241e-23        6.45152e-23
1665.35        6.07922e-23        5.67251e-23        6.48593e-23
1671.70        6.11163e-23        5.70276e-23        6.52051e-23
1678.07        6.14422e-23        5.73316e-23        6.55527e-23
1684.46        6.17696e-23        5.76372e-23        6.59021e-23
1690.87        6.20987e-23        5.79443e-23        6.62532e-23
1697.32        6.24295e-23        5.82529e-23        6.66061e-23
1703.78        6.27619e-23        5.85630e-23        6.69607e-23
1710.27        6.30959e-23        5.88747e-23        6.73170e-23
1716.79        6.34316e-23        5.91880e-23        6.76752e-23
1723.33        6.37690e-23        5.95028e-23        6.80351e-23
1729.89        6.41080e-23        5.98192e-23        6.83968e-23
1736.48        6.44488e-23        6.01371e-23        6.87604e-23
1743.10        6.47912e-23        6.04567e-23        6.91257e-23
1749.74        6.51354e-23        6.07779e-23        6.94929e-23
1756.41        6.54813e-23        6.11007e-23        6.98620e-23
1763.10        6.58290e-23        6.14251e-23        7.02329e-23
1769.81        6.61784e-23        6.17512e-23        7.06057e-23
1776.56        6.65296e-23        6.20789e-23        7.09804e-23
1783.32        6.68826e-23        6.24083e-23        7.13570e-23
1790.12        6.72374e-23        6.27394e-23        7.17355e-23
1796.94        6.75941e-23        6.30721e-23        7.21160e-23
1803.78        6.79525e-23        6.34066e-23        7.24984e-23
1810.65        6.83128e-23        6.37428e-23        7.28828e-23
1817.55        6.86750e-23        6.40808e-23        7.32692e-23
1824.48        6.90390e-23        6.44205e-23        7.36576e-23
1831.43        6.94050e-23        6.47620e-23        7.40480e-23
1838.40        6.97728e-23        6.51052e-23        7.44404e-23
1845.41        7.01426e-23        6.54503e-23        7.48349e-23
1852.44        7.05143e-23        6.57972e-23        7.52315e-23
1859.49        7.08880e-23        6.61459e-23        7.56302e-23
1866.58        7.12637e-23        6.64964e-23        7.60310e-23
1873.69        7.16413e-23        6.68488e-23        7.64339e-23
1880.83        7.20210e-23        6.72031e-23        7.68389e-23
1887.99        7.24027e-23        6.75593e-23        7.72461e-23
1895.19        7.27864e-23        6.79174e-23        7.76555e-23
1902.41        7.31722e-23        6.82774e-23        7.80671e-23
1909.65        7.35601e-23        6.86393e-23        7.84809e-23
1916.93        7.39501e-23        6.90032e-23        7.88970e-23
1924.23        7.43422e-23        6.93691e-23        7.93153e-23
1931.56        7.47365e-23        6.97370e-23        7.97360e-23
1938.92        7.51329e-23        7.01069e-23        8.01589e-23
1946.31        7.55315e-23        7.04789e-23        8.05841e-23
1953.72        7.59323e-23        7.08529e-23        8.10117e-23
1961.16        7.63353e-23        7.12290e-23        8.14417e-23
1968.63        7.67406e-23        7.16071e-23        8.18740e-23
1976.13        7.71481e-23        7.19874e-23        8.23088e-23
1983.66        7.75579e-23        7.23698e-23        8.27460e-23
1991.22        7.79701e-23        7.27544e-23        8.31857e-23
1998.81        7.83845e-23        7.31412e-23        8.36279e-23
2006.42        7.88030e-23        7.35316e-23        8.40743e-23
2014.06        7.92241e-23        7.39245e-23        8.45237e-23
2021.74        7.96477e-23        7.43197e-23        8.49756e-23
2029.44        8.00736e-23        7.47172e-23        8.54301e-23
2037.17        8.05020e-23        7.51169e-23        8.58872e-23
2044.93        8.09329e-23        7.55189e-23        8.63469e-23
2052.72        8.13661e-23        7.59231e-23        8.68092e-23
2060.54        8.18019e-23        7.63297e-23        8.72741e-23
2068.39        8.22401e-23        7.67385e-23        8.77417e-23
2076.27        8.26808e-23        7.71497e-23        8.82119e-23
2084.18        8.31240e-23        7.75632e-23        8.86847e-23
2092.12        8.35696e-23        7.79790e-23        8.91602e-23
2100.09        8.40178e-23        7.83972e-23        8.96384e-23
2108.09        8.44685e-23        7.88177e-23        9.01193e-23
2116.12        8.49217e-23        7.92406e-23        9.06029e-23
2124.18        8.53775e-23        7.96658e-23        9.10892e-23
2132.28        8.58358e-23        8.00934e-23        9.15782e-23
2140.40        8.62967e-23        8.05234e-23        9.20699e-23
2148.55        8.67601e-23        8.09558e-23        9.25644e-23
2156.74        8.72261e-23        8.13906e-23        9.30616e-23
2164.95        8.76947e-23        8.18278e-23        9.35616e-23
2173.20        8.81659e-23        8.22674e-23        9.40643e-23
2181.48        8.86396e-23        8.27094e-23        9.45698e-23
2189.79        8.91160e-23        8.31539e-23        9.50781e-23
2198.13        8.95950e-23        8.36008e-23        9.55892e-23
2206.51        9.00766e-23        8.40502e-23        9.61031e-23
2214.91        9.05609e-23        8.45020e-23        9.66198e-23
2223.35        9.10478e-23        8.49563e-23        9.71393e-23
2231.82        9.15373e-23        8.54130e-23        9.76617e-23
2240.32        9.20295e-23        8.58723e-23        9.81868e-23
2248.86        9.25244e-23        8.63340e-23        9.87149e-23
2257.43        9.30219e-23        8.67982e-23        9.92457e-23
2266.02        9.35222e-23        8.72649e-23        9.97794e-23
2274.66        9.40250e-23        8.77341e-23        1.00316e-22
2283.32        9.45306e-23        8.82058e-23        1.00855e-22
2292.02        9.50389e-23        8.86800e-23        1.01398e-22
2300.75        9.55499e-23        8.91567e-23        1.01943e-22
2309.52        9.60636e-23        8.96360e-23        1.02491e-22
2318.32        9.65800e-23        9.01178e-23        1.03042e-22
2327.15        9.70991e-23        9.06022e-23        1.03596e-22
2336.01        9.76209e-23        9.10890e-23        1.04153e-22
2344.91        9.81455e-23        9.15784e-23        1.04713e-22
2353.85        9.86728e-23        9.20704e-23        1.05275e-22
2362.81        9.92028e-23        9.25649e-23        1.05841e-22
2371.81        9.97356e-23        9.30620e-23        1.06409e-22
2380.85        1.00271e-22        9.35616e-23        1.06981e-22
2389.92        1.00809e-22        9.40638e-23        1.07555e-22
2399.03        1.01350e-22        9.45686e-23        1.08132e-22
2408.16        1.01894e-22        9.50759e-23        1.08712e-22
2417.34        1.02441e-22        9.55858e-23        1.09295e-22
2426.55        1.02990e-22        9.60983e-23        1.09882e-22
2435.79        1.03542e-22        9.66133e-23        1.10471e-22
2445.07        1.04097e-22        9.71310e-23        1.11063e-22
2454.39        1.04654e-22        9.76512e-23        1.11657e-22
2463.74        1.05215e-22        9.81739e-23        1.12255e-22
2473.12        1.05778e-22        9.86993e-23        1.12856e-22
2482.54        1.06344e-22        9.92272e-23        1.13460e-22
2492.00        1.06912e-22        9.97577e-23        1.14067e-22
2501.49        1.07484e-22        1.00291e-22        1.14676e-22
2511.02        1.08058e-22        1.00826e-22        1.15289e-22
2520.59        1.08635e-22        1.01365e-22        1.15904e-22
2530.19        1.09214e-22        1.01905e-22        1.16523e-22
2539.83        1.09797e-22        1.02449e-22        1.17144e-22
2549.51        1.10382e-22        1.02995e-22        1.17769e-22
2559.22        1.10970e-22        1.03544e-22        1.18397e-22
2568.97        1.11561e-22        1.04095e-22        1.19027e-22
2578.76        1.12155e-22        1.04649e-22        1.19661e-22
2588.58        1.12752e-22        1.05206e-22        1.20298e-22
2598.44        1.13352e-22        1.05766e-22        1.20938e-22
2608.34        1.13955e-22        1.06328e-22        1.21581e-22
2618.28        1.14560e-22        1.06893e-22        1.22227e-22
2628.25        1.15169e-22        1.07461e-22        1.22877e-22
2638.26        1.15781e-22        1.08032e-22        1.23530e-22
2648.32        1.16396e-22        1.08606e-22        1.24186e-22
2658.40        1.17013e-22        1.09182e-22        1.24845e-22
2668.53        1.17634e-22        1.09761e-22        1.25507e-22
2678.70        1.18258e-22        1.10343e-22        1.26173e-22
2688.90        1.18886e-22        1.10929e-22        1.26842e-22
2699.15        1.19516e-22        1.11517e-22        1.27515e-22
2709.43        1.20149e-22        1.12108e-22        1.28191e-22
2719.75        1.20786e-22        1.12702e-22        1.28870e-22
2730.11        1.21426e-22        1.13299e-22        1.29553e-22
2740.51        1.22069e-22        1.13899e-22        1.30239e-22
2750.95        1.22715e-22        1.14502e-22        1.30929e-22
2761.43        1.23365e-22        1.15108e-22        1.31622e-22
2771.95        1.24018e-22        1.15717e-22        1.32319e-22
2782.51        1.24674e-22        1.16329e-22        1.33019e-22
2793.11        1.25334e-22        1.16945e-22        1.33723e-22
2803.75        1.25997e-22        1.17563e-22        1.34431e-22
2814.43        1.26664e-22        1.18185e-22        1.35142e-22
2825.16        1.27334e-22        1.18810e-22        1.35857e-22
2835.92        1.28007e-22        1.19439e-22        1.36576e-22
2846.72        1.28684e-22        1.20070e-22        1.37298e-22
2857.57        1.29365e-22        1.20705e-22        1.38024e-22
2868.45        1.30049e-22        1.21344e-22        1.38754e-22
2879.38        1.30737e-22        1.21985e-22        1.39488e-22
2890.35        1.31428e-22        1.22630e-22        1.40226e-22
2901.36        1.32123e-22        1.23279e-22        1.40968e-22
2912.41        1.32822e-22        1.23931e-22        1.41713e-22
2923.51        1.33524e-22        1.24586e-22        1.42463e-22
2934.65        1.34231e-22        1.25245e-22        1.43216e-22
2945.83        1.34941e-22        1.25907e-22        1.43974e-22
2957.05        1.35655e-22        1.26573e-22        1.44736e-22
2968.31        1.36372e-22        1.27243e-22        1.45502e-22
2979.62        1.37094e-22        1.27916e-22        1.46272e-22
2990.97        1.37819e-22        1.28593e-22        1.47046e-22
3002.37        1.38549e-22        1.29274e-22        1.47824e-22
3013.81        1.39282e-22        1.29958e-22        1.48607e-22
3025.29        1.40020e-22        1.30646e-22        1.49394e-22
3036.81        1.40761e-22        1.31338e-22        1.50185e-22
3048.38        1.41507e-22        1.32034e-22        1.50981e-22
3059.99        1.42257e-22        1.32733e-22        1.51781e-22
3071.65        1.43011e-22        1.33436e-22        1.52585e-22
3083.35        1.43769e-22        1.34144e-22        1.53394e-22
3095.10        1.44531e-22        1.34855e-22        1.54207e-22
3106.89        1.45297e-22        1.35569e-22        1.55024e-22
3118.73        1.46067e-22        1.36288e-22        1.55846e-22
3130.61        1.46842e-22        1.37011e-22        1.56673e-22
3142.53        1.47621e-22        1.37738e-22        1.57504e-22
3154.51        1.48404e-22        1.38468e-22        1.58339e-22
3166.52        1.49191e-22        1.39203e-22        1.59180e-22
3178.59        1.49983e-22        1.39942e-22        1.60024e-22
3190.70        1.50779e-22        1.40684e-22        1.60874e-22
3202.85        1.51579e-22        1.41431e-22        1.61728e-22
3215.05        1.52384e-22        1.42182e-22        1.62586e-22
3227.30        1.53193e-22        1.42937e-22        1.63450e-22
3239.59        1.54007e-22        1.43696e-22        1.64318e-22
3251.94        1.54825e-22        1.44459e-22        1.65190e-22
3264.33        1.55647e-22        1.45226e-22        1.66068e-22
3276.76        1.56474e-22        1.45998e-22        1.66950e-22
3289.24        1.57305e-22        1.46773e-22        1.67837e-22
3301.77        1.58141e-22        1.47553e-22        1.68729e-22
3314.35        1.58981e-22        1.48337e-22        1.69625e-22
3326.98        1.59826e-22        1.49125e-22        1.70527e-22
3339.65        1.60676e-22        1.49918e-22        1.71433e-22
3352.38        1.61530e-22        1.50715e-22        1.72344e-22
3365.15        1.62388e-22        1.51516e-22        1.73260e-22
3377.97        1.63251e-22        1.52321e-22        1.74182e-22
3390.84        1.64119e-22        1.53131e-22        1.75108e-22
3403.75        1.64992e-22        1.53945e-22        1.76039e-22
3416.72        1.65869e-22        1.54764e-22        1.76975e-22
3429.74        1.66751e-22        1.55587e-22        1.77916e-22
3442.80        1.67638e-22        1.56414e-22        1.78862e-22
3455.92        1.68529e-22        1.57246e-22        1.79813e-22
3469.08        1.69426e-22        1.58082e-22        1.80769e-22
3482.30        1.70327e-22        1.58923e-22        1.81731e-22
3495.57        1.71233e-22        1.59768e-22        1.82697e-22
3508.88        1.72143e-22        1.60617e-22        1.83669e-22
3522.25        1.73059e-22        1.61472e-22        1.84646e-22
3535.67        1.73979e-22        1.62330e-22        1.85628e-22
3549.14        1.74905e-22        1.63194e-22        1.86615e-22
3562.66        1.75835e-22        1.64062e-22        1.87608e-22
3576.23        1.76770e-22        1.64934e-22        1.88606e-22
3589.86        1.77710e-22        1.65811e-22        1.89609e-22
3603.53        1.78655e-22        1.66693e-22        1.90617e-22
3617.26        1.79605e-22        1.67579e-22        1.91631e-22
3631.04        1.80560e-22        1.68471e-22        1.92650e-22
3644.87        1.81520e-22        1.69366e-22        1.93674e-22
3658.76        1.82485e-22        1.70267e-22        1.94704e-22
3672.70        1.83456e-22        1.71172e-22        1.95739e-22
3686.69        1.84431e-22        1.72082e-22        1.96780e-22
3700.73        1.85411e-22        1.72997e-22        1.97826e-22
3714.83        1.86397e-22        1.73916e-22        1.98878e-22
3728.98        1.87388e-22        1.74840e-22        1.99935e-22
3743.19        1.88383e-22        1.75770e-22        2.00997e-22
3757.45        1.89384e-22        1.76704e-22        2.02065e-22
3771.76        1.90391e-22        1.77642e-22        2.03139e-22
3786.13        1.91402e-22        1.78586e-22        2.04218e-22
3800.56        1.92419e-22        1.79534e-22        2.05303e-22
3815.03        1.93440e-22        1.80488e-22        2.06393e-22
3829.57        1.94468e-22        1.81446e-22        2.07489e-22
3844.16        1.95500e-22        1.82409e-22        2.08591e-22
3858.80        1.96538e-22        1.83377e-22        2.09698e-22
3873.50        1.97581e-22        1.84351e-22        2.10811e-22
3888.26        1.98629e-22        1.85329e-22        2.11929e-22
3903.07        1.99683e-22        1.86312e-22        2.13053e-22
3917.94        2.00742e-22        1.87300e-22        2.14183e-22
3932.87        2.01806e-22        1.88293e-22        2.15319e-22
3947.85        2.02876e-22        1.89291e-22        2.16461e-22
3962.89        2.03951e-22        1.90294e-22        2.17608e-22
3977.98        2.05031e-22        1.91302e-22        2.18761e-22
3993.14        2.06117e-22        1.92315e-22        2.19919e-22
4008.35        2.07210e-22        1.93334e-22        2.21085e-22
4023.62        2.08309e-22        1.94360e-22        2.22258e-22
4038.95        2.09413e-22        1.95390e-22        2.23436e-22
4054.34        2.10523e-22        1.96425e-22        2.24620e-22
4069.78        2.11638e-22        1.97466e-22        2.25810e-22
4085.29        2.12759e-22        1.98512e-22        2.27006e-22
4100.85        2.13886e-22        1.99563e-22        2.28209e-22
4116.47        2.15018e-22        2.00619e-22        2.29417e-22
4132.15        2.16156e-22        2.01681e-22        2.30631e-22
4147.90        2.17300e-22        2.02748e-22        2.31852e-22
4163.70        2.18449e-22        2.03820e-22        2.33078e-22
4179.56        2.19605e-22        2.04898e-22        2.34311e-22
4195.48        2.20766e-22        2.05982e-22        2.35550e-22
4211.47        2.21933e-22        2.07070e-22        2.36796e-22
4227.51        2.23106e-22        2.08165e-22        2.38048e-22
4243.61        2.24285e-22        2.09265e-22        2.39306e-22
4259.78        2.25470e-22        2.10370e-22        2.40570e-22
4276.01        2.26661e-22        2.11481e-22        2.41841e-22
4292.30        2.27858e-22        2.12598e-22        2.43118e-22
4308.65        2.29062e-22        2.13721e-22        2.44402e-22
4325.06        2.30271e-22        2.14849e-22        2.45693e-22
4341.54        2.31486e-22        2.15983e-22        2.46990e-22
4358.08        2.32708e-22        2.17123e-22        2.48294e-22
4374.68        2.33936e-22        2.18268e-22        2.49604e-22
4391.35        2.35170e-22        2.19420e-22        2.50921e-22
4408.08        2.36411e-22        2.20577e-22        2.52245e-22
4424.87        2.37658e-22        2.21741e-22        2.53575e-22
4441.73        2.38912e-22        2.22910e-22        2.54913e-22
4458.65        2.40171e-22        2.24085e-22        2.56257e-22
4475.64        2.41438e-22        2.25267e-22        2.57609e-22
4492.69        2.42711e-22        2.26454e-22        2.58967e-22
4509.80        2.43990e-22        2.27648e-22        2.60332e-22
4526.98        2.45276e-22        2.28848e-22        2.61705e-22
4544.23        2.46569e-22        2.30054e-22        2.63084e-22
4561.54        2.47869e-22        2.31266e-22        2.64471e-22
4578.92        2.49175e-22        2.32485e-22        2.65865e-22
4596.36        2.50488e-22        2.33710e-22        2.67266e-22
4613.87        2.51808e-22        2.34941e-22        2.68675e-22
4631.45        2.53135e-22        2.36179e-22        2.70090e-22
4649.09        2.54468e-22        2.37423e-22        2.71514e-22
4666.80        2.55809e-22        2.38674e-22        2.72944e-22
4684.58        2.57157e-22        2.39931e-22        2.74382e-22
4702.43        2.58512e-22        2.41195e-22        2.75828e-22
4720.34        2.59874e-22        2.42466e-22        2.77282e-22
4738.32        2.61243e-22        2.43743e-22        2.78743e-22
4756.38        2.62619e-22        2.45027e-22        2.80211e-22
4774.50        2.64003e-22        2.46318e-22        2.81688e-22
4792.68        2.65394e-22        2.47616e-22        2.83172e-22
4810.94        2.66792e-22        2.48920e-22        2.84664e-22
4829.27        2.68198e-22        2.50232e-22        2.86164e-22
4847.67        2.69611e-22        2.51550e-22        2.87672e-22
4866.14        2.71032e-22        2.52875e-22        2.89188e-22
4884.67        2.72460e-22        2.54208e-22        2.90713e-22
4903.28        2.73896e-22        2.55548e-22        2.92245e-22
4921.96        2.75340e-22        2.56894e-22        2.93786e-22
4940.71        2.76791e-22        2.58248e-22        2.95334e-22
4959.53        2.78251e-22        2.59610e-22        2.96892e-22
4978.43        2.79718e-22        2.60978e-22        2.98457e-22
4997.39        2.81193e-22        2.62354e-22        3.00031e-22
5016.43        2.82675e-22        2.63738e-22        3.01613e-22
5035.54        2.84166e-22        2.65128e-22        3.03204e-22
5054.73        2.85664e-22        2.66526e-22        3.04803e-22
5073.98        2.87171e-22        2.67932e-22        3.06410e-22
5093.31        2.88686e-22        2.69345e-22        3.08027e-22
5112.72        2.90209e-22        2.70766e-22        3.09652e-22
5132.19        2.91740e-22        2.72194e-22        3.11286e-22
5151.74        2.93279e-22        2.73630e-22        3.12928e-22
5171.37        2.94827e-22        2.75074e-22        3.14580e-22
5191.07        2.96383e-22        2.76526e-22        3.16240e-22
5210.85        2.97947e-22        2.77985e-22        3.17909e-22
5230.70        2.99520e-22        2.79452e-22        3.19587e-22
5250.62        3.01101e-22        2.80927e-22        3.21274e-22
5270.63        3.02690e-22        2.82410e-22        3.22970e-22
5290.71        3.04288e-22        2.83901e-22        3.24676e-22
5310.86        3.05895e-22        2.85400e-22        3.26390e-22
5331.09        3.07510e-22        2.86907e-22        3.28113e-22
5351.40        3.09134e-22        2.88422e-22        3.29846e-22
5371.79        3.10766e-22        2.89944e-22        3.31588e-22
5392.25        3.12407e-22        2.91475e-22        3.33339e-22
5412.80        3.14057e-22        2.93015e-22        3.35099e-22
5433.42        3.15715e-22        2.94562e-22        3.36869e-22
5454.12        3.17383e-22        2.96117e-22        3.38648e-22
5474.89        3.19059e-22        2.97681e-22        3.40437e-22
5495.75        3.20744e-22        2.99253e-22        3.42235e-22
5516.69        3.22438e-22        3.00833e-22        3.44042e-22
5537.70        3.24141e-22        3.02422e-22        3.45859e-22
5558.80        3.25852e-22        3.04019e-22        3.47686e-22
5579.98        3.27573e-22        3.05624e-22        3.49522e-22
5601.23        3.29303e-22        3.07238e-22        3.51368e-22
5622.57        3.31042e-22        3.08860e-22        3.53223e-22
5643.99        3.32790e-22        3.10491e-22        3.55089e-22
5665.49        3.34547e-22        3.12130e-22        3.56964e-22
5687.08        3.36313e-22        3.13778e-22        3.58848e-22
5708.74        3.38088e-22        3.15434e-22        3.60743e-22
5730.49        3.39873e-22        3.17099e-22        3.62647e-22
5752.32        3.41667e-22        3.18773e-22        3.64562e-22
5774.24        3.43470e-22        3.20455e-22        3.66486e-22
5796.23        3.45283e-22        3.22146e-22        3.68420e-22
5818.31        3.47105e-22        3.23846e-22        3.70364e-22
5840.48        3.48936e-22        3.25554e-22        3.72318e-22
5862.73        3.50777e-22        3.27271e-22        3.74283e-22
5885.06        3.52627e-22        3.28998e-22        3.76257e-22
5907.48        3.54487e-22        3.30733e-22        3.78241e-22
5929.99        3.56356e-22        3.32476e-22        3.80236e-22
5952.58        3.58235e-22        3.34229e-22        3.82241e-22
5975.26        3.60123e-22        3.35991e-22        3.84256e-22
5998.02        3.62021e-22        3.37761e-22        3.86281e-22
6020.87        3.63931e-22        3.39543e-22        3.88319e-22
6043.81        3.65851e-22        3.41334e-22        3.90368e-22
6066.83        3.67781e-22        3.43134e-22        3.92427e-22
6089.94        3.69721e-22        3.44944e-22        3.94497e-22
6113.14        3.71670e-22        3.46762e-22        3.96578e-22
6136.43        3.73630e-22        3.48590e-22        3.98669e-22
6159.81        3.75599e-22        3.50428e-22        4.00770e-22
6183.28        3.77579e-22        3.52274e-22        4.02883e-22
6206.83        3.79568e-22        3.54131e-22        4.05006e-22
6230.48        3.81568e-22        3.55996e-22        4.07141e-22
6254.21        3.83579e-22        3.57872e-22        4.09286e-22
6278.04        3.85599e-22        3.59757e-22        4.11442e-22
6301.96        3.87631e-22        3.61651e-22        4.13610e-22
6325.96        3.89672e-22        3.63556e-22        4.15788e-22
6350.06        3.91724e-22        3.65470e-22        4.17978e-22
6374.25        3.93787e-22        3.67395e-22        4.20179e-22
6398.54        3.95861e-22        3.69329e-22        4.22392e-22
6422.91        3.97945e-22        3.71273e-22        4.24616e-22
6447.38        4.00040e-22        3.73228e-22        4.26852e-22
6471.94        4.02146e-22        3.75193e-22        4.29100e-22
6496.60        4.04263e-22        3.77167e-22        4.31359e-22
6521.35        4.06391e-22        3.79153e-22        4.33630e-22
6546.19        4.08531e-22        3.81148e-22        4.35913e-22
6571.13        4.10681e-22        3.83155e-22        4.38208e-22
6596.16        4.12843e-22        3.85171e-22        4.40515e-22
6621.29        4.15016e-22        3.87199e-22        4.42834e-22
6646.52        4.17201e-22        3.89237e-22        4.45166e-22
6671.84        4.19397e-22        3.91285e-22        4.47509e-22
6697.25        4.21605e-22        3.93345e-22        4.49866e-22
6722.77        4.23825e-22        3.95416e-22        4.52234e-22
6748.38        4.26056e-22        3.97497e-22        4.54615e-22
6774.09        4.28300e-22        3.99590e-22        4.57009e-22
6799.89        4.30555e-22        4.01693e-22        4.59416e-22
6825.80        4.32822e-22        4.03808e-22        4.61836e-22
6851.80        4.35101e-22        4.05935e-22        4.64268e-22
6877.90        4.37393e-22        4.08072e-22        4.66714e-22
6904.11        4.39697e-22        4.10222e-22        4.69172e-22
6930.41        4.42013e-22        4.12382e-22        4.71644e-22
6956.81        4.44342e-22        4.14555e-22        4.74129e-22
6983.31        4.46684e-22        4.16739e-22        4.76628e-22
7009.92        4.49038e-22        4.18935e-22        4.79140e-22
7036.62        4.51405e-22        4.21143e-22        4.81666e-22
7063.43        4.53784e-22        4.23363e-22        4.84206e-22
7090.34        4.56177e-22        4.25595e-22        4.86759e-22
7117.35        4.58583e-22        4.27839e-22        4.89326e-22
7144.46        4.61001e-22        4.30095e-22        4.91908e-22
7171.68        4.63433e-22        4.32364e-22        4.94503e-22
7199.00        4.65878e-22        4.34644e-22        4.97112e-22
7226.43        4.68337e-22        4.36938e-22        4.99736e-22
7253.96        4.70809e-22        4.39244e-22        5.02374e-22
7281.59        4.73294e-22        4.41562e-22        5.05026e-22
7309.33        4.75793e-22        4.43893e-22        5.07693e-22
7337.18        4.78306e-22        4.46237e-22        5.10374e-22
7365.13        4.80832e-22        4.48593e-22        5.13070e-22
7393.19        4.83372e-22        4.50963e-22        5.15781e-22
7421.35        4.85926e-22        4.53345e-22        5.18507e-22
7449.62        4.88494e-22        4.55741e-22        5.21247e-22
7478.00        4.91076e-22        4.58150e-22        5.24003e-22
7506.49        4.93673e-22        4.60572e-22        5.26774e-22
7535.09        4.96283e-22        4.63007e-22        5.29560e-22
7563.79        4.98908e-22        4.65455e-22        5.32361e-22
7592.61        5.01548e-22        4.67917e-22        5.35178e-22
7621.53        5.04202e-22        4.70393e-22        5.38010e-22
7650.57        5.06870e-22        4.72882e-22        5.40858e-22
7679.71        5.09554e-22        4.75385e-22        5.43722e-22
7708.97        5.12252e-22        4.77902e-22        5.46601e-22
7738.34        5.14965e-22        4.80433e-22        5.49497e-22
7767.82        5.17693e-22        4.82977e-22        5.52408e-22
7797.41        5.20436e-22        4.85536e-22        5.55335e-22
7827.12        5.23194e-22        4.88109e-22        5.58279e-22
7856.93        5.25968e-22        4.90696e-22        5.61239e-22
7886.87        5.28757e-22        4.93298e-22        5.64215e-22
7916.91        5.31561e-22        4.95914e-22        5.67208e-22
7947.07        5.34381e-22        4.98544e-22        5.70218e-22
7977.35        5.37217e-22        5.01189e-22        5.73244e-22
8007.74        5.40067e-22        5.03848e-22        5.76285e-22
8038.24        5.42928e-22        5.06517e-22        5.79339e-22
8068.87        5.45805e-22        5.09201e-22        5.82409e-22
8099.60        5.48699e-22        5.11900e-22        5.85497e-22
8130.46        5.51608e-22        5.14614e-22        5.88601e-22
8161.43        5.54533e-22        5.17343e-22        5.91723e-22
8192.53        5.57474e-22        5.20087e-22        5.94861e-22
8223.74        5.60432e-22        5.22846e-22        5.98018e-22
8255.07        5.63406e-22        5.25620e-22        6.01191e-22
8286.51        5.66396e-22        5.28410e-22        6.04382e-22
8318.08        5.69402e-22        5.31214e-22        6.07590e-22
8349.77        5.72425e-22        5.34034e-22        6.10816e-22
8381.58        5.75464e-22        5.36870e-22        6.14059e-22
8413.51        5.78520e-22        5.39720e-22        6.17320e-22
8445.56        5.81593e-22        5.42587e-22        6.20599e-22
8477.74        5.84682e-22        5.45468e-22        6.23895e-22
8510.03        5.87788e-22        5.48366e-22        6.27210e-22
8542.45        5.90910e-22        5.51279e-22        6.30542e-22
8575.00        5.94050e-22        5.54208e-22        6.33892e-22
8607.66        5.97206e-22        5.57152e-22        6.37260e-22
8640.45        6.00379e-22        5.60112e-22        6.40647e-22
8673.37        6.03570e-22        5.63089e-22        6.44051e-22
8706.41        6.06777e-22        5.66081e-22        6.47474e-22
8739.58        6.10002e-22        5.69089e-22        6.50915e-22
8772.88        6.13243e-22        5.72113e-22        6.54374e-22
8806.30        6.16502e-22        5.75153e-22        6.57852e-22
8839.85        6.19778e-22        5.78209e-22        6.61348e-22
8873.52        6.23072e-22        5.81281e-22        6.64862e-22
8907.33        6.26383e-22        5.84370e-22        6.68395e-22
8941.26        6.29711e-22        5.87475e-22        6.71947e-22
8975.32        6.33057e-22        5.90596e-22        6.75517e-22
9009.51        6.36420e-22        5.93733e-22        6.79106e-22
9043.84        6.39800e-22        5.96887e-22        6.82714e-22
9078.29        6.43199e-22        6.00057e-22        6.86341e-22
9112.87        6.46615e-22        6.03244e-22        6.89986e-22
9147.59        6.50049e-22        6.06448e-22        6.93651e-22
9182.44        6.53501e-22        6.09668e-22        6.97335e-22
9217.42        6.56972e-22        6.12905e-22        7.01038e-22
9252.54        6.60460e-22        6.16160e-22        7.04761e-22
9287.78        6.63967e-22        6.19431e-22        7.08503e-22
9323.17        6.67493e-22        6.22720e-22        7.12265e-22
9358.68        6.71037e-22        6.26026e-22        7.16047e-22
9394.34        6.74600e-22        6.29350e-22        7.19849e-22
9430.12        6.78181e-22        6.32691e-22        7.23672e-22
9466.05        6.81782e-22        6.36050e-22        7.27514e-22
9502.11        6.85402e-22        6.39427e-22        7.31377e-22
9538.31        6.89042e-22        6.42822e-22        7.35261e-22
9574.65        6.92700e-22        6.46235e-22        7.39166e-22
9611.12        6.96379e-22        6.49667e-22        7.43091e-22
9647.74        7.00077e-22        6.53117e-22        7.47037e-22
9684.49        7.03795e-22        6.56585e-22        7.51005e-22
9721.39        7.07533e-22        6.60072e-22        7.54994e-22
9758.42        7.11291e-22        6.63578e-22        7.59004e-22
9795.60        7.15070e-22        6.67102e-22        7.63037e-22
9832.91        7.18868e-22        6.70646e-22        7.67091e-22
9870.37        7.22688e-22        6.74209e-22        7.71167e-22
9907.97        7.26528e-22        6.77792e-22        7.75265e-22
9945.72        7.30389e-22        6.81394e-22        7.79385e-22
9983.61        7.34272e-22        6.85015e-22        7.83528e-22


==> anc/mumu_3fgl_constraints.txt <==
#DM constraints, mumu, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  5.00        2.51966e-25        2.02377e-25        3.63023e-25
  5.02        2.53018e-25        2.03251e-25        3.64503e-25
  5.05        2.54071e-25        2.04127e-25        3.65985e-25
  5.07        2.55126e-25        2.05004e-25        3.67468e-25
  5.10        2.56183e-25        2.05883e-25        3.68953e-25
  5.13        2.57240e-25        2.06764e-25        3.70440e-25
  5.15        2.58300e-25        2.07647e-25        3.71928e-25
  5.18        2.59360e-25        2.08531e-25        3.73417e-25
  5.20        2.60422e-25        2.09417e-25        3.74908e-25
  5.23        2.61486e-25        2.10304e-25        3.76400e-25
  5.25        2.62551e-25        2.11193e-25        3.77894e-25
  5.28        2.63617e-25        2.12084e-25        3.79389e-25
  5.31        2.64684e-25        2.12976e-25        3.80885e-25
  5.33        2.65753e-25        2.13869e-25        3.82383e-25
  5.36        2.66823e-25        2.14765e-25        3.83881e-25
  5.39        2.67895e-25        2.15661e-25        3.85381e-25
  5.41        2.68967e-25        2.16560e-25        3.86882e-25
  5.44        2.70041e-25        2.17459e-25        3.88384e-25
  5.47        2.71116e-25        2.18361e-25        3.89887e-25
  5.49        2.72192e-25        2.19264e-25        3.91391e-25
  5.52        2.73269e-25        2.20168e-25        3.92896e-25
  5.55        2.74347e-25        2.21073e-25        3.94402e-25
  5.58        2.75427e-25        2.21981e-25        3.95908e-25
  5.60        2.76507e-25        2.22889e-25        3.97416e-25
  5.63        2.77589e-25        2.23799e-25        3.98924e-25
  5.66        2.78671e-25        2.24711e-25        4.00434e-25
  5.69        2.79755e-25        2.25623e-25        4.01943e-25
  5.72        2.80839e-25        2.26537e-25        4.03454e-25
  5.74        2.81924e-25        2.27453e-25        4.04965e-25
  5.77        2.83011e-25        2.28370e-25        4.06477e-25
  5.80        2.84098e-25        2.29288e-25        4.07989e-25
  5.83        2.85186e-25        2.30208e-25        4.09502e-25
  5.86        2.86275e-25        2.31129e-25        4.11015e-25
  5.89        2.87365e-25        2.32051e-25        4.12529e-25
  5.92        2.88456e-25        2.32974e-25        4.14043e-25
  5.95        2.89547e-25        2.33899e-25        4.15558e-25
  5.98        2.90639e-25        2.34825e-25        4.17073e-25
  6.01        2.91732e-25        2.35753e-25        4.18588e-25
  6.04        2.92826e-25        2.36681e-25        4.20103e-25
  6.07        2.93920e-25        2.37611e-25        4.21618e-25
  6.10        2.95015e-25        2.38542e-25        4.23134e-25
  6.13        2.96111e-25        2.39474e-25        4.24650e-25
  6.16        2.97207e-25        2.40408e-25        4.26166e-25
  6.19        2.98304e-25        2.41342e-25        4.27681e-25
  6.22        2.99402e-25        2.42278e-25        4.29197e-25
  6.25        3.00500e-25        2.43215e-25        4.30713e-25
  6.28        3.01598e-25        2.44153e-25        4.32229e-25
  6.31        3.02698e-25        2.45093e-25        4.33744e-25
  6.34        3.03797e-25        2.46033e-25        4.35260e-25
  6.37        3.04897e-25        2.46975e-25        4.36775e-25
  6.41        3.05998e-25        2.47918e-25        4.38290e-25
  6.44        3.07099e-25        2.48861e-25        4.39805e-25
  6.47        3.08200e-25        2.49806e-25        4.41319e-25
  6.50        3.09302e-25        2.50752e-25        4.42833e-25
  6.53        3.10404e-25        2.51700e-25        4.44347e-25
  6.57        3.11507e-25        2.52648e-25        4.45860e-25
  6.60        3.12610e-25        2.53597e-25        4.47373e-25
  6.63        3.13713e-25        2.54547e-25        4.48885e-25
  6.66        3.14817e-25        2.55499e-25        4.50397e-25
  6.70        3.15921e-25        2.56451e-25        4.51908e-25
  6.73        3.17025e-25        2.57405e-25        4.53418e-25
  6.76        3.18129e-25        2.58359e-25        4.54928e-25
  6.80        3.19234e-25        2.59315e-25        4.56437e-25
  6.83        3.20339e-25        2.60271e-25        4.57946e-25
  6.87        3.21444e-25        2.61229e-25        4.59454e-25
  6.90        3.22549e-25        2.62187e-25        4.60961e-25
  6.93        3.23654e-25        2.63147e-25        4.62467e-25
  6.97        3.24760e-25        2.64108e-25        4.63972e-25
  7.00        3.25865e-25        2.65069e-25        4.65477e-25
  7.04        3.26971e-25        2.66032e-25        4.66981e-25
  7.07        3.28077e-25        2.66995e-25        4.68483e-25
  7.11        3.29183e-25        2.67960e-25        4.69985e-25
  7.14        3.30289e-25        2.68925e-25        4.71486e-25
  7.18        3.31395e-25        2.69892e-25        4.72986e-25
  7.21        3.32502e-25        2.70859e-25        4.74484e-25
  7.25        3.33608e-25        2.71828e-25        4.75982e-25
  7.29        3.34714e-25        2.72797e-25        4.77479e-25
  7.32        3.35821e-25        2.73767e-25        4.78974e-25
  7.36        3.36927e-25        2.74739e-25        4.80469e-25
  7.40        3.38033e-25        2.75711e-25        4.81962e-25
  7.43        3.39140e-25        2.76685e-25        4.83454e-25
  7.47        3.40246e-25        2.77659e-25        4.84945e-25
  7.51        3.41353e-25        2.78634e-25        4.86435e-25
  7.54        3.42459e-25        2.79611e-25        4.87924e-25
  7.58        3.43566e-25        2.80588e-25        4.89411e-25
  7.62        3.44672e-25        2.81566e-25        4.90897e-25
  7.66        3.45778e-25        2.82546e-25        4.92382e-25
  7.69        3.46885e-25        2.83526e-25        4.93866e-25
  7.73        3.47991e-25        2.84507e-25        4.95348e-25
  7.77        3.49097e-25        2.85490e-25        4.96829e-25
  7.81        3.50204e-25        2.86473e-25        4.98309e-25
  7.85        3.51310e-25        2.87458e-25        4.99787e-25
  7.89        3.52417e-25        2.88443e-25        5.01265e-25
  7.93        3.53523e-25        2.89430e-25        5.02741e-25
  7.97        3.54629e-25        2.90418e-25        5.04215e-25
  8.01        3.55736e-25        2.91406e-25        5.05689e-25
  8.04        3.56842e-25        2.92396e-25        5.07161e-25
  8.08        3.57948e-25        2.93387e-25        5.08632e-25
  8.13        3.59055e-25        2.94380e-25        5.10101e-25
  8.17        3.60161e-25        2.95373e-25        5.11570e-25
  8.21        3.61268e-25        2.96368e-25        5.13037e-25
  8.25        3.62375e-25        2.97363e-25        5.14502e-25
  8.29        3.63481e-25        2.98360e-25        5.15967e-25
  8.33        3.64588e-25        2.99358e-25        5.17430e-25
  8.37        3.65695e-25        3.00358e-25        5.18892e-25
  8.41        3.66802e-25        3.01359e-25        5.20353e-25
  8.45        3.67910e-25        3.02361e-25        5.21813e-25
  8.50        3.69017e-25        3.03364e-25        5.23271e-25
  8.54        3.70125e-25        3.04369e-25        5.24729e-25
  8.58        3.71233e-25        3.05375e-25        5.26185e-25
  8.62        3.72341e-25        3.06382e-25        5.27640e-25
  8.67        3.73449e-25        3.07391e-25        5.29094e-25
  8.71        3.74558e-25        3.08401e-25        5.30547e-25
  8.75        3.75667e-25        3.09413e-25        5.32000e-25
  8.80        3.76776e-25        3.10426e-25        5.33451e-25
  8.84        3.77886e-25        3.11441e-25        5.34901e-25
  8.88        3.78996e-25        3.12458e-25        5.36351e-25
  8.93        3.80107e-25        3.13476e-25        5.37799e-25
  8.97        3.81218e-25        3.14496e-25        5.39247e-25
  9.02        3.82330e-25        3.15517e-25        5.40694e-25
  9.06        3.83442e-25        3.16540e-25        5.42141e-25
  9.11        3.84555e-25        3.17565e-25        5.43587e-25
  9.15        3.85669e-25        3.18592e-25        5.45032e-25
  9.20        3.86784e-25        3.19621e-25        5.46477e-25
  9.24        3.87899e-25        3.20651e-25        5.47921e-25
  9.29        3.89015e-25        3.21684e-25        5.49365e-25
  9.33        3.90132e-25        3.22718e-25        5.50809e-25
  9.38        3.91250e-25        3.23755e-25        5.52253e-25
  9.43        3.92369e-25        3.24794e-25        5.53696e-25
  9.47        3.93489e-25        3.25835e-25        5.55140e-25
  9.52        3.94610e-25        3.26878e-25        5.56583e-25
  9.57        3.95732e-25        3.27923e-25        5.58027e-25
  9.62        3.96856e-25        3.28971e-25        5.59471e-25
  9.66        3.97980e-25        3.30021e-25        5.60915e-25
  9.71        3.99107e-25        3.31074e-25        5.62359e-25
  9.76        4.00234e-25        3.32129e-25        5.63804e-25
  9.81        4.01364e-25        3.33186e-25        5.65250e-25
  9.86        4.02495e-25        3.34247e-25        5.66697e-25
  9.91        4.03627e-25        3.35310e-25        5.68144e-25
  9.95        4.04762e-25        3.36376e-25        5.69592e-25
 10.00        4.05898e-25        3.37444e-25        5.71041e-25
 10.05        4.07036e-25        3.38516e-25        5.72492e-25
 10.10        4.08177e-25        3.39591e-25        5.73944e-25
 10.15        4.09319e-25        3.40669e-25        5.75398e-25
 10.20        4.10465e-25        3.41750e-25        5.76853e-25
 10.26        4.11612e-25        3.42834e-25        5.78310e-25
 10.31        4.12762e-25        3.43922e-25        5.79770e-25
 10.36        4.13916e-25        3.45014e-25        5.81232e-25
 10.41        4.15072e-25        3.46110e-25        5.82697e-25
 10.46        4.16231e-25        3.47209e-25        5.84165e-25
 10.51        4.17394e-25        3.48313e-25        5.85636e-25
 10.56        4.18560e-25        3.49421e-25        5.87110e-25
 10.62        4.19730e-25        3.50533e-25        5.88588e-25
 10.67        4.20904e-25        3.51650e-25        5.90070e-25
 10.72        4.22082e-25        3.52771e-25        5.91556e-25
 10.78        4.23265e-25        3.53898e-25        5.93047e-25
 10.83        4.24452e-25        3.55029e-25        5.94543e-25
 10.88        4.25643e-25        3.56166e-25        5.96043e-25
 10.94        4.26840e-25        3.57307e-25        5.97549e-25
 10.99        4.28041e-25        3.58455e-25        5.99061e-25
 11.05        4.29248e-25        3.59608e-25        6.00579e-25
 11.10        4.30460e-25        3.60767e-25        6.02103e-25
 11.16        4.31679e-25        3.61932e-25        6.03634e-25
 11.21        4.32903e-25        3.63103e-25        6.05172e-25
 11.27        4.34134e-25        3.64281e-25        6.06717e-25
 11.32        4.35371e-25        3.65465e-25        6.08269e-25
 11.38        4.36614e-25        3.66656e-25        6.09830e-25
 11.44        4.37865e-25        3.67854e-25        6.11399e-25
 11.49        4.39123e-25        3.69059e-25        6.12977e-25
 11.55        4.40389e-25        3.70272e-25        6.14564e-25
 11.61        4.41662e-25        3.71492e-25        6.16161e-25
 11.67        4.42943e-25        3.72721e-25        6.17767e-25
 11.72        4.44233e-25        3.73957e-25        6.19384e-25
 11.78        4.45531e-25        3.75202e-25        6.21012e-25
 11.84        4.46839e-25        3.76455e-25        6.22650e-25
 11.90        4.48155e-25        3.77717e-25        6.24301e-25
 11.96        4.49481e-25        3.78988e-25        6.25963e-25
 12.02        4.50816e-25        3.80268e-25        6.27638e-25
 12.08        4.52162e-25        3.81557e-25        6.29325e-25
 12.14        4.53518e-25        3.82857e-25        6.31026e-25
 12.20        4.54885e-25        3.84166e-25        6.32741e-25
 12.26        4.56263e-25        3.85486e-25        6.34470e-25
 12.32        4.57652e-25        3.86816e-25        6.36213e-25
 12.38        4.59053e-25        3.88157e-25        6.37972e-25
 12.44        4.60466e-25        3.89508e-25        6.39747e-25
 12.50        4.61891e-25        3.90871e-25        6.41537e-25
 12.57        4.63329e-25        3.92246e-25        6.43345e-25
 12.63        4.64780e-25        3.93632e-25        6.45169e-25
 12.69        4.66245e-25        3.95031e-25        6.47011e-25
 12.75        4.67723e-25        3.96442e-25        6.48872e-25
 12.82        4.69215e-25        3.97865e-25        6.50751e-25
 12.88        4.70722e-25        3.99302e-25        6.52649e-25
 12.94        4.72243e-25        4.00752e-25        6.54568e-25
 13.01        4.73780e-25        4.02215e-25        6.56506e-25
 13.07        4.75333e-25        4.03692e-25        6.58466e-25
 13.14        4.76901e-25        4.05183e-25        6.60446e-25
 13.20        4.78485e-25        4.06689e-25        6.62449e-25
 13.27        4.80087e-25        4.08209e-25        6.64475e-25
 13.33        4.81705e-25        4.09744e-25        6.66523e-25
 13.40        4.83341e-25        4.11294e-25        6.68596e-25
 13.47        4.84995e-25        4.12861e-25        6.70692e-25
 13.53        4.86667e-25        4.14443e-25        6.72813e-25
 13.60        4.88358e-25        4.16041e-25        6.74960e-25
 13.67        4.90068e-25        4.17656e-25        6.77133e-25
 13.74        4.91797e-25        4.19287e-25        6.79332e-25
 13.81        4.93546e-25        4.20936e-25        6.81559e-25
 13.87        4.95316e-25        4.22603e-25        6.83813e-25
 13.94        4.97106e-25        4.24287e-25        6.86096e-25
 14.01        4.98917e-25        4.25989e-25        6.88408e-25
 14.08        5.00750e-25        4.27709e-25        6.90749e-25
 14.15        5.02604e-25        4.29448e-25        6.93120e-25
 14.22        5.04481e-25        4.31207e-25        6.95522e-25
 14.29        5.06381e-25        4.32984e-25        6.97956e-25
 14.36        5.08303e-25        4.34782e-25        7.00421e-25
 14.43        5.10249e-25        4.36599e-25        7.02919e-25
 14.51        5.12219e-25        4.38436e-25        7.05449e-25
 14.58        5.14213e-25        4.40294e-25        7.08014e-25
 14.65        5.16232e-25        4.42173e-25        7.10613e-25
 14.72        5.18275e-25        4.44073e-25        7.13246e-25
 14.80        5.20345e-25        4.45994e-25        7.15915e-25
 14.87        5.22439e-25        4.47937e-25        7.18619e-25
 14.94        5.24560e-25        4.49902e-25        7.21360e-25
 15.02        5.26708e-25        4.51889e-25        7.24138e-25
 15.09        5.28882e-25        4.53899e-25        7.26954e-25
 15.17        5.31084e-25        4.55932e-25        7.29807e-25
 15.24        5.33313e-25        4.57988e-25        7.32700e-25
 15.32        5.35570e-25        4.60067e-25        7.35631e-25
 15.40        5.37856e-25        4.62170e-25        7.38602e-25
 15.47        5.40170e-25        4.64297e-25        7.41614e-25
 15.55        5.42513e-25        4.66448e-25        7.44666e-25
 15.63        5.44886e-25        4.68624e-25        7.47760e-25
 15.70        5.47289e-25        4.70825e-25        7.50895e-25
 15.78        5.49721e-25        4.73051e-25        7.54072e-25
 15.86        5.52184e-25        4.75301e-25        7.57293e-25
 15.94        5.54678e-25        4.77578e-25        7.60556e-25
 16.02        5.57202e-25        4.79880e-25        7.63863e-25
 16.10        5.59758e-25        4.82208e-25        7.67214e-25
 16.18        5.62345e-25        4.84562e-25        7.70609e-25
 16.26        5.64964e-25        4.86942e-25        7.74048e-25
 16.34        5.67615e-25        4.89349e-25        7.77533e-25
 16.42        5.70297e-25        4.91783e-25        7.81063e-25
 16.50        5.73012e-25        4.94243e-25        7.84638e-25
 16.58        5.75759e-25        4.96729e-25        7.88259e-25
 16.67        5.78539e-25        4.99243e-25        7.91925e-25
 16.75        5.81351e-25        5.01784e-25        7.95638e-25
 16.83        5.84196e-25        5.04351e-25        7.99396e-25
 16.91        5.87074e-25        5.06946e-25        8.03201e-25
 17.00        5.89984e-25        5.09568e-25        8.07051e-25
 17.08        5.92927e-25        5.12216e-25        8.10948e-25
 17.17        5.95902e-25        5.14892e-25        8.14891e-25
 17.25        5.98910e-25        5.17594e-25        8.18879e-25
 17.34        6.01950e-25        5.20324e-25        8.22913e-25
 17.42        6.05022e-25        5.23079e-25        8.26993e-25
 17.51        6.08127e-25        5.25862e-25        8.31118e-25
 17.60        6.11263e-25        5.28670e-25        8.35287e-25
 17.69        6.14430e-25        5.31505e-25        8.39500e-25
 17.77        6.17628e-25        5.34365e-25        8.43757e-25
 17.86        6.20857e-25        5.37251e-25        8.48058e-25
 17.95        6.24117e-25        5.40162e-25        8.52401e-25
 18.04        6.27406e-25        5.43098e-25        8.56785e-25
 18.13        6.30724e-25        5.46058e-25        8.61211e-25
 18.22        6.34070e-25        5.49042e-25        8.65677e-25
 18.31        6.37445e-25        5.52049e-25        8.70181e-25
 18.40        6.40846e-25        5.55079e-25        8.74724e-25
 18.49        6.44274e-25        5.58130e-25        8.79303e-25
 18.58        6.47728e-25        5.61204e-25        8.83918e-25
 18.68        6.51206e-25        5.64298e-25        8.88567e-25
 18.77        6.54707e-25        5.67411e-25        8.93248e-25
 18.86        6.58230e-25        5.70544e-25        8.97961e-25
 18.96        6.61775e-25        5.73695e-25        9.02702e-25
 19.05        6.65340e-25        5.76863e-25        9.07471e-25
 19.14        6.68923e-25        5.80047e-25        9.12265e-25
 19.24        6.72523e-25        5.83246e-25        9.17082e-25
 19.34        6.76139e-25        5.86459e-25        9.21920e-25
 19.43        6.79769e-25        5.89684e-25        9.26776e-25
 19.53        6.83410e-25        5.92920e-25        9.31648e-25
 19.62        6.87062e-25        5.96166e-25        9.36533e-25
 19.72        6.90722e-25        5.99420e-25        9.41428e-25
 19.82        6.94388e-25        6.02680e-25        9.46330e-25
 19.92        6.98058e-25        6.05946e-25        9.51236e-25
 20.02        7.01730e-25        6.09214e-25        9.56142e-25
 20.12        7.05402e-25        6.12483e-25        9.61045e-25
 20.22        7.09072e-25        6.15754e-25        9.65946e-25
 20.32        7.12742e-25        6.19026e-25        9.70843e-25
 20.42        7.16411e-25        6.22299e-25        9.75736e-25
 20.52        7.20079e-25        6.25572e-25        9.80625e-25
 20.62        7.23745e-25        6.28847e-25        9.85511e-25
 20.72        7.27410e-25        6.32122e-25        9.90392e-25
 20.83        7.31073e-25        6.35398e-25        9.95268e-25
 20.93        7.34734e-25        6.38674e-25        1.00014e-24
 21.03        7.38394e-25        6.41951e-25        1.00501e-24
 21.14        7.42052e-25        6.45228e-25        1.00987e-24
 21.24        7.45708e-25        6.48505e-25        1.01473e-24
 21.35        7.49362e-25        6.51783e-25        1.01958e-24
 21.46        7.53013e-25        6.55060e-25        1.02442e-24
 21.56        7.56663e-25        6.58339e-25        1.02926e-24
 21.67        7.60310e-25        6.61617e-25        1.03410e-24
 21.78        7.63956e-25        6.64896e-25        1.03893e-24
 21.88        7.67599e-25        6.68175e-25        1.04375e-24
 21.99        7.71240e-25        6.71454e-25        1.04857e-24
 22.10        7.74879e-25        6.74734e-25        1.05338e-24
 22.21        7.78516e-25        6.78015e-25        1.05819e-24
 22.32        7.82152e-25        6.81296e-25        1.06300e-24
 22.43        7.85785e-25        6.84578e-25        1.06779e-24
 22.55        7.89418e-25        6.87861e-25        1.07259e-24
 22.66        7.93048e-25        6.91145e-25        1.07737e-24
 22.77        7.96678e-25        6.94431e-25        1.08216e-24
 22.88        8.00307e-25        6.97718e-25        1.08694e-24
 23.00        8.03935e-25        7.01007e-25        1.09171e-24
 23.11        8.07563e-25        7.04298e-25        1.09649e-24
 23.23        8.11190e-25        7.07591e-25        1.10126e-24
 23.34        8.14819e-25        7.10887e-25        1.10602e-24
 23.46        8.18448e-25        7.14187e-25        1.11079e-24
 23.57        8.22078e-25        7.17490e-25        1.11555e-24
 23.69        8.25710e-25        7.20797e-25        1.12032e-24
 23.81        8.29344e-25        7.24108e-25        1.12508e-24
 23.93        8.32981e-25        7.27424e-25        1.12984e-24
 24.04        8.36621e-25        7.30746e-25        1.13461e-24
 24.16        8.40266e-25        7.34074e-25        1.13938e-24
 24.28        8.43916e-25        7.37409e-25        1.14415e-24
 24.41        8.47571e-25        7.40751e-25        1.14893e-24
 24.53        8.51232e-25        7.44101e-25        1.15371e-24
 24.65        8.54901e-25        7.47460e-25        1.15850e-24
 24.77        8.58578e-25        7.50829e-25        1.16330e-24
 24.89        8.62264e-25        7.54208e-25        1.16811e-24
 25.02        8.65961e-25        7.57599e-25        1.17292e-24
 25.14        8.69669e-25        7.61003e-25        1.17775e-24
 25.27        8.73389e-25        7.64420e-25        1.18260e-24
 25.39        8.77124e-25        7.67852e-25        1.18746e-24
 25.52        8.80875e-25        7.71300e-25        1.19234e-24
 25.64        8.84642e-25        7.74765e-25        1.19724e-24
 25.77        8.88428e-25        7.78249e-25        1.20216e-24
 25.90        8.92234e-25        7.81753e-25        1.20710e-24
 26.03        8.96063e-25        7.85279e-25        1.21208e-24
 26.16        8.99915e-25        7.88829e-25        1.21708e-24
 26.29        9.03794e-25        7.92403e-25        1.22211e-24
 26.42        9.07700e-25        7.96005e-25        1.22718e-24
 26.55        9.11637e-25        7.99634e-25        1.23229e-24
 26.68        9.15606e-25        8.03295e-25        1.23744e-24
 26.81        9.19610e-25        8.06988e-25        1.24264e-24
 26.95        9.23651e-25        8.10717e-25        1.24788e-24
 27.08        9.27732e-25        8.14482e-25        1.25317e-24
 27.22        9.31856e-25        8.18287e-25        1.25852e-24
 27.35        9.36026e-25        8.22134e-25        1.26393e-24
 27.49        9.40244e-25        8.26025e-25        1.26940e-24
 27.62        9.44514e-25        8.29964e-25        1.27494e-24
 27.76        9.48839e-25        8.33953e-25        1.28055e-24
 27.90        9.53223e-25        8.37994e-25        1.28624e-24
 28.04        9.57669e-25        8.42092e-25        1.29201e-24
 28.18        9.62181e-25        8.46250e-25        1.29787e-24
 28.32        9.66762e-25        8.50470e-25        1.30382e-24
 28.46        9.71418e-25        8.54756e-25        1.30987e-24
 28.60        9.76152e-25        8.59112e-25        1.31602e-24
 28.74        9.80968e-25        8.63541e-25        1.32229e-24
 28.88        9.85872e-25        8.68048e-25        1.32867e-24
 29.03        9.90868e-25        8.72637e-25        1.33517e-24
 29.17        9.95960e-25        8.77312e-25        1.34181e-24
 29.31        1.00116e-24        8.82077e-25        1.34858e-24
 29.46        1.00646e-24        8.86938e-25        1.35549e-24
 29.61        1.01188e-24        8.91899e-25        1.36256e-24
 29.75        1.01741e-24        8.96964e-25        1.36979e-24
 29.90        1.02307e-24        9.02140e-25        1.37720e-24
 30.05        1.02887e-24        9.07431e-25        1.38477e-24
 30.20        1.03480e-24        9.12842e-25        1.39254e-24
 30.35        1.04086e-24        9.18374e-25        1.40049e-24
 30.50        1.04707e-24        9.24027e-25        1.40863e-24
 30.65        1.05342e-24        9.29802e-25        1.41695e-24
 30.80        1.05990e-24        9.35699e-25        1.42547e-24
 30.96        1.06653e-24        9.41720e-25        1.43418e-24
 31.11        1.07330e-24        9.47864e-25        1.44307e-24
 31.27        1.08021e-24        9.54133e-25        1.45216e-24
 31.42        1.08726e-24        9.60525e-25        1.46145e-24
 31.58        1.09445e-24        9.67042e-25        1.47092e-24
 31.73        1.10179e-24        9.73682e-25        1.48059e-24
 31.89        1.10926e-24        9.80447e-25        1.49045e-24
 32.05        1.11688e-24        9.87334e-25        1.50050e-24
 32.21        1.12464e-24        9.94345e-25        1.51074e-24
 32.37        1.13254e-24        1.00148e-24        1.52117e-24
 32.53        1.14058e-24        1.00873e-24        1.53179e-24
 32.69        1.14875e-24        1.01611e-24        1.54259e-24
 32.85        1.15707e-24        1.02360e-24        1.55358e-24
 33.02        1.16551e-24        1.03122e-24        1.56476e-24
 33.18        1.17409e-24        1.03894e-24        1.57611e-24
 33.34        1.18280e-24        1.04679e-24        1.58764e-24
 33.51        1.19164e-24        1.05474e-24        1.59935e-24
 33.68        1.20061e-24        1.06281e-24        1.61123e-24
 33.84        1.20970e-24        1.07099e-24        1.62327e-24
 34.01        1.21891e-24        1.07927e-24        1.63548e-24
 34.18        1.22824e-24        1.08765e-24        1.64784e-24
 34.35        1.23768e-24        1.09613e-24        1.66036e-24
 34.52        1.24723e-24        1.10471e-24        1.67303e-24
 34.69        1.25688e-24        1.11337e-24        1.68584e-24
 34.87        1.26664e-24        1.12213e-24        1.69878e-24
 35.04        1.27649e-24        1.13097e-24        1.71185e-24
 35.21        1.28642e-24        1.13989e-24        1.72505e-24
 35.39        1.29644e-24        1.14888e-24        1.73835e-24
 35.56        1.30654e-24        1.15794e-24        1.75176e-24
 35.74        1.31671e-24        1.16706e-24        1.76526e-24
 35.92        1.32694e-24        1.17623e-24        1.77885e-24
 36.10        1.33723e-24        1.18546e-24        1.79251e-24
 36.27        1.34756e-24        1.19472e-24        1.80623e-24
 36.46        1.35793e-24        1.20402e-24        1.82001e-24
 36.64        1.36833e-24        1.21335e-24        1.83382e-24
 36.82        1.37875e-24        1.22269e-24        1.84765e-24
 37.00        1.38918e-24        1.23205e-24        1.86150e-24
 37.18        1.39960e-24        1.24140e-24        1.87534e-24
 37.37        1.41001e-24        1.25074e-24        1.88916e-24
 37.55        1.42040e-24        1.26006e-24        1.90294e-24
 37.74        1.43074e-24        1.26935e-24        1.91667e-24
 37.93        1.44103e-24        1.27859e-24        1.93032e-24
 38.12        1.45126e-24        1.28777e-24        1.94388e-24
 38.31        1.46140e-24        1.29689e-24        1.95733e-24
 38.50        1.47144e-24        1.30592e-24        1.97064e-24
 38.69        1.48137e-24        1.31486e-24        1.98378e-24
 38.88        1.49117e-24        1.32368e-24        1.99675e-24
 39.07        1.50081e-24        1.33237e-24        2.00951e-24
 39.27        1.51028e-24        1.34091e-24        2.02203e-24
 39.46        1.51956e-24        1.34929e-24        2.03428e-24
 39.66        1.52863e-24        1.35749e-24        2.04625e-24
 39.86        1.53747e-24        1.36549e-24        2.05789e-24
 40.05        1.54605e-24        1.37327e-24        2.06918e-24
 40.25        1.55435e-24        1.38081e-24        2.08009e-24
 40.45        1.56238e-24        1.38812e-24        2.09062e-24
 40.65        1.57013e-24        1.39519e-24        2.10078e-24
 40.85        1.57761e-24        1.40203e-24        2.11055e-24
 41.06        1.58482e-24        1.40863e-24        2.11996e-24
 41.26        1.59175e-24        1.41500e-24        2.12899e-24
 41.47        1.59842e-24        1.42115e-24        2.13765e-24
 41.67        1.60483e-24        1.42706e-24        2.14594e-24
 41.88        1.61097e-24        1.43275e-24        2.15388e-24
 42.09        1.61685e-24        1.43823e-24        2.16146e-24
 42.30        1.62249e-24        1.44348e-24        2.16870e-24
 42.51        1.62788e-24        1.44853e-24        2.17559e-24
 42.72        1.63302e-24        1.45337e-24        2.18216e-24
 42.93        1.63794e-24        1.45802e-24        2.18840e-24
 43.14        1.64263e-24        1.46247e-24        2.19433e-24
 43.36        1.64710e-24        1.46674e-24        2.19996e-24
 43.57        1.65137e-24        1.47083e-24        2.20531e-24
 43.79        1.65544e-24        1.47475e-24        2.21038e-24
 44.01        1.65932e-24        1.47852e-24        2.21520e-24
 44.23        1.66303e-24        1.48214e-24        2.21977e-24
 44.44        1.66658e-24        1.48563e-24        2.22413e-24
 44.67        1.66999e-24        1.48900e-24        2.22828e-24
 44.89        1.67327e-24        1.49225e-24        2.23225e-24
 45.11        1.67643e-24        1.49542e-24        2.23606e-24
 45.33        1.67950e-24        1.49850e-24        2.23973e-24
 45.56        1.68249e-24        1.50153e-24        2.24329e-24
 45.79        1.68543e-24        1.50450e-24        2.24677e-24
 46.01        1.68833e-24        1.50746e-24        2.25020e-24
 46.24        1.69122e-24        1.51041e-24        2.25361e-24
 46.47        1.69412e-24        1.51337e-24        2.25703e-24
 46.70        1.69706e-24        1.51637e-24        2.26050e-24
 46.93        1.70007e-24        1.51944e-24        2.26405e-24
 47.17        1.70317e-24        1.52259e-24        2.26773e-24
 47.40        1.70640e-24        1.52586e-24        2.27157e-24
 47.64        1.70980e-24        1.52928e-24        2.27562e-24
 47.87        1.71338e-24        1.53287e-24        2.27994e-24
 48.11        1.71720e-24        1.53666e-24        2.28456e-24
 48.35        1.72128e-24        1.54070e-24        2.28953e-24
 48.59        1.72568e-24        1.54501e-24        2.29493e-24
 48.83        1.73042e-24        1.54963e-24        2.30079e-24
 49.07        1.73557e-24        1.55460e-24        2.30719e-24
 49.32        1.74116e-24        1.55996e-24        2.31419e-24
 49.56        1.74724e-24        1.56576e-24        2.32185e-24
 49.81        1.75387e-24        1.57204e-24        2.33025e-24
 50.06        1.76110e-24        1.57885e-24        2.33946e-24
 50.31        1.76897e-24        1.58622e-24        2.34954e-24
 50.55        1.77748e-24        1.59417e-24        2.36048e-24
 50.81        1.78665e-24        1.60268e-24        2.37231e-24
 51.06        1.79647e-24        1.61177e-24        2.38501e-24
 51.31        1.80694e-24        1.62143e-24        2.39860e-24
 51.57        1.81807e-24        1.63166e-24        2.41306e-24
 51.82        1.82984e-24        1.64247e-24        2.42840e-24
 52.08        1.84227e-24        1.65384e-24        2.44462e-24
 52.34        1.85534e-24        1.66579e-24        2.46171e-24
 52.60        1.86905e-24        1.67830e-24        2.47967e-24
 52.86        1.88340e-24        1.69137e-24        2.49848e-24
 53.12        1.89838e-24        1.70499e-24        2.51815e-24
 53.39        1.91399e-24        1.71917e-24        2.53866e-24
 53.65        1.93021e-24        1.73388e-24        2.55999e-24
 53.92        1.94703e-24        1.74913e-24        2.58215e-24
 54.19        1.96445e-24        1.76490e-24        2.60510e-24
 54.45        1.98245e-24        1.78118e-24        2.62883e-24
 54.73        2.00102e-24        1.79796e-24        2.65333e-24
 55.00        2.02013e-24        1.81523e-24        2.67857e-24
 55.27        2.03978e-24        1.83297e-24        2.70453e-24
 55.54        2.05995e-24        1.85116e-24        2.73118e-24
 55.82        2.08061e-24        1.86978e-24        2.75850e-24
 56.10        2.10173e-24        1.88883e-24        2.78645e-24
 56.38        2.12331e-24        1.90826e-24        2.81499e-24
 56.66        2.14530e-24        1.92807e-24        2.84410e-24
 56.94        2.16768e-24        1.94822e-24        2.87373e-24
 57.22        2.19042e-24        1.96868e-24        2.90384e-24
 57.50        2.21349e-24        1.98944e-24        2.93439e-24
 57.79        2.23684e-24        2.01045e-24        2.96532e-24
 58.08        2.26045e-24        2.03169e-24        2.99659e-24
 58.37        2.28426e-24        2.05312e-24        3.02814e-24
 58.66        2.30824e-24        2.07469e-24        3.05990e-24
 58.95        2.33234e-24        2.09638e-24        3.09182e-24
 59.24        2.35651e-24        2.11812e-24        3.12382e-24
 59.53        2.38069e-24        2.13989e-24        3.15584e-24
 59.83        2.40483e-24        2.16163e-24        3.18780e-24
 60.13        2.42888e-24        2.18329e-24        3.21962e-24
 60.43        2.45279e-24        2.20484e-24        3.25124e-24
 60.73        2.47655e-24        2.22626e-24        3.28267e-24
 61.03        2.50017e-24        2.24757e-24        3.31389e-24
 61.33        2.52364e-24        2.26874e-24        3.34489e-24
 61.63        2.54694e-24        2.28978e-24        3.37567e-24
 61.94        2.57008e-24        2.31068e-24        3.40622e-24
 62.25        2.59305e-24        2.33144e-24        3.43653e-24
 62.56        2.61584e-24        2.35205e-24        3.46660e-24
 62.87        2.63845e-24        2.37250e-24        3.49641e-24
 63.18        2.66087e-24        2.39280e-24        3.52597e-24
 63.49        2.68311e-24        2.41294e-24        3.55525e-24
 63.81        2.70514e-24        2.43292e-24        3.58427e-24
 64.13        2.72698e-24        2.45272e-24        3.61300e-24
 64.45        2.74861e-24        2.47235e-24        3.64145e-24
 64.77        2.77003e-24        2.49180e-24        3.66961e-24
 65.09        2.79124e-24        2.51107e-24        3.69747e-24
 65.41        2.81223e-24        2.53015e-24        3.72503e-24
 65.74        2.83300e-24        2.54905e-24        3.75228e-24
 66.06        2.85354e-24        2.56776e-24        3.77922e-24
 66.39        2.87385e-24        2.58627e-24        3.80584e-24
 66.72        2.89393e-24        2.60458e-24        3.83215e-24
 67.05        2.91378e-24        2.62270e-24        3.85812e-24
 67.38        2.93339e-24        2.64062e-24        3.88377e-24
 67.72        2.95277e-24        2.65833e-24        3.90910e-24
 68.05        2.97190e-24        2.67584e-24        3.93409e-24
 68.39        2.99079e-24        2.69314e-24        3.95874e-24
 68.73        3.00944e-24        2.71023e-24        3.98306e-24
 69.07        3.02784e-24        2.72712e-24        4.00704e-24
 69.42        3.04601e-24        2.74380e-24        4.03069e-24
 69.76        3.06392e-24        2.76027e-24        4.05400e-24
 70.11        3.08160e-24        2.77654e-24        4.07698e-24
 70.46        3.09904e-24        2.79260e-24        4.09963e-24
 70.81        3.11624e-24        2.80846e-24        4.12195e-24
 71.16        3.13320e-24        2.82412e-24        4.14394e-24
 71.51        3.14994e-24        2.83959e-24        4.16562e-24
 71.87        3.16645e-24        2.85486e-24        4.18698e-24
 72.22        3.18273e-24        2.86994e-24        4.20804e-24
 72.58        3.19881e-24        2.88484e-24        4.22880e-24
 72.94        3.21467e-24        2.89956e-24        4.24928e-24
 73.30        3.23033e-24        2.91411e-24        4.26947e-24
 73.67        3.24580e-24        2.92849e-24        4.28940e-24
 74.03        3.26109e-24        2.94272e-24        4.30907e-24
 74.40        3.27620e-24        2.95681e-24        4.32851e-24
 74.77        3.29115e-24        2.97075e-24        4.34772e-24
 75.14        3.30595e-24        2.98457e-24        4.36672e-24
 75.52        3.32062e-24        2.99827e-24        4.38553e-24
 75.89        3.33516e-24        3.01187e-24        4.40417e-24
 76.27        3.34959e-24        3.02538e-24        4.42266e-24
 76.65        3.36393e-24        3.03881e-24        4.44102e-24
 77.03        3.37820e-24        3.05218e-24        4.45928e-24
 77.41        3.39242e-24        3.06551e-24        4.47745e-24
 77.79        3.40660e-24        3.07881e-24        4.49558e-24
 78.18        3.42077e-24        3.09210e-24        4.51369e-24
 78.57        3.43495e-24        3.10541e-24        4.53182e-24
 78.96        3.44916e-24        3.11875e-24        4.54998e-24
 79.35        3.46344e-24        3.13215e-24        4.56823e-24
 79.75        3.47781e-24        3.14562e-24        4.58660e-24
 80.14        3.49229e-24        3.15921e-24        4.60512e-24
 80.54        3.50692e-24        3.17292e-24        4.62384e-24
 80.94        3.52169e-24        3.18676e-24        4.64274e-24
 81.34        3.53660e-24        3.20072e-24        4.66184e-24
 81.75        3.55166e-24        3.21481e-24        4.68113e-24
 82.15        3.56687e-24        3.22904e-24        4.70062e-24
 82.56        3.58223e-24        3.24340e-24        4.72031e-24
 82.97        3.59774e-24        3.25789e-24        4.74020e-24
 83.38        3.61340e-24        3.27252e-24        4.76030e-24
 83.80        3.62922e-24        3.28729e-24        4.78061e-24
 84.21        3.64519e-24        3.30219e-24        4.80113e-24
 84.63        3.66133e-24        3.31724e-24        4.82186e-24
 85.05        3.67762e-24        3.33242e-24        4.84280e-24
 85.47        3.69407e-24        3.34775e-24        4.86396e-24
 85.90        3.71069e-24        3.36323e-24        4.88534e-24
 86.32        3.72747e-24        3.37885e-24        4.90694e-24
 86.75        3.74442e-24        3.39462e-24        4.92876e-24
 87.18        3.76153e-24        3.41053e-24        4.95080e-24
 87.62        3.77881e-24        3.42659e-24        4.97307e-24
 88.05        3.79626e-24        3.44281e-24        4.99557e-24
 88.49        3.81388e-24        3.45917e-24        5.01829e-24
 88.93        3.83167e-24        3.47568e-24        5.04124e-24
 89.37        3.84963e-24        3.49235e-24        5.06442e-24
 89.81        3.86776e-24        3.50917e-24        5.08783e-24
 90.26        3.88606e-24        3.52614e-24        5.11147e-24
 90.71        3.90454e-24        3.54327e-24        5.13534e-24
 91.16        3.92320e-24        3.56056e-24        5.15945e-24
 91.61        3.94203e-24        3.57800e-24        5.18379e-24
 92.07        3.96105e-24        3.59561e-24        5.20838e-24
 92.52        3.98025e-24        3.61338e-24        5.23321e-24
 92.98        3.99963e-24        3.63131e-24        5.25829e-24
 93.45        4.01921e-24        3.64942e-24        5.28363e-24
 93.91        4.03897e-24        3.66770e-24        5.30921e-24
 94.38        4.05893e-24        3.68615e-24        5.33505e-24
 94.85        4.07908e-24        3.70477e-24        5.36114e-24
 95.32        4.09943e-24        3.72357e-24        5.38750e-24
 95.79        4.11997e-24        3.74255e-24        5.41411e-24
 96.27        4.14072e-24        3.76171e-24        5.44099e-24
 96.74        4.16166e-24        3.78106e-24        5.46814e-24
 97.22        4.18281e-24        3.80059e-24        5.49555e-24
 97.71        4.20417e-24        3.82030e-24        5.52323e-24
 98.19        4.22572e-24        3.84021e-24        5.55118e-24
 98.68        4.24749e-24        3.86030e-24        5.57939e-24
 99.17        4.26946e-24        3.88058e-24        5.60788e-24
 99.66        4.29164e-24        3.90105e-24        5.63663e-24
100.16        4.31403e-24        3.92172e-24        5.66566e-24
100.65        4.33663e-24        3.94258e-24        5.69496e-24
101.15        4.35945e-24        3.96365e-24        5.72454e-24
101.66        4.38249e-24        3.98492e-24        5.75440e-24
102.16        4.40576e-24        4.00640e-24        5.78457e-24
102.67        4.42927e-24        4.02811e-24        5.81504e-24
103.18        4.45302e-24        4.05004e-24        5.84583e-24
103.69        4.47703e-24        4.07220e-24        5.87695e-24
104.21        4.50129e-24        4.09460e-24        5.90840e-24
104.72        4.52582e-24        4.11725e-24        5.94020e-24
105.24        4.55063e-24        4.14015e-24        5.97235e-24
105.77        4.57572e-24        4.16331e-24        6.00487e-24
106.29        4.60110e-24        4.18674e-24        6.03777e-24
106.82        4.62678e-24        4.21045e-24        6.07106e-24
107.35        4.65276e-24        4.23444e-24        6.10475e-24
107.88        4.67907e-24        4.25873e-24        6.13884e-24
108.42        4.70570e-24        4.28331e-24        6.17337e-24
108.96        4.73266e-24        4.30821e-24        6.20832e-24
109.50        4.75997e-24        4.33342e-24        6.24373e-24
110.04        4.78764e-24        4.35895e-24        6.27960e-24
110.59        4.81567e-24        4.38483e-24        6.31593e-24
111.14        4.84405e-24        4.41102e-24        6.35273e-24
111.69        4.87278e-24        4.43754e-24        6.38998e-24
112.25        4.90186e-24        4.46438e-24        6.42768e-24
112.80        4.93126e-24        4.49151e-24        6.46580e-24
113.36        4.96098e-24        4.51895e-24        6.50434e-24
113.93        4.99102e-24        4.54667e-24        6.54328e-24
114.49        5.02135e-24        4.57466e-24        6.58261e-24
115.06        5.05197e-24        4.60292e-24        6.62232e-24
115.63        5.08286e-24        4.63143e-24        6.66237e-24
116.21        5.11402e-24        4.66019e-24        6.70277e-24
116.78        5.14542e-24        4.68917e-24        6.74348e-24
117.36        5.17705e-24        4.71837e-24        6.78449e-24
117.95        5.20890e-24        4.74776e-24        6.82578e-24
118.53        5.24094e-24        4.77734e-24        6.86733e-24
119.12        5.27316e-24        4.80708e-24        6.90910e-24
119.71        5.30554e-24        4.83697e-24        6.95108e-24
120.31        5.33807e-24        4.86699e-24        6.99324e-24
120.90        5.37072e-24        4.89714e-24        7.03557e-24
121.51        5.40351e-24        4.92742e-24        7.07808e-24
122.11        5.43644e-24        4.95782e-24        7.12077e-24
122.72        5.46952e-24        4.98836e-24        7.16364e-24
123.32        5.50276e-24        5.01905e-24        7.20672e-24
123.94        5.53615e-24        5.04988e-24        7.24999e-24
124.55        5.56970e-24        5.08086e-24        7.29348e-24
125.17        5.60342e-24        5.11200e-24        7.33719e-24
125.79        5.63732e-24        5.14330e-24        7.38112e-24
126.42        5.67140e-24        5.17477e-24        7.42529e-24
127.05        5.70567e-24        5.20642e-24        7.46970e-24
127.68        5.74013e-24        5.23824e-24        7.51436e-24
128.31        5.77479e-24        5.27025e-24        7.55929e-24
128.95        5.80966e-24        5.30245e-24        7.60448e-24
129.59        5.84475e-24        5.33485e-24        7.64995e-24
130.23        5.88006e-24        5.36745e-24        7.69571e-24
130.88        5.91560e-24        5.40027e-24        7.74177e-24
131.53        5.95137e-24        5.43330e-24        7.78814e-24
132.18        5.98739e-24        5.46656e-24        7.83481e-24
132.84        6.02365e-24        5.50004e-24        7.88181e-24
133.50        6.06016e-24        5.53375e-24        7.92913e-24
134.16        6.09693e-24        5.56770e-24        7.97679e-24
134.83        6.13396e-24        5.60189e-24        8.02479e-24
135.50        6.17126e-24        5.63633e-24        8.07314e-24
136.17        6.20883e-24        5.67102e-24        8.12185e-24
136.85        6.24669e-24        5.70597e-24        8.17092e-24
137.53        6.28483e-24        5.74118e-24        8.22037e-24
138.21        6.32327e-24        5.77667e-24        8.27020e-24
138.90        6.36201e-24        5.81243e-24        8.32042e-24
139.59        6.40105e-24        5.84846e-24        8.37103e-24
140.28        6.44041e-24        5.88479e-24        8.42205e-24
140.98        6.48008e-24        5.92141e-24        8.47349e-24
141.68        6.52007e-24        5.95832e-24        8.52534e-24
142.38        6.56038e-24        5.99553e-24        8.57761e-24
143.09        6.60103e-24        6.03304e-24        8.63031e-24
143.80        6.64200e-24        6.07085e-24        8.68344e-24
144.51        6.68330e-24        6.10897e-24        8.73699e-24
145.23        6.72494e-24        6.14740e-24        8.79099e-24
145.95        6.76692e-24        6.18613e-24        8.84542e-24
146.67        6.80923e-24        6.22518e-24        8.90030e-24
147.40        6.85189e-24        6.26455e-24        8.95562e-24
148.14        6.89490e-24        6.30423e-24        9.01139e-24
148.87        6.93825e-24        6.34423e-24        9.06761e-24
149.61        6.98194e-24        6.38455e-24        9.12428e-24
150.35        7.02599e-24        6.42519e-24        9.18140e-24
151.10        7.07039e-24        6.46616e-24        9.23898e-24
151.85        7.11514e-24        6.50745e-24        9.29701e-24
152.60        7.16023e-24        6.54905e-24        9.35550e-24
153.36        7.20568e-24        6.59099e-24        9.41444e-24
154.12        7.25147e-24        6.63324e-24        9.47383e-24
154.89        7.29761e-24        6.67581e-24        9.53368e-24
155.66        7.34410e-24        6.71870e-24        9.59397e-24
156.43        7.39093e-24        6.76190e-24        9.65471e-24
157.21        7.43811e-24        6.80543e-24        9.71589e-24
157.99        7.48562e-24        6.84926e-24        9.77752e-24
158.77        7.53347e-24        6.89341e-24        9.83959e-24
159.56        7.58166e-24        6.93787e-24        9.90209e-24
160.36        7.63019e-24        6.98264e-24        9.96503e-24
161.15        7.67905e-24        7.02771e-24        1.00284e-23
161.95        7.72824e-24        7.07310e-24        1.00922e-23
162.76        7.77779e-24        7.11880e-24        1.01565e-23
163.56        7.82768e-24        7.16483e-24        1.02212e-23
164.38        7.87792e-24        7.21118e-24        1.02864e-23
165.19        7.92852e-24        7.25786e-24        1.03520e-23
166.01        7.97949e-24        7.30487e-24        1.04181e-23
166.84        8.03083e-24        7.35222e-24        1.04847e-23
167.67        8.08254e-24        7.39992e-24        1.05518e-23
168.50        8.13462e-24        7.44797e-24        1.06194e-23
169.34        8.18709e-24        7.49637e-24        1.06874e-23
170.18        8.23996e-24        7.54512e-24        1.07560e-23
171.02        8.29321e-24        7.59424e-24        1.08251e-23
171.87        8.34687e-24        7.64373e-24        1.08947e-23
172.73        8.40093e-24        7.69359e-24        1.09649e-23
173.58        8.45540e-24        7.74383e-24        1.10355e-23
174.45        8.51029e-24        7.79446e-24        1.11067e-23
175.31        8.56561e-24        7.84547e-24        1.11785e-23
176.18        8.62135e-24        7.89688e-24        1.12508e-23
177.06        8.67753e-24        7.94868e-24        1.13237e-23
177.94        8.73415e-24        8.00090e-24        1.13972e-23
178.82        8.79121e-24        8.05352e-24        1.14712e-23
179.71        8.84873e-24        8.10656e-24        1.15459e-23
180.60        8.90670e-24        8.16002e-24        1.16211e-23
181.50        8.96514e-24        8.21390e-24        1.16969e-23
182.40        9.02403e-24        8.26821e-24        1.17733e-23
183.31        9.08338e-24        8.32293e-24        1.18504e-23
184.22        9.14319e-24        8.37808e-24        1.19280e-23
185.13        9.20345e-24        8.43364e-24        1.20062e-23
186.05        9.26416e-24        8.48961e-24        1.20849e-23
186.97        9.32531e-24        8.54600e-24        1.21643e-23
187.90        9.38691e-24        8.60279e-24        1.22442e-23
188.84        9.44895e-24        8.65999e-24        1.23248e-23
189.77        9.51143e-24        8.71760e-24        1.24058e-23
190.72        9.57433e-24        8.77560e-24        1.24875e-23
191.66        9.63767e-24        8.83399e-24        1.25697e-23
192.62        9.70142e-24        8.89277e-24        1.26524e-23
193.57        9.76559e-24        8.95194e-24        1.27357e-23
194.53        9.83017e-24        9.01148e-24        1.28195e-23
195.50        9.89516e-24        9.07139e-24        1.29038e-23
196.47        9.96054e-24        9.13168e-24        1.29887e-23
197.45        1.00263e-23        9.19232e-24        1.30740e-23
198.43        1.00925e-23        9.25331e-24        1.31599e-23
199.41        1.01590e-23        9.31465e-24        1.32462e-23
200.40        1.02259e-23        9.37632e-24        1.33330e-23
201.40        1.02931e-23        9.43833e-24        1.34202e-23
202.40        1.03607e-23        9.50068e-24        1.35080e-23
203.40        1.04287e-23        9.56337e-24        1.35962e-23
204.41        1.04971e-23        9.62640e-24        1.36849e-23
205.43        1.05658e-23        9.68979e-24        1.37741e-23
206.45        1.06349e-23        9.75353e-24        1.38637e-23
207.48        1.07044e-23        9.81763e-24        1.39539e-23
208.51        1.07743e-23        9.88209e-24        1.40446e-23
209.54        1.08446e-23        9.94693e-24        1.41358e-23
210.58        1.09153e-23        1.00121e-23        1.42276e-23
211.63        1.09865e-23        1.00777e-23        1.43199e-23
212.68        1.10580e-23        1.01437e-23        1.44127e-23
213.74        1.11300e-23        1.02101e-23        1.45061e-23
214.80        1.12024e-23        1.02769e-23        1.46000e-23
215.86        1.12752e-23        1.03441e-23        1.46945e-23
216.94        1.13485e-23        1.04117e-23        1.47896e-23
218.01        1.14223e-23        1.04797e-23        1.48853e-23
219.10        1.14965e-23        1.05481e-23        1.49815e-23
220.18        1.15712e-23        1.06170e-23        1.50784e-23
221.28        1.16463e-23        1.06863e-23        1.51759e-23
222.38        1.17220e-23        1.07561e-23        1.52740e-23
223.48        1.17981e-23        1.08264e-23        1.53728e-23
224.59        1.18748e-23        1.08971e-23        1.54723e-23
225.71        1.19520e-23        1.09683e-23        1.55724e-23
226.83        1.20297e-23        1.10400e-23        1.56733e-23
227.95        1.21081e-23        1.11123e-23        1.57749e-23
229.09        1.21870e-23        1.11850e-23        1.58773e-23
230.22        1.22665e-23        1.12584e-23        1.59804e-23
231.37        1.23466e-23        1.13323e-23        1.60843e-23
232.52        1.24273e-23        1.14067e-23        1.61891e-23
233.67        1.25087e-23        1.14818e-23        1.62946e-23
234.83        1.25908e-23        1.15575e-23        1.64011e-23
236.00        1.26735e-23        1.16339e-23        1.65085e-23
237.17        1.27570e-23        1.17109e-23        1.66167e-23
238.35        1.28412e-23        1.17885e-23        1.67260e-23
239.53        1.29262e-23        1.18669e-23        1.68362e-23
240.72        1.30119e-23        1.19459e-23        1.69474e-23
241.92        1.30984e-23        1.20257e-23        1.70596e-23
243.12        1.31856e-23        1.21062e-23        1.71728e-23
244.33        1.32736e-23        1.21874e-23        1.72870e-23
245.54        1.33624e-23        1.22692e-23        1.74020e-23
246.76        1.34518e-23        1.23517e-23        1.75181e-23
247.98        1.35419e-23        1.24348e-23        1.76349e-23
249.22        1.36326e-23        1.25185e-23        1.77527e-23
250.45        1.37240e-23        1.26028e-23        1.78712e-23
251.70        1.38160e-23        1.26877e-23        1.79906e-23
252.95        1.39086e-23        1.27731e-23        1.81107e-23
254.20        1.40017e-23        1.28590e-23        1.82315e-23
255.47        1.40954e-23        1.29454e-23        1.83530e-23
256.73        1.41896e-23        1.30322e-23        1.84752e-23
258.01        1.42842e-23        1.31195e-23        1.85979e-23
259.29        1.43792e-23        1.32072e-23        1.87212e-23
260.58        1.44747e-23        1.32952e-23        1.88450e-23
261.87        1.45705e-23        1.33836e-23        1.89694e-23
263.17        1.46668e-23        1.34724e-23        1.90942e-23
264.48        1.47635e-23        1.35617e-23        1.92197e-23
265.79        1.48607e-23        1.36514e-23        1.93458e-23
267.11        1.49585e-23        1.37415e-23        1.94726e-23
268.44        1.50568e-23        1.38322e-23        1.96001e-23
269.77        1.51557e-23        1.39235e-23        1.97284e-23
271.11        1.52553e-23        1.40153e-23        1.98576e-23
272.46        1.53556e-23        1.41078e-23        1.99876e-23
273.81        1.54566e-23        1.42010e-23        2.01187e-23
275.17        1.55584e-23        1.42949e-23        2.02507e-23
276.54        1.56610e-23        1.43896e-23        2.03839e-23
277.91        1.57646e-23        1.44851e-23        2.05181e-23
279.29        1.58690e-23        1.45815e-23        2.06537e-23
280.68        1.59745e-23        1.46788e-23        2.07905e-23
282.08        1.60810e-23        1.47770e-23        2.09286e-23
283.48        1.61885e-23        1.48762e-23        2.10681e-23
284.88        1.62970e-23        1.49763e-23        2.12088e-23
286.30        1.64066e-23        1.50774e-23        2.13509e-23
287.72        1.65171e-23        1.51794e-23        2.14943e-23
289.15        1.66286e-23        1.52823e-23        2.16390e-23
290.59        1.67412e-23        1.53861e-23        2.17849e-23
292.03        1.68547e-23        1.54908e-23        2.19321e-23
293.48        1.69691e-23        1.55964e-23        2.20806e-23
294.94        1.70846e-23        1.57028e-23        2.22303e-23
296.40        1.72009e-23        1.58102e-23        2.23813e-23
297.87        1.73182e-23        1.59184e-23        2.25335e-23
299.35        1.74365e-23        1.60275e-23        2.26868e-23
300.84        1.75556e-23        1.61374e-23        2.28414e-23
302.33        1.76757e-23        1.62482e-23        2.29971e-23
303.84        1.77967e-23        1.63598e-23        2.31540e-23
305.34        1.79186e-23        1.64723e-23        2.33122e-23
306.86        1.80415e-23        1.65857e-23        2.34715e-23
308.39        1.81654e-23        1.67000e-23        2.36322e-23
309.92        1.82902e-23        1.68152e-23        2.37941e-23
311.46        1.84161e-23        1.69313e-23        2.39573e-23
313.00        1.85429e-23        1.70483e-23        2.41219e-23
314.56        1.86708e-23        1.71663e-23        2.42878e-23
316.12        1.87998e-23        1.72853e-23        2.44550e-23
317.69        1.89298e-23        1.74053e-23        2.46237e-23
319.27        1.90609e-23        1.75263e-23        2.47937e-23
320.85        1.91932e-23        1.76483e-23        2.49652e-23
322.45        1.93265e-23        1.77713e-23        2.51381e-23
324.05        1.94610e-23        1.78954e-23        2.53126e-23
325.66        1.95967e-23        1.80206e-23        2.54885e-23
327.27        1.97335e-23        1.81468e-23        2.56660e-23
328.90        1.98715e-23        1.82742e-23        2.58450e-23
330.53        2.00108e-23        1.84027e-23        2.60256e-23
332.18        2.01513e-23        1.85323e-23        2.62078e-23
333.83        2.02930e-23        1.86631e-23        2.63916e-23
335.48        2.04360e-23        1.87950e-23        2.65770e-23
337.15        2.05801e-23        1.89280e-23        2.67640e-23
338.82        2.07255e-23        1.90621e-23        2.69525e-23
340.51        2.08720e-23        1.91973e-23        2.71425e-23
342.20        2.10197e-23        1.93336e-23        2.73340e-23
343.90        2.11685e-23        1.94709e-23        2.75271e-23
345.61        2.13185e-23        1.96093e-23        2.77216e-23
347.32        2.14696e-23        1.97487e-23        2.79176e-23
349.05        2.16219e-23        1.98892e-23        2.81150e-23
350.78        2.17752e-23        2.00306e-23        2.83138e-23
352.52        2.19295e-23        2.01730e-23        2.85140e-23
354.27        2.20849e-23        2.03164e-23        2.87156e-23
356.03        2.22413e-23        2.04607e-23        2.89184e-23
357.80        2.23987e-23        2.06060e-23        2.91226e-23
359.58        2.25571e-23        2.07521e-23        2.93280e-23
361.36        2.27164e-23        2.08991e-23        2.95346e-23
363.16        2.28767e-23        2.10469e-23        2.97425e-23
364.96        2.30379e-23        2.11957e-23        2.99516e-23
366.77        2.32001e-23        2.13453e-23        3.01620e-23
368.60        2.33633e-23        2.14959e-23        3.03736e-23
370.43        2.35276e-23        2.16474e-23        3.05867e-23
372.27        2.36928e-23        2.17999e-23        3.08010e-23
374.12        2.38592e-23        2.19534e-23        3.10168e-23
375.97        2.40266e-23        2.21079e-23        3.12340e-23
377.84        2.41952e-23        2.22634e-23        3.14526e-23
379.72        2.43649e-23        2.24200e-23        3.16728e-23
381.60        2.45358e-23        2.25776e-23        3.18944e-23
383.50        2.47079e-23        2.27363e-23        3.21176e-23
385.40        2.48812e-23        2.28962e-23        3.23424e-23
387.32        2.50557e-23        2.30572e-23        3.25688e-23
389.24        2.52315e-23        2.32194e-23        3.27969e-23
391.17        2.54086e-23        2.33827e-23        3.30266e-23
393.12        2.55871e-23        2.35474e-23        3.32582e-23
395.07        2.57669e-23        2.37132e-23        3.34915e-23
397.03        2.59482e-23        2.38804e-23        3.37266e-23
399.00        2.61308e-23        2.40489e-23        3.39636e-23
400.98        2.63150e-23        2.42187e-23        3.42025e-23
402.98        2.65006e-23        2.43899e-23        3.44433e-23
404.98        2.66877e-23        2.45625e-23        3.46861e-23
406.99        2.68764e-23        2.47364e-23        3.49309e-23
409.01        2.70665e-23        2.49118e-23        3.51776e-23
411.04        2.72582e-23        2.50885e-23        3.54263e-23
413.08        2.74514e-23        2.52667e-23        3.56770e-23
415.13        2.76462e-23        2.54463e-23        3.59298e-23
417.20        2.78425e-23        2.56273e-23        3.61846e-23
419.27        2.80404e-23        2.58098e-23        3.64414e-23
421.35        2.82399e-23        2.59937e-23        3.67003e-23
423.44        2.84410e-23        2.61791e-23        3.69612e-23
425.55        2.86437e-23        2.63660e-23        3.72242e-23
427.66        2.88479e-23        2.65543e-23        3.74894e-23
429.78        2.90538e-23        2.67441e-23        3.77566e-23
431.92        2.92614e-23        2.69354e-23        3.80259e-23
434.06        2.94706e-23        2.71283e-23        3.82974e-23
436.22        2.96814e-23        2.73226e-23        3.85711e-23
438.39        2.98939e-23        2.75185e-23        3.88469e-23
440.56        3.01081e-23        2.77159e-23        3.91249e-23
442.75        3.03239e-23        2.79149e-23        3.94051e-23
444.95        3.05415e-23        2.81155e-23        3.96875e-23
447.16        3.07608e-23        2.83176e-23        3.99722e-23
449.38        3.09818e-23        2.85213e-23        4.02591e-23
451.61        3.12046e-23        2.87266e-23        4.05482e-23
453.86        3.14291e-23        2.89335e-23        4.08397e-23
456.11        3.16555e-23        2.91422e-23        4.11335e-23
458.37        3.18837e-23        2.93525e-23        4.14298e-23
460.65        3.21139e-23        2.95647e-23        4.17287e-23
462.94        3.23461e-23        2.97786e-23        4.20301e-23
465.24        3.25803e-23        2.99945e-23        4.23341e-23
467.55        3.28166e-23        3.02123e-23        4.26410e-23
469.87        3.30551e-23        3.04321e-23        4.29506e-23
472.20        3.32959e-23        3.06540e-23        4.32632e-23
474.55        3.35389e-23        3.08780e-23        4.35787e-23
476.91        3.37844e-23        3.11042e-23        4.38974e-23
479.28        3.40323e-23        3.13326e-23        4.42192e-23
481.66        3.42827e-23        3.15634e-23        4.45443e-23
484.05        3.45357e-23        3.17966e-23        4.48728e-23
486.45        3.47914e-23        3.20322e-23        4.52048e-23
488.87        3.50499e-23        3.22704e-23        4.55404e-23
491.30        3.53113e-23        3.25113e-23        4.58798e-23
493.74        3.55756e-23        3.27549e-23        4.62229e-23
496.19        3.58430e-23        3.30013e-23        4.65701e-23
498.65        3.61135e-23        3.32506e-23        4.69213e-23
501.13        3.63873e-23        3.35029e-23        4.72767e-23
503.62        3.66644e-23        3.37582e-23        4.76365e-23
506.12        3.69449e-23        3.40167e-23        4.80005e-23
508.63        3.72287e-23        3.42783e-23        4.83690e-23
511.16        3.75159e-23        3.45429e-23        4.87419e-23
513.70        3.78065e-23        3.48108e-23        4.91192e-23
516.25        3.81006e-23        3.50818e-23        4.95009e-23
518.81        3.83981e-23        3.53560e-23        4.98872e-23
521.39        3.86992e-23        3.56334e-23        5.02780e-23
523.98        3.90037e-23        3.59141e-23        5.06733e-23
526.58        3.93117e-23        3.61980e-23        5.10732e-23
529.20        3.96233e-23        3.64851e-23        5.14777e-23
531.82        3.99384e-23        3.67755e-23        5.18868e-23
534.47        4.02571e-23        3.70692e-23        5.23004e-23
537.12        4.05793e-23        3.73662e-23        5.27188e-23
539.79        4.09051e-23        3.76665e-23        5.31417e-23
542.47        4.12345e-23        3.79701e-23        5.35694e-23
545.16        4.15675e-23        3.82770e-23        5.40016e-23
547.87        4.19041e-23        3.85872e-23        5.44386e-23
550.59        4.22443e-23        3.89007e-23        5.48802e-23
553.33        4.25880e-23        3.92175e-23        5.53265e-23
556.07        4.29353e-23        3.95376e-23        5.57773e-23
558.84        4.32862e-23        3.98610e-23        5.62328e-23
561.61        4.36404e-23        4.01875e-23        5.66927e-23
564.40        4.39981e-23        4.05171e-23        5.71570e-23
567.20        4.43592e-23        4.08499e-23        5.76257e-23
570.02        4.47235e-23        4.11857e-23        5.80987e-23
572.85        4.50911e-23        4.15244e-23        5.85759e-23
575.70        4.54619e-23        4.18661e-23        5.90572e-23
578.56        4.58357e-23        4.22107e-23        5.95426e-23
581.43        4.62125e-23        4.25579e-23        6.00318e-23
584.32        4.65923e-23        4.29079e-23        6.05248e-23
587.22        4.69749e-23        4.32605e-23        6.10215e-23
590.14        4.73602e-23        4.36156e-23        6.15217e-23
593.07        4.77481e-23        4.39731e-23        6.20253e-23
596.01        4.81385e-23        4.43329e-23        6.25322e-23
598.97        4.85313e-23        4.46948e-23        6.30422e-23
601.95        4.89264e-23        4.50589e-23        6.35551e-23
604.94        4.93237e-23        4.54250e-23        6.40709e-23
607.94        4.97232e-23        4.57932e-23        6.45897e-23
610.96        5.01250e-23        4.61635e-23        6.51114e-23
613.99        5.05291e-23        4.65358e-23        6.56361e-23
617.04        5.09356e-23        4.69103e-23        6.61638e-23
620.11        5.13444e-23        4.72870e-23        6.66945e-23
623.19        5.17555e-23        4.76659e-23        6.72284e-23
626.28        5.21691e-23        4.80469e-23        6.77654e-23
629.39        5.25851e-23        4.84303e-23        6.83056e-23
632.52        5.30036e-23        4.88159e-23        6.88490e-23
635.66        5.34246e-23        4.92038e-23        6.93957e-23
638.82        5.38482e-23        4.95940e-23        6.99457e-23
641.99        5.42743e-23        4.99866e-23        7.04990e-23
645.18        5.47031e-23        5.03817e-23        7.10558e-23
648.38        5.51346e-23        5.07792e-23        7.16161e-23
651.60        5.55687e-23        5.11791e-23        7.21799e-23
654.84        5.60056e-23        5.15817e-23        7.27473e-23
658.09        5.64453e-23        5.19867e-23        7.33183e-23
661.36        5.68879e-23        5.23944e-23        7.38930e-23
664.65        5.73333e-23        5.28047e-23        7.44714e-23
667.95        5.77816e-23        5.32177e-23        7.50537e-23
671.26        5.82329e-23        5.36335e-23        7.56397e-23
674.60        5.86872e-23        5.40519e-23        7.62297e-23
677.95        5.91445e-23        5.44732e-23        7.68237e-23
681.32        5.96050e-23        5.48974e-23        7.74217e-23
684.70        6.00685e-23        5.53244e-23        7.80238e-23
688.10        6.05354e-23        5.57544e-23        7.86301e-23
691.52        6.10054e-23        5.61873e-23        7.92406e-23
694.95        6.14788e-23        5.66234e-23        7.98555e-23
698.40        6.19556e-23        5.70625e-23        8.04748e-23
701.87        6.24358e-23        5.75048e-23        8.10985e-23
705.36        6.29195e-23        5.79503e-23        8.17268e-23
708.86        6.34066e-23        5.83989e-23        8.23596e-23
712.38        6.38972e-23        5.88508e-23        8.29968e-23
715.92        6.43912e-23        5.93057e-23        8.36385e-23
719.47        6.48886e-23        5.97638e-23        8.42846e-23
723.05        6.53894e-23        6.02250e-23        8.49352e-23
726.64        6.58936e-23        6.06893e-23        8.55901e-23
730.25        6.64011e-23        6.11567e-23        8.62494e-23
733.87        6.69119e-23        6.16271e-23        8.69129e-23
737.52        6.74260e-23        6.21005e-23        8.75808e-23
741.18        6.79434e-23        6.25769e-23        8.82529e-23
744.86        6.84640e-23        6.30563e-23        8.89292e-23
748.56        6.89878e-23        6.35387e-23        8.96097e-23
752.28        6.95147e-23        6.40239e-23        9.02944e-23
756.02        7.00450e-23        6.45121e-23        9.09832e-23
759.77        7.05786e-23        6.50035e-23        9.16766e-23
763.55        7.11159e-23        6.54982e-23        9.23746e-23
767.34        7.16569e-23        6.59964e-23        9.30775e-23
771.15        7.22020e-23        6.64982e-23        9.37856e-23
774.98        7.27512e-23        6.70039e-23        9.44992e-23
778.83        7.33048e-23        6.75136e-23        9.52185e-23
782.70        7.38630e-23        6.80276e-23        9.59438e-23
786.58        7.44261e-23        6.85460e-23        9.66755e-23
790.49        7.49943e-23        6.90691e-23        9.74137e-23
794.41        7.55679e-23        6.95972e-23        9.81590e-23
798.36        7.61470e-23        7.01304e-23        9.89115e-23
802.33        7.67321e-23        7.06690e-23        9.96717e-23
806.31        7.73232e-23        7.12132e-23        1.00440e-22
810.31        7.79203e-23        7.17630e-23        1.01216e-22
814.34        7.85236e-23        7.23183e-23        1.02000e-22
818.38        7.91330e-23        7.28793e-23        1.02791e-22
822.45        7.97485e-23        7.34460e-23        1.03591e-22
826.53        8.03702e-23        7.40183e-23        1.04399e-22
830.64        8.09982e-23        7.45964e-23        1.05215e-22
834.76        8.16323e-23        7.51802e-23        1.06039e-22
838.91        8.22727e-23        7.57697e-23        1.06871e-22
843.08        8.29194e-23        7.63650e-23        1.07712e-22
847.26        8.35724e-23        7.69661e-23        1.08560e-22
851.47        8.42317e-23        7.75730e-23        1.09417e-22
855.70        8.48973e-23        7.81857e-23        1.10282e-22
859.95        8.55692e-23        7.88042e-23        1.11155e-22
864.22        8.62475e-23        7.94285e-23        1.12037e-22
868.51        8.69321e-23        8.00587e-23        1.12926e-22
872.83        8.76230e-23        8.06947e-23        1.13824e-22
877.16        8.83204e-23        8.13366e-23        1.14730e-22
881.52        8.90240e-23        8.19843e-23        1.15645e-22
885.90        8.97340e-23        8.26378e-23        1.16568e-22
890.30        9.04504e-23        8.32971e-23        1.17499e-22
894.72        9.11731e-23        8.39623e-23        1.18438e-22
899.16        9.19021e-23        8.46333e-23        1.19385e-22
903.63        9.26374e-23        8.53100e-23        1.20341e-22
908.11        9.33790e-23        8.59927e-23        1.21305e-22
912.62        9.41272e-23        8.66812e-23        1.22277e-22
917.16        9.48819e-23        8.73759e-23        1.23258e-22
921.71        9.56434e-23        8.80767e-23        1.24248e-22
926.29        9.64116e-23        8.87837e-23        1.25246e-22
930.89        9.71868e-23        8.94971e-23        1.26254e-22
935.51        9.79691e-23        9.02171e-23        1.27271e-22
940.16        9.87585e-23        9.09436e-23        1.28297e-22
944.83        9.95552e-23        9.16768e-23        1.29332e-22
949.52        1.00359e-22        9.24168e-23        1.30378e-22
954.24        1.01171e-22        9.31638e-23        1.31433e-22
958.98        1.01990e-22        9.39179e-23        1.32498e-22
963.74        1.02818e-22        9.46791e-23        1.33573e-22
968.53        1.03653e-22        9.54477e-23        1.34659e-22
973.34        1.04496e-22        9.62238e-23        1.35755e-22
978.17        1.05348e-22        9.70075e-23        1.36862e-22
983.03        1.06208e-22        9.77990e-23        1.37980e-22
987.91        1.07077e-22        9.85983e-23        1.39109e-22
992.82        1.07954e-22        9.94058e-23        1.40250e-22
997.75        1.08840e-22        1.00221e-22        1.41402e-22
1002.70        1.09736e-22        1.01045e-22        1.42566e-22
1007.68        1.10641e-22        1.01878e-22        1.43742e-22
1012.69        1.11555e-22        1.02719e-22        1.44930e-22
1017.72        1.12478e-22        1.03568e-22        1.46130e-22
1022.77        1.13410e-22        1.04426e-22        1.47343e-22
1027.85        1.14352e-22        1.05293e-22        1.48567e-22
1032.96        1.15303e-22        1.06168e-22        1.49804e-22
1038.09        1.16264e-22        1.07052e-22        1.51052e-22
1043.24        1.17234e-22        1.07945e-22        1.52314e-22
1048.42        1.18214e-22        1.08846e-22        1.53587e-22
1053.63        1.19203e-22        1.09756e-22        1.54873e-22
1058.86        1.20201e-22        1.10675e-22        1.56171e-22
1064.12        1.21209e-22        1.11602e-22        1.57481e-22
1069.41        1.22226e-22        1.12538e-22        1.58804e-22
1074.72        1.23253e-22        1.13483e-22        1.60139e-22
1080.06        1.24289e-22        1.14436e-22        1.61486e-22
1085.42        1.25335e-22        1.15398e-22        1.62845e-22
1090.81        1.26390e-22        1.16369e-22        1.64217e-22
1096.23        1.27455e-22        1.17348e-22        1.65601e-22
1101.67        1.28529e-22        1.18336e-22        1.66998e-22
1107.14        1.29612e-22        1.19333e-22        1.68406e-22
1112.64        1.30705e-22        1.20338e-22        1.69827e-22
1118.17        1.31807e-22        1.21353e-22        1.71260e-22
1123.72        1.32920e-22        1.22376e-22        1.72707e-22
1129.30        1.34042e-22        1.23408e-22        1.74166e-22
1134.91        1.35174e-22        1.24450e-22        1.75638e-22
1140.55        1.36317e-22        1.25501e-22        1.77124e-22
1146.21        1.37470e-22        1.26562e-22        1.78623e-22
1151.91        1.38634e-22        1.27633e-22        1.80136e-22
1157.63        1.39808e-22        1.28713e-22        1.81663e-22
1163.38        1.40994e-22        1.29804e-22        1.83205e-22
1169.15        1.42190e-22        1.30904e-22        1.84761e-22
1174.96        1.43398e-22        1.32015e-22        1.86331e-22
1180.80        1.44618e-22        1.33137e-22        1.87917e-22
1186.66        1.45849e-22        1.34269e-22        1.89517e-22
1192.55        1.47092e-22        1.35413e-22        1.91133e-22
1198.48        1.48347e-22        1.36567e-22        1.92765e-22
1204.43        1.49614e-22        1.37733e-22        1.94413e-22
1210.41        1.50893e-22        1.38910e-22        1.96077e-22
1216.42        1.52185e-22        1.40098e-22        1.97757e-22
1222.46        1.53489e-22        1.41298e-22        1.99452e-22
1228.53        1.54806e-22        1.42509e-22        2.01164e-22
1234.64        1.56135e-22        1.43731e-22        2.02892e-22
1240.77        1.57476e-22        1.44965e-22        2.04636e-22
1246.93        1.58830e-22        1.46210e-22        2.06396e-22
1253.12        1.60195e-22        1.47466e-22        2.08172e-22
1259.35        1.61573e-22        1.48734e-22        2.09964e-22
1265.60        1.62963e-22        1.50012e-22        2.11771e-22
1271.89        1.64365e-22        1.51302e-22        2.13595e-22
1278.20        1.65779e-22        1.52603e-22        2.15433e-22
1284.55        1.67205e-22        1.53915e-22        2.17288e-22
1290.93        1.68643e-22        1.55237e-22        2.19157e-22
1297.34        1.70093e-22        1.56571e-22        2.21042e-22
1303.79        1.71554e-22        1.57915e-22        2.22943e-22
1310.26        1.73027e-22        1.59270e-22        2.24858e-22
1316.77        1.74512e-22        1.60635e-22        2.26788e-22
1323.31        1.76008e-22        1.62012e-22        2.28734e-22
1329.88        1.77516e-22        1.63399e-22        2.30695e-22
1336.49        1.79036e-22        1.64797e-22        2.32672e-22
1343.12        1.80568e-22        1.66206e-22        2.34664e-22
1349.79        1.82112e-22        1.67626e-22        2.36672e-22
1356.50        1.83668e-22        1.69058e-22        2.38695e-22
1363.24        1.85236e-22        1.70500e-22        2.40734e-22
1370.01        1.86817e-22        1.71954e-22        2.42789e-22
1376.81        1.88409e-22        1.73418e-22        2.44860e-22
1383.65        1.90014e-22        1.74894e-22        2.46946e-22
1390.52        1.91631e-22        1.76382e-22        2.49049e-22
1397.43        1.93260e-22        1.77880e-22        2.51167e-22
1404.37        1.94901e-22        1.79390e-22        2.53302e-22
1411.34        1.96555e-22        1.80912e-22        2.55452e-22
1418.35        1.98222e-22        1.82445e-22        2.57619e-22
1425.39        1.99901e-22        1.83989e-22        2.59802e-22
1432.47        2.01592e-22        1.85545e-22        2.62001e-22
1439.59        2.03296e-22        1.87112e-22        2.64217e-22
1446.74        2.05012e-22        1.88691e-22        2.66449e-22
1453.92        2.06741e-22        1.90282e-22        2.68697e-22
1461.14        2.08483e-22        1.91884e-22        2.70961e-22
1468.40        2.10237e-22        1.93498e-22        2.73242e-22
1475.69        2.12004e-22        1.95124e-22        2.75540e-22
1483.02        2.13784e-22        1.96761e-22        2.77853e-22
1490.39        2.15576e-22        1.98410e-22        2.80184e-22
1497.79        2.17381e-22        2.00070e-22        2.82530e-22
1505.23        2.19199e-22        2.01742e-22        2.84893e-22
1512.70        2.21029e-22        2.03426e-22        2.87273e-22
1520.22        2.22872e-22        2.05122e-22        2.89669e-22
1527.77        2.24728e-22        2.06830e-22        2.92082e-22
1535.36        2.26597e-22        2.08549e-22        2.94512e-22
1542.98        2.28479e-22        2.10281e-22        2.96958e-22
1550.64        2.30374e-22        2.12025e-22        2.99422e-22
1558.35        2.32283e-22        2.13781e-22        3.01903e-22
1566.08        2.34205e-22        2.15549e-22        3.04402e-22
1573.86        2.36140e-22        2.17330e-22        3.06918e-22
1581.68        2.38089e-22        2.19124e-22        3.09451e-22
1589.54        2.40052e-22        2.20930e-22        3.12003e-22
1597.43        2.42028e-22        2.22748e-22        3.14572e-22
1605.36        2.44019e-22        2.24580e-22        3.17160e-22
1613.34        2.46024e-22        2.26425e-22        3.19765e-22
1621.35        2.48042e-22        2.28282e-22        3.22390e-22
1629.40        2.50075e-22        2.30153e-22        3.25032e-22
1637.49        2.52123e-22        2.32037e-22        3.27694e-22
1645.63        2.54185e-22        2.33935e-22        3.30374e-22
1653.80        2.56262e-22        2.35846e-22        3.33074e-22
1662.01        2.58354e-22        2.37771e-22        3.35793e-22
1670.27        2.60460e-22        2.39710e-22        3.38531e-22
1678.56        2.62582e-22        2.41663e-22        3.41290e-22
1686.90        2.64720e-22        2.43630e-22        3.44068e-22
1695.28        2.66873e-22        2.45611e-22        3.46866e-22
1703.70        2.69041e-22        2.47607e-22        3.49685e-22
1712.16        2.71226e-22        2.49617e-22        3.52525e-22
1720.66        2.73427e-22        2.51642e-22        3.55385e-22
1729.21        2.75644e-22        2.53683e-22        3.58267e-22
1737.80        2.77878e-22        2.55738e-22        3.61171e-22
1746.43        2.80129e-22        2.57810e-22        3.64098e-22
1755.10        2.82398e-22        2.59898e-22        3.67047e-22
1763.82        2.84685e-22        2.62002e-22        3.70019e-22
1772.58        2.86989e-22        2.64123e-22        3.73015e-22
1781.38        2.89313e-22        2.66261e-22        3.76035e-22
1790.23        2.91656e-22        2.68417e-22        3.79081e-22
1799.12        2.94018e-22        2.70590e-22        3.82151e-22
1808.05        2.96399e-22        2.72782e-22        3.85247e-22
1817.03        2.98802e-22        2.74992e-22        3.88370e-22
1826.06        3.01225e-22        2.77222e-22        3.91520e-22
1835.13        3.03669e-22        2.79471e-22        3.94698e-22
1844.24        3.06135e-22        2.81740e-22        3.97904e-22
1853.40        3.08623e-22        2.84030e-22        4.01139e-22
1862.61        3.11135e-22        2.86340e-22        4.04404e-22
1871.86        3.13670e-22        2.88672e-22        4.07699e-22
1881.15        3.16228e-22        2.91026e-22        4.11026e-22
1890.50        3.18812e-22        2.93403e-22        4.14385e-22
1899.89        3.21421e-22        2.95803e-22        4.17778e-22
1909.32        3.24056e-22        2.98227e-22        4.21204e-22
1918.80        3.26717e-22        3.00675e-22        4.24664e-22
1928.33        3.29406e-22        3.03148e-22        4.28161e-22
1937.91        3.32123e-22        3.05647e-22        4.31694e-22
1947.54        3.34869e-22        3.08173e-22        4.35266e-22
1957.21        3.37645e-22        3.10726e-22        4.38876e-22
1966.93        3.40452e-22        3.13307e-22        4.42526e-22
1976.70        3.43289e-22        3.15916e-22        4.46217e-22
1986.51        3.46160e-22        3.18555e-22        4.49950e-22
1996.38        3.49063e-22        3.21225e-22        4.53727e-22
2006.30        3.52001e-22        3.23926e-22        4.57548e-22
2016.26        3.54973e-22        3.26659e-22        4.61415e-22
2026.27        3.57981e-22        3.29424e-22        4.65328e-22
2036.34        3.61025e-22        3.32222e-22        4.69289e-22
2046.45        3.64105e-22        3.35053e-22        4.73296e-22
2056.61        3.67222e-22        3.37918e-22        4.77351e-22
2066.83        3.70375e-22        3.40816e-22        4.81455e-22
2077.09        3.73567e-22        3.43749e-22        4.85608e-22
2087.41        3.76796e-22        3.46717e-22        4.89810e-22
2097.78        3.80063e-22        3.49719e-22        4.94063e-22
2108.19        3.83370e-22        3.52758e-22        4.98366e-22
2118.67        3.86716e-22        3.55832e-22        5.02721e-22
2129.19        3.90101e-22        3.58942e-22        5.07128e-22
2139.76        3.93527e-22        3.62089e-22        5.11587e-22
2150.39        3.96993e-22        3.65274e-22        5.16100e-22
2161.07        4.00501e-22        3.68496e-22        5.20666e-22
2171.80        4.04050e-22        3.71756e-22        5.25287e-22
2182.59        4.07641e-22        3.75054e-22        5.29962e-22
2193.43        4.11275e-22        3.78391e-22        5.34693e-22
2204.32        4.14951e-22        3.81768e-22        5.39480e-22
2215.27        4.18671e-22        3.85184e-22        5.44324e-22
2226.27        4.22434e-22        3.88640e-22        5.49225e-22
2237.33        4.26242e-22        3.92136e-22        5.54184e-22
2248.44        4.30094e-22        3.95673e-22        5.59201e-22
2259.61        4.33992e-22        3.99251e-22        5.64277e-22
2270.83        4.37935e-22        4.02871e-22        5.69412e-22
2282.11        4.41924e-22        4.06533e-22        5.74607e-22
2293.44        4.45959e-22        4.10237e-22        5.79863e-22
2304.83        4.50040e-22        4.13984e-22        5.85181e-22
2316.28        4.54170e-22        4.17774e-22        5.90559e-22
2327.78        4.58346e-22        4.21607e-22        5.96000e-22
2339.34        4.62571e-22        4.25485e-22        6.01504e-22
2350.96        4.66843e-22        4.29406e-22        6.07071e-22
2362.64        4.71165e-22        4.33372e-22        6.12702e-22
2374.37        4.75536e-22        4.37383e-22        6.18396e-22
2386.17        4.79956e-22        4.41439e-22        6.24156e-22
2398.02        4.84426e-22        4.45541e-22        6.29980e-22
2409.93        4.88946e-22        4.49688e-22        6.35871e-22
2421.90        4.93517e-22        4.53882e-22        6.41827e-22
2433.92        4.98138e-22        4.58122e-22        6.47849e-22
2446.01        5.02811e-22        4.62408e-22        6.53939e-22
2458.16        5.07535e-22        4.66742e-22        6.60096e-22
2470.37        5.12311e-22        4.71123e-22        6.66320e-22
2482.64        5.17139e-22        4.75552e-22        6.72613e-22
2494.97        5.22019e-22        4.80028e-22        6.78974e-22
2507.36        5.26951e-22        4.84553e-22        6.85403e-22
2519.81        5.31937e-22        4.89126e-22        6.91902e-22
2532.33        5.36975e-22        4.93747e-22        6.98469e-22
2544.90        5.42067e-22        4.98416e-22        7.05106e-22
2557.54        5.47212e-22        5.03135e-22        7.11813e-22
2570.24        5.52410e-22        5.07903e-22        7.18590e-22
2583.01        5.57662e-22        5.12719e-22        7.25438e-22
2595.84        5.62968e-22        5.17585e-22        7.32355e-22
2608.73        5.68328e-22        5.22500e-22        7.39343e-22
2621.69        5.73742e-22        5.27465e-22        7.46401e-22
2634.71        5.79210e-22        5.32478e-22        7.53530e-22
2647.79        5.84732e-22        5.37542e-22        7.60730e-22
2660.94        5.90308e-22        5.42655e-22        7.68000e-22
2674.16        5.95938e-22        5.47817e-22        7.75341e-22
2687.44        6.01623e-22        5.53029e-22        7.82753e-22
2700.79        6.07361e-22        5.58290e-22        7.90235e-22
2714.20        6.13152e-22        5.63600e-22        7.97787e-22
2727.68        6.18998e-22        5.68960e-22        8.05409e-22
2741.23        6.24897e-22        5.74368e-22        8.13101e-22
2754.84        6.30849e-22        5.79825e-22        8.20863e-22
2768.52        6.36854e-22        5.85331e-22        8.28693e-22
2782.27        6.42912e-22        5.90885e-22        8.36592e-22
2796.09        6.49022e-22        5.96487e-22        8.44560e-22
2809.98        6.55184e-22        6.02136e-22        8.52595e-22
2823.93        6.61398e-22        6.07832e-22        8.60697e-22
2837.96        6.67662e-22        6.13576e-22        8.68866e-22
2852.05        6.73977e-22        6.19365e-22        8.77100e-22
2866.22        6.80342e-22        6.25200e-22        8.85400e-22
2880.45        6.86755e-22        6.31081e-22        8.93763e-22
2894.76        6.93218e-22        6.37006e-22        9.02190e-22
2909.14        6.99728e-22        6.42975e-22        9.10679e-22
2923.59        7.06285e-22        6.48987e-22        9.19229e-22
2938.11        7.12888e-22        6.55041e-22        9.27839e-22
2952.70        7.19537e-22        6.61137e-22        9.36508e-22
2967.36        7.26229e-22        6.67273e-22        9.45234e-22
2982.10        7.32965e-22        6.73449e-22        9.54016e-22
2996.91        7.39742e-22        6.79664e-22        9.62852e-22
3011.79        7.46560e-22        6.85916e-22        9.71742e-22
3026.75        7.53419e-22        6.92205e-22        9.80684e-22
3041.78        7.60319e-22        6.98533e-22        9.89679e-22
3056.89        7.67260e-22        7.04898e-22        9.98728e-22
3072.07        7.74243e-22        7.11302e-22        1.00783e-21
3087.33        7.81268e-22        7.17745e-22        1.01699e-21
3102.66        7.88335e-22        7.24227e-22        1.02620e-21
3118.07        7.95445e-22        7.30748e-22        1.03547e-21
3133.56        8.02599e-22        7.37310e-22        1.04479e-21
3149.12        8.09796e-22        7.43912e-22        1.05418e-21
3164.76        8.17038e-22        7.50555e-22        1.06361e-21
3180.48        8.24325e-22        7.57239e-22        1.07311e-21
3196.28        8.31657e-22        7.63965e-22        1.08267e-21
3212.15        8.39036e-22        7.70734e-22        1.09228e-21
3228.10        8.46461e-22        7.77545e-22        1.10196e-21
3244.14        8.53933e-22        7.84401e-22        1.11170e-21
3260.25        8.61454e-22        7.91301e-22        1.12150e-21
3276.44        8.69024e-22        7.98246e-22        1.13137e-21
3292.71        8.76643e-22        8.05236e-22        1.14130e-21
3309.07        8.84313e-22        8.12273e-22        1.15129e-21
3325.50        8.92034e-22        8.19358e-22        1.16135e-21
3342.02        8.99808e-22        8.26491e-22        1.17148e-21
3358.62        9.07635e-22        8.33672e-22        1.18168e-21
3375.30        9.15516e-22        8.40904e-22        1.19195e-21
3392.06        9.23453e-22        8.48187e-22        1.20229e-21
3408.91        9.31446e-22        8.55522e-22        1.21271e-21
3425.84        9.39498e-22        8.62909e-22        1.22320e-21
3442.85        9.47608e-22        8.70351e-22        1.23377e-21
3459.95        9.55778e-22        8.77849e-22        1.24441e-21
3477.13        9.64010e-22        8.85403e-22        1.25514e-21
3494.40        9.72305e-22        8.93015e-22        1.26595e-21
3511.76        9.80664e-22        9.00686e-22        1.27684e-21
3529.20        9.89090e-22        9.08418e-22        1.28782e-21
3546.73        9.97584e-22        9.16212e-22        1.29888e-21
3564.34        1.00615e-21        9.24070e-22        1.31004e-21
3582.04        1.01478e-21        9.31994e-22        1.32129e-21
3599.83        1.02349e-21        9.39985e-22        1.33264e-21
3617.71        1.03227e-21        9.48044e-22        1.34408e-21
3635.68        1.04113e-21        9.56174e-22        1.35563e-21
3653.74        1.05007e-21        9.64378e-22        1.36727e-21
3671.88        1.05909e-21        9.72656e-22        1.37903e-21
3690.12        1.06820e-21        9.81010e-22        1.39089e-21
3708.45        1.07739e-21        9.89444e-22        1.40287e-21
3726.87        1.08667e-21        9.97960e-22        1.41496e-21
3745.37        1.09604e-21        1.00656e-21        1.42718e-21
3763.98        1.10551e-21        1.01525e-21        1.43951e-21
3782.67        1.11507e-21        1.02402e-21        1.45198e-21
3801.46        1.12474e-21        1.03289e-21        1.46457e-21
3820.34        1.13451e-21        1.04185e-21        1.47731e-21
3839.31        1.14438e-21        1.05091e-21        1.49018e-21
3858.38        1.15437e-21        1.06007e-21        1.50319e-21
3877.54        1.16447e-21        1.06933e-21        1.51636e-21
3896.80        1.17469e-21        1.07870e-21        1.52968e-21
3916.15        1.18503e-21        1.08819e-21        1.54315e-21
3935.60        1.19549e-21        1.09779e-21        1.55680e-21
3955.15        1.20609e-21        1.10750e-21        1.57061e-21
3974.79        1.21682e-21        1.11734e-21        1.58460e-21
3994.53        1.22768e-21        1.12730e-21        1.59877e-21
4014.37        1.23870e-21        1.13740e-21        1.61313e-21
4034.31        1.24985e-21        1.14763e-21        1.62768e-21
4054.35        1.26116e-21        1.15799e-21        1.64242e-21
4074.48        1.27261e-21        1.16849e-21        1.65736e-21
4094.72        1.28421e-21        1.17912e-21        1.67249e-21
4115.05        1.29596e-21        1.18989e-21        1.68782e-21
4135.49        1.30786e-21        1.20080e-21        1.70334e-21
4156.03        1.31992e-21        1.21185e-21        1.71907e-21
4176.67        1.33213e-21        1.22303e-21        1.73499e-21
4197.41        1.34449e-21        1.23436e-21        1.75112e-21
4218.26        1.35700e-21        1.24582e-21        1.76744e-21
4239.21        1.36967e-21        1.25743e-21        1.78397e-21
4260.27        1.38249e-21        1.26917e-21        1.80071e-21
4281.42        1.39547e-21        1.28106e-21        1.81764e-21
4302.69        1.40861e-21        1.29309e-21        1.83478e-21
4324.06        1.42190e-21        1.30527e-21        1.85213e-21
4345.53        1.43534e-21        1.31759e-21        1.86968e-21
4367.11        1.44895e-21        1.33004e-21        1.88744e-21
4388.80        1.46271e-21        1.34265e-21        1.90540e-21
4410.60        1.47663e-21        1.35539e-21        1.92356e-21
4432.51        1.49070e-21        1.36828e-21        1.94194e-21
4454.52        1.50493e-21        1.38131e-21        1.96051e-21
4476.64        1.51932e-21        1.39448e-21        1.97929e-21
4498.88        1.53386e-21        1.40779e-21        1.99827e-21
4521.22        1.54855e-21        1.42125e-21        2.01745e-21
4543.68        1.56340e-21        1.43484e-21        2.03684e-21
4566.24        1.57840e-21        1.44857e-21        2.05642e-21
4588.92        1.59355e-21        1.46245e-21        2.07620e-21
4611.71        1.60885e-21        1.47645e-21        2.09618e-21
4634.62        1.62430e-21        1.49060e-21        2.11635e-21
4657.63        1.63990e-21        1.50488e-21        2.13672e-21
4680.77        1.65564e-21        1.51929e-21        2.15727e-21
4704.01        1.67153e-21        1.53383e-21        2.17801e-21
4727.38        1.68755e-21        1.54850e-21        2.19894e-21
4750.85        1.70372e-21        1.56330e-21        2.22004e-21
4774.45        1.72002e-21        1.57822e-21        2.24133e-21
4798.16        1.73645e-21        1.59326e-21        2.26278e-21
4821.99        1.75302e-21        1.60842e-21        2.28441e-21
4845.94        1.76971e-21        1.62370e-21        2.30620e-21
4870.01        1.78652e-21        1.63909e-21        2.32816e-21
4894.19        1.80346e-21        1.65460e-21        2.35027e-21
4918.50        1.82051e-21        1.67020e-21        2.37253e-21
4942.93        1.83767e-21        1.68591e-21        2.39493e-21
4967.48        1.85493e-21        1.70172e-21        2.41748e-21
4992.15        1.87230e-21        1.71762e-21        2.44015e-21
5016.94        1.88977e-21        1.73361e-21        2.46295e-21
5041.86        1.90733e-21        1.74969e-21        2.48588e-21
5066.90        1.92499e-21        1.76586e-21        2.50893e-21
5092.06        1.94275e-21        1.78212e-21        2.53211e-21
5117.35        1.96061e-21        1.79848e-21        2.55543e-21
5142.77        1.97857e-21        1.81493e-21        2.57887e-21
5168.31        1.99664e-21        1.83148e-21        2.60246e-21
5193.98        2.01482e-21        1.84812e-21        2.62619e-21
5219.78        2.03311e-21        1.86488e-21        2.65007e-21
5245.70        2.05152e-21        1.88173e-21        2.67409e-21
5271.75        2.07005e-21        1.89870e-21        2.69827e-21
5297.94        2.08869e-21        1.91578e-21        2.72260e-21
5324.25        2.10746e-21        1.93297e-21        2.74710e-21
5350.69        2.12636e-21        1.95028e-21        2.77176e-21
5377.26        2.14539e-21        1.96771e-21        2.79660e-21
5403.97        2.16456e-21        1.98526e-21        2.82161e-21
5430.81        2.18387e-21        2.00295e-21        2.84681e-21
5457.78        2.20332e-21        2.02077e-21        2.87220e-21
5484.89        2.22292e-21        2.03872e-21        2.89778e-21
5512.13        2.24268e-21        2.05682e-21        2.92357e-21
5539.51        2.26260e-21        2.07506e-21        2.94956e-21
5567.02        2.28268e-21        2.09346e-21        2.97577e-21
5594.67        2.30294e-21        2.11201e-21        3.00221e-21
5622.45        2.32338e-21        2.13073e-21        3.02888e-21
5650.38        2.34400e-21        2.14961e-21        3.05579e-21
5678.44        2.36481e-21        2.16867e-21        3.08295e-21
5706.64        2.38582e-21        2.18792e-21        3.11037e-21
5734.98        2.40703e-21        2.20735e-21        3.13806e-21
5763.47        2.42846e-21        2.22697e-21        3.16603e-21
5792.09        2.45012e-21        2.24680e-21        3.19430e-21
5820.86        2.47200e-21        2.26684e-21        3.22286e-21
5849.77        2.49413e-21        2.28710e-21        3.25174e-21
5878.82        2.51650e-21        2.30759e-21        3.28095e-21
5908.02        2.53914e-21        2.32831e-21        3.31050e-21
5937.36        2.56205e-21        2.34929e-21        3.34041e-21
5966.85        2.58523e-21        2.37051e-21        3.37068e-21
5996.48        2.60871e-21        2.39201e-21        3.40134e-21
6026.26        2.63250e-21        2.41378e-21        3.43240e-21
6056.19        2.65659e-21        2.43583e-21        3.46386e-21
6086.27        2.68100e-21        2.45816e-21        3.49573e-21
6116.50        2.70572e-21        2.48079e-21        3.52802e-21
6146.88        2.73076e-21        2.50370e-21        3.56073e-21
6177.40        2.75612e-21        2.52691e-21        3.59385e-21
6208.08        2.78181e-21        2.55041e-21        3.62741e-21
6238.92        2.80782e-21        2.57421e-21        3.66139e-21
6269.90        2.83417e-21        2.59831e-21        3.69581e-21
6301.04        2.86085e-21        2.62271e-21        3.73067e-21
6332.34        2.88786e-21        2.64742e-21        3.76597e-21
6363.79        2.91522e-21        2.67244e-21        3.80171e-21
6395.39        2.94292e-21        2.69777e-21        3.83790e-21
6427.15        2.97096e-21        2.72341e-21        3.87455e-21
6459.07        2.99935e-21        2.74937e-21        3.91165e-21
6491.15        3.02809e-21        2.77565e-21        3.94921e-21
6523.39        3.05718e-21        2.80225e-21        3.98723e-21
6555.79        3.08662e-21        2.82917e-21        4.02571e-21
6588.35        3.11642e-21        2.85641e-21        4.06467e-21
6621.07        3.14658e-21        2.88398e-21        4.10409e-21
6653.95        3.17710e-21        2.91188e-21        4.14398e-21
6687.00        3.20798e-21        2.94010e-21        4.18435e-21
6720.21        3.23922e-21        2.96866e-21        4.22520e-21
6753.59        3.27083e-21        2.99755e-21        4.26653e-21
6787.13        3.30281e-21        3.02677e-21        4.30833e-21
6820.84        3.33515e-21        3.05633e-21        4.35062e-21
6854.71        3.36786e-21        3.08622e-21        4.39339e-21
6888.76        3.40094e-21        3.11645e-21        4.43665e-21
6922.97        3.43439e-21        3.14701e-21        4.48039e-21
6957.35        3.46821e-21        3.17791e-21        4.52462e-21
6991.91        3.50240e-21        3.20915e-21        4.56933e-21
7026.63        3.53696e-21        3.24072e-21        4.61453e-21
7061.53        3.57189e-21        3.27264e-21        4.66021e-21
7096.60        3.60719e-21        3.30488e-21        4.70638e-21
7131.85        3.64286e-21        3.33747e-21        4.75303e-21
7167.27        3.67890e-21        3.37039e-21        4.80017e-21
7202.87        3.71530e-21        3.40365e-21        4.84779e-21
7238.64        3.75208e-21        3.43724e-21        4.89589e-21
7274.59        3.78922e-21        3.47117e-21        4.94448e-21
7310.72        3.82673e-21        3.50543e-21        4.99354e-21
7347.03        3.86460e-21        3.54002e-21        5.04307e-21
7383.52        3.90283e-21        3.57494e-21        5.09308e-21
7420.19        3.94141e-21        3.61018e-21        5.14356e-21
7457.04        3.98036e-21        3.64575e-21        5.19450e-21
7494.07        4.01965e-21        3.68164e-21        5.24591e-21
7531.29        4.05930e-21        3.71785e-21        5.29777e-21
7568.70        4.09928e-21        3.75437e-21        5.35008e-21
7606.29        4.13961e-21        3.79121e-21        5.40283e-21
7644.07        4.18028e-21        3.82835e-21        5.45603e-21
7682.03        4.22127e-21        3.86579e-21        5.50966e-21
7720.18        4.26259e-21        3.90352e-21        5.56371e-21
7758.52        4.30422e-21        3.94155e-21        5.61817e-21
7797.06        4.34617e-21        3.97987e-21        5.67305e-21
7835.78        4.38843e-21        4.01846e-21        5.72832e-21
7874.70        4.43097e-21        4.05732e-21        5.78398e-21
7913.81        4.47381e-21        4.09645e-21        5.84001e-21
7953.11        4.51693e-21        4.13584e-21        5.89641e-21
7992.61        4.56032e-21        4.17548e-21        5.95317e-21
8032.31        4.60397e-21        4.21535e-21        6.01026e-21
8072.20        4.64788e-21        4.25547e-21        6.06769e-21
8112.29        4.69205e-21        4.29582e-21        6.12546e-21
8152.58        4.73649e-21        4.33641e-21        6.18357e-21
8193.07        4.78118e-21        4.37724e-21        6.24202e-21
8233.76        4.82613e-21        4.41832e-21        6.30081e-21
8274.65        4.87135e-21        4.45964e-21        6.35994e-21
8315.75        4.91684e-21        4.50120e-21        6.41942e-21
8357.05        4.96259e-21        4.54300e-21        6.47925e-21
8398.56        5.00860e-21        4.58505e-21        6.53942e-21
8440.27        5.05489e-21        4.62735e-21        6.59994e-21
8482.19        5.10144e-21        4.66989e-21        6.66081e-21
8524.31        5.14827e-21        4.71269e-21        6.72203e-21
8566.65        5.19537e-21        4.75573e-21        6.78361e-21
8609.20        5.24274e-21        4.79903e-21        6.84555e-21
8651.95        5.29039e-21        4.84258e-21        6.90784e-21
8694.92        5.33832e-21        4.88639e-21        6.97050e-21
8738.11        5.38653e-21        4.93045e-21        7.03353e-21
8781.50        5.43502e-21        4.97478e-21        7.09692e-21
8825.12        5.48379e-21        5.01936e-21        7.16068e-21
8868.95        5.53286e-21        5.06422e-21        7.22482e-21
8913.00        5.58222e-21        5.10934e-21        7.28934e-21
8957.26        5.63187e-21        5.15472e-21        7.35424e-21
9001.75        5.68181e-21        5.20039e-21        7.41953e-21
9046.46        5.73206e-21        5.24633e-21        7.48521e-21
9091.39        5.78262e-21        5.29255e-21        7.55129e-21
9136.54        5.83350e-21        5.33906e-21        7.61778e-21
9181.91        5.88470e-21        5.38587e-21        7.68470e-21
9227.52        5.93623e-21        5.43299e-21        7.75206e-21
9273.35        5.98811e-21        5.48042e-21        7.81986e-21
9319.40        6.04034e-21        5.52818e-21        7.88813e-21
9365.69        6.09294e-21        5.57628e-21        7.95687e-21
9412.20        6.14592e-21        5.62472e-21        8.02611e-21
9458.95        6.19928e-21        5.67351e-21        8.09585e-21
9505.92        6.25305e-21        5.72267e-21        8.16612e-21
9553.14        6.30723e-21        5.77221e-21        8.23693e-21
9600.58        6.36184e-21        5.82215e-21        8.30830e-21
9648.26        6.41689e-21        5.87249e-21        8.38024e-21
9696.18        6.47240e-21        5.92325e-21        8.45279e-21
9744.34        6.52839e-21        5.97444e-21        8.52596e-21
9792.73        6.58487e-21        6.02609e-21        8.59978e-21
9841.37        6.64186e-21        6.07820e-21        8.67426e-21
9890.25        6.69938e-21        6.13079e-21        8.74944e-21
9939.37        6.75745e-21        6.18389e-21        8.82533e-21
9988.73        6.81609e-21        6.23751e-21        8.90198e-21


==> anc/mumu_3fgl_constraints_one.txt <==
#DM constraints, mumu, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  5.00        6.91066e-26        5.55058e-26        8.27075e-26
  5.02        6.93951e-26        5.57455e-26        8.30447e-26
  5.05        6.96840e-26        5.59857e-26        8.33823e-26
  5.07        6.99733e-26        5.62264e-26        8.37203e-26
  5.10        7.02631e-26        5.64676e-26        8.40586e-26
  5.13        7.05532e-26        5.67092e-26        8.43973e-26
  5.15        7.08437e-26        5.69512e-26        8.47363e-26
  5.18        7.11347e-26        5.71937e-26        8.50756e-26
  5.20        7.14260e-26        5.74367e-26        8.54153e-26
  5.23        7.17176e-26        5.76800e-26        8.57553e-26
  5.25        7.20097e-26        5.79238e-26        8.60956e-26
  5.28        7.23021e-26        5.81681e-26        8.64361e-26
  5.31        7.25949e-26        5.84128e-26        8.67770e-26
  5.33        7.28880e-26        5.86579e-26        8.71182e-26
  5.36        7.31815e-26        5.89034e-26        8.74596e-26
  5.39        7.34753e-26        5.91494e-26        8.78013e-26
  5.41        7.37695e-26        5.93957e-26        8.81433e-26
  5.44        7.40640e-26        5.96425e-26        8.84854e-26
  5.47        7.43588e-26        5.98897e-26        8.88279e-26
  5.49        7.46539e-26        6.01373e-26        8.91705e-26
  5.52        7.49494e-26        6.03853e-26        8.95134e-26
  5.55        7.52451e-26        6.06337e-26        8.98565e-26
  5.58        7.55411e-26        6.08825e-26        9.01998e-26
  5.60        7.58375e-26        6.11317e-26        9.05432e-26
  5.63        7.61341e-26        6.13813e-26        9.08869e-26
  5.66        7.64310e-26        6.16313e-26        9.12307e-26
  5.69        7.67282e-26        6.18816e-26        9.15747e-26
  5.72        7.70256e-26        6.21323e-26        9.19189e-26
  5.74        7.73233e-26        6.23834e-26        9.22632e-26
  5.77        7.76213e-26        6.26349e-26        9.26076e-26
  5.80        7.79195e-26        6.28868e-26        9.29521e-26
  5.83        7.82179e-26        6.31390e-26        9.32968e-26
  5.86        7.85166e-26        6.33916e-26        9.36416e-26
  5.89        7.88155e-26        6.36445e-26        9.39864e-26
  5.92        7.91146e-26        6.38978e-26        9.43314e-26
  5.95        7.94139e-26        6.41514e-26        9.46765e-26
  5.98        7.97135e-26        6.44054e-26        9.50216e-26
  6.01        8.00133e-26        6.46598e-26        9.53668e-26
  6.04        8.03132e-26        6.49144e-26        9.57120e-26
  6.07        8.06134e-26        6.51695e-26        9.60573e-26
  6.10        8.09137e-26        6.54248e-26        9.64026e-26
  6.13        8.12142e-26        6.56805e-26        9.67479e-26
  6.16        8.15149e-26        6.59365e-26        9.70933e-26
  6.19        8.18158e-26        6.61929e-26        9.74386e-26
  6.22        8.21168e-26        6.64496e-26        9.77840e-26
  6.25        8.24179e-26        6.67066e-26        9.81293e-26
  6.28        8.27193e-26        6.69639e-26        9.84746e-26
  6.31        8.30207e-26        6.72215e-26        9.88199e-26
  6.34        8.33223e-26        6.74795e-26        9.91652e-26
  6.37        8.36241e-26        6.77377e-26        9.95104e-26
  6.41        8.39259e-26        6.79963e-26        9.98556e-26
  6.44        8.42279e-26        6.82551e-26        1.00201e-25
  6.47        8.45300e-26        6.85143e-26        1.00546e-25
  6.50        8.48322e-26        6.87738e-26        1.00891e-25
  6.53        8.51345e-26        6.90335e-26        1.01235e-25
  6.57        8.54369e-26        6.92936e-26        1.01580e-25
  6.60        8.57394e-26        6.95540e-26        1.01925e-25
  6.63        8.60420e-26        6.98146e-26        1.02269e-25
  6.66        8.63447e-26        7.00755e-26        1.02614e-25
  6.70        8.66474e-26        7.03368e-26        1.02958e-25
  6.73        8.69503e-26        7.05983e-26        1.03302e-25
  6.76        8.72532e-26        7.08601e-26        1.03646e-25
  6.80        8.75561e-26        7.11221e-26        1.03990e-25
  6.83        8.78591e-26        7.13845e-26        1.04334e-25
  6.87        8.81622e-26        7.16471e-26        1.04677e-25
  6.90        8.84653e-26        7.19100e-26        1.05021e-25
  6.93        8.87685e-26        7.21732e-26        1.05364e-25
  6.97        8.90717e-26        7.24367e-26        1.05707e-25
  7.00        8.93750e-26        7.27004e-26        1.06050e-25
  7.04        8.96782e-26        7.29644e-26        1.06392e-25
  7.07        8.99816e-26        7.32286e-26        1.06734e-25
  7.11        9.02849e-26        7.34932e-26        1.07077e-25
  7.14        9.05883e-26        7.37580e-26        1.07419e-25
  7.18        9.08917e-26        7.40231e-26        1.07760e-25
  7.21        9.11951e-26        7.42884e-26        1.08102e-25
  7.25        9.14985e-26        7.45540e-26        1.08443e-25
  7.29        9.18019e-26        7.48199e-26        1.08784e-25
  7.32        9.21054e-26        7.50861e-26        1.09125e-25
  7.36        9.24088e-26        7.53525e-26        1.09465e-25
  7.40        9.27123e-26        7.56192e-26        1.09805e-25
  7.43        9.30157e-26        7.58862e-26        1.10145e-25
  7.47        9.33192e-26        7.61534e-26        1.10485e-25
  7.51        9.36226e-26        7.64209e-26        1.10824e-25
  7.54        9.39261e-26        7.66887e-26        1.11164e-25
  7.58        9.42296e-26        7.69567e-26        1.11502e-25
  7.62        9.45330e-26        7.72250e-26        1.11841e-25
  7.66        9.48365e-26        7.74936e-26        1.12179e-25
  7.69        9.51399e-26        7.77625e-26        1.12517e-25
  7.73        9.54434e-26        7.80317e-26        1.12855e-25
  7.77        9.57468e-26        7.83011e-26        1.13193e-25
  7.81        9.60503e-26        7.85709e-26        1.13530e-25
  7.85        9.63537e-26        7.88409e-26        1.13867e-25
  7.89        9.66571e-26        7.91112e-26        1.14203e-25
  7.93        9.69606e-26        7.93818e-26        1.14539e-25
  7.97        9.72640e-26        7.96527e-26        1.14875e-25
  8.01        9.75675e-26        7.99239e-26        1.15211e-25
  8.04        9.78709e-26        8.01954e-26        1.15546e-25
  8.08        9.81744e-26        8.04672e-26        1.15881e-25
  8.13        9.84778e-26        8.07394e-26        1.16216e-25
  8.17        9.87813e-26        8.10118e-26        1.16551e-25
  8.21        9.90848e-26        8.12846e-26        1.16885e-25
  8.25        9.93883e-26        8.15577e-26        1.17219e-25
  8.29        9.96919e-26        8.18311e-26        1.17553e-25
  8.33        9.99955e-26        8.21049e-26        1.17886e-25
  8.37        1.00299e-25        8.23790e-26        1.18219e-25
  8.41        1.00603e-25        8.26535e-26        1.18552e-25
  8.45        1.00906e-25        8.29283e-26        1.18885e-25
  8.50        1.01210e-25        8.32035e-26        1.19217e-25
  8.54        1.01514e-25        8.34790e-26        1.19549e-25
  8.58        1.01818e-25        8.37550e-26        1.19881e-25
  8.62        1.02122e-25        8.40313e-26        1.20212e-25
  8.67        1.02426e-25        8.43080e-26        1.20543e-25
  8.71        1.02730e-25        8.45851e-26        1.20875e-25
  8.75        1.03034e-25        8.48626e-26        1.21205e-25
  8.80        1.03338e-25        8.51405e-26        1.21536e-25
  8.84        1.03643e-25        8.54189e-26        1.21866e-25
  8.88        1.03947e-25        8.56977e-26        1.22197e-25
  8.93        1.04252e-25        8.59769e-26        1.22527e-25
  8.97        1.04557e-25        8.62566e-26        1.22857e-25
  9.02        1.04862e-25        8.65367e-26        1.23186e-25
  9.06        1.05167e-25        8.68174e-26        1.23516e-25
  9.11        1.05472e-25        8.70985e-26        1.23845e-25
  9.15        1.05777e-25        8.73801e-26        1.24175e-25
  9.20        1.06083e-25        8.76622e-26        1.24504e-25
  9.24        1.06389e-25        8.79449e-26        1.24833e-25
  9.29        1.06695e-25        8.82281e-26        1.25162e-25
  9.33        1.07001e-25        8.85118e-26        1.25491e-25
  9.38        1.07308e-25        8.87961e-26        1.25820e-25
  9.43        1.07615e-25        8.90810e-26        1.26149e-25
  9.47        1.07922e-25        8.93665e-26        1.26477e-25
  9.52        1.08229e-25        8.96526e-26        1.26806e-25
  9.57        1.08537e-25        8.99393e-26        1.27135e-25
  9.62        1.08845e-25        9.02267e-26        1.27464e-25
  9.66        1.09154e-25        9.05147e-26        1.27793e-25
  9.71        1.09463e-25        9.08034e-26        1.28122e-25
  9.76        1.09772e-25        9.10928e-26        1.28451e-25
  9.81        1.10082e-25        9.13829e-26        1.28781e-25
  9.86        1.10392e-25        9.16737e-26        1.29110e-25
  9.91        1.10703e-25        9.19653e-26        1.29440e-25
  9.95        1.11014e-25        9.22576e-26        1.29770e-25
 10.00        1.11326e-25        9.25507e-26        1.30100e-25
 10.05        1.11638e-25        9.28446e-26        1.30431e-25
 10.10        1.11950e-25        9.31394e-26        1.30762e-25
 10.15        1.12264e-25        9.34350e-26        1.31093e-25
 10.20        1.12578e-25        9.37315e-26        1.31424e-25
 10.26        1.12893e-25        9.40290e-26        1.31756e-25
 10.31        1.13208e-25        9.43274e-26        1.32089e-25
 10.36        1.13524e-25        9.46269e-26        1.32422e-25
 10.41        1.13842e-25        9.49274e-26        1.32756e-25
 10.46        1.14160e-25        9.52290e-26        1.33090e-25
 10.51        1.14478e-25        9.55317e-26        1.33425e-25
 10.56        1.14798e-25        9.58355e-26        1.33761e-25
 10.62        1.15119e-25        9.61406e-26        1.34098e-25
 10.67        1.15441e-25        9.64469e-26        1.34436e-25
 10.72        1.15764e-25        9.67545e-26        1.34774e-25
 10.78        1.16089e-25        9.70634e-26        1.35114e-25
 10.83        1.16414e-25        9.73737e-26        1.35455e-25
 10.88        1.16741e-25        9.76854e-26        1.35796e-25
 10.94        1.17069e-25        9.79986e-26        1.36140e-25
 10.99        1.17399e-25        9.83133e-26        1.36484e-25
 11.05        1.17730e-25        9.86295e-26        1.36830e-25
 11.10        1.18062e-25        9.89474e-26        1.37177e-25
 11.16        1.18396e-25        9.92669e-26        1.37526e-25
 11.21        1.18732e-25        9.95881e-26        1.37876e-25
 11.27        1.19070e-25        9.99111e-26        1.38228e-25
 11.32        1.19409e-25        1.00236e-25        1.38582e-25
 11.38        1.19750e-25        1.00563e-25        1.38938e-25
 11.44        1.20093e-25        1.00891e-25        1.39295e-25
 11.49        1.20438e-25        1.01222e-25        1.39655e-25
 11.55        1.20785e-25        1.01554e-25        1.40016e-25
 11.61        1.21134e-25        1.01889e-25        1.40380e-25
 11.67        1.21486e-25        1.02226e-25        1.40746e-25
 11.72        1.21840e-25        1.02565e-25        1.41114e-25
 11.78        1.22196e-25        1.02906e-25        1.41485e-25
 11.84        1.22554e-25        1.03250e-25        1.41858e-25
 11.90        1.22915e-25        1.03596e-25        1.42234e-25
 11.96        1.23279e-25        1.03945e-25        1.42613e-25
 12.02        1.23645e-25        1.04296e-25        1.42995e-25
 12.08        1.24014e-25        1.04650e-25        1.43379e-25
 12.14        1.24386e-25        1.05006e-25        1.43767e-25
 12.20        1.24761e-25        1.05365e-25        1.44157e-25
 12.26        1.25139e-25        1.05727e-25        1.44551e-25
 12.32        1.25520e-25        1.06092e-25        1.44948e-25
 12.38        1.25904e-25        1.06460e-25        1.45349e-25
 12.44        1.26292e-25        1.06830e-25        1.45753e-25
 12.50        1.26683e-25        1.07204e-25        1.46161e-25
 12.57        1.27077e-25        1.07581e-25        1.46573e-25
 12.63        1.27475e-25        1.07961e-25        1.46989e-25
 12.69        1.27877e-25        1.08345e-25        1.47408e-25
 12.75        1.28282e-25        1.08732e-25        1.47832e-25
 12.82        1.28691e-25        1.09122e-25        1.48260e-25
 12.88        1.29105e-25        1.09516e-25        1.48693e-25
 12.94        1.29522e-25        1.09914e-25        1.49130e-25
 13.01        1.29943e-25        1.10315e-25        1.49572e-25
 13.07        1.30369e-25        1.10720e-25        1.50018e-25
 13.14        1.30799e-25        1.11129e-25        1.50469e-25
 13.20        1.31234e-25        1.11542e-25        1.50926e-25
 13.27        1.31673e-25        1.11959e-25        1.51387e-25
 13.33        1.32117e-25        1.12380e-25        1.51854e-25
 13.40        1.32566e-25        1.12806e-25        1.52326e-25
 13.47        1.33019e-25        1.13235e-25        1.52804e-25
 13.53        1.33478e-25        1.13669e-25        1.53287e-25
 13.60        1.33942e-25        1.14107e-25        1.53776e-25
 13.67        1.34411e-25        1.14550e-25        1.54271e-25
 13.74        1.34885e-25        1.14998e-25        1.54772e-25
 13.81        1.35365e-25        1.15450e-25        1.55280e-25
 13.87        1.35850e-25        1.15907e-25        1.55793e-25
 13.94        1.36341e-25        1.16369e-25        1.56313e-25
 14.01        1.36838e-25        1.16836e-25        1.56840e-25
 14.08        1.37340e-25        1.17308e-25        1.57373e-25
 14.15        1.37849e-25        1.17785e-25        1.57913e-25
 14.22        1.38364e-25        1.18267e-25        1.58461e-25
 14.29        1.38885e-25        1.18754e-25        1.59015e-25
 14.36        1.39412e-25        1.19247e-25        1.59577e-25
 14.43        1.39946e-25        1.19746e-25        1.60146e-25
 14.51        1.40486e-25        1.20250e-25        1.60722e-25
 14.58        1.41033e-25        1.20759e-25        1.61307e-25
 14.65        1.41587e-25        1.21275e-25        1.61899e-25
 14.72        1.42147e-25        1.21796e-25        1.62499e-25
 14.80        1.42715e-25        1.22323e-25        1.63107e-25
 14.87        1.43289e-25        1.22856e-25        1.63723e-25
 14.94        1.43871e-25        1.23394e-25        1.64347e-25
 15.02        1.44460e-25        1.23940e-25        1.64980e-25
 15.09        1.45056e-25        1.24491e-25        1.65622e-25
 15.17        1.45660e-25        1.25048e-25        1.66272e-25
 15.24        1.46272e-25        1.25612e-25        1.66931e-25
 15.32        1.46891e-25        1.26182e-25        1.67599e-25
 15.40        1.47517e-25        1.26759e-25        1.68276e-25
 15.47        1.48152e-25        1.27343e-25        1.68962e-25
 15.55        1.48795e-25        1.27933e-25        1.69657e-25
 15.63        1.49446e-25        1.28529e-25        1.70362e-25
 15.70        1.50105e-25        1.29133e-25        1.71076e-25
 15.78        1.50772e-25        1.29743e-25        1.71800e-25
 15.86        1.51447e-25        1.30361e-25        1.72534e-25
 15.94        1.52131e-25        1.30985e-25        1.73277e-25
 16.02        1.52824e-25        1.31616e-25        1.74031e-25
 16.10        1.53525e-25        1.32255e-25        1.74794e-25
 16.18        1.54234e-25        1.32901e-25        1.75568e-25
 16.26        1.54952e-25        1.33553e-25        1.76351e-25
 16.34        1.55679e-25        1.34214e-25        1.77145e-25
 16.42        1.56415e-25        1.34881e-25        1.77949e-25
 16.50        1.57160e-25        1.35556e-25        1.78764e-25
 16.58        1.57913e-25        1.36238e-25        1.79589e-25
 16.67        1.58676e-25        1.36927e-25        1.80424e-25
 16.75        1.59447e-25        1.37624e-25        1.81270e-25
 16.83        1.60227e-25        1.38328e-25        1.82126e-25
 16.91        1.61016e-25        1.39040e-25        1.82993e-25
 17.00        1.61815e-25        1.39759e-25        1.83870e-25
 17.08        1.62622e-25        1.40485e-25        1.84758e-25
 17.17        1.63438e-25        1.41219e-25        1.85656e-25
 17.25        1.64263e-25        1.41960e-25        1.86565e-25
 17.34        1.65097e-25        1.42709e-25        1.87484e-25
 17.42        1.65939e-25        1.43465e-25        1.88414e-25
 17.51        1.66791e-25        1.44228e-25        1.89353e-25
 17.60        1.67651e-25        1.44998e-25        1.90303e-25
 17.69        1.68519e-25        1.45776e-25        1.91263e-25
 17.77        1.69397e-25        1.46560e-25        1.92233e-25
 17.86        1.70282e-25        1.47352e-25        1.93213e-25
 17.95        1.71176e-25        1.48150e-25        1.94202e-25
 18.04        1.72078e-25        1.48955e-25        1.95201e-25
 18.13        1.72988e-25        1.49767e-25        1.96210e-25
 18.22        1.73906e-25        1.50585e-25        1.97227e-25
 18.31        1.74832e-25        1.51410e-25        1.98253e-25
 18.40        1.75765e-25        1.52241e-25        1.99288e-25
 18.49        1.76705e-25        1.53078e-25        2.00332e-25
 18.58        1.77652e-25        1.53921e-25        2.01383e-25
 18.68        1.78606e-25        1.54770e-25        2.02442e-25
 18.77        1.79566e-25        1.55624e-25        2.03509e-25
 18.86        1.80533e-25        1.56483e-25        2.04582e-25
 18.96        1.81505e-25        1.57347e-25        2.05662e-25
 19.05        1.82482e-25        1.58216e-25        2.06749e-25
 19.14        1.83465e-25        1.59089e-25        2.07841e-25
 19.24        1.84453e-25        1.59967e-25        2.08939e-25
 19.34        1.85444e-25        1.60848e-25        2.10041e-25
 19.43        1.86440e-25        1.61732e-25        2.11147e-25
 19.53        1.87439e-25        1.62620e-25        2.12257e-25
 19.62        1.88440e-25        1.63510e-25        2.13370e-25
 19.72        1.89444e-25        1.64403e-25        2.14485e-25
 19.82        1.90450e-25        1.65297e-25        2.15602e-25
 19.92        1.91456e-25        1.66192e-25        2.16720e-25
 20.02        1.92463e-25        1.67089e-25        2.17838e-25
 20.12        1.93470e-25        1.67986e-25        2.18955e-25
 20.22        1.94477e-25        1.68883e-25        2.20071e-25
 20.32        1.95483e-25        1.69780e-25        2.21187e-25
 20.42        1.96490e-25        1.70678e-25        2.22302e-25
 20.52        1.97496e-25        1.71576e-25        2.23416e-25
 20.62        1.98501e-25        1.72474e-25        2.24529e-25
 20.72        1.99506e-25        1.73372e-25        2.25641e-25
 20.83        2.00511e-25        1.74270e-25        2.26752e-25
 20.93        2.01515e-25        1.75169e-25        2.27862e-25
 21.03        2.02519e-25        1.76068e-25        2.28971e-25
 21.14        2.03522e-25        1.76966e-25        2.30078e-25
 21.24        2.04525e-25        1.77865e-25        2.31185e-25
 21.35        2.05527e-25        1.78764e-25        2.32290e-25
 21.46        2.06529e-25        1.79663e-25        2.33394e-25
 21.56        2.07530e-25        1.80562e-25        2.34497e-25
 21.67        2.08530e-25        1.81461e-25        2.35599e-25
 21.78        2.09530e-25        1.82361e-25        2.36699e-25
 21.88        2.10529e-25        1.83260e-25        2.37798e-25
 21.99        2.11528e-25        1.84159e-25        2.38896e-25
 22.10        2.12526e-25        1.85059e-25        2.39992e-25
 22.21        2.13523e-25        1.85959e-25        2.41088e-25
 22.32        2.14520e-25        1.86859e-25        2.42182e-25
 22.43        2.15517e-25        1.87759e-25        2.43275e-25
 22.55        2.16513e-25        1.88659e-25        2.44367e-25
 22.66        2.17509e-25        1.89560e-25        2.45458e-25
 22.77        2.18505e-25        1.90461e-25        2.46548e-25
 22.88        2.19500e-25        1.91363e-25        2.47637e-25
 23.00        2.20495e-25        1.92265e-25        2.48725e-25
 23.11        2.21490e-25        1.93167e-25        2.49812e-25
 23.23        2.22485e-25        1.94071e-25        2.50899e-25
 23.34        2.23480e-25        1.94975e-25        2.51985e-25
 23.46        2.24475e-25        1.95880e-25        2.53071e-25
 23.57        2.25471e-25        1.96786e-25        2.54156e-25
 23.69        2.26467e-25        1.97693e-25        2.55242e-25
 23.81        2.27464e-25        1.98601e-25        2.56327e-25
 23.93        2.28461e-25        1.99510e-25        2.57412e-25
 24.04        2.29460e-25        2.00421e-25        2.58498e-25
 24.16        2.30459e-25        2.01334e-25        2.59585e-25
 24.28        2.31460e-25        2.02249e-25        2.60672e-25
 24.41        2.32463e-25        2.03165e-25        2.61760e-25
 24.53        2.33467e-25        2.04084e-25        2.62850e-25
 24.65        2.34473e-25        2.05006e-25        2.63941e-25
 24.77        2.35482e-25        2.05930e-25        2.65034e-25
 24.89        2.36493e-25        2.06856e-25        2.66129e-25
 25.02        2.37507e-25        2.07786e-25        2.67227e-25
 25.14        2.38524e-25        2.08720e-25        2.68327e-25
 25.27        2.39544e-25        2.09657e-25        2.69431e-25
 25.39        2.40569e-25        2.10598e-25        2.70539e-25
 25.52        2.41597e-25        2.11544e-25        2.71650e-25
 25.64        2.42630e-25        2.12494e-25        2.72766e-25
 25.77        2.43669e-25        2.13450e-25        2.73888e-25
 25.90        2.44713e-25        2.14411e-25        2.75014e-25
 26.03        2.45763e-25        2.15378e-25        2.76147e-25
 26.16        2.46819e-25        2.16352e-25        2.77287e-25
 26.29        2.47883e-25        2.17332e-25        2.78434e-25
 26.42        2.48955e-25        2.18320e-25        2.79589e-25
 26.55        2.50034e-25        2.19315e-25        2.80753e-25
 26.68        2.51123e-25        2.20319e-25        2.81926e-25
 26.81        2.52221e-25        2.21332e-25        2.83110e-25
 26.95        2.53329e-25        2.22355e-25        2.84304e-25
 27.08        2.54449e-25        2.23388e-25        2.85510e-25
 27.22        2.55580e-25        2.24431e-25        2.86728e-25
 27.35        2.56723e-25        2.25486e-25        2.87961e-25
 27.49        2.57880e-25        2.26554e-25        2.89207e-25
 27.62        2.59052e-25        2.27634e-25        2.90469e-25
 27.76        2.60238e-25        2.28728e-25        2.91748e-25
 27.90        2.61440e-25        2.29836e-25        2.93044e-25
 28.04        2.62659e-25        2.30960e-25        2.94359e-25
 28.18        2.63897e-25        2.32101e-25        2.95693e-25
 28.32        2.65154e-25        2.33258e-25        2.97049e-25
 28.46        2.66430e-25        2.34433e-25        2.98427e-25
 28.60        2.67729e-25        2.35628e-25        2.99829e-25
 28.74        2.69050e-25        2.36843e-25        3.01256e-25
 28.88        2.70395e-25        2.38079e-25        3.02710e-25
 29.03        2.71765e-25        2.39338e-25        3.04192e-25
 29.17        2.73162e-25        2.40620e-25        3.05703e-25
 29.31        2.74587e-25        2.41927e-25        3.07246e-25
 29.46        2.76041e-25        2.43260e-25        3.08822e-25
 29.61        2.77527e-25        2.44621e-25        3.10433e-25
 29.75        2.79045e-25        2.46010e-25        3.12080e-25
 29.90        2.80598e-25        2.47430e-25        3.13766e-25
 30.05        2.82187e-25        2.48881e-25        3.15493e-25
 30.20        2.83813e-25        2.50365e-25        3.17262e-25
 30.35        2.85478e-25        2.51882e-25        3.19073e-25
 30.50        2.87180e-25        2.53432e-25        3.20927e-25
 30.65        2.88920e-25        2.55016e-25        3.22824e-25
 30.80        2.90699e-25        2.56634e-25        3.24764e-25
 30.96        2.92517e-25        2.58285e-25        3.26748e-25
 31.11        2.94373e-25        2.59970e-25        3.28775e-25
 31.27        2.96268e-25        2.61690e-25        3.30846e-25
 31.42        2.98202e-25        2.63443e-25        3.32961e-25
 31.58        3.00175e-25        2.65230e-25        3.35120e-25
 31.73        3.02187e-25        2.67051e-25        3.37322e-25
 31.89        3.04237e-25        2.68907e-25        3.39568e-25
 32.05        3.06327e-25        2.70796e-25        3.41858e-25
 32.21        3.08455e-25        2.72719e-25        3.44191e-25
 32.37        3.10621e-25        2.74675e-25        3.46568e-25
 32.53        3.12826e-25        2.76665e-25        3.48987e-25
 32.69        3.15068e-25        2.78688e-25        3.51449e-25
 32.85        3.17348e-25        2.80743e-25        3.53953e-25
 33.02        3.19665e-25        2.82831e-25        3.56498e-25
 33.18        3.22018e-25        2.84951e-25        3.59085e-25
 33.34        3.24407e-25        2.87102e-25        3.61712e-25
 33.51        3.26832e-25        2.89284e-25        3.64380e-25
 33.68        3.29291e-25        2.91497e-25        3.67086e-25
 33.84        3.31784e-25        2.93739e-25        3.69830e-25
 34.01        3.34310e-25        2.96010e-25        3.72611e-25
 34.18        3.36869e-25        2.98309e-25        3.75428e-25
 34.35        3.39458e-25        3.00635e-25        3.78281e-25
 34.52        3.42077e-25        3.02987e-25        3.81166e-25
 34.69        3.44725e-25        3.05365e-25        3.84085e-25
 34.87        3.47400e-25        3.07766e-25        3.87033e-25
 35.04        3.50101e-25        3.10191e-25        3.90011e-25
 35.21        3.52827e-25        3.12636e-25        3.93017e-25
 35.39        3.55575e-25        3.15102e-25        3.96048e-25
 35.56        3.58345e-25        3.17587e-25        3.99103e-25
 35.74        3.61134e-25        3.20088e-25        4.02179e-25
 35.92        3.63940e-25        3.22605e-25        4.05275e-25
 36.10        3.66761e-25        3.25135e-25        4.08387e-25
 36.27        3.69595e-25        3.27676e-25        4.11513e-25
 36.46        3.72439e-25        3.30227e-25        4.14652e-25
 36.64        3.75292e-25        3.32785e-25        4.17798e-25
 36.82        3.78149e-25        3.35348e-25        4.20951e-25
 37.00        3.81009e-25        3.37913e-25        4.24105e-25
 37.18        3.83868e-25        3.40478e-25        4.27259e-25
 37.37        3.86724e-25        3.43040e-25        4.30407e-25
 37.55        3.89572e-25        3.45596e-25        4.33547e-25
 37.74        3.92409e-25        3.48143e-25        4.36675e-25
 37.93        3.95232e-25        3.50678e-25        4.39786e-25
 38.12        3.98036e-25        3.53197e-25        4.42875e-25
 38.31        4.00818e-25        3.55697e-25        4.45938e-25
 38.50        4.03572e-25        3.58175e-25        4.48970e-25
 38.69        4.06295e-25        3.60625e-25        4.51965e-25
 38.88        4.08982e-25        3.63044e-25        4.54919e-25
 39.07        4.11626e-25        3.65428e-25        4.57825e-25
 39.27        4.14225e-25        3.67771e-25        4.60678e-25
 39.46        4.16770e-25        3.70070e-25        4.63471e-25
 39.66        4.19258e-25        3.72319e-25        4.66197e-25
 39.86        4.21681e-25        3.74513e-25        4.68849e-25
 40.05        4.24034e-25        3.76646e-25        4.71421e-25
 40.25        4.26311e-25        3.78715e-25        4.73907e-25
 40.45        4.28513e-25        3.80719e-25        4.76306e-25
 40.65        4.30639e-25        3.82659e-25        4.78620e-25
 40.85        4.32690e-25        3.84534e-25        4.80847e-25
 41.06        4.34667e-25        3.86345e-25        4.82989e-25
 41.26        4.36570e-25        3.88092e-25        4.85047e-25
 41.47        4.38399e-25        3.89777e-25        4.87020e-25
 41.67        4.40155e-25        3.91400e-25        4.88910e-25
 41.88        4.41840e-25        3.92961e-25        4.90718e-25
 42.09        4.43454e-25        3.94462e-25        4.92446e-25
 42.30        4.44999e-25        3.95904e-25        4.94094e-25
 42.51        4.46477e-25        3.97288e-25        4.95665e-25
 42.72        4.47888e-25        3.98616e-25        4.97161e-25
 42.93        4.49236e-25        3.99890e-25        4.98583e-25
 43.14        4.50523e-25        4.01111e-25        4.99934e-25
 43.36        4.51749e-25        4.02281e-25        5.01218e-25
 43.57        4.52920e-25        4.03404e-25        5.02435e-25
 43.79        4.54036e-25        4.04480e-25        5.03591e-25
 44.01        4.55101e-25        4.05514e-25        5.04688e-25
 44.23        4.56119e-25        4.06507e-25        5.05731e-25
 44.44        4.57093e-25        4.07464e-25        5.06723e-25
 44.67        4.58028e-25        4.08387e-25        5.07668e-25
 44.89        4.58926e-25        4.09280e-25        5.08572e-25
 45.11        4.59794e-25        4.10148e-25        5.09440e-25
 45.33        4.60635e-25        4.10994e-25        5.10277e-25
 45.56        4.61456e-25        4.11823e-25        5.11089e-25
 45.79        4.62261e-25        4.12640e-25        5.11882e-25
 46.01        4.63057e-25        4.13450e-25        5.12664e-25
 46.24        4.63849e-25        4.14258e-25        5.13440e-25
 46.47        4.64645e-25        4.15071e-25        5.14219e-25
 46.70        4.65452e-25        4.15895e-25        5.15009e-25
 46.93        4.66277e-25        4.16736e-25        5.15818e-25
 47.17        4.67129e-25        4.17601e-25        5.16656e-25
 47.40        4.68015e-25        4.18498e-25        5.17532e-25
 47.64        4.68945e-25        4.19435e-25        5.18455e-25
 47.87        4.69928e-25        4.20419e-25        5.19438e-25
 48.11        4.70975e-25        4.21460e-25        5.20490e-25
 48.35        4.72095e-25        4.22566e-25        5.21624e-25
 48.59        4.73301e-25        4.23748e-25        5.22853e-25
 48.83        4.74603e-25        4.25015e-25        5.24190e-25
 49.07        4.76013e-25        4.26379e-25        5.25648e-25
 49.32        4.77546e-25        4.27850e-25        5.27242e-25
 49.56        4.79214e-25        4.29441e-25        5.28988e-25
 49.81        4.81032e-25        4.31163e-25        5.30901e-25
 50.06        4.83015e-25        4.33031e-25        5.32999e-25
 50.31        4.85174e-25        4.35053e-25        5.35294e-25
 50.55        4.87510e-25        4.37231e-25        5.37788e-25
 50.81        4.90024e-25        4.39566e-25        5.40483e-25
 51.06        4.92718e-25        4.42058e-25        5.43377e-25
 51.31        4.95590e-25        4.44708e-25        5.46472e-25
 51.57        4.98641e-25        4.47514e-25        5.49767e-25
 51.82        5.01871e-25        4.50478e-25        5.53263e-25
 52.08        5.05278e-25        4.53599e-25        5.56958e-25
 52.34        5.08863e-25        4.56875e-25        5.60852e-25
 52.60        5.12624e-25        4.60306e-25        5.64943e-25
 52.86        5.16560e-25        4.63891e-25        5.69229e-25
 53.12        5.20669e-25        4.67628e-25        5.73710e-25
 53.39        5.24949e-25        4.71515e-25        5.78382e-25
 53.65        5.29397e-25        4.75551e-25        5.83243e-25
 53.92        5.34012e-25        4.79733e-25        5.88290e-25
 54.19        5.38789e-25        4.84059e-25        5.93519e-25
 54.45        5.43726e-25        4.88524e-25        5.98927e-25
 54.73        5.48818e-25        4.93127e-25        6.04508e-25
 55.00        5.54061e-25        4.97863e-25        6.10259e-25
 55.27        5.59450e-25        5.02727e-25        6.16173e-25
 55.54        5.64981e-25        5.07717e-25        6.22245e-25
 55.82        5.70647e-25        5.12825e-25        6.28468e-25
 56.10        5.76442e-25        5.18047e-25        6.34836e-25
 56.38        5.82359e-25        5.23378e-25        6.41339e-25
 56.66        5.88390e-25        5.28810e-25        6.47971e-25
 56.94        5.94529e-25        5.34336e-25        6.54722e-25
 57.22        6.00766e-25        5.39950e-25        6.61583e-25
 57.50        6.07093e-25        5.45643e-25        6.68542e-25
 57.79        6.13498e-25        5.51407e-25        6.75589e-25
 58.08        6.19972e-25        5.57231e-25        6.82713e-25
 58.37        6.26504e-25        5.63108e-25        6.89900e-25
 58.66        6.33081e-25        5.69025e-25        6.97136e-25
 58.95        6.39690e-25        5.74972e-25        7.04408e-25
 59.24        6.46318e-25        5.80937e-25        7.11699e-25
 59.53        6.52951e-25        5.86907e-25        7.18994e-25
 59.83        6.59573e-25        5.92870e-25        7.26275e-25
 60.13        6.66167e-25        5.98810e-25        7.33525e-25
 60.43        6.72725e-25        6.04719e-25        7.40730e-25
 60.73        6.79243e-25        6.10596e-25        7.47891e-25
 61.03        6.85721e-25        6.16439e-25        7.55003e-25
 61.33        6.92156e-25        6.22246e-25        7.62067e-25
 61.63        6.98548e-25        6.28017e-25        7.69079e-25
 61.94        7.04894e-25        6.33749e-25        7.76040e-25
 62.25        7.11194e-25        6.39442e-25        7.82945e-25
 62.56        7.17445e-25        6.45095e-25        7.89795e-25
 62.87        7.23647e-25        6.50706e-25        7.96587e-25
 63.18        7.29797e-25        6.56273e-25        8.03320e-25
 63.49        7.35895e-25        6.61797e-25        8.09993e-25
 63.81        7.41939e-25        6.67275e-25        8.16603e-25
 64.13        7.47928e-25        6.72706e-25        8.23150e-25
 64.45        7.53860e-25        6.78090e-25        8.29631e-25
 64.77        7.59736e-25        6.83425e-25        8.36046e-25
 65.09        7.65552e-25        6.88710e-25        8.42394e-25
 65.41        7.71309e-25        6.93944e-25        8.48673e-25
 65.74        7.77004e-25        6.99127e-25        8.54881e-25
 66.06        7.82638e-25        7.04258e-25        8.61019e-25
 66.39        7.88210e-25        7.09335e-25        8.67085e-25
 66.72        7.93718e-25        7.14358e-25        8.73077e-25
 67.05        7.99161e-25        7.19327e-25        8.78996e-25
 67.38        8.04540e-25        7.24241e-25        8.84840e-25
 67.72        8.09854e-25        7.29099e-25        8.90609e-25
 68.05        8.15101e-25        7.33900e-25        8.96302e-25
 68.39        8.20282e-25        7.38646e-25        9.01919e-25
 68.73        8.25397e-25        7.43334e-25        9.07460e-25
 69.07        8.30445e-25        7.47966e-25        9.12924e-25
 69.42        8.35427e-25        7.52541e-25        9.18312e-25
 69.76        8.40341e-25        7.57059e-25        9.23623e-25
 70.11        8.45190e-25        7.61521e-25        9.28859e-25
 70.46        8.49972e-25        7.65927e-25        9.34018e-25
 70.81        8.54690e-25        7.70276e-25        9.39103e-25
 71.16        8.59343e-25        7.74571e-25        9.44114e-25
 71.51        8.63933e-25        7.78812e-25        9.49053e-25
 71.87        8.68460e-25        7.83001e-25        9.53920e-25
 72.22        8.72927e-25        7.87137e-25        9.58718e-25
 72.58        8.77335e-25        7.91223e-25        9.63448e-25
 72.94        8.81686e-25        7.95261e-25        9.68112e-25
 73.30        8.85982e-25        7.99251e-25        9.72713e-25
 73.67        8.90225e-25        8.03197e-25        9.77253e-25
 74.03        8.94418e-25        8.07100e-25        9.81736e-25
 74.40        8.98563e-25        8.10962e-25        9.86164e-25
 74.77        9.02663e-25        8.14787e-25        9.90540e-25
 75.14        9.06723e-25        8.18577e-25        9.94869e-25
 75.52        9.10745e-25        8.22335e-25        9.99155e-25
 75.89        9.14733e-25        8.26064e-25        1.00340e-24
 76.27        9.18691e-25        8.29769e-25        1.00761e-24
 76.65        9.22625e-25        8.33453e-25        1.01180e-24
 77.03        9.26538e-25        8.37120e-25        1.01596e-24
 77.41        9.30437e-25        8.40776e-25        1.02010e-24
 77.79        9.34326e-25        8.44424e-25        1.02423e-24
 78.18        9.38212e-25        8.48070e-25        1.02835e-24
 78.57        9.42101e-25        8.51719e-25        1.03248e-24
 78.96        9.46000e-25        8.55378e-25        1.03662e-24
 79.35        9.49916e-25        8.59052e-25        1.04078e-24
 79.75        9.53856e-25        8.62749e-25        1.04496e-24
 80.14        9.57830e-25        8.66475e-25        1.04918e-24
 80.54        9.61842e-25        8.70235e-25        1.05345e-24
 80.94        9.65892e-25        8.74030e-25        1.05775e-24
 81.34        9.69983e-25        8.77860e-25        1.06211e-24
 81.75        9.74113e-25        8.81726e-25        1.06650e-24
 82.15        9.78284e-25        8.85627e-25        1.07094e-24
 82.56        9.82496e-25        8.89565e-25        1.07543e-24
 82.97        9.86750e-25        8.93540e-25        1.07996e-24
 83.38        9.91046e-25        8.97552e-25        1.08454e-24
 83.80        9.95384e-25        9.01602e-25        1.08917e-24
 84.21        9.99765e-25        9.05691e-25        1.09384e-24
 84.63        1.00419e-24        9.09817e-25        1.09856e-24
 85.05        1.00866e-24        9.13983e-25        1.10333e-24
 85.47        1.01317e-24        9.18187e-25        1.10816e-24
 85.90        1.01773e-24        9.22431e-25        1.11303e-24
 86.32        1.02233e-24        9.26716e-25        1.11795e-24
 86.75        1.02698e-24        9.31040e-25        1.12292e-24
 87.18        1.03167e-24        9.35405e-25        1.12794e-24
 87.62        1.03641e-24        9.39810e-25        1.13301e-24
 88.05        1.04120e-24        9.44257e-25        1.13814e-24
 88.49        1.04603e-24        9.48745e-25        1.14332e-24
 88.93        1.05091e-24        9.53275e-25        1.14854e-24
 89.37        1.05584e-24        9.57846e-25        1.15383e-24
 89.81        1.06081e-24        9.62459e-25        1.15916e-24
 90.26        1.06583e-24        9.67114e-25        1.16454e-24
 90.71        1.07090e-24        9.71812e-25        1.16998e-24
 91.16        1.07601e-24        9.76552e-25        1.17548e-24
 91.61        1.08118e-24        9.81337e-25        1.18102e-24
 92.07        1.08640e-24        9.86166e-25        1.18662e-24
 92.52        1.09166e-24        9.91039e-25        1.19228e-24
 92.98        1.09698e-24        9.95959e-25        1.19800e-24
 93.45        1.10235e-24        1.00092e-24        1.20377e-24
 93.91        1.10777e-24        1.00594e-24        1.20960e-24
 94.38        1.11324e-24        1.01100e-24        1.21548e-24
 94.85        1.11877e-24        1.01611e-24        1.22143e-24
 95.32        1.12435e-24        1.02126e-24        1.22743e-24
 95.79        1.12998e-24        1.02647e-24        1.23350e-24
 96.27        1.13567e-24        1.03172e-24        1.23962e-24
 96.74        1.14142e-24        1.03703e-24        1.24581e-24
 97.22        1.14722e-24        1.04239e-24        1.25205e-24
 97.71        1.15307e-24        1.04779e-24        1.25836e-24
 98.19        1.15899e-24        1.05325e-24        1.26472e-24
 98.68        1.16496e-24        1.05876e-24        1.27115e-24
 99.17        1.17098e-24        1.06433e-24        1.27764e-24
 99.66        1.17707e-24        1.06994e-24        1.28419e-24
100.16        1.18321e-24        1.07561e-24        1.29081e-24
100.65        1.18941e-24        1.08133e-24        1.29748e-24
101.15        1.19566e-24        1.08711e-24        1.30422e-24
101.66        1.20198e-24        1.09294e-24        1.31103e-24
102.16        1.20837e-24        1.09883e-24        1.31790e-24
102.67        1.21481e-24        1.10479e-24        1.32484e-24
103.18        1.22133e-24        1.11080e-24        1.33186e-24
103.69        1.22791e-24        1.11688e-24        1.33894e-24
104.21        1.23457e-24        1.12302e-24        1.34611e-24
104.72        1.24130e-24        1.12924e-24        1.35335e-24
105.24        1.24810e-24        1.13552e-24        1.36068e-24
105.77        1.25498e-24        1.14187e-24        1.36809e-24
106.29        1.26194e-24        1.14830e-24        1.37558e-24
106.82        1.26898e-24        1.15480e-24        1.38317e-24
107.35        1.27611e-24        1.16138e-24        1.39084e-24
107.88        1.28333e-24        1.16804e-24        1.39861e-24
108.42        1.29063e-24        1.17478e-24        1.40648e-24
108.96        1.29803e-24        1.18161e-24        1.41444e-24
109.50        1.30552e-24        1.18852e-24        1.42251e-24
110.04        1.31310e-24        1.19553e-24        1.43068e-24
110.59        1.32079e-24        1.20262e-24        1.43896e-24
111.14        1.32858e-24        1.20981e-24        1.44734e-24
111.69        1.33646e-24        1.21708e-24        1.45583e-24
112.25        1.34443e-24        1.22444e-24        1.46442e-24
112.80        1.35249e-24        1.23189e-24        1.47310e-24
113.36        1.36065e-24        1.23941e-24        1.48188e-24
113.93        1.36888e-24        1.24701e-24        1.49076e-24
114.49        1.37720e-24        1.25469e-24        1.49972e-24
115.06        1.38560e-24        1.26244e-24        1.50876e-24
115.63        1.39407e-24        1.27026e-24        1.51789e-24
116.21        1.40262e-24        1.27815e-24        1.52709e-24
116.78        1.41123e-24        1.28610e-24        1.53637e-24
117.36        1.41991e-24        1.29410e-24        1.54571e-24
117.95        1.42864e-24        1.30217e-24        1.55512e-24
118.53        1.43743e-24        1.31028e-24        1.56458e-24
119.12        1.44627e-24        1.31844e-24        1.57410e-24
119.71        1.45515e-24        1.32663e-24        1.58366e-24
120.31        1.46407e-24        1.33487e-24        1.59327e-24
120.90        1.47303e-24        1.34314e-24        1.60291e-24
121.51        1.48202e-24        1.35144e-24        1.61260e-24
122.11        1.49105e-24        1.35978e-24        1.62232e-24
122.72        1.50012e-24        1.36816e-24        1.63209e-24
123.32        1.50924e-24        1.37657e-24        1.64191e-24
123.94        1.51840e-24        1.38503e-24        1.65177e-24
124.55        1.52760e-24        1.39353e-24        1.66167e-24
125.17        1.53685e-24        1.40207e-24        1.67163e-24
125.79        1.54615e-24        1.41065e-24        1.68164e-24
126.42        1.55549e-24        1.41928e-24        1.69170e-24
127.05        1.56489e-24        1.42796e-24        1.70182e-24
127.68        1.57434e-24        1.43669e-24        1.71200e-24
128.31        1.58385e-24        1.44547e-24        1.72223e-24
128.95        1.59341e-24        1.45430e-24        1.73253e-24
129.59        1.60304e-24        1.46319e-24        1.74289e-24
130.23        1.61272e-24        1.47213e-24        1.75331e-24
130.88        1.62247e-24        1.48113e-24        1.76381e-24
131.53        1.63228e-24        1.49019e-24        1.77437e-24
132.18        1.64216e-24        1.49931e-24        1.78500e-24
132.84        1.65210e-24        1.50849e-24        1.79571e-24
133.50        1.66212e-24        1.51774e-24        1.80649e-24
134.16        1.67220e-24        1.52705e-24        1.81735e-24
134.83        1.68236e-24        1.53643e-24        1.82829e-24
135.50        1.69259e-24        1.54587e-24        1.83930e-24
136.17        1.70289e-24        1.55539e-24        1.85040e-24
136.85        1.71328e-24        1.56497e-24        1.86158e-24
137.53        1.72374e-24        1.57463e-24        1.87285e-24
138.21        1.73428e-24        1.58436e-24        1.88420e-24
138.90        1.74491e-24        1.59417e-24        1.89564e-24
139.59        1.75561e-24        1.60406e-24        1.90717e-24
140.28        1.76641e-24        1.61402e-24        1.91880e-24
140.98        1.77729e-24        1.62406e-24        1.93051e-24
141.68        1.78826e-24        1.63419e-24        1.94233e-24
142.38        1.79931e-24        1.64439e-24        1.95424e-24
143.09        1.81046e-24        1.65468e-24        1.96624e-24
143.80        1.82170e-24        1.66505e-24        1.97835e-24
144.51        1.83303e-24        1.67550e-24        1.99055e-24
145.23        1.84445e-24        1.68604e-24        2.00285e-24
145.95        1.85596e-24        1.69667e-24        2.01525e-24
146.67        1.86757e-24        1.70738e-24        2.02775e-24
147.40        1.87927e-24        1.71817e-24        2.04036e-24
148.14        1.89106e-24        1.72906e-24        2.05306e-24
148.87        1.90295e-24        1.74003e-24        2.06587e-24
149.61        1.91494e-24        1.75109e-24        2.07878e-24
150.35        1.92702e-24        1.76223e-24        2.09180e-24
151.10        1.93919e-24        1.77347e-24        2.10492e-24
151.85        1.95147e-24        1.78479e-24        2.11814e-24
152.60        1.96383e-24        1.79621e-24        2.13146e-24
153.36        1.97630e-24        1.80771e-24        2.14489e-24
154.12        1.98886e-24        1.81930e-24        2.15842e-24
154.89        2.00151e-24        1.83097e-24        2.17206e-24
155.66        2.01426e-24        1.84273e-24        2.18579e-24
156.43        2.02711e-24        1.85458e-24        2.19963e-24
157.21        2.04005e-24        1.86652e-24        2.21357e-24
157.99        2.05308e-24        1.87854e-24        2.22761e-24
158.77        2.06620e-24        1.89065e-24        2.24175e-24
159.56        2.07942e-24        1.90285e-24        2.25599e-24
160.36        2.09273e-24        1.91512e-24        2.27033e-24
161.15        2.10613e-24        1.92749e-24        2.28477e-24
161.95        2.11962e-24        1.93994e-24        2.29931e-24
162.76        2.13321e-24        1.95247e-24        2.31395e-24
163.56        2.14689e-24        1.96509e-24        2.32869e-24
164.38        2.16067e-24        1.97781e-24        2.34354e-24
165.19        2.17455e-24        1.99061e-24        2.35850e-24
166.01        2.18853e-24        2.00350e-24        2.37356e-24
166.84        2.20261e-24        2.01649e-24        2.38873e-24
167.67        2.21679e-24        2.02957e-24        2.40401e-24
168.50        2.23108e-24        2.04275e-24        2.41941e-24
169.34        2.24547e-24        2.05602e-24        2.43492e-24
170.18        2.25997e-24        2.06940e-24        2.45054e-24
171.02        2.27458e-24        2.08287e-24        2.46628e-24
171.87        2.28929e-24        2.09644e-24        2.48214e-24
172.73        2.30412e-24        2.11012e-24        2.49812e-24
173.58        2.31906e-24        2.12390e-24        2.51422e-24
174.45        2.33411e-24        2.13778e-24        2.53045e-24
175.31        2.34929e-24        2.15177e-24        2.54680e-24
176.18        2.36457e-24        2.16587e-24        2.56328e-24
177.06        2.37998e-24        2.18008e-24        2.57988e-24
177.94        2.39551e-24        2.19440e-24        2.59662e-24
178.82        2.41116e-24        2.20884e-24        2.61349e-24
179.71        2.42694e-24        2.22338e-24        2.63049e-24
180.60        2.44284e-24        2.23804e-24        2.64763e-24
181.50        2.45886e-24        2.25282e-24        2.66491e-24
182.40        2.47502e-24        2.26772e-24        2.68232e-24
183.31        2.49130e-24        2.28273e-24        2.69986e-24
184.22        2.50770e-24        2.29785e-24        2.71755e-24
185.13        2.52423e-24        2.31309e-24        2.73536e-24
186.05        2.54088e-24        2.32844e-24        2.75331e-24
186.97        2.55765e-24        2.34391e-24        2.77139e-24
187.90        2.57454e-24        2.35948e-24        2.78960e-24
188.84        2.59156e-24        2.37517e-24        2.80795e-24
189.77        2.60869e-24        2.39097e-24        2.82642e-24
190.72        2.62595e-24        2.40688e-24        2.84502e-24
191.66        2.64332e-24        2.42289e-24        2.86374e-24
192.62        2.66080e-24        2.43902e-24        2.88259e-24
193.57        2.67841e-24        2.45524e-24        2.90157e-24
194.53        2.69612e-24        2.47157e-24        2.92066e-24
195.50        2.71394e-24        2.48801e-24        2.93987e-24
196.47        2.73187e-24        2.50454e-24        2.95921e-24
197.45        2.74991e-24        2.52117e-24        2.97865e-24
198.43        2.76806e-24        2.53790e-24        2.99821e-24
199.41        2.78630e-24        2.55473e-24        3.01788e-24
200.40        2.80465e-24        2.57164e-24        3.03765e-24
201.40        2.82309e-24        2.58865e-24        3.05753e-24
202.40        2.84163e-24        2.60575e-24        3.07752e-24
203.40        2.86028e-24        2.62294e-24        3.09762e-24
204.41        2.87903e-24        2.64023e-24        3.11782e-24
205.43        2.89788e-24        2.65761e-24        3.13814e-24
206.45        2.91684e-24        2.67510e-24        3.15857e-24
207.48        2.93590e-24        2.69268e-24        3.17912e-24
208.51        2.95507e-24        2.71036e-24        3.19979e-24
209.54        2.97435e-24        2.72814e-24        3.22057e-24
210.58        2.99375e-24        2.74603e-24        3.24147e-24
211.63        3.01326e-24        2.76402e-24        3.26249e-24
212.68        3.03288e-24        2.78212e-24        3.28364e-24
213.74        3.05262e-24        2.80032e-24        3.30491e-24
214.80        3.07248e-24        2.81864e-24        3.32631e-24
215.86        3.09245e-24        2.83706e-24        3.34785e-24
216.94        3.11256e-24        2.85560e-24        3.36951e-24
218.01        3.13278e-24        2.87426e-24        3.39130e-24
219.10        3.15313e-24        2.89303e-24        3.41324e-24
220.18        3.17362e-24        2.91192e-24        3.43531e-24
221.28        3.19423e-24        2.93094e-24        3.45752e-24
222.38        3.21498e-24        2.95007e-24        3.47988e-24
223.48        3.23586e-24        2.96934e-24        3.50239e-24
224.59        3.25689e-24        2.98874e-24        3.52505e-24
225.71        3.27807e-24        3.00827e-24        3.54787e-24
226.83        3.29939e-24        3.02794e-24        3.57085e-24
227.95        3.32087e-24        3.04775e-24        3.59399e-24
229.09        3.34251e-24        3.06771e-24        3.61731e-24
230.22        3.36432e-24        3.08783e-24        3.64081e-24
231.37        3.38629e-24        3.10809e-24        3.66449e-24
232.52        3.40844e-24        3.12852e-24        3.68835e-24
233.67        3.43076e-24        3.14911e-24        3.71241e-24
234.83        3.45327e-24        3.16988e-24        3.73666e-24
236.00        3.47597e-24        3.19081e-24        3.76112e-24
237.17        3.49886e-24        3.21193e-24        3.78579e-24
238.35        3.52195e-24        3.23323e-24        3.81068e-24
239.53        3.54525e-24        3.25472e-24        3.83578e-24
240.72        3.56876e-24        3.27641e-24        3.86112e-24
241.92        3.59249e-24        3.29829e-24        3.88669e-24
243.12        3.61642e-24        3.32037e-24        3.91248e-24
244.33        3.64056e-24        3.34263e-24        3.93848e-24
245.54        3.66489e-24        3.36507e-24        3.96471e-24
246.76        3.68941e-24        3.38769e-24        3.99114e-24
247.98        3.71413e-24        3.41049e-24        4.01776e-24
249.22        3.73902e-24        3.43345e-24        4.04459e-24
250.45        3.76408e-24        3.45657e-24        4.07160e-24
251.70        3.78932e-24        3.47984e-24        4.09879e-24
252.95        3.81471e-24        3.50326e-24        4.12615e-24
254.20        3.84025e-24        3.52683e-24        4.15368e-24
255.47        3.86594e-24        3.55052e-24        4.18136e-24
256.73        3.89177e-24        3.57434e-24        4.20919e-24
258.01        3.91772e-24        3.59828e-24        4.23716e-24
259.29        3.94379e-24        3.62233e-24        4.26525e-24
260.58        3.96997e-24        3.64648e-24        4.29346e-24
261.87        3.99626e-24        3.67073e-24        4.32179e-24
263.17        4.02266e-24        3.69508e-24        4.35024e-24
264.48        4.04919e-24        3.71955e-24        4.37882e-24
265.79        4.07585e-24        3.74415e-24        4.40755e-24
267.11        4.10266e-24        3.76888e-24        4.43644e-24
268.44        4.12962e-24        3.79376e-24        4.46549e-24
269.77        4.15676e-24        3.81879e-24        4.49472e-24
271.11        4.18407e-24        3.84398e-24        4.52415e-24
272.46        4.21157e-24        3.86935e-24        4.55378e-24
273.81        4.23927e-24        3.89491e-24        4.58363e-24
275.17        4.26719e-24        3.92067e-24        4.61372e-24
276.54        4.29534e-24        3.94664e-24        4.64405e-24
277.91        4.32374e-24        3.97283e-24        4.67465e-24
279.29        4.35239e-24        3.99927e-24        4.70552e-24
280.68        4.38132e-24        4.02595e-24        4.73669e-24
282.08        4.41053e-24        4.05289e-24        4.76816e-24
283.48        4.44001e-24        4.08010e-24        4.79993e-24
284.88        4.46978e-24        4.10756e-24        4.83200e-24
286.30        4.49982e-24        4.13527e-24        4.86437e-24
287.72        4.53014e-24        4.16324e-24        4.89704e-24
289.15        4.56073e-24        4.19146e-24        4.93000e-24
290.59        4.59159e-24        4.21993e-24        4.96325e-24
292.03        4.62272e-24        4.24864e-24        4.99680e-24
293.48        4.65412e-24        4.27761e-24        5.03062e-24
294.94        4.68577e-24        4.30681e-24        5.06473e-24
296.40        4.71769e-24        4.33626e-24        5.09913e-24
297.87        4.74987e-24        4.36594e-24        5.13379e-24
299.35        4.78230e-24        4.39586e-24        5.16873e-24
300.84        4.81498e-24        4.42601e-24        5.20394e-24
302.33        4.84791e-24        4.45639e-24        5.23942e-24
303.84        4.88109e-24        4.48700e-24        5.27518e-24
305.34        4.91453e-24        4.51786e-24        5.31121e-24
306.86        4.94824e-24        4.54895e-24        5.34752e-24
308.39        4.98221e-24        4.58030e-24        5.38412e-24
309.92        5.01645e-24        4.61189e-24        5.42101e-24
311.46        5.05097e-24        4.64373e-24        5.45820e-24
313.00        5.08576e-24        4.67584e-24        5.49568e-24
314.56        5.12084e-24        4.70821e-24        5.53348e-24
316.12        5.15621e-24        4.74084e-24        5.57158e-24
317.69        5.19187e-24        4.77375e-24        5.61000e-24
319.27        5.22784e-24        4.80693e-24        5.64875e-24
320.85        5.26410e-24        4.84039e-24        5.68782e-24
322.45        5.30067e-24        4.87413e-24        5.72722e-24
324.05        5.33756e-24        4.90817e-24        5.76696e-24
325.66        5.37477e-24        4.94250e-24        5.80704e-24
327.27        5.41230e-24        4.97713e-24        5.84747e-24
328.90        5.45016e-24        5.01206e-24        5.88826e-24
330.53        5.48836e-24        5.04730e-24        5.92941e-24
332.18        5.52689e-24        5.08286e-24        5.97092e-24
333.83        5.56576e-24        5.11872e-24        6.01280e-24
335.48        5.60497e-24        5.15490e-24        6.05504e-24
337.15        5.64450e-24        5.19137e-24        6.09763e-24
338.82        5.68437e-24        5.22816e-24        6.14057e-24
340.51        5.72455e-24        5.26524e-24        6.18387e-24
342.20        5.76506e-24        5.30261e-24        6.22751e-24
343.90        5.80589e-24        5.34028e-24        6.27149e-24
345.61        5.84702e-24        5.37824e-24        6.31581e-24
347.32        5.88847e-24        5.41648e-24        6.36046e-24
349.05        5.93022e-24        5.45500e-24        6.40544e-24
350.78        5.97226e-24        5.49379e-24        6.45074e-24
352.52        6.01460e-24        5.53285e-24        6.49635e-24
354.27        6.05722e-24        5.57218e-24        6.54227e-24
356.03        6.10012e-24        5.61176e-24        6.58848e-24
357.80        6.14329e-24        5.65159e-24        6.63500e-24
359.58        6.18673e-24        5.69167e-24        6.68179e-24
361.36        6.23043e-24        5.73198e-24        6.72887e-24
363.16        6.27438e-24        5.77254e-24        6.77622e-24
364.96        6.31860e-24        5.81333e-24        6.82386e-24
366.77        6.36309e-24        5.85438e-24        6.87180e-24
368.60        6.40785e-24        5.89568e-24        6.92002e-24
370.43        6.45289e-24        5.93724e-24        6.96855e-24
372.27        6.49823e-24        5.97906e-24        7.01740e-24
374.12        6.54385e-24        6.02115e-24        7.06655e-24
375.97        6.58978e-24        6.06352e-24        7.11604e-24
377.84        6.63601e-24        6.10617e-24        7.16585e-24
379.72        6.68256e-24        6.14911e-24        7.21600e-24
381.60        6.72942e-24        6.19235e-24        7.26650e-24
383.50        6.77661e-24        6.23588e-24        7.31735e-24
385.40        6.82414e-24        6.27972e-24        7.36856e-24
387.32        6.87201e-24        6.32388e-24        7.42014e-24
389.24        6.92024e-24        6.36836e-24        7.47211e-24
391.17        6.96882e-24        6.41317e-24        7.52446e-24
393.12        7.01776e-24        6.45832e-24        7.57720e-24
395.07        7.06708e-24        6.50382e-24        7.63035e-24
397.03        7.11679e-24        6.54966e-24        7.68392e-24
399.00        7.16689e-24        6.59587e-24        7.73791e-24
400.98        7.21740e-24        6.64245e-24        7.79234e-24
402.98        7.26831e-24        6.68940e-24        7.84721e-24
404.98        7.31963e-24        6.73673e-24        7.90253e-24
406.99        7.37137e-24        6.78445e-24        7.95829e-24
409.01        7.42352e-24        6.83254e-24        8.01451e-24
411.04        7.47610e-24        6.88102e-24        8.07117e-24
413.08        7.52909e-24        6.92989e-24        8.12830e-24
415.13        7.58251e-24        6.97915e-24        8.18588e-24
417.20        7.63636e-24        7.02880e-24        8.24393e-24
419.27        7.69064e-24        7.07884e-24        8.30244e-24
421.35        7.74535e-24        7.12929e-24        8.36142e-24
423.44        7.80050e-24        7.18013e-24        8.42087e-24
425.55        7.85609e-24        7.23138e-24        8.48079e-24
427.66        7.91211e-24        7.28303e-24        8.54119e-24
429.78        7.96859e-24        7.33510e-24        8.60208e-24
431.92        8.02551e-24        7.38757e-24        8.66344e-24
434.06        8.08288e-24        7.44046e-24        8.72530e-24
436.22        8.14070e-24        7.49376e-24        8.78764e-24
438.39        8.19899e-24        7.54749e-24        8.85048e-24
440.56        8.25773e-24        7.60164e-24        8.91382e-24
442.75        8.31693e-24        7.65621e-24        8.97766e-24
444.95        8.37661e-24        7.71121e-24        9.04200e-24
447.16        8.43675e-24        7.76665e-24        9.10685e-24
449.38        8.49737e-24        7.82252e-24        9.17222e-24
451.61        8.55846e-24        7.87883e-24        9.23810e-24
453.86        8.62005e-24        7.93559e-24        9.30450e-24
456.11        8.68213e-24        7.99281e-24        9.37145e-24
458.37        8.74473e-24        8.05051e-24        9.43896e-24
460.65        8.80786e-24        8.10869e-24        9.50704e-24
462.94        8.87154e-24        8.16737e-24        9.57571e-24
465.24        8.93578e-24        8.22658e-24        9.64498e-24
467.55        9.00060e-24        8.28632e-24        9.71488e-24
469.87        9.06602e-24        8.34660e-24        9.78543e-24
472.20        9.13205e-24        8.40745e-24        9.85664e-24
474.55        9.19871e-24        8.46889e-24        9.92853e-24
476.91        9.26603e-24        8.53092e-24        1.00011e-23
479.28        9.33402e-24        8.59358e-24        1.00745e-23
481.66        9.40270e-24        8.65687e-24        1.01485e-23
484.05        9.47210e-24        8.72083e-24        1.02234e-23
486.45        9.54224e-24        8.78546e-24        1.02990e-23
488.87        9.61313e-24        8.85080e-24        1.03755e-23
491.30        9.68482e-24        8.91686e-24        1.04528e-23
493.74        9.75731e-24        8.98367e-24        1.05310e-23
496.19        9.83065e-24        9.05124e-24        1.06100e-23
498.65        9.90484e-24        9.11962e-24        1.06901e-23
501.13        9.97993e-24        9.18882e-24        1.07710e-23
503.62        1.00559e-23        9.25886e-24        1.08530e-23
506.12        1.01328e-23        9.32974e-24        1.09360e-23
508.63        1.02107e-23        9.40148e-24        1.10199e-23
511.16        1.02895e-23        9.47408e-24        1.11049e-23
513.70        1.03692e-23        9.54754e-24        1.11908e-23
516.25        1.04498e-23        9.62187e-24        1.12778e-23
518.81        1.05314e-23        9.69708e-24        1.13658e-23
521.39        1.06140e-23        9.77317e-24        1.14548e-23
523.98        1.06975e-23        9.85014e-24        1.15449e-23
526.58        1.07820e-23        9.92801e-24        1.16360e-23
529.20        1.08675e-23        1.00068e-23        1.17282e-23
531.82        1.09539e-23        1.00864e-23        1.18214e-23
534.47        1.10413e-23        1.01670e-23        1.19156e-23
537.12        1.11297e-23        1.02484e-23        1.20109e-23
539.79        1.12190e-23        1.03308e-23        1.21073e-23
542.47        1.13094e-23        1.04140e-23        1.22047e-23
545.16        1.14007e-23        1.04982e-23        1.23032e-23
547.87        1.14930e-23        1.05833e-23        1.24027e-23
550.59        1.15863e-23        1.06693e-23        1.25033e-23
553.33        1.16806e-23        1.07562e-23        1.26050e-23
556.07        1.17759e-23        1.08440e-23        1.27077e-23
558.84        1.18721e-23        1.09327e-23        1.28115e-23
561.61        1.19692e-23        1.10222e-23        1.29163e-23
564.40        1.20673e-23        1.11126e-23        1.30221e-23
567.20        1.21664e-23        1.12039e-23        1.31289e-23
570.02        1.22663e-23        1.12960e-23        1.32366e-23
572.85        1.23671e-23        1.13889e-23        1.33453e-23
575.70        1.24688e-23        1.14826e-23        1.34550e-23
578.56        1.25713e-23        1.15771e-23        1.35656e-23
581.43        1.26747e-23        1.16723e-23        1.36770e-23
584.32        1.27788e-23        1.17683e-23        1.37894e-23
587.22        1.28838e-23        1.18650e-23        1.39025e-23
590.14        1.29895e-23        1.19624e-23        1.40165e-23
593.07        1.30958e-23        1.20605e-23        1.41312e-23
596.01        1.32029e-23        1.21592e-23        1.42467e-23
598.97        1.33107e-23        1.22584e-23        1.43629e-23
601.95        1.34190e-23        1.23583e-23        1.44798e-23
604.94        1.35280e-23        1.24587e-23        1.45973e-23
607.94        1.36376e-23        1.25597e-23        1.47155e-23
610.96        1.37478e-23        1.26612e-23        1.48343e-23
613.99        1.38586e-23        1.27634e-23        1.49539e-23
617.04        1.39701e-23        1.28661e-23        1.50741e-23
620.11        1.40822e-23        1.29694e-23        1.51950e-23
623.19        1.41950e-23        1.30733e-23        1.53166e-23
626.28        1.43084e-23        1.31778e-23        1.54390e-23
629.39        1.44225e-23        1.32829e-23        1.55621e-23
632.52        1.45373e-23        1.33887e-23        1.56859e-23
635.66        1.46528e-23        1.34951e-23        1.58104e-23
638.82        1.47689e-23        1.36021e-23        1.59357e-23
641.99        1.48858e-23        1.37098e-23        1.60618e-23
645.18        1.50034e-23        1.38182e-23        1.61886e-23
648.38        1.51217e-23        1.39272e-23        1.63163e-23
651.60        1.52408e-23        1.40369e-23        1.64447e-23
654.84        1.53606e-23        1.41473e-23        1.65740e-23
658.09        1.54812e-23        1.42584e-23        1.67041e-23
661.36        1.56026e-23        1.43702e-23        1.68350e-23
664.65        1.57248e-23        1.44827e-23        1.69668e-23
667.95        1.58477e-23        1.45960e-23        1.70995e-23
671.26        1.59715e-23        1.47100e-23        1.72330e-23
674.60        1.60961e-23        1.48248e-23        1.73674e-23
677.95        1.62215e-23        1.49403e-23        1.75027e-23
681.32        1.63478e-23        1.50567e-23        1.76390e-23
684.70        1.64750e-23        1.51738e-23        1.77762e-23
688.10        1.66030e-23        1.52917e-23        1.79143e-23
691.52        1.67319e-23        1.54105e-23        1.80534e-23
694.95        1.68618e-23        1.55301e-23        1.81935e-23
698.40        1.69925e-23        1.56505e-23        1.83346e-23
701.87        1.71242e-23        1.57718e-23        1.84767e-23
705.36        1.72569e-23        1.58940e-23        1.86198e-23
708.86        1.73905e-23        1.60171e-23        1.87640e-23
712.38        1.75251e-23        1.61410e-23        1.89091e-23
715.92        1.76606e-23        1.62658e-23        1.90553e-23
719.47        1.77970e-23        1.63914e-23        1.92026e-23
723.05        1.79343e-23        1.65179e-23        1.93508e-23
726.64        1.80726e-23        1.66452e-23        1.95000e-23
730.25        1.82118e-23        1.67734e-23        1.96502e-23
733.87        1.83519e-23        1.69024e-23        1.98014e-23
737.52        1.84929e-23        1.70323e-23        1.99535e-23
741.18        1.86348e-23        1.71630e-23        2.01066e-23
744.86        1.87776e-23        1.72944e-23        2.02607e-23
748.56        1.89212e-23        1.74267e-23        2.04158e-23
752.28        1.90658e-23        1.75598e-23        2.05718e-23
756.02        1.92112e-23        1.76937e-23        2.07287e-23
759.77        1.93576e-23        1.78285e-23        2.08867e-23
763.55        1.95049e-23        1.79642e-23        2.10457e-23
767.34        1.96533e-23        1.81008e-23        2.12058e-23
771.15        1.98028e-23        1.82384e-23        2.13672e-23
774.98        1.99534e-23        1.83771e-23        2.15297e-23
778.83        2.01053e-23        1.85169e-23        2.16936e-23
782.70        2.02584e-23        1.86579e-23        2.18589e-23
786.58        2.04128e-23        1.88001e-23        2.20256e-23
790.49        2.05687e-23        1.89436e-23        2.21938e-23
794.41        2.07260e-23        1.90884e-23        2.23635e-23
798.36        2.08848e-23        1.92346e-23        2.25350e-23
802.33        2.10453e-23        1.93824e-23        2.27082e-23
806.31        2.12074e-23        1.95316e-23        2.28832e-23
810.31        2.13712e-23        1.96824e-23        2.30600e-23
814.34        2.15366e-23        1.98347e-23        2.32385e-23
818.38        2.17038e-23        1.99886e-23        2.34190e-23
822.45        2.18726e-23        2.01440e-23        2.36012e-23
826.53        2.20431e-23        2.03010e-23        2.37852e-23
830.64        2.22153e-23        2.04595e-23        2.39711e-23
834.76        2.23893e-23        2.06196e-23        2.41589e-23
838.91        2.25649e-23        2.07813e-23        2.43485e-23
843.08        2.27423e-23        2.09446e-23        2.45399e-23
847.26        2.29214e-23        2.11095e-23        2.47333e-23
851.47        2.31022e-23        2.12759e-23        2.49285e-23
855.70        2.32847e-23        2.14439e-23        2.51255e-23
859.95        2.34690e-23        2.16136e-23        2.53245e-23
864.22        2.36551e-23        2.17848e-23        2.55253e-23
868.51        2.38428e-23        2.19577e-23        2.57280e-23
872.83        2.40323e-23        2.21321e-23        2.59326e-23
877.16        2.42236e-23        2.23081e-23        2.61390e-23
881.52        2.44166e-23        2.24858e-23        2.63474e-23
885.90        2.46113e-23        2.26650e-23        2.65576e-23
890.30        2.48078e-23        2.28459e-23        2.67697e-23
894.72        2.50060e-23        2.30283e-23        2.69837e-23
899.16        2.52059e-23        2.32123e-23        2.71996e-23
903.63        2.54076e-23        2.33979e-23        2.74173e-23
908.11        2.56110e-23        2.35852e-23        2.76369e-23
912.62        2.58162e-23        2.37740e-23        2.78584e-23
917.16        2.60232e-23        2.39645e-23        2.80819e-23
921.71        2.62321e-23        2.41567e-23        2.83074e-23
926.29        2.64428e-23        2.43507e-23        2.85349e-23
930.89        2.66554e-23        2.45463e-23        2.87644e-23
935.51        2.68699e-23        2.47438e-23        2.89961e-23
940.16        2.70864e-23        2.49431e-23        2.92298e-23
944.83        2.73050e-23        2.51441e-23        2.94658e-23
949.52        2.75255e-23        2.53471e-23        2.97039e-23
954.24        2.77481e-23        2.55520e-23        2.99443e-23
958.98        2.79729e-23        2.57588e-23        3.01869e-23
963.74        2.81998e-23        2.59676e-23        3.04319e-23
968.53        2.84288e-23        2.61784e-23        3.06793e-23
973.34        2.86601e-23        2.63913e-23        3.09290e-23
978.17        2.88937e-23        2.66062e-23        3.11812e-23
983.03        2.91296e-23        2.68233e-23        3.14359e-23
987.91        2.93679e-23        2.70425e-23        3.16932e-23
992.82        2.96085e-23        2.72640e-23        3.19531e-23
997.75        2.98516e-23        2.74877e-23        3.22156e-23
1002.70        3.00972e-23        2.77137e-23        3.24808e-23
1007.68        3.03454e-23        2.79420e-23        3.27487e-23
1012.69        3.05960e-23        2.81726e-23        3.30194e-23
1017.72        3.08492e-23        2.84056e-23        3.32928e-23
1022.77        3.11050e-23        2.86410e-23        3.35690e-23
1027.85        3.13633e-23        2.88787e-23        3.38480e-23
1032.96        3.16242e-23        2.91187e-23        3.41297e-23
1038.09        3.18877e-23        2.93612e-23        3.44143e-23
1043.24        3.21538e-23        2.96060e-23        3.47016e-23
1048.42        3.24224e-23        2.98532e-23        3.49917e-23
1053.63        3.26937e-23        3.01027e-23        3.52846e-23
1058.86        3.29675e-23        3.03547e-23        3.55803e-23
1064.12        3.32439e-23        3.06090e-23        3.58789e-23
1069.41        3.35230e-23        3.08657e-23        3.61802e-23
1074.72        3.38046e-23        3.11248e-23        3.64844e-23
1080.06        3.40888e-23        3.13863e-23        3.67913e-23
1085.42        3.43756e-23        3.16502e-23        3.71011e-23
1090.81        3.46650e-23        3.19164e-23        3.74136e-23
1096.23        3.49570e-23        3.21851e-23        3.77289e-23
1101.67        3.52515e-23        3.24560e-23        3.80470e-23
1107.14        3.55486e-23        3.27294e-23        3.83679e-23
1112.64        3.58484e-23        3.30051e-23        3.86916e-23
1118.17        3.61508e-23        3.32833e-23        3.90182e-23
1123.72        3.64558e-23        3.35640e-23        3.93477e-23
1129.30        3.67637e-23        3.38472e-23        3.96802e-23
1134.91        3.70742e-23        3.41329e-23        4.00156e-23
1140.55        3.73876e-23        3.44212e-23        4.03541e-23
1146.21        3.77039e-23        3.47121e-23        4.06957e-23
1151.91        3.80231e-23        3.50058e-23        4.10404e-23
1157.63        3.83452e-23        3.53021e-23        4.13883e-23
1163.38        3.86703e-23        3.56012e-23        4.17395e-23
1169.15        3.89985e-23        3.59031e-23        4.20940e-23
1174.96        3.93298e-23        3.62078e-23        4.24518e-23
1180.80        3.96642e-23        3.65154e-23        4.28130e-23
1186.66        4.00019e-23        3.68260e-23        4.31777e-23
1192.55        4.03427e-23        3.71396e-23        4.35459e-23
1198.48        4.06869e-23        3.74562e-23        4.39176e-23
1204.43        4.10345e-23        3.77759e-23        4.42931e-23
1210.41        4.13854e-23        3.80988e-23        4.46721e-23
1216.42        4.17398e-23        3.84247e-23        4.50548e-23
1222.46        4.20975e-23        3.87537e-23        4.54412e-23
1228.53        4.24586e-23        3.90859e-23        4.58313e-23
1234.64        4.28231e-23        3.94212e-23        4.62249e-23
1240.77        4.31909e-23        3.97595e-23        4.66223e-23
1246.93        4.35621e-23        4.01010e-23        4.70232e-23
1253.12        4.39367e-23        4.04455e-23        4.74278e-23
1259.35        4.43146e-23        4.07931e-23        4.78360e-23
1265.60        4.46958e-23        4.11438e-23        4.82478e-23
1271.89        4.50804e-23        4.14976e-23        4.86632e-23
1278.20        4.54682e-23        4.18543e-23        4.90821e-23
1284.55        4.58593e-23        4.22141e-23        4.95046e-23
1290.93        4.62537e-23        4.25768e-23        4.99306e-23
1297.34        4.66513e-23        4.29425e-23        5.03601e-23
1303.79        4.70521e-23        4.33112e-23        5.07930e-23
1310.26        4.74561e-23        4.36828e-23        5.12294e-23
1316.77        4.78633e-23        4.40573e-23        5.16692e-23
1323.31        4.82737e-23        4.44348e-23        5.21125e-23
1329.88        4.86873e-23        4.48153e-23        5.25593e-23
1336.49        4.91042e-23        4.51988e-23        5.30096e-23
1343.12        4.95244e-23        4.55853e-23        5.34635e-23
1349.79        4.99479e-23        4.59748e-23        5.39209e-23
1356.50        5.03746e-23        4.63674e-23        5.43819e-23
1363.24        5.08047e-23        4.67630e-23        5.48464e-23
1370.01        5.12381e-23        4.71616e-23        5.53146e-23
1376.81        5.16749e-23        4.75634e-23        5.57863e-23
1383.65        5.21150e-23        4.79682e-23        5.62617e-23
1390.52        5.25584e-23        4.83761e-23        5.67407e-23
1397.43        5.30053e-23        4.87872e-23        5.72234e-23
1404.37        5.34555e-23        4.92013e-23        5.77097e-23
1411.34        5.39091e-23        4.96186e-23        5.81997e-23
1418.35        5.43662e-23        5.00390e-23        5.86933e-23
1425.39        5.48266e-23        5.04626e-23        5.91907e-23
1432.47        5.52905e-23        5.08894e-23        5.96917e-23
1439.59        5.57579e-23        5.13193e-23        6.01965e-23
1446.74        5.62287e-23        5.17523e-23        6.07050e-23
1453.92        5.67029e-23        5.21886e-23        6.12172e-23
1461.14        5.71806e-23        5.26280e-23        6.17331e-23
1468.40        5.76617e-23        5.30707e-23        6.22528e-23
1475.69        5.81463e-23        5.35165e-23        6.27762e-23
1483.02        5.86344e-23        5.39655e-23        6.33033e-23
1490.39        5.91260e-23        5.44177e-23        6.38342e-23
1497.79        5.96210e-23        5.48732e-23        6.43688e-23
1505.23        6.01195e-23        5.53318e-23        6.49072e-23
1512.70        6.06215e-23        5.57936e-23        6.54493e-23
1520.22        6.11270e-23        5.62587e-23        6.59952e-23
1527.77        6.16360e-23        5.67271e-23        6.65450e-23
1535.36        6.21486e-23        5.71987e-23        6.70986e-23
1542.98        6.26648e-23        5.76737e-23        6.76560e-23
1550.64        6.31846e-23        5.81520e-23        6.82173e-23
1558.35        6.37081e-23        5.86336e-23        6.87826e-23
1566.08        6.42352e-23        5.91186e-23        6.93518e-23
1573.86        6.47661e-23        5.96071e-23        6.99251e-23
1581.68        6.53006e-23        6.00989e-23        7.05023e-23
1589.54        6.58389e-23        6.05943e-23        7.10836e-23
1597.43        6.63810e-23        6.10931e-23        7.16690e-23
1605.36        6.69270e-23        6.15955e-23        7.22585e-23
1613.34        6.74768e-23        6.21014e-23        7.28521e-23
1621.35        6.80305e-23        6.26109e-23        7.34500e-23
1629.40        6.85881e-23        6.31240e-23        7.40521e-23
1637.49        6.91496e-23        6.36408e-23        7.46585e-23
1645.63        6.97152e-23        6.41613e-23        7.52692e-23
1653.80        7.02848e-23        6.46855e-23        7.58842e-23
1662.01        7.08585e-23        6.52134e-23        7.65037e-23
1670.27        7.14364e-23        6.57452e-23        7.71276e-23
1678.56        7.20184e-23        6.62808e-23        7.77560e-23
1686.90        7.26046e-23        6.68202e-23        7.83890e-23
1695.28        7.31951e-23        6.73636e-23        7.90265e-23
1703.70        7.37898e-23        6.79109e-23        7.96687e-23
1712.16        7.43890e-23        6.84623e-23        8.03156e-23
1720.66        7.49926e-23        6.90178e-23        8.09674e-23
1729.21        7.56007e-23        6.95774e-23        8.16240e-23
1737.80        7.62134e-23        7.01413e-23        8.22856e-23
1746.43        7.68309e-23        7.07095e-23        8.29523e-23
1755.10        7.74532e-23        7.12821e-23        8.36242e-23
1763.82        7.80803e-23        7.18592e-23        8.43014e-23
1772.58        7.87125e-23        7.24410e-23        8.49840e-23
1781.38        7.93498e-23        7.30274e-23        8.56721e-23
1790.23        7.99922e-23        7.36186e-23        8.63659e-23
1799.12        8.06401e-23        7.42147e-23        8.70654e-23
1808.05        8.12933e-23        7.48158e-23        8.77708e-23
1817.03        8.19522e-23        7.54221e-23        8.84823e-23
1826.06        8.26167e-23        7.60336e-23        8.91999e-23
1835.13        8.32871e-23        7.66504e-23        8.99239e-23
1844.24        8.39635e-23        7.72727e-23        9.06543e-23
1853.40        8.46460e-23        7.79007e-23        9.13914e-23
1862.61        8.53348e-23        7.85344e-23        9.21352e-23
1871.86        8.60300e-23        7.91740e-23        9.28861e-23
1881.15        8.67319e-23        7.98197e-23        9.36441e-23
1890.50        8.74404e-23        8.04715e-23        9.44094e-23
1899.89        8.81560e-23        8.11298e-23        9.51822e-23
1909.32        8.88786e-23        8.17945e-23        9.59628e-23
1918.80        8.96086e-23        8.24660e-23        9.67512e-23
1928.33        9.03461e-23        8.31443e-23        9.75479e-23
1937.91        9.10913e-23        8.38298e-23        9.83529e-23
1947.54        9.18445e-23        8.45225e-23        9.91665e-23
1957.21        9.26058e-23        8.52226e-23        9.99890e-23
1966.93        9.33755e-23        8.59305e-23        1.00821e-22
1976.70        9.41538e-23        8.66462e-23        1.01661e-22
1986.51        9.49410e-23        8.73701e-23        1.02512e-22
1996.38        9.57374e-23        8.81023e-23        1.03372e-22
2006.30        9.65431e-23        8.88431e-23        1.04243e-22
2016.26        9.73584e-23        8.95926e-23        1.05124e-22
2026.27        9.81834e-23        9.03510e-23        1.06016e-22
2036.34        9.90182e-23        9.11184e-23        1.06918e-22
2046.45        9.98629e-23        9.18949e-23        1.07831e-22
2056.61        1.00718e-22        9.26806e-23        1.08755e-22
2066.83        1.01583e-22        9.34755e-23        1.09690e-22
2077.09        1.02458e-22        9.42799e-23        1.10636e-22
2087.41        1.03344e-22        9.50938e-23        1.11593e-22
2097.78        1.04240e-22        9.59174e-23        1.12562e-22
2108.19        1.05147e-22        9.67507e-23        1.13543e-22
2118.67        1.06064e-22        9.75938e-23        1.14535e-22
2129.19        1.06993e-22        9.84469e-23        1.15539e-22
2139.76        1.07932e-22        9.93101e-23        1.16555e-22
2150.39        1.08883e-22        1.00184e-22        1.17583e-22
2161.07        1.09845e-22        1.01067e-22        1.18623e-22
2171.80        1.10819e-22        1.01961e-22        1.19676e-22
2182.59        1.11804e-22        1.02866e-22        1.20741e-22
2193.43        1.12800e-22        1.03781e-22        1.21819e-22
2204.32        1.13808e-22        1.04707e-22        1.22910e-22
2215.27        1.14829e-22        1.05644e-22        1.24013e-22
2226.27        1.15861e-22        1.06592e-22        1.25130e-22
2237.33        1.16905e-22        1.07551e-22        1.26260e-22
2248.44        1.17962e-22        1.08521e-22        1.27403e-22
2259.61        1.19031e-22        1.09502e-22        1.28559e-22
2270.83        1.20112e-22        1.10495e-22        1.29729e-22
2282.11        1.21206e-22        1.11500e-22        1.30913e-22
2293.44        1.22313e-22        1.12516e-22        1.32110e-22
2304.83        1.23432e-22        1.13543e-22        1.33322e-22
2316.28        1.24565e-22        1.14583e-22        1.34547e-22
2327.78        1.25710e-22        1.15634e-22        1.35787e-22
2339.34        1.26869e-22        1.16698e-22        1.37041e-22
2350.96        1.28041e-22        1.17773e-22        1.38309e-22
2362.64        1.29226e-22        1.18861e-22        1.39592e-22
2374.37        1.30425e-22        1.19961e-22        1.40889e-22
2386.17        1.31637e-22        1.21073e-22        1.42201e-22
2398.02        1.32863e-22        1.22198e-22        1.43528e-22
2409.93        1.34103e-22        1.23336e-22        1.44870e-22
2421.90        1.35357e-22        1.24486e-22        1.46227e-22
2433.92        1.36624e-22        1.25649e-22        1.47599e-22
2446.01        1.37906e-22        1.26825e-22        1.48987e-22
2458.16        1.39201e-22        1.28013e-22        1.50390e-22
2470.37        1.40511e-22        1.29215e-22        1.51808e-22
2482.64        1.41835e-22        1.30429e-22        1.53241e-22
2494.97        1.43174e-22        1.31657e-22        1.54690e-22
2507.36        1.44527e-22        1.32898e-22        1.56155e-22
2519.81        1.45894e-22        1.34152e-22        1.57636e-22
2532.33        1.47276e-22        1.35420e-22        1.59132e-22
2544.90        1.48672e-22        1.36700e-22        1.60644e-22
2557.54        1.50083e-22        1.37995e-22        1.62172e-22
2570.24        1.51509e-22        1.39302e-22        1.63716e-22
2583.01        1.52950e-22        1.40623e-22        1.65276e-22
2595.84        1.54405e-22        1.41958e-22        1.66852e-22
2608.73        1.55875e-22        1.43306e-22        1.68444e-22
2621.69        1.57360e-22        1.44667e-22        1.70053e-22
2634.71        1.58860e-22        1.46043e-22        1.71677e-22
2647.79        1.60374e-22        1.47431e-22        1.73317e-22
2660.94        1.61904e-22        1.48834e-22        1.74973e-22
2674.16        1.63448e-22        1.50250e-22        1.76646e-22
2687.44        1.65007e-22        1.51679e-22        1.78334e-22
2700.79        1.66581e-22        1.53122e-22        1.80039e-22
2714.20        1.68169e-22        1.54578e-22        1.81760e-22
2727.68        1.69772e-22        1.56048e-22        1.83496e-22
2741.23        1.71390e-22        1.57532e-22        1.85249e-22
2754.84        1.73023e-22        1.59028e-22        1.87017e-22
2768.52        1.74670e-22        1.60538e-22        1.88801e-22
2782.27        1.76331e-22        1.62062e-22        1.90601e-22
2796.09        1.78007e-22        1.63598e-22        1.92416e-22
2809.98        1.79697e-22        1.65148e-22        1.94247e-22
2823.93        1.81401e-22        1.66710e-22        1.96092e-22
2837.96        1.83119e-22        1.68285e-22        1.97954e-22
2852.05        1.84851e-22        1.69873e-22        1.99830e-22
2866.22        1.86597e-22        1.71473e-22        2.01721e-22
2880.45        1.88356e-22        1.73086e-22        2.03626e-22
2894.76        1.90129e-22        1.74711e-22        2.05546e-22
2909.14        1.91914e-22        1.76348e-22        2.07480e-22
2923.59        1.93713e-22        1.77997e-22        2.09428e-22
2938.11        1.95524e-22        1.79658e-22        2.11389e-22
2952.70        1.97347e-22        1.81330e-22        2.13364e-22
2967.36        1.99183e-22        1.83013e-22        2.15353e-22
2982.10        2.01030e-22        1.84707e-22        2.17353e-22
2996.91        2.02889e-22        1.86411e-22        2.19367e-22
3011.79        2.04759e-22        1.88126e-22        2.21392e-22
3026.75        2.06640e-22        1.89851e-22        2.23429e-22
3041.78        2.08532e-22        1.91586e-22        2.25478e-22
3056.89        2.10436e-22        1.93332e-22        2.27540e-22
3072.07        2.12351e-22        1.95089e-22        2.29614e-22
3087.33        2.14278e-22        1.96856e-22        2.31700e-22
3102.66        2.16216e-22        1.98633e-22        2.33799e-22
3118.07        2.18166e-22        2.00422e-22        2.35911e-22
3133.56        2.20128e-22        2.02222e-22        2.38035e-22
3149.12        2.22102e-22        2.04032e-22        2.40173e-22
3164.76        2.24089e-22        2.05854e-22        2.42323e-22
3180.48        2.26087e-22        2.07688e-22        2.44487e-22
3196.28        2.28098e-22        2.09532e-22        2.46664e-22
3212.15        2.30122e-22        2.11389e-22        2.48855e-22
3228.10        2.32158e-22        2.13257e-22        2.51060e-22
3244.14        2.34208e-22        2.15137e-22        2.53279e-22
3260.25        2.36271e-22        2.17030e-22        2.55512e-22
3276.44        2.38347e-22        2.18934e-22        2.57759e-22
3292.71        2.40437e-22        2.20852e-22        2.60021e-22
3309.07        2.42540e-22        2.22782e-22        2.62298e-22
3325.50        2.44658e-22        2.24725e-22        2.64591e-22
3342.02        2.46790e-22        2.26681e-22        2.66899e-22
3358.62        2.48937e-22        2.28651e-22        2.69222e-22
3375.30        2.51098e-22        2.30634e-22        2.71562e-22
3392.06        2.53275e-22        2.32632e-22        2.73918e-22
3408.91        2.55467e-22        2.34644e-22        2.76291e-22
3425.84        2.57676e-22        2.36670e-22        2.78681e-22
3442.85        2.59900e-22        2.38711e-22        2.81089e-22
3459.95        2.62141e-22        2.40767e-22        2.83514e-22
3477.13        2.64399e-22        2.42839e-22        2.85958e-22
3494.40        2.66674e-22        2.44927e-22        2.88420e-22
3511.76        2.68966e-22        2.47031e-22        2.90902e-22
3529.20        2.71277e-22        2.49151e-22        2.93403e-22
3546.73        2.73607e-22        2.51289e-22        2.95925e-22
3564.34        2.75955e-22        2.53444e-22        2.98466e-22
3582.04        2.78324e-22        2.55618e-22        3.01030e-22
3599.83        2.80712e-22        2.57809e-22        3.03615e-22
3617.71        2.83121e-22        2.60020e-22        3.06222e-22
3635.68        2.85551e-22        2.62250e-22        3.08852e-22
3653.74        2.88003e-22        2.64499e-22        3.11506e-22
3671.88        2.90477e-22        2.66770e-22        3.14184e-22
3690.12        2.92974e-22        2.69061e-22        3.16887e-22
3708.45        2.95495e-22        2.71375e-22        3.19616e-22
3726.87        2.98041e-22        2.73710e-22        3.22371e-22
3745.37        3.00611e-22        2.76069e-22        3.25154e-22
3763.98        3.03208e-22        2.78451e-22        3.27964e-22
3782.67        3.05831e-22        2.80858e-22        3.30804e-22
3801.46        3.08482e-22        2.83290e-22        3.33674e-22
3820.34        3.11161e-22        2.85747e-22        3.36574e-22
3839.31        3.13869e-22        2.88232e-22        3.39507e-22
3858.38        3.16608e-22        2.90745e-22        3.42472e-22
3877.54        3.19378e-22        2.93285e-22        3.45471e-22
3896.80        3.22181e-22        2.95856e-22        3.48506e-22
3916.15        3.25017e-22        2.98457e-22        3.51577e-22
3935.60        3.27887e-22        3.01089e-22        3.54685e-22
3955.15        3.30793e-22        3.03754e-22        3.57832e-22
3974.79        3.33736e-22        3.06452e-22        3.61019e-22
3994.53        3.36716e-22        3.09185e-22        3.64247e-22
4014.37        3.39737e-22        3.11954e-22        3.67519e-22
4034.31        3.42797e-22        3.14760e-22        3.70834e-22
4054.35        3.45897e-22        3.17602e-22        3.74192e-22
4074.48        3.49038e-22        3.20481e-22        3.77595e-22
4094.72        3.52220e-22        3.23397e-22        3.81043e-22
4115.05        3.55443e-22        3.26351e-22        3.84535e-22
4135.49        3.58708e-22        3.29343e-22        3.88072e-22
4156.03        3.62014e-22        3.32372e-22        3.91655e-22
4176.67        3.65361e-22        3.35440e-22        3.95283e-22
4197.41        3.68751e-22        3.38546e-22        3.98957e-22
4218.26        3.72184e-22        3.41691e-22        4.02676e-22
4239.21        3.75658e-22        3.44874e-22        4.06442e-22
4260.27        3.79175e-22        3.48096e-22        4.10255e-22
4281.42        3.82735e-22        3.51357e-22        4.14113e-22
4302.69        3.86338e-22        3.54657e-22        4.18019e-22
4324.06        3.89983e-22        3.57995e-22        4.21971e-22
4345.53        3.93671e-22        3.61374e-22        4.25969e-22
4367.11        3.97403e-22        3.64791e-22        4.30015e-22
4388.80        4.01177e-22        3.68247e-22        4.34107e-22
4410.60        4.04994e-22        3.71743e-22        4.38245e-22
4432.51        4.08854e-22        3.75277e-22        4.42431e-22
4454.52        4.12757e-22        3.78851e-22        4.46663e-22
4476.64        4.16702e-22        3.82464e-22        4.50941e-22
4498.88        4.20690e-22        3.86115e-22        4.55266e-22
4521.22        4.24721e-22        3.89805e-22        4.59636e-22
4543.68        4.28793e-22        3.93533e-22        4.64052e-22
4566.24        4.32907e-22        3.97300e-22        4.68514e-22
4588.92        4.37063e-22        4.01104e-22        4.73021e-22
4611.71        4.41259e-22        4.04946e-22        4.77572e-22
4634.62        4.45497e-22        4.08825e-22        4.82168e-22
4657.63        4.49775e-22        4.12742e-22        4.86808e-22
4680.77        4.54092e-22        4.16694e-22        4.91490e-22
4704.01        4.58449e-22        4.20682e-22        4.96216e-22
4727.38        4.62845e-22        4.24706e-22        5.00983e-22
4750.85        4.67278e-22        4.28764e-22        5.05792e-22
4774.45        4.71749e-22        4.32857e-22        5.10641e-22
4798.16        4.76256e-22        4.36983e-22        5.15530e-22
4821.99        4.80799e-22        4.41142e-22        5.20457e-22
4845.94        4.85377e-22        4.45332e-22        5.25422e-22
4870.01        4.89989e-22        4.49554e-22        5.30424e-22
4894.19        4.94633e-22        4.53805e-22        5.35461e-22
4918.50        4.99310e-22        4.58086e-22        5.40533e-22
4942.93        5.04016e-22        4.62395e-22        5.45637e-22
4967.48        5.08752e-22        4.66731e-22        5.50773e-22
4992.15        5.13516e-22        4.71092e-22        5.55939e-22
5016.94        5.18306e-22        4.75477e-22        5.61134e-22
5041.86        5.23122e-22        4.79887e-22        5.66357e-22
5066.90        5.27966e-22        4.84322e-22        5.71609e-22
5092.06        5.32836e-22        4.88782e-22        5.76891e-22
5117.35        5.37735e-22        4.93267e-22        5.82202e-22
5142.77        5.42662e-22        4.97779e-22        5.87545e-22
5168.31        5.47618e-22        5.02318e-22        5.92918e-22
5193.98        5.52605e-22        5.06884e-22        5.98325e-22
5219.78        5.57621e-22        5.11479e-22        6.03764e-22
5245.70        5.62670e-22        5.16102e-22        6.09237e-22
5271.75        5.67751e-22        5.20756e-22        6.14746e-22
5297.94        5.72865e-22        5.25439e-22        6.20290e-22
5324.25        5.78013e-22        5.30154e-22        6.25871e-22
5350.69        5.83196e-22        5.34902e-22        6.31491e-22
5377.26        5.88416e-22        5.39682e-22        6.37149e-22
5403.97        5.93673e-22        5.44497e-22        6.42848e-22
5430.81        5.98968e-22        5.49348e-22        6.48589e-22
5457.78        6.04304e-22        5.54235e-22        6.54373e-22
5484.89        6.09680e-22        5.59159e-22        6.60201e-22
5512.13        6.15099e-22        5.64123e-22        6.66076e-22
5539.51        6.20562e-22        5.69127e-22        6.71998e-22
5567.02        6.26071e-22        5.74172e-22        6.77970e-22
5594.67        6.31627e-22        5.79261e-22        6.83993e-22
5622.45        6.37231e-22        5.84394e-22        6.90068e-22
5650.38        6.42887e-22        5.89574e-22        6.96199e-22
5678.44        6.48595e-22        5.94801e-22        7.02388e-22
5706.64        6.54357e-22        6.00079e-22        7.08635e-22
5734.98        6.60176e-22        6.05408e-22        7.14944e-22
5763.47        6.66054e-22        6.10791e-22        7.21317e-22
5792.09        6.71993e-22        6.16230e-22        7.27756e-22
5820.86        6.77995e-22        6.21726e-22        7.34264e-22
5849.77        6.84063e-22        6.27283e-22        7.40844e-22
5878.82        6.90200e-22        6.32902e-22        7.47499e-22
5908.02        6.96409e-22        6.38586e-22        7.54231e-22
5937.36        7.02691e-22        6.44338e-22        7.61045e-22
5966.85        7.09051e-22        6.50160e-22        7.67942e-22
5996.48        7.15491e-22        6.56055e-22        7.74927e-22
6026.26        7.22014e-22        6.62026e-22        7.82003e-22
6056.19        7.28622e-22        6.68074e-22        7.89171e-22
6086.27        7.35316e-22        6.74200e-22        7.96433e-22
6116.50        7.42096e-22        6.80404e-22        8.03788e-22
6146.88        7.48964e-22        6.86689e-22        8.11240e-22
6177.40        7.55920e-22        6.93053e-22        8.18787e-22
6208.08        7.62965e-22        6.99499e-22        8.26432e-22
6238.92        7.70101e-22        7.06027e-22        8.34174e-22
6269.90        7.77326e-22        7.12637e-22        8.42016e-22
6301.04        7.84644e-22        7.19330e-22        8.49957e-22
6332.34        7.92053e-22        7.26107e-22        8.57999e-22
6363.79        7.99556e-22        7.32969e-22        8.66143e-22
6395.39        8.07152e-22        7.39916e-22        8.74389e-22
6427.15        8.14843e-22        7.46950e-22        8.82737e-22
6459.07        8.22630e-22        7.54069e-22        8.91190e-22
6491.15        8.30512e-22        7.61276e-22        8.99747e-22
6523.39        8.38490e-22        7.68571e-22        9.08409e-22
6555.79        8.46566e-22        7.75954e-22        9.17177e-22
6588.35        8.54739e-22        7.83427e-22        9.26052e-22
6621.07        8.63011e-22        7.90988e-22        9.35034e-22
6653.95        8.71381e-22        7.98639e-22        9.44123e-22
6687.00        8.79851e-22        8.06381e-22        9.53321e-22
6720.21        8.88420e-22        8.14213e-22        9.62627e-22
6753.59        8.97089e-22        8.22137e-22        9.72042e-22
6787.13        9.05859e-22        8.30151e-22        9.81567e-22
6820.84        9.14730e-22        8.38258e-22        9.91202e-22
6854.71        9.23701e-22        8.46456e-22        1.00095e-21
6888.76        9.32774e-22        8.54746e-22        1.01080e-21
6922.97        9.41948e-22        8.63129e-22        1.02077e-21
6957.35        9.51223e-22        8.71604e-22        1.03084e-21
6991.91        9.60601e-22        8.80172e-22        1.04103e-21
7026.63        9.70079e-22        8.88832e-22        1.05133e-21
7061.53        9.79659e-22        8.97584e-22        1.06173e-21
7096.60        9.89341e-22        9.06429e-22        1.07225e-21
7131.85        9.99124e-22        9.15367e-22        1.08288e-21
7167.27        1.00901e-21        9.24396e-22        1.09362e-21
7202.87        1.01899e-21        9.33518e-22        1.10447e-21
7238.64        1.02908e-21        9.42731e-22        1.11543e-21
7274.59        1.03927e-21        9.52037e-22        1.12650e-21
7310.72        1.04955e-21        9.61433e-22        1.13768e-21
7347.03        1.05994e-21        9.70920e-22        1.14896e-21
7383.52        1.07043e-21        9.80497e-22        1.16036e-21
7420.19        1.08101e-21        9.90163e-22        1.17186e-21
7457.04        1.09169e-21        9.99919e-22        1.18346e-21
7494.07        1.10247e-21        1.00976e-21        1.19517e-21
7531.29        1.11334e-21        1.01969e-21        1.20699e-21
7568.70        1.12431e-21        1.02971e-21        1.21891e-21
7606.29        1.13537e-21        1.03981e-21        1.23093e-21
7644.07        1.14652e-21        1.05000e-21        1.24305e-21
7682.03        1.15777e-21        1.06027e-21        1.25526e-21
7720.18        1.16910e-21        1.07062e-21        1.26758e-21
7758.52        1.18052e-21        1.08105e-21        1.27999e-21
7797.06        1.19202e-21        1.09156e-21        1.29249e-21
7835.78        1.20361e-21        1.10214e-21        1.30508e-21
7874.70        1.21528e-21        1.11280e-21        1.31776e-21
7913.81        1.22703e-21        1.12353e-21        1.33053e-21
7953.11        1.23886e-21        1.13434e-21        1.34338e-21
7992.61        1.25076e-21        1.14521e-21        1.35631e-21
8032.31        1.26273e-21        1.15614e-21        1.36932e-21
8072.20        1.27477e-21        1.16714e-21        1.38240e-21
8112.29        1.28689e-21        1.17821e-21        1.39556e-21
8152.58        1.29907e-21        1.18935e-21        1.40880e-21
8193.07        1.31133e-21        1.20055e-21        1.42212e-21
8233.76        1.32366e-21        1.21181e-21        1.43551e-21
8274.65        1.33606e-21        1.22314e-21        1.44899e-21
8315.75        1.34854e-21        1.23454e-21        1.46254e-21
8357.05        1.36109e-21        1.24601e-21        1.47617e-21
8398.56        1.37371e-21        1.25754e-21        1.48987e-21
8440.27        1.38640e-21        1.26914e-21        1.50366e-21
8482.19        1.39917e-21        1.28081e-21        1.51753e-21
8524.31        1.41201e-21        1.29255e-21        1.53148e-21
8566.65        1.42493e-21        1.30435e-21        1.54551e-21
8609.20        1.43792e-21        1.31623e-21        1.55962e-21
8651.95        1.45099e-21        1.32817e-21        1.57381e-21
8694.92        1.46414e-21        1.34019e-21        1.58809e-21
8738.11        1.47736e-21        1.35227e-21        1.60245e-21
8781.50        1.49066e-21        1.36443e-21        1.61689e-21
8825.12        1.50404e-21        1.37666e-21        1.63142e-21
8868.95        1.51750e-21        1.38896e-21        1.64603e-21
8913.00        1.53103e-21        1.40134e-21        1.66073e-21
8957.26        1.54465e-21        1.41378e-21        1.67552e-21
9001.75        1.55835e-21        1.42631e-21        1.69039e-21
9046.46        1.57213e-21        1.43891e-21        1.70535e-21
9091.39        1.58600e-21        1.45159e-21        1.72041e-21
9136.54        1.59995e-21        1.46434e-21        1.73556e-21
9181.91        1.61399e-21        1.47718e-21        1.75081e-21
9227.52        1.62813e-21        1.49010e-21        1.76615e-21
9273.35        1.64236e-21        1.50311e-21        1.78160e-21
9319.40        1.65668e-21        1.51621e-21        1.79715e-21
9365.69        1.67111e-21        1.52940e-21        1.81281e-21
9412.20        1.68564e-21        1.54269e-21        1.82859e-21
9458.95        1.70027e-21        1.55607e-21        1.84448e-21
9505.92        1.71502e-21        1.56955e-21        1.86049e-21
9553.14        1.72988e-21        1.58314e-21        1.87662e-21
9600.58        1.74486e-21        1.59684e-21        1.89288e-21
9648.26        1.75996e-21        1.61064e-21        1.90927e-21
9696.18        1.77518e-21        1.62457e-21        1.92580e-21
9744.34        1.79054e-21        1.63861e-21        1.94247e-21
9792.73        1.80603e-21        1.65277e-21        1.95929e-21
9841.37        1.82166e-21        1.66706e-21        1.97626e-21
9890.25        1.83744e-21        1.68149e-21        1.99338e-21
9939.37        1.85336e-21        1.69605e-21        2.01067e-21
9988.73        1.86945e-21        1.71076e-21        2.02814e-21


==> anc/mumu_3fhl_constraints.txt <==
#DM constraints, mumu, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05        8.78322e-23        7.89925e-23        9.66719e-23
 10.09        4.41766e-23        3.97312e-23        4.86220e-23
 10.14        2.96257e-23        2.66450e-23        3.26065e-23
 10.19        2.23510e-23        2.01026e-23        2.45995e-23
 10.23        1.79868e-23        1.61776e-23        1.97960e-23
 10.28        1.50778e-23        1.35615e-23        1.65942e-23
 10.33        1.30004e-23        1.16932e-23        1.43076e-23
 10.38        1.14427e-23        1.02923e-23        1.25932e-23
 10.42        1.02315e-23        9.20305e-24        1.12600e-23
 10.47        9.26290e-24        8.33192e-24        1.01939e-23
 10.52        8.47066e-24        7.61944e-24        9.32188e-24
 10.57        7.81071e-24        7.02593e-24        8.59549e-24
 10.62        7.25254e-24        6.52396e-24        7.98112e-24
 10.67        6.77433e-24        6.09390e-24        7.45477e-24
 10.72        6.36010e-24        5.72137e-24        6.99882e-24
 10.77        5.99784e-24        5.39559e-24        6.60009e-24
 10.81        5.67839e-24        5.10831e-24        6.24848e-24
 10.86        5.39462e-24        4.85311e-24        5.93613e-24
 10.91        5.14089e-24        4.62494e-24        5.65684e-24
 10.97        4.91270e-24        4.41972e-24        5.40567e-24
 11.02        4.70639e-24        4.23420e-24        5.17859e-24
 11.07        4.51900e-24        4.06568e-24        4.97232e-24
 11.12        4.34804e-24        3.91195e-24        4.78414e-24
 11.17        4.19148e-24        3.77115e-24        4.61180e-24
 11.22        4.04757e-24        3.64174e-24        4.45339e-24
 11.27        3.91486e-24        3.52241e-24        4.30732e-24
 11.32        3.79212e-24        3.41203e-24        4.17220e-24
 11.38        3.67826e-24        3.30965e-24        4.04687e-24
 11.43        3.57238e-24        3.21444e-24        3.93032e-24
 11.48        3.47367e-24        3.12568e-24        3.82166e-24
 11.54        3.38145e-24        3.04276e-24        3.72014e-24
 11.59        3.29510e-24        2.96511e-24        3.62508e-24
 11.64        3.21409e-24        2.89227e-24        3.53591e-24
 11.70        3.13796e-24        2.82382e-24        3.45210e-24
 11.75        3.06628e-24        2.75937e-24        3.37319e-24
 11.80        2.99868e-24        2.69859e-24        3.29877e-24
 11.86        2.93484e-24        2.64119e-24        3.22849e-24
 11.91        2.87446e-24        2.58690e-24        3.16201e-24
 11.97        2.81727e-24        2.53548e-24        3.09905e-24
 12.02        2.76303e-24        2.48672e-24        3.03934e-24
 12.08        2.71153e-24        2.44042e-24        2.98264e-24
 12.14        2.66258e-24        2.39641e-24        2.92875e-24
 12.19        2.61599e-24        2.35453e-24        2.87745e-24
 12.25        2.57161e-24        2.31463e-24        2.82859e-24
 12.30        2.52929e-24        2.27658e-24        2.78199e-24
 12.36        2.48889e-24        2.24027e-24        2.73751e-24
 12.42        2.45030e-24        2.20558e-24        2.69502e-24
 12.48        2.41340e-24        2.17241e-24        2.65439e-24
 12.53        2.37809e-24        2.14067e-24        2.61551e-24
 12.59        2.34427e-24        2.11027e-24        2.57827e-24
 12.65        2.31186e-24        2.08114e-24        2.54258e-24
 12.71        2.28077e-24        2.05320e-24        2.50835e-24
 12.77        2.25094e-24        2.02639e-24        2.47549e-24
 12.82        2.22229e-24        2.00064e-24        2.44394e-24
 12.88        2.19476e-24        1.97589e-24        2.41362e-24
 12.94        2.16829e-24        1.95210e-24        2.38447e-24
 13.00        2.14282e-24        1.92922e-24        2.35642e-24
 13.06        2.11830e-24        1.90719e-24        2.32942e-24
 13.12        2.09469e-24        1.88597e-24        2.30341e-24
 13.18        2.07194e-24        1.86553e-24        2.27836e-24
 13.25        2.05001e-24        1.84583e-24        2.25420e-24
 13.31        2.02886e-24        1.82682e-24        2.23090e-24
 13.37        2.00845e-24        1.80849e-24        2.20842e-24
 13.43        1.98875e-24        1.79079e-24        2.18672e-24
 13.49        1.96973e-24        1.77370e-24        2.16576e-24
 13.55        1.95136e-24        1.75719e-24        2.14552e-24
 13.62        1.93360e-24        1.74124e-24        2.12595e-24
 13.68        1.91643e-24        1.72582e-24        2.10704e-24
 13.74        1.89983e-24        1.71091e-24        2.08875e-24
 13.81        1.88377e-24        1.69649e-24        2.07105e-24
 13.87        1.86824e-24        1.68254e-24        2.05393e-24
 13.93        1.85320e-24        1.66904e-24        2.03736e-24
 14.00        1.83864e-24        1.65596e-24        2.02132e-24
 14.06        1.82454e-24        1.64330e-24        2.00578e-24
 14.13        1.81088e-24        1.63104e-24        1.99072e-24
 14.19        1.79765e-24        1.61916e-24        1.97614e-24
 14.26        1.78483e-24        1.60765e-24        1.96201e-24
 14.32        1.77240e-24        1.59650e-24        1.94831e-24
 14.39        1.76036e-24        1.58569e-24        1.93503e-24
 14.46        1.74868e-24        1.57520e-24        1.92215e-24
 14.52        1.73735e-24        1.56504e-24        1.90966e-24
 14.59        1.72636e-24        1.55518e-24        1.89755e-24
 14.66        1.71571e-24        1.54562e-24        1.88579e-24
 14.73        1.70537e-24        1.53634e-24        1.87439e-24
 14.79        1.69533e-24        1.52734e-24        1.86333e-24
 14.86        1.68560e-24        1.51861e-24        1.85259e-24
 14.93        1.67615e-24        1.51014e-24        1.84217e-24
 15.00        1.66698e-24        1.50192e-24        1.83205e-24
 15.07        1.65808e-24        1.49394e-24        1.82223e-24
 15.14        1.64945e-24        1.48619e-24        1.81270e-24
 15.21        1.64106e-24        1.47867e-24        1.80345e-24
 15.28        1.63292e-24        1.47138e-24        1.79446e-24
 15.35        1.62502e-24        1.46430e-24        1.78574e-24
 15.42        1.61735e-24        1.45742e-24        1.77727e-24
 15.49        1.60990e-24        1.45075e-24        1.76905e-24
 15.56        1.60267e-24        1.44428e-24        1.76107e-24
 15.63        1.59566e-24        1.43799e-24        1.75332e-24
 15.71        1.58885e-24        1.43189e-24        1.74580e-24
 15.78        1.58224e-24        1.42597e-24        1.73850e-24
 15.85        1.57582e-24        1.42023e-24        1.73141e-24
 15.93        1.56959e-24        1.41466e-24        1.72453e-24
 16.00        1.56355e-24        1.40925e-24        1.71786e-24
 16.07        1.55769e-24        1.40401e-24        1.71138e-24
 16.15        1.55201e-24        1.39892e-24        1.70509e-24
 16.22        1.54649e-24        1.39399e-24        1.69900e-24
 16.30        1.54114e-24        1.38921e-24        1.69308e-24
 16.37        1.53596e-24        1.38457e-24        1.68735e-24
 16.45        1.53093e-24        1.38008e-24        1.68179e-24
 16.52        1.52606e-24        1.37573e-24        1.67640e-24
 16.60        1.52134e-24        1.37151e-24        1.67117e-24
 16.68        1.51677e-24        1.36743e-24        1.66611e-24
 16.75        1.51235e-24        1.36348e-24        1.66121e-24
 16.83        1.50806e-24        1.35966e-24        1.65646e-24
 16.91        1.50391e-24        1.35596e-24        1.65187e-24
 16.99        1.49990e-24        1.35238e-24        1.64742e-24
 17.07        1.49603e-24        1.34892e-24        1.64313e-24
 17.14        1.49228e-24        1.34558e-24        1.63897e-24
 17.22        1.48866e-24        1.34236e-24        1.63495e-24
 17.30        1.48516e-24        1.33925e-24        1.63107e-24
 17.38        1.48179e-24        1.33625e-24        1.62733e-24
 17.46        1.47853e-24        1.33335e-24        1.62372e-24
 17.54        1.47540e-24        1.33057e-24        1.62023e-24
 17.62        1.47238e-24        1.32788e-24        1.61688e-24
 17.71        1.46947e-24        1.32530e-24        1.61364e-24
 17.79        1.46668e-24        1.32282e-24        1.61054e-24
 17.87        1.46400e-24        1.32044e-24        1.60755e-24
 17.95        1.46142e-24        1.31816e-24        1.60468e-24
 18.04        1.45895e-24        1.31597e-24        1.60192e-24
 18.12        1.45658e-24        1.31388e-24        1.59928e-24
 18.20        1.45432e-24        1.31188e-24        1.59676e-24
 18.29        1.45216e-24        1.30997e-24        1.59434e-24
 18.37        1.45009e-24        1.30815e-24        1.59203e-24
 18.46        1.44813e-24        1.30642e-24        1.58983e-24
 18.54        1.44626e-24        1.30478e-24        1.58774e-24
 18.63        1.44449e-24        1.30322e-24        1.58575e-24
 18.71        1.44281e-24        1.30175e-24        1.58387e-24
 18.80        1.44122e-24        1.30036e-24        1.58208e-24
 18.89        1.43973e-24        1.29906e-24        1.58040e-24
 18.97        1.43832e-24        1.29783e-24        1.57881e-24
 19.06        1.43701e-24        1.29669e-24        1.57733e-24
 19.15        1.43578e-24        1.29563e-24        1.57594e-24
 19.24        1.43464e-24        1.29464e-24        1.57464e-24
 19.33        1.43359e-24        1.29373e-24        1.57344e-24
 19.42        1.43262e-24        1.29291e-24        1.57234e-24
 19.50        1.43174e-24        1.29215e-24        1.57133e-24
 19.60        1.43094e-24        1.29148e-24        1.57040e-24
 19.69        1.43022e-24        1.29087e-24        1.56957e-24
 19.78        1.42959e-24        1.29035e-24        1.56883e-24
 19.87        1.42904e-24        1.28989e-24        1.56818e-24
 19.96        1.42856e-24        1.28951e-24        1.56762e-24
 20.05        1.42816e-24        1.28919e-24        1.56713e-24
 20.14        1.42783e-24        1.28893e-24        1.56673e-24
 20.24        1.42757e-24        1.28874e-24        1.56640e-24
 20.33        1.42739e-24        1.28861e-24        1.56617e-24
 20.42        1.42728e-24        1.28856e-24        1.56601e-24
 20.52        1.42725e-24        1.28857e-24        1.56593e-24
 20.61        1.42729e-24        1.28864e-24        1.56594e-24
 20.71        1.42740e-24        1.28878e-24        1.56602e-24
 20.80        1.42758e-24        1.28899e-24        1.56617e-24
 20.90        1.42783e-24        1.28925e-24        1.56640e-24
 21.00        1.42814e-24        1.28957e-24        1.56670e-24
 21.09        1.42852e-24        1.28996e-24        1.56708e-24
 21.19        1.42896e-24        1.29040e-24        1.56752e-24
 21.29        1.42947e-24        1.29090e-24        1.56804e-24
 21.39        1.43004e-24        1.29146e-24        1.56862e-24
 21.49        1.43067e-24        1.29207e-24        1.56927e-24
 21.59        1.43136e-24        1.29274e-24        1.56998e-24
 21.69        1.43211e-24        1.29346e-24        1.57076e-24
 21.79        1.43292e-24        1.29423e-24        1.57160e-24
 21.89        1.43378e-24        1.29506e-24        1.57251e-24
 21.99        1.43470e-24        1.29593e-24        1.57348e-24
 22.09        1.43568e-24        1.29686e-24        1.57450e-24
 22.19        1.43671e-24        1.29783e-24        1.57559e-24
 22.29        1.43780e-24        1.29886e-24        1.57673e-24
 22.40        1.43893e-24        1.29993e-24        1.57794e-24
 22.50        1.44012e-24        1.30105e-24        1.57920e-24
 22.60        1.44136e-24        1.30222e-24        1.58051e-24
 22.71        1.44265e-24        1.30343e-24        1.58188e-24
 22.81        1.44399e-24        1.30469e-24        1.58330e-24
 22.92        1.44538e-24        1.30599e-24        1.58478e-24
 23.02        1.44682e-24        1.30733e-24        1.58630e-24
 23.13        1.44830e-24        1.30872e-24        1.58788e-24
 23.24        1.44983e-24        1.31015e-24        1.58951e-24
 23.34        1.45140e-24        1.31162e-24        1.59119e-24
 23.45        1.45302e-24        1.31313e-24        1.59291e-24
 23.56        1.45468e-24        1.31468e-24        1.59469e-24
 23.67        1.45639e-24        1.31627e-24        1.59651e-24
 23.78        1.45814e-24        1.31790e-24        1.59838e-24
 23.89        1.45993e-24        1.31956e-24        1.60029e-24
 24.00        1.46176e-24        1.32127e-24        1.60225e-24
 24.11        1.46363e-24        1.32301e-24        1.60425e-24
 24.22        1.46554e-24        1.32479e-24        1.60629e-24
 24.33        1.46749e-24        1.32660e-24        1.60838e-24
 24.45        1.46948e-24        1.32845e-24        1.61050e-24
 24.56        1.47150e-24        1.33033e-24        1.61267e-24
 24.67        1.47356e-24        1.33225e-24        1.61488e-24
 24.79        1.47566e-24        1.33419e-24        1.61713e-24
 24.90        1.47780e-24        1.33618e-24        1.61941e-24
 25.01        1.47996e-24        1.33819e-24        1.62174e-24
 25.13        1.48217e-24        1.34024e-24        1.62410e-24
 25.25        1.48441e-24        1.34231e-24        1.62650e-24
 25.36        1.48668e-24        1.34442e-24        1.62893e-24
 25.48        1.48898e-24        1.34656e-24        1.63141e-24
 25.60        1.49133e-24        1.34874e-24        1.63392e-24
 25.72        1.49370e-24        1.35094e-24        1.63647e-24
 25.83        1.49612e-24        1.35318e-24        1.63905e-24
 25.95        1.49856e-24        1.35545e-24        1.64168e-24
 26.07        1.50105e-24        1.35775e-24        1.64434e-24
 26.19        1.50357e-24        1.36008e-24        1.64705e-24
 26.32        1.50612e-24        1.36245e-24        1.64979e-24
 26.44        1.50871e-24        1.36485e-24        1.65257e-24
 26.56        1.51134e-24        1.36729e-24        1.65539e-24
 26.68        1.51400e-24        1.36976e-24        1.65825e-24
 26.80        1.51670e-24        1.37226e-24        1.66115e-24
 26.93        1.51944e-24        1.37480e-24        1.66408e-24
 27.05        1.52221e-24        1.37737e-24        1.66706e-24
 27.18        1.52503e-24        1.37997e-24        1.67008e-24
 27.30        1.52788e-24        1.38261e-24        1.67314e-24
 27.43        1.53076e-24        1.38528e-24        1.67624e-24
 27.56        1.53369e-24        1.38799e-24        1.67939e-24
 27.68        1.53665e-24        1.39074e-24        1.68257e-24
 27.81        1.53966e-24        1.39352e-24        1.68580e-24
 27.94        1.54270e-24        1.39634e-24        1.68906e-24
 28.07        1.54578e-24        1.39919e-24        1.69237e-24
 28.20        1.54890e-24        1.40208e-24        1.69573e-24
 28.33        1.55206e-24        1.40500e-24        1.69912e-24
 28.46        1.55527e-24        1.40797e-24        1.70256e-24
 28.59        1.55851e-24        1.41097e-24        1.70605e-24
 28.72        1.56179e-24        1.41401e-24        1.70958e-24
 28.86        1.56512e-24        1.41708e-24        1.71315e-24
 28.99        1.56848e-24        1.42020e-24        1.71677e-24
 29.12        1.57189e-24        1.42335e-24        1.72043e-24
 29.26        1.57534e-24        1.42654e-24        1.72414e-24
 29.39        1.57884e-24        1.42978e-24        1.72789e-24
 29.53        1.58237e-24        1.43305e-24        1.73170e-24
 29.66        1.58595e-24        1.43636e-24        1.73554e-24
 29.80        1.58958e-24        1.43971e-24        1.73944e-24
 29.94        1.59325e-24        1.44311e-24        1.74338e-24
 30.08        1.59721e-24        1.44675e-24        1.74768e-24
 30.22        1.60143e-24        1.45060e-24        1.75226e-24
 30.36        1.60569e-24        1.45449e-24        1.75689e-24
 30.50        1.61000e-24        1.45843e-24        1.76158e-24
 30.64        1.61437e-24        1.46241e-24        1.76632e-24
 30.78        1.61878e-24        1.46644e-24        1.77111e-24
 30.92        1.62324e-24        1.47052e-24        1.77596e-24
 31.06        1.62775e-24        1.47463e-24        1.78086e-24
 31.21        1.63231e-24        1.47880e-24        1.78582e-24
 31.35        1.63692e-24        1.48300e-24        1.79083e-24
 31.50        1.64157e-24        1.48726e-24        1.79589e-24
 31.64        1.64627e-24        1.49155e-24        1.80100e-24
 31.79        1.65103e-24        1.49589e-24        1.80616e-24
 31.93        1.65583e-24        1.50027e-24        1.81138e-24
 32.08        1.66067e-24        1.50470e-24        1.81665e-24
 32.23        1.66557e-24        1.50917e-24        1.82197e-24
 32.38        1.67051e-24        1.51368e-24        1.82734e-24
 32.53        1.67550e-24        1.51824e-24        1.83276e-24
 32.68        1.68054e-24        1.52284e-24        1.83824e-24
 32.83        1.68563e-24        1.52749e-24        1.84377e-24
 32.98        1.69076e-24        1.53217e-24        1.84934e-24
 33.13        1.69594e-24        1.53690e-24        1.85497e-24
 33.29        1.70116e-24        1.54168e-24        1.86065e-24
 33.44        1.70644e-24        1.54649e-24        1.86638e-24
 33.59        1.71176e-24        1.55135e-24        1.87216e-24
 33.75        1.71712e-24        1.55625e-24        1.87800e-24
 33.91        1.72254e-24        1.56120e-24        1.88388e-24
 34.06        1.72800e-24        1.56618e-24        1.88981e-24
 34.22        1.73350e-24        1.57121e-24        1.89579e-24
 34.38        1.73905e-24        1.57628e-24        1.90182e-24
 34.54        1.74465e-24        1.58139e-24        1.90790e-24
 34.70        1.75029e-24        1.58655e-24        1.91403e-24
 34.86        1.75598e-24        1.59174e-24        1.92022e-24
 35.02        1.76171e-24        1.59698e-24        1.92644e-24
 35.18        1.76749e-24        1.60226e-24        1.93272e-24
 35.34        1.77332e-24        1.60758e-24        1.93905e-24
 35.50        1.77918e-24        1.61294e-24        1.94543e-24
 35.67        1.78510e-24        1.61835e-24        1.95185e-24
 35.83        1.79106e-24        1.62379e-24        1.95832e-24
 36.00        1.79706e-24        1.62928e-24        1.96485e-24
 36.16        1.80311e-24        1.63480e-24        1.97141e-24
 36.33        1.80920e-24        1.64037e-24        1.97803e-24
 36.50        1.81534e-24        1.64598e-24        1.98470e-24
 36.67        1.82152e-24        1.65162e-24        1.99141e-24
 36.84        1.82774e-24        1.65731e-24        1.99817e-24
 37.01        1.83401e-24        1.66304e-24        2.00498e-24
 37.18        1.84032e-24        1.66881e-24        2.01183e-24
 37.35        1.84667e-24        1.67461e-24        2.01873e-24
 37.52        1.85307e-24        1.68046e-24        2.02568e-24
 37.70        1.85951e-24        1.68635e-24        2.03267e-24
 37.87        1.86599e-24        1.69227e-24        2.03971e-24
 38.04        1.87251e-24        1.69824e-24        2.04679e-24
 38.22        1.87908e-24        1.70424e-24        2.05392e-24
 38.40        1.88569e-24        1.71028e-24        2.06110e-24
 38.57        1.89234e-24        1.71636e-24        2.06832e-24
 38.75        1.89903e-24        1.72248e-24        2.07558e-24
 38.93        1.90577e-24        1.72864e-24        2.08289e-24
 39.11        1.91254e-24        1.73483e-24        2.09025e-24
 39.29        1.91935e-24        1.74106e-24        2.09765e-24
 39.47        1.92621e-24        1.74733e-24        2.10509e-24
 39.66        1.93311e-24        1.75364e-24        2.11257e-24
 39.84        1.94004e-24        1.75998e-24        2.12010e-24
 40.02        1.94693e-24        1.76629e-24        2.12757e-24
 40.21        1.95320e-24        1.77206e-24        2.13433e-24
 40.39        1.95950e-24        1.77787e-24        2.14113e-24
 40.58        1.96583e-24        1.78371e-24        2.14796e-24
 40.77        1.97219e-24        1.78957e-24        2.15482e-24
 40.95        1.97859e-24        1.79547e-24        2.16171e-24
 41.14        1.98501e-24        1.80139e-24        2.16864e-24
 41.33        1.99147e-24        1.80734e-24        2.17560e-24
 41.52        1.99796e-24        1.81333e-24        2.18260e-24
 41.72        2.00449e-24        1.81935e-24        2.18963e-24
 41.91        2.01105e-24        1.82540e-24        2.19670e-24
 42.10        2.01764e-24        1.83148e-24        2.20380e-24
 42.30        2.02426e-24        1.83759e-24        2.21094e-24
 42.49        2.03092e-24        1.84374e-24        2.21811e-24
 42.69        2.03762e-24        1.84991e-24        2.22532e-24
 42.89        2.04435e-24        1.85612e-24        2.23257e-24
 43.08        2.05111e-24        1.86237e-24        2.23986e-24
 43.28        2.05791e-24        1.86865e-24        2.24718e-24
 43.48        2.06475e-24        1.87496e-24        2.25454e-24
 43.68        2.07163e-24        1.88131e-24        2.26194e-24
 43.89        2.07854e-24        1.88770e-24        2.26939e-24
 44.09        2.08549e-24        1.89412e-24        2.27687e-24
 44.29        2.09248e-24        1.90057e-24        2.28439e-24
 44.50        2.09951e-24        1.90707e-24        2.29195e-24
 44.70        2.10658e-24        1.91360e-24        2.29956e-24
 44.91        2.11368e-24        1.92016e-24        2.30720e-24
 45.12        2.12083e-24        1.92677e-24        2.31489e-24
 45.32        2.12802e-24        1.93341e-24        2.32262e-24
 45.53        2.13525e-24        1.94010e-24        2.33040e-24
 45.74        2.14252e-24        1.94682e-24        2.33822e-24
 45.95        2.14983e-24        1.95358e-24        2.34608e-24
 46.17        2.15719e-24        1.96039e-24        2.35399e-24
 46.38        2.16459e-24        1.96723e-24        2.36195e-24
 46.59        2.17203e-24        1.97412e-24        2.36995e-24
 46.81        2.17952e-24        1.98105e-24        2.37800e-24
 47.03        2.18706e-24        1.98802e-24        2.38609e-24
 47.24        2.19463e-24        1.99503e-24        2.39424e-24
 47.46        2.20226e-24        2.00209e-24        2.40243e-24
 47.68        2.20993e-24        2.00919e-24        2.41067e-24
 47.90        2.21765e-24        2.01634e-24        2.41897e-24
 48.12        2.22542e-24        2.02353e-24        2.42731e-24
 48.34        2.23324e-24        2.03077e-24        2.43571e-24
 48.57        2.24111e-24        2.03806e-24        2.44415e-24
 48.79        2.24902e-24        2.04539e-24        2.45266e-24
 49.02        2.25699e-24        2.05277e-24        2.46121e-24
 49.24        2.26501e-24        2.06020e-24        2.46982e-24
 49.47        2.27308e-24        2.06768e-24        2.47848e-24
 49.70        2.28121e-24        2.07521e-24        2.48720e-24
 49.93        2.28939e-24        2.08279e-24        2.49598e-24
 50.16        2.29882e-24        2.09144e-24        2.50620e-24
 50.39        2.30888e-24        2.10062e-24        2.51713e-24
 50.62        2.31901e-24        2.10987e-24        2.52815e-24
 50.86        2.32923e-24        2.11920e-24        2.53925e-24
 51.09        2.33952e-24        2.12860e-24        2.55044e-24
 51.33        2.34989e-24        2.13806e-24        2.56172e-24
 51.57        2.36034e-24        2.14761e-24        2.57308e-24
 51.80        2.37088e-24        2.15722e-24        2.58453e-24
 52.04        2.38149e-24        2.16692e-24        2.59606e-24
 52.28        2.39218e-24        2.17668e-24        2.60769e-24
 52.52        2.40296e-24        2.18652e-24        2.61940e-24
 52.77        2.41381e-24        2.19643e-24        2.63120e-24
 53.01        2.42475e-24        2.20642e-24        2.64308e-24
 53.26        2.43577e-24        2.21648e-24        2.65506e-24
 53.50        2.44687e-24        2.22662e-24        2.66713e-24
 53.75        2.45805e-24        2.23683e-24        2.67928e-24
 54.00        2.46932e-24        2.24712e-24        2.69152e-24
 54.25        2.48066e-24        2.25748e-24        2.70385e-24
 54.50        2.49209e-24        2.26792e-24        2.71627e-24
 54.75        2.50361e-24        2.27843e-24        2.72878e-24
 55.00        2.51520e-24        2.28902e-24        2.74138e-24
 55.25        2.52688e-24        2.29968e-24        2.75407e-24
 55.51        2.53864e-24        2.31042e-24        2.76685e-24
 55.77        2.55048e-24        2.32124e-24        2.77972e-24
 56.02        2.56241e-24        2.33214e-24        2.79268e-24
 56.28        2.57442e-24        2.34311e-24        2.80573e-24
 56.54        2.58651e-24        2.35415e-24        2.81887e-24
 56.80        2.59869e-24        2.36528e-24        2.83210e-24
 57.07        2.61095e-24        2.37648e-24        2.84542e-24
 57.33        2.62329e-24        2.38775e-24        2.85883e-24
 57.59        2.63572e-24        2.39911e-24        2.87233e-24
 57.86        2.64823e-24        2.41054e-24        2.88593e-24
 58.13        2.66083e-24        2.42204e-24        2.89961e-24
 58.40        2.67351e-24        2.43363e-24        2.91339e-24
 58.67        2.68627e-24        2.44529e-24        2.92725e-24
 58.94        2.69912e-24        2.45703e-24        2.94121e-24
 59.21        2.71205e-24        2.46884e-24        2.95525e-24
 59.48        2.72507e-24        2.48074e-24        2.96939e-24
 59.76        2.73816e-24        2.49271e-24        2.98362e-24
 60.03        2.75129e-24        2.50471e-24        2.99788e-24
 60.31        2.76408e-24        2.51643e-24        3.01174e-24
 60.59        2.77695e-24        2.52821e-24        3.02568e-24
 60.87        2.78989e-24        2.54008e-24        3.03971e-24
 61.15        2.80291e-24        2.55201e-24        3.05382e-24
 61.43        2.81601e-24        2.56401e-24        3.06802e-24
 61.72        2.82919e-24        2.57608e-24        3.08229e-24
 62.00        2.84244e-24        2.58823e-24        3.09665e-24
 62.29        2.85577e-24        2.60044e-24        3.11109e-24
 62.57        2.86917e-24        2.61273e-24        3.12561e-24
 62.86        2.88265e-24        2.62509e-24        3.14021e-24
 63.15        2.89621e-24        2.63751e-24        3.15490e-24
 63.45        2.90984e-24        2.65001e-24        3.16967e-24
 63.74        2.92355e-24        2.66258e-24        3.18451e-24
 64.03        2.93733e-24        2.67522e-24        3.19944e-24
 64.33        2.95119e-24        2.68793e-24        3.21446e-24
 64.63        2.96513e-24        2.70071e-24        3.22955e-24
 64.92        2.97914e-24        2.71356e-24        3.24472e-24
 65.22        2.99323e-24        2.72648e-24        3.25998e-24
 65.53        3.00739e-24        2.73947e-24        3.27531e-24
 65.83        3.02162e-24        2.75253e-24        3.29072e-24
 66.13        3.03593e-24        2.76565e-24        3.30621e-24
 66.44        3.05032e-24        2.77885e-24        3.32179e-24
 66.74        3.06477e-24        2.79211e-24        3.33744e-24
 67.05        3.07931e-24        2.80544e-24        3.35317e-24
 67.36        3.09391e-24        2.81884e-24        3.36897e-24
 67.67        3.10859e-24        2.83231e-24        3.38486e-24
 67.99        3.12333e-24        2.84585e-24        3.40082e-24
 68.30        3.13815e-24        2.85945e-24        3.41686e-24
 68.61        3.15305e-24        2.87312e-24        3.43298e-24
 68.93        3.16801e-24        2.88685e-24        3.44917e-24
 69.25        3.18304e-24        2.90065e-24        3.46543e-24
 69.57        3.19814e-24        2.91452e-24        3.48177e-24
 69.89        3.21332e-24        2.92845e-24        3.49819e-24
 70.21        3.22856e-24        2.94244e-24        3.51467e-24
 70.54        3.24387e-24        2.95650e-24        3.53123e-24
 70.86        3.25925e-24        2.97063e-24        3.54787e-24
 71.19        3.27470e-24        2.98482e-24        3.56458e-24
 71.52        3.29023e-24        2.99908e-24        3.58138e-24
 71.85        3.30583e-24        3.01341e-24        3.59825e-24
 72.18        3.32151e-24        3.02781e-24        3.61520e-24
 72.52        3.33726e-24        3.04229e-24        3.63224e-24
 72.85        3.35310e-24        3.05684e-24        3.64936e-24
 73.19        3.36901e-24        3.07146e-24        3.66657e-24
 73.52        3.38501e-24        3.08617e-24        3.68386e-24
 73.86        3.40110e-24        3.10095e-24        3.70125e-24
 74.21        3.41727e-24        3.11581e-24        3.71873e-24
 74.55        3.43352e-24        3.13075e-24        3.73630e-24
 74.89        3.44987e-24        3.14578e-24        3.75396e-24
 75.24        3.46631e-24        3.16089e-24        3.77173e-24
 75.59        3.48284e-24        3.17609e-24        3.78959e-24
 75.93        3.49946e-24        3.19137e-24        3.80756e-24
 76.29        3.51619e-24        3.20675e-24        3.82563e-24
 76.64        3.53301e-24        3.22222e-24        3.84380e-24
 76.99        3.54993e-24        3.23778e-24        3.86208e-24
 77.35        3.56696e-24        3.25344e-24        3.88048e-24
 77.70        3.58409e-24        3.26920e-24        3.89898e-24
 78.06        3.60133e-24        3.28506e-24        3.91760e-24
 78.42        3.61868e-24        3.30102e-24        3.93634e-24
 78.79        3.63614e-24        3.31708e-24        3.95520e-24
 79.15        3.65372e-24        3.33325e-24        3.97418e-24
 79.52        3.67141e-24        3.34954e-24        3.99328e-24
 79.88        3.68922e-24        3.36593e-24        4.01252e-24
 80.25        3.70712e-24        3.38240e-24        4.03184e-24
 80.62        3.72512e-24        3.39896e-24        4.05128e-24
 80.99        3.74324e-24        3.41564e-24        4.07084e-24
 81.37        3.76149e-24        3.43244e-24        4.09054e-24
 81.74        3.77987e-24        3.44936e-24        4.11038e-24
 82.12        3.79837e-24        3.46639e-24        4.13035e-24
 82.50        3.81700e-24        3.48354e-24        4.15046e-24
 82.88        3.83576e-24        3.50081e-24        4.17070e-24
 83.26        3.85465e-24        3.51821e-24        4.19109e-24
 83.65        3.87367e-24        3.53572e-24        4.21161e-24
 84.04        3.89282e-24        3.55336e-24        4.23228e-24
 84.42        3.91211e-24        3.57112e-24        4.25309e-24
 84.81        3.93153e-24        3.58901e-24        4.27404e-24
 85.21        3.95108e-24        3.60703e-24        4.29514e-24
 85.60        3.97078e-24        3.62517e-24        4.31638e-24
 85.99        3.99061e-24        3.64344e-24        4.33778e-24
 86.39        4.01058e-24        3.66185e-24        4.35932e-24
 86.79        4.03069e-24        3.68038e-24        4.38101e-24
 87.19        4.05095e-24        3.69905e-24        4.40285e-24
 87.59        4.07135e-24        3.71785e-24        4.42485e-24
 88.00        4.09189e-24        3.73678e-24        4.44700e-24
 88.40        4.11258e-24        3.75585e-24        4.46931e-24
 88.81        4.13342e-24        3.77506e-24        4.49177e-24
 89.22        4.15440e-24        3.79441e-24        4.51440e-24
 89.63        4.17554e-24        3.81389e-24        4.53718e-24
 90.05        4.19682e-24        3.83352e-24        4.56012e-24
 90.46        4.21826e-24        3.85329e-24        4.58323e-24
 90.88        4.23985e-24        3.87320e-24        4.60649e-24
 91.30        4.26158e-24        3.89324e-24        4.62991e-24
 91.72        4.28345e-24        3.91342e-24        4.65348e-24
 92.15        4.30546e-24        3.93372e-24        4.67719e-24
 92.57        4.32759e-24        3.95415e-24        4.70104e-24
 93.00        4.34986e-24        3.97469e-24        4.72503e-24
 93.43        4.37225e-24        3.99535e-24        4.74915e-24
 93.86        4.39476e-24        4.01612e-24        4.77339e-24
 94.29        4.41737e-24        4.03700e-24        4.79775e-24
 94.73        4.44010e-24        4.05798e-24        4.82222e-24
 95.17        4.46293e-24        4.07905e-24        4.84680e-24
 95.61        4.48585e-24        4.10022e-24        4.87147e-24
 96.05        4.50886e-24        4.12147e-24        4.89625e-24
 96.49        4.53195e-24        4.14280e-24        4.92110e-24
 96.94        4.55512e-24        4.16420e-24        4.94604e-24
 97.39        4.57836e-24        4.18567e-24        4.97105e-24
 97.84        4.60167e-24        4.20720e-24        4.99613e-24
 98.29        4.62502e-24        4.22879e-24        5.02126e-24
 98.74        4.64843e-24        4.25043e-24        5.04644e-24
 99.20        4.67188e-24        4.27210e-24        5.07166e-24
 99.66        4.69536e-24        4.29381e-24        5.09691e-24
100.12        4.71937e-24        4.31597e-24        5.12277e-24
100.58        4.74495e-24        4.33946e-24        5.15043e-24
101.04        4.77058e-24        4.36301e-24        5.17815e-24
101.51        4.79629e-24        4.38662e-24        5.20596e-24
101.98        4.82208e-24        4.41031e-24        5.23385e-24
102.45        4.84796e-24        4.43409e-24        5.26184e-24
102.92        4.87395e-24        4.45796e-24        5.28993e-24
103.40        4.90005e-24        4.48194e-24        5.31816e-24
103.87        4.92627e-24        4.50604e-24        5.34651e-24
104.35        4.95264e-24        4.53026e-24        5.37501e-24
104.84        4.97915e-24        4.55462e-24        5.40367e-24
105.32        5.00582e-24        4.57913e-24        5.43251e-24
105.81        5.03267e-24        4.60380e-24        5.46154e-24
106.30        5.05971e-24        4.62865e-24        5.49076e-24
106.79        5.08695e-24        4.65368e-24        5.52021e-24
107.28        5.11440e-24        4.67892e-24        5.54988e-24
107.77        5.14209e-24        4.70436e-24        5.57981e-24
108.27        5.17002e-24        4.73004e-24        5.61000e-24
108.77        5.19822e-24        4.75596e-24        5.64048e-24
109.27        5.22669e-24        4.78213e-24        5.67125e-24
109.78        5.25546e-24        4.80858e-24        5.70235e-24
110.29        5.28454e-24        4.83531e-24        5.73378e-24
110.80        5.31394e-24        4.86233e-24        5.76555e-24
111.31        5.34365e-24        4.88964e-24        5.79766e-24
111.82        5.37366e-24        4.91723e-24        5.83009e-24
112.34        5.40396e-24        4.94509e-24        5.86283e-24
112.86        5.43455e-24        4.97322e-24        5.89589e-24
113.38        5.46542e-24        5.00159e-24        5.92924e-24
113.90        5.49655e-24        5.03022e-24        5.96288e-24
114.43        5.52794e-24        5.05908e-24        5.99680e-24
114.96        5.55958e-24        5.08817e-24        6.03098e-24
115.49        5.59145e-24        5.11748e-24        6.06542e-24
116.02        5.62355e-24        5.14700e-24        6.10010e-24
116.56        5.65587e-24        5.17672e-24        6.13501e-24
117.09        5.68838e-24        5.20663e-24        6.17014e-24
117.63        5.72109e-24        5.23671e-24        6.20547e-24
118.18        5.75397e-24        5.26696e-24        6.24099e-24
118.72        5.78702e-24        5.29736e-24        6.27669e-24
119.27        5.82022e-24        5.32789e-24        6.31254e-24
119.82        5.85355e-24        5.35856e-24        6.34854e-24
120.38        5.88700e-24        5.38933e-24        6.38466e-24
120.93        5.92056e-24        5.42022e-24        6.42091e-24
121.49        5.95425e-24        5.45122e-24        6.45728e-24
122.05        5.98806e-24        5.48233e-24        6.49379e-24
122.62        6.02201e-24        5.51357e-24        6.53045e-24
123.18        6.05609e-24        5.54494e-24        6.56724e-24
123.75        6.09031e-24        5.57644e-24        6.60419e-24
124.32        6.12468e-24        5.60807e-24        6.64129e-24
124.90        6.15921e-24        5.63985e-24        6.67856e-24
125.47        6.19389e-24        5.67178e-24        6.71599e-24
126.05        6.22873e-24        5.70386e-24        6.75360e-24
126.63        6.26375e-24        5.73611e-24        6.79140e-24
127.22        6.29895e-24        5.76852e-24        6.82938e-24
127.81        6.33433e-24        5.80110e-24        6.86757e-24
128.40        6.36990e-24        5.83386e-24        6.90595e-24
128.99        6.40568e-24        5.86680e-24        6.94455e-24
129.59        6.44166e-24        5.89994e-24        6.98338e-24
130.18        6.47785e-24        5.93328e-24        7.02243e-24
130.79        6.51426e-24        5.96682e-24        7.06171e-24
131.39        6.55089e-24        6.00056e-24        7.10122e-24
132.00        6.58772e-24        6.03449e-24        7.14096e-24
132.61        6.62476e-24        6.06861e-24        7.18091e-24
133.22        6.66200e-24        6.10292e-24        7.22107e-24
133.83        6.69942e-24        6.13740e-24        7.26144e-24
134.45        6.73703e-24        6.17206e-24        7.30200e-24
135.07        6.77482e-24        6.20688e-24        7.34275e-24
135.70        6.81278e-24        6.24187e-24        7.38369e-24
136.32        6.85090e-24        6.27700e-24        7.42479e-24
136.95        6.88918e-24        6.31229e-24        7.46607e-24
137.58        6.92760e-24        6.34771e-24        7.50750e-24
138.22        6.96617e-24        6.38327e-24        7.54908e-24
138.86        7.00487e-24        6.41895e-24        7.59080e-24
139.50        7.04370e-24        6.45475e-24        7.63265e-24
140.14        7.08264e-24        6.49065e-24        7.67462e-24
140.79        7.12169e-24        6.52667e-24        7.71671e-24
141.44        7.16087e-24        6.56281e-24        7.75894e-24
142.09        7.20021e-24        6.59909e-24        7.80132e-24
142.75        7.23971e-24        6.63553e-24        7.84389e-24
143.41        7.27941e-24        6.67215e-24        7.88666e-24
144.07        7.31932e-24        6.70897e-24        7.92966e-24
144.74        7.35947e-24        6.74602e-24        7.97291e-24
145.41        7.39987e-24        6.78330e-24        8.01645e-24
146.08        7.44057e-24        6.82085e-24        8.06028e-24
146.75        7.48157e-24        6.85869e-24        8.10445e-24
147.43        7.52291e-24        6.89685e-24        8.14898e-24
148.11        7.56462e-24        6.93534e-24        8.19390e-24
148.79        7.60672e-24        6.97420e-24        8.23924e-24
149.48        7.64924e-24        7.01344e-24        8.28503e-24
150.17        7.69266e-24        7.05350e-24        8.33182e-24
150.87        7.73792e-24        7.09516e-24        8.38068e-24
151.56        7.78367e-24        7.13728e-24        8.43007e-24
152.26        7.82988e-24        7.17982e-24        8.47995e-24
152.97        7.87654e-24        7.22276e-24        8.53031e-24
153.67        7.92361e-24        7.26610e-24        8.58112e-24
154.38        7.97108e-24        7.30981e-24        8.63236e-24
155.09        8.01893e-24        7.35386e-24        8.68400e-24
155.81        8.06712e-24        7.39823e-24        8.73601e-24
156.53        8.11564e-24        7.44291e-24        8.78838e-24
157.25        8.16446e-24        7.48785e-24        8.84106e-24
157.98        8.21354e-24        7.53305e-24        8.89403e-24
158.71        8.26286e-24        7.57847e-24        8.94725e-24
159.44        8.31239e-24        7.62409e-24        9.00070e-24
160.18        8.36210e-24        7.66987e-24        9.05433e-24
160.92        8.41196e-24        7.71579e-24        9.10813e-24
161.66        8.46198e-24        7.76187e-24        9.16210e-24
162.41        8.51217e-24        7.80810e-24        9.21624e-24
163.16        8.56253e-24        7.85449e-24        9.27056e-24
163.91        8.61306e-24        7.90105e-24        9.32508e-24
164.67        8.66378e-24        7.94778e-24        9.37979e-24
165.43        8.71470e-24        7.99469e-24        9.43471e-24
166.19        8.76582e-24        8.04179e-24        9.48985e-24
166.96        8.81715e-24        8.08909e-24        9.54520e-24
167.73        8.86869e-24        8.13659e-24        9.60079e-24
168.51        8.92047e-24        8.18431e-24        9.65663e-24
169.28        8.97248e-24        8.23224e-24        9.71271e-24
170.07        9.02473e-24        8.28041e-24        9.76906e-24
170.85        9.07725e-24        8.32881e-24        9.82568e-24
171.64        9.13003e-24        8.37746e-24        9.88259e-24
172.43        9.18308e-24        8.42637e-24        9.93979e-24
173.23        9.23642e-24        8.47555e-24        9.99730e-24
174.03        9.29007e-24        8.52501e-24        1.00551e-23
174.83        9.34402e-24        8.57475e-24        1.01133e-23
175.64        9.39830e-24        8.62480e-24        1.01718e-23
176.45        9.45291e-24        8.67516e-24        1.02307e-23
177.27        9.50787e-24        8.72584e-24        1.02899e-23
178.08        9.56319e-24        8.77686e-24        1.03495e-23
178.91        9.61889e-24        8.82823e-24        1.04096e-23
179.73        9.67498e-24        8.87996e-24        1.04700e-23
180.56        9.73148e-24        8.93206e-24        1.05309e-23
181.40        9.78838e-24        8.98455e-24        1.05922e-23
182.23        9.84569e-24        9.03741e-24        1.06540e-23
183.08        9.90340e-24        9.09065e-24        1.07161e-23
183.92        9.96150e-24        9.14425e-24        1.07788e-23
184.77        1.00200e-23        9.19822e-24        1.08418e-23
185.62        1.00789e-23        9.25255e-24        1.09052e-23
186.48        1.01382e-23        9.30723e-24        1.09691e-23
187.34        1.01978e-23        9.36227e-24        1.10333e-23
188.21        1.02578e-23        9.41765e-24        1.10980e-23
189.08        1.03182e-23        9.47337e-24        1.11630e-23
189.95        1.03789e-23        9.52943e-24        1.12284e-23
190.83        1.04400e-23        9.58582e-24        1.12942e-23
191.71        1.05015e-23        9.64253e-24        1.13604e-23
192.59        1.05633e-23        9.69956e-24        1.14270e-23
193.48        1.06254e-23        9.75690e-24        1.14938e-23
194.38        1.06878e-23        9.81454e-24        1.15611e-23
195.27        1.07506e-23        9.87247e-24        1.16287e-23
196.18        1.08136e-23        9.93070e-24        1.16965e-23
197.08        1.08770e-23        9.98920e-24        1.17648e-23
197.99        1.09406e-23        1.00480e-23        1.18333e-23
198.91        1.10046e-23        1.01070e-23        1.19021e-23
199.83        1.10687e-23        1.01663e-23        1.19712e-23
200.75        1.11358e-23        1.02280e-23        1.20435e-23
201.68        1.12037e-23        1.02906e-23        1.21167e-23
202.61        1.12719e-23        1.03534e-23        1.21904e-23
203.54        1.13405e-23        1.04166e-23        1.22644e-23
204.48        1.14094e-23        1.04800e-23        1.23387e-23
205.43        1.14786e-23        1.05438e-23        1.24134e-23
206.38        1.15482e-23        1.06079e-23        1.24885e-23
207.33        1.16182e-23        1.06724e-23        1.25640e-23
208.29        1.16885e-23        1.07372e-23        1.26399e-23
209.25        1.17593e-23        1.08024e-23        1.27162e-23
210.21        1.18304e-23        1.08679e-23        1.27929e-23
211.18        1.19019e-23        1.09338e-23        1.28701e-23
212.16        1.19739e-23        1.10001e-23        1.29477e-23
213.14        1.20462e-23        1.10667e-23        1.30257e-23
214.12        1.21190e-23        1.11338e-23        1.31042e-23
215.11        1.21923e-23        1.12013e-23        1.31832e-23
216.11        1.22660e-23        1.12692e-23        1.32627e-23
217.10        1.23401e-23        1.13376e-23        1.33427e-23
218.11        1.24148e-23        1.14064e-23        1.34233e-23
219.11        1.24900e-23        1.14756e-23        1.35043e-23
220.13        1.25656e-23        1.15454e-23        1.35859e-23
221.14        1.26418e-23        1.16156e-23        1.36681e-23
222.16        1.27185e-23        1.16863e-23        1.37508e-23
223.19        1.27958e-23        1.17575e-23        1.38341e-23
224.22        1.28735e-23        1.18291e-23        1.39179e-23
225.26        1.29518e-23        1.19013e-23        1.40024e-23
226.30        1.30306e-23        1.19739e-23        1.40873e-23
227.34        1.31100e-23        1.20471e-23        1.41729e-23
228.39        1.31899e-23        1.21207e-23        1.42590e-23
229.45        1.32703e-23        1.21948e-23        1.43457e-23
230.51        1.33512e-23        1.22694e-23        1.44330e-23
231.57        1.34327e-23        1.23446e-23        1.45208e-23
232.64        1.35147e-23        1.24201e-23        1.46092e-23
233.71        1.35972e-23        1.24962e-23        1.46982e-23
234.79        1.36803e-23        1.25728e-23        1.47877e-23
235.88        1.37639e-23        1.26499e-23        1.48778e-23
236.97        1.38480e-23        1.27275e-23        1.49685e-23
238.06        1.39327e-23        1.28055e-23        1.50598e-23
239.16        1.40178e-23        1.28841e-23        1.51516e-23
240.26        1.41036e-23        1.29631e-23        1.52440e-23
241.37        1.41898e-23        1.30427e-23        1.53369e-23
242.49        1.42766e-23        1.31227e-23        1.54305e-23
243.61        1.43639e-23        1.32032e-23        1.55246e-23
244.73        1.44517e-23        1.32842e-23        1.56192e-23
245.86        1.45401e-23        1.33658e-23        1.57145e-23
247.00        1.46291e-23        1.34478e-23        1.58103e-23
248.14        1.47186e-23        1.35303e-23        1.59068e-23
249.29        1.48086e-23        1.36134e-23        1.60038e-23
250.44        1.48992e-23        1.36970e-23        1.61014e-23
251.59        1.49903e-23        1.37810e-23        1.61996e-23
252.76        1.50820e-23        1.38656e-23        1.62984e-23
253.92        1.51743e-23        1.39507e-23        1.63978e-23
255.10        1.52671e-23        1.40364e-23        1.64978e-23
256.27        1.53605e-23        1.41226e-23        1.65984e-23
257.46        1.54544e-23        1.42092e-23        1.66996e-23
258.65        1.55490e-23        1.42965e-23        1.68014e-23
259.84        1.56441e-23        1.43842e-23        1.69039e-23
261.04        1.57397e-23        1.44725e-23        1.70069e-23
262.25        1.58360e-23        1.45614e-23        1.71106e-23
263.46        1.59328e-23        1.46507e-23        1.72149e-23
264.67        1.60302e-23        1.47406e-23        1.73198e-23
265.90        1.61281e-23        1.48309e-23        1.74252e-23
267.12        1.62265e-23        1.49218e-23        1.75312e-23
268.36        1.63255e-23        1.50131e-23        1.76378e-23
269.60        1.64249e-23        1.51050e-23        1.77449e-23
270.84        1.65249e-23        1.51973e-23        1.78526e-23
272.09        1.66254e-23        1.52900e-23        1.79608e-23
273.35        1.67263e-23        1.53832e-23        1.80694e-23
274.61        1.68277e-23        1.54768e-23        1.81786e-23
275.88        1.69296e-23        1.55709e-23        1.82883e-23
277.15        1.70318e-23        1.56653e-23        1.83984e-23
278.43        1.71345e-23        1.57601e-23        1.85089e-23
279.72        1.72376e-23        1.58554e-23        1.86199e-23
281.01        1.73411e-23        1.59509e-23        1.87313e-23
282.31        1.74450e-23        1.60469e-23        1.88431e-23
283.61        1.75493e-23        1.61432e-23        1.89554e-23
284.92        1.76541e-23        1.62400e-23        1.90682e-23
286.24        1.77594e-23        1.63373e-23        1.91815e-23
287.56        1.78652e-23        1.64350e-23        1.92953e-23
288.89        1.79715e-23        1.65332e-23        1.94098e-23
290.22        1.80784e-23        1.66320e-23        1.95248e-23
291.56        1.81860e-23        1.67314e-23        1.96406e-23
292.91        1.82942e-23        1.68313e-23        1.97570e-23
294.26        1.84030e-23        1.69319e-23        1.98741e-23
295.62        1.85127e-23        1.70332e-23        1.99921e-23
296.99        1.86230e-23        1.71353e-23        2.01108e-23
298.36        1.87342e-23        1.72380e-23        2.02305e-23
299.74        1.88463e-23        1.73416e-23        2.03510e-23
301.12        1.89630e-23        1.74492e-23        2.04767e-23
302.51        1.90815e-23        1.75584e-23        2.06045e-23
303.91        1.92010e-23        1.76686e-23        2.07333e-23
305.31        1.93214e-23        1.77797e-23        2.08632e-23
306.72        1.94429e-23        1.78917e-23        2.09941e-23
308.14        1.95653e-23        1.80046e-23        2.11261e-23
309.56        1.96887e-23        1.81183e-23        2.12591e-23
310.99        1.98131e-23        1.82330e-23        2.13931e-23
312.43        1.99384e-23        1.83486e-23        2.15282e-23
313.87        2.00647e-23        1.84650e-23        2.16643e-23
315.32        2.01919e-23        1.85824e-23        2.18015e-23
316.77        2.03201e-23        1.87005e-23        2.19396e-23
318.24        2.04492e-23        1.88196e-23        2.20788e-23
319.71        2.05792e-23        1.89395e-23        2.22189e-23
321.18        2.07102e-23        1.90603e-23        2.23601e-23
322.67        2.08420e-23        1.91819e-23        2.25022e-23
324.16        2.09748e-23        1.93043e-23        2.26453e-23
325.65        2.11085e-23        1.94276e-23        2.27893e-23
327.16        2.12430e-23        1.95517e-23        2.29343e-23
328.67        2.13784e-23        1.96766e-23        2.30802e-23
330.19        2.15147e-23        1.98023e-23        2.32271e-23
331.71        2.16518e-23        1.99287e-23        2.33748e-23
333.24        2.17897e-23        2.00559e-23        2.35234e-23
334.78        2.19284e-23        2.01839e-23        2.36729e-23
336.33        2.20680e-23        2.03126e-23        2.38233e-23
337.88        2.22083e-23        2.04421e-23        2.39745e-23
339.44        2.23494e-23        2.05722e-23        2.41265e-23
341.01        2.24912e-23        2.07031e-23        2.42793e-23
342.58        2.26338e-23        2.08346e-23        2.44329e-23
344.17        2.27770e-23        2.09668e-23        2.45873e-23
345.76        2.29210e-23        2.10996e-23        2.47424e-23
347.35        2.30656e-23        2.12330e-23        2.48982e-23
348.96        2.32108e-23        2.13670e-23        2.50547e-23
350.57        2.33567e-23        2.15016e-23        2.52118e-23
352.19        2.35032e-23        2.16368e-23        2.53696e-23
353.81        2.36502e-23        2.17724e-23        2.55280e-23
355.45        2.37978e-23        2.19086e-23        2.56870e-23
357.09        2.39459e-23        2.20453e-23        2.58465e-23
358.74        2.40944e-23        2.21824e-23        2.60065e-23
360.39        2.42435e-23        2.23199e-23        2.61670e-23
362.06        2.43929e-23        2.24578e-23        2.63280e-23
363.73        2.45428e-23        2.25962e-23        2.64895e-23
365.41        2.46933e-23        2.27350e-23        2.66515e-23
367.10        2.48442e-23        2.28743e-23        2.68141e-23
368.79        2.49958e-23        2.30142e-23        2.69773e-23
370.50        2.51479e-23        2.31547e-23        2.71411e-23
372.21        2.53007e-23        2.32957e-23        2.73057e-23
373.93        2.54542e-23        2.34374e-23        2.74710e-23
375.65        2.56084e-23        2.35798e-23        2.76370e-23
377.39        2.57634e-23        2.37228e-23        2.78039e-23
379.13        2.59192e-23        2.38667e-23        2.79717e-23
380.88        2.60759e-23        2.40114e-23        2.81405e-23
382.64        2.62336e-23        2.41569e-23        2.83102e-23
384.41        2.63922e-23        2.43034e-23        2.84810e-23
386.18        2.65518e-23        2.44508e-23        2.86529e-23
387.97        2.67125e-23        2.45992e-23        2.88259e-23
389.76        2.68744e-23        2.47486e-23        2.90002e-23
391.56        2.70375e-23        2.48992e-23        2.91757e-23
393.37        2.72018e-23        2.50510e-23        2.93527e-23
395.18        2.73675e-23        2.52040e-23        2.95310e-23
397.01        2.75346e-23        2.53582e-23        2.97109e-23
398.84        2.77031e-23        2.55139e-23        2.98923e-23
400.68        2.78747e-23        2.56723e-23        3.00771e-23
402.53        2.80505e-23        2.58344e-23        3.02666e-23
404.39        2.82280e-23        2.59981e-23        3.04578e-23
406.26        2.84070e-23        2.61633e-23        3.06508e-23
408.14        2.85877e-23        2.63299e-23        3.08455e-23
410.02        2.87699e-23        2.64980e-23        3.10419e-23
411.91        2.89537e-23        2.66675e-23        3.12399e-23
413.82        2.91390e-23        2.68384e-23        3.14396e-23
415.73        2.93258e-23        2.70107e-23        3.16409e-23
417.65        2.95140e-23        2.71843e-23        3.18437e-23
419.58        2.97037e-23        2.73593e-23        3.20481e-23
421.51        2.98948e-23        2.75356e-23        3.22541e-23
423.46        3.00873e-23        2.77131e-23        3.24614e-23
425.42        3.02811e-23        2.78919e-23        3.26703e-23
427.38        3.04761e-23        2.80718e-23        3.28805e-23
429.35        3.06725e-23        2.82529e-23        3.30920e-23
431.34        3.08700e-23        2.84352e-23        3.33049e-23
433.33        3.10687e-23        2.86185e-23        3.35190e-23
435.33        3.12686e-23        2.88029e-23        3.37343e-23
437.34        3.14695e-23        2.89882e-23        3.39508e-23
439.36        3.16714e-23        2.91745e-23        3.41683e-23
441.39        3.18743e-23        2.93617e-23        3.43870e-23
443.43        3.20781e-23        2.95497e-23        3.46066e-23
445.48        3.22828e-23        2.97386e-23        3.48271e-23
447.53        3.24883e-23        2.99282e-23        3.50484e-23
449.60        3.26945e-23        3.01184e-23        3.52706e-23
451.68        3.29014e-23        3.03093e-23        3.54934e-23
453.76        3.31089e-23        3.05008e-23        3.57170e-23
455.86        3.33172e-23        3.06930e-23        3.59414e-23
457.96        3.35262e-23        3.08859e-23        3.61665e-23
460.08        3.37360e-23        3.10795e-23        3.63925e-23
462.20        3.39466e-23        3.12738e-23        3.66194e-23
464.34        3.41581e-23        3.14690e-23        3.68472e-23
466.48        3.43704e-23        3.16649e-23        3.70759e-23
468.64        3.45838e-23        3.18618e-23        3.73057e-23
470.80        3.47981e-23        3.20596e-23        3.75365e-23
472.97        3.50134e-23        3.22583e-23        3.77685e-23
475.16        3.52298e-23        3.24580e-23        3.80016e-23
477.35        3.54474e-23        3.26588e-23        3.82359e-23
479.56        3.56661e-23        3.28607e-23        3.84715e-23
481.77        3.58860e-23        3.30637e-23        3.87084e-23
484.00        3.61073e-23        3.32679e-23        3.89467e-23
486.23        3.63299e-23        3.34734e-23        3.91864e-23
488.48        3.65539e-23        3.36802e-23        3.94277e-23
490.73        3.67794e-23        3.38883e-23        3.96705e-23
493.00        3.70064e-23        3.40979e-23        3.99150e-23
495.28        3.72351e-23        3.43089e-23        4.01612e-23
497.56        3.74654e-23        3.45215e-23        4.04092e-23
499.86        3.76974e-23        3.47357e-23        4.06591e-23
502.17        3.79347e-23        3.49547e-23        4.09147e-23
504.49        3.81740e-23        3.51755e-23        4.11726e-23
506.82        3.84153e-23        3.53981e-23        4.14324e-23
509.16        3.86583e-23        3.56224e-23        4.16943e-23
511.51        3.89032e-23        3.58483e-23        4.19581e-23
513.87        3.91499e-23        3.60760e-23        4.22239e-23
516.25        3.93985e-23        3.63053e-23        4.24916e-23
518.63        3.96488e-23        3.65363e-23        4.27613e-23
521.02        3.99008e-23        3.67688e-23        4.30328e-23
523.43        4.01546e-23        3.70030e-23        4.33062e-23
525.85        4.04101e-23        3.72388e-23        4.35814e-23
528.28        4.06673e-23        3.74761e-23        4.38585e-23
530.72        4.09261e-23        3.77150e-23        4.41373e-23
533.17        4.11866e-23        3.79554e-23        4.44179e-23
535.63        4.14487e-23        3.81973e-23        4.47002e-23
538.10        4.17124e-23        3.84406e-23        4.49842e-23
540.59        4.19776e-23        3.86854e-23        4.52699e-23
543.08        4.22444e-23        3.89315e-23        4.55572e-23
545.59        4.25126e-23        3.91791e-23        4.58461e-23
548.11        4.27822e-23        3.94279e-23        4.61365e-23
550.64        4.30532e-23        3.96781e-23        4.64284e-23
553.19        4.33256e-23        3.99295e-23        4.67218e-23
555.74        4.35995e-23        4.01822e-23        4.70167e-23
558.31        4.38747e-23        4.04362e-23        4.73132e-23
560.89        4.41514e-23        4.06916e-23        4.76112e-23
563.48        4.44296e-23        4.09484e-23        4.79108e-23
566.08        4.47093e-23        4.12066e-23        4.82120e-23
568.69        4.49906e-23        4.14662e-23        4.85149e-23
571.32        4.52735e-23        4.17273e-23        4.88196e-23
573.96        4.55579e-23        4.19900e-23        4.91259e-23
576.61        4.58441e-23        4.22541e-23        4.94341e-23
579.27        4.61320e-23        4.25198e-23        4.97441e-23
581.95        4.64216e-23        4.27872e-23        5.00560e-23
584.63        4.67130e-23        4.30562e-23        5.03697e-23
587.33        4.70062e-23        4.33269e-23        5.06855e-23
590.05        4.73012e-23        4.35993e-23        5.10032e-23
592.77        4.75982e-23        4.38734e-23        5.13230e-23
595.51        4.78972e-23        4.41494e-23        5.16449e-23
598.26        4.81981e-23        4.44273e-23        5.19690e-23
601.02        4.85031e-23        4.47088e-23        5.22975e-23
603.80        4.88136e-23        4.49952e-23        5.26320e-23
606.58        4.91263e-23        4.52837e-23        5.29690e-23
609.39        4.94412e-23        4.55741e-23        5.33082e-23
612.20        4.97582e-23        4.58666e-23        5.36498e-23
615.03        5.00773e-23        4.61610e-23        5.39937e-23
617.87        5.03986e-23        4.64574e-23        5.43399e-23
620.72        5.07220e-23        4.67557e-23        5.46883e-23
623.59        5.10475e-23        4.70560e-23        5.50391e-23
626.47        5.13751e-23        4.73582e-23        5.53920e-23
629.36        5.17048e-23        4.76624e-23        5.57473e-23
632.27        5.20366e-23        4.79685e-23        5.61047e-23
635.19        5.23704e-23        4.82764e-23        5.64644e-23
638.12        5.27062e-23        4.85863e-23        5.68262e-23
641.07        5.30441e-23        4.88979e-23        5.71902e-23
644.03        5.33839e-23        4.92115e-23        5.75563e-23
647.00        5.37257e-23        4.95268e-23        5.79246e-23
649.99        5.40694e-23        4.98439e-23        5.82949e-23
652.99        5.44151e-23        5.01628e-23        5.86673e-23
656.01        5.47627e-23        5.04836e-23        5.90418e-23
659.04        5.51123e-23        5.08061e-23        5.94185e-23
662.08        5.54639e-23        5.11306e-23        5.97973e-23
665.14        5.58177e-23        5.14569e-23        6.01784e-23
668.21        5.61735e-23        5.17853e-23        6.05618e-23
671.30        5.65316e-23        5.21156e-23        6.09476e-23
674.40        5.68919e-23        5.24480e-23        6.13357e-23
677.51        5.72544e-23        5.27826e-23        6.17263e-23
680.64        5.76193e-23        5.31193e-23        6.21194e-23
683.78        5.79866e-23        5.34581e-23        6.25150e-23
686.94        5.83563e-23        5.37993e-23        6.29133e-23
690.11        5.87285e-23        5.41427e-23        6.33143e-23
693.30        5.91033e-23        5.44886e-23        6.37180e-23
696.50        5.94807e-23        5.48368e-23        6.41246e-23
699.72        5.98608e-23        5.51875e-23        6.45340e-23
702.95        6.02436e-23        5.55408e-23        6.49464e-23
706.19        6.06291e-23        5.58966e-23        6.53617e-23
709.46        6.10173e-23        5.62548e-23        6.57799e-23
712.73        6.14081e-23        5.66154e-23        6.62009e-23
716.02        6.18014e-23        5.69783e-23        6.66246e-23
719.33        6.21972e-23        5.73436e-23        6.70509e-23
722.65        6.25954e-23        5.77110e-23        6.74798e-23
725.99        6.29959e-23        5.80806e-23        6.79113e-23
729.34        6.33987e-23        5.84523e-23        6.83451e-23
732.71        6.38037e-23        5.88260e-23        6.87813e-23
736.09        6.42107e-23        5.92017e-23        6.92197e-23
739.49        6.46197e-23        5.95792e-23        6.96603e-23
742.91        6.50307e-23        5.99584e-23        7.01030e-23
746.34        6.54435e-23        6.03394e-23        7.05476e-23
749.79        6.58580e-23        6.07219e-23        7.09940e-23
753.25        6.62741e-23        6.11060e-23        7.14422e-23
756.73        6.66919e-23        6.14916e-23        7.18923e-23
760.22        6.71115e-23        6.18788e-23        7.23442e-23
763.73        6.75330e-23        6.22678e-23        7.27981e-23
767.26        6.79564e-23        6.26586e-23        7.32541e-23
770.80        6.83819e-23        6.30513e-23        7.37124e-23
774.36        6.88095e-23        6.34460e-23        7.41730e-23
777.94        6.92394e-23        6.38428e-23        7.46359e-23
781.53        6.96716e-23        6.42418e-23        7.51015e-23
785.14        7.01064e-23        6.46431e-23        7.55697e-23
788.77        7.05438e-23        6.50468e-23        7.60407e-23
792.41        7.09838e-23        6.54530e-23        7.65147e-23
796.07        7.14268e-23        6.58619e-23        7.69917e-23
799.74        7.18727e-23        6.62735e-23        7.74719e-23
803.44        7.23302e-23        6.66955e-23        7.79649e-23
807.15        7.27916e-23        6.71211e-23        7.84622e-23
810.88        7.32564e-23        6.75497e-23        7.89630e-23
814.62        7.37244e-23        6.79815e-23        7.94674e-23
818.38        7.41958e-23        6.84162e-23        7.99753e-23
822.16        7.46705e-23        6.88541e-23        8.04869e-23
825.96        7.51485e-23        6.92950e-23        8.10020e-23
829.77        7.56299e-23        6.97390e-23        8.15207e-23
833.61        7.61146e-23        7.01861e-23        8.20431e-23
837.46        7.66026e-23        7.06363e-23        8.25690e-23
841.32        7.70940e-23        7.10895e-23        8.30985e-23
845.21        7.75888e-23        7.15459e-23        8.36317e-23
849.11        7.80869e-23        7.20053e-23        8.41684e-23
853.03        7.85883e-23        7.24678e-23        8.47088e-23
856.97        7.90931e-23        7.29335e-23        8.52527e-23
860.93        7.96013e-23        7.34022e-23        8.58003e-23
864.91        8.01127e-23        7.38740e-23        8.63515e-23
868.90        8.06276e-23        7.43489e-23        8.69063e-23
872.91        8.11458e-23        7.48269e-23        8.74647e-23
876.94        8.16673e-23        7.53079e-23        8.80266e-23
880.99        8.21921e-23        7.57921e-23        8.85922e-23
885.06        8.27203e-23        7.62793e-23        8.91613e-23
889.15        8.32518e-23        7.67695e-23        8.97340e-23
893.26        8.37866e-23        7.72628e-23        9.03103e-23
897.38        8.43246e-23        7.77591e-23        9.08901e-23
901.52        8.48660e-23        7.82585e-23        9.14735e-23
905.69        8.54106e-23        7.87609e-23        9.20603e-23
909.87        8.59586e-23        7.92664e-23        9.26508e-23
914.07        8.65099e-23        7.97750e-23        9.32449e-23
918.29        8.70646e-23        8.02867e-23        9.38426e-23
922.53        8.76228e-23        8.08015e-23        9.44441e-23
926.79        8.81844e-23        8.13196e-23        9.50493e-23
931.07        8.87496e-23        8.18410e-23        9.56582e-23
935.37        8.93183e-23        8.23656e-23        9.62710e-23
939.69        8.98906e-23        8.28935e-23        9.68877e-23
944.03        9.04666e-23        8.34248e-23        9.75083e-23
948.39        9.10462e-23        8.39595e-23        9.81329e-23
952.77        9.16296e-23        8.44977e-23        9.87615e-23
957.17        9.22167e-23        8.50393e-23        9.93942e-23
961.59        9.28077e-23        8.55845e-23        1.00031e-22
966.03        9.34026e-23        8.61332e-23        1.00672e-22
970.50        9.40014e-23        8.66856e-23        1.01317e-22
974.98        9.46041e-23        8.72417e-23        1.01967e-22
979.48        9.52109e-23        8.78014e-23        1.02620e-22
984.00        9.58218e-23        8.83650e-23        1.03279e-22
988.55        9.64368e-23        8.89323e-23        1.03941e-22
993.11        9.70560e-23        8.95036e-23        1.04608e-22
997.70        9.76795e-23        9.00787e-23        1.05280e-22
1002.31        9.83072e-23        9.06578e-23        1.05957e-22
1006.94        9.89393e-23        9.12410e-23        1.06638e-22
1011.59        9.95757e-23        9.18281e-23        1.07323e-22
1016.26        1.00216e-22        9.24191e-23        1.08014e-22
1020.95        1.00861e-22        9.30141e-23        1.08709e-22
1025.66        1.01511e-22        9.36130e-23        1.09408e-22
1030.40        1.02164e-22        9.42158e-23        1.10112e-22
1035.16        1.02822e-22        9.48225e-23        1.10821e-22
1039.94        1.03483e-22        9.54329e-23        1.11534e-22
1044.74        1.04149e-22        9.60472e-23        1.12251e-22
1049.57        1.04819e-22        9.66653e-23        1.12973e-22
1054.41        1.05493e-22        9.72871e-23        1.13699e-22
1059.28        1.06171e-22        9.79125e-23        1.14430e-22
1064.18        1.06853e-22        9.85416e-23        1.15164e-22
1069.09        1.07539e-22        9.91743e-23        1.15903e-22
1074.03        1.08228e-22        9.98106e-23        1.16646e-22
1078.99        1.08922e-22        1.00450e-22        1.17393e-22
1083.97        1.09619e-22        1.01094e-22        1.18145e-22
1088.98        1.10320e-22        1.01740e-22        1.18900e-22
1094.01        1.11024e-22        1.02390e-22        1.19659e-22
1099.06        1.11733e-22        1.03044e-22        1.20422e-22
1104.13        1.12444e-22        1.03700e-22        1.21188e-22
1109.23        1.13159e-22        1.04360e-22        1.21959e-22
1114.35        1.13878e-22        1.05023e-22        1.22733e-22
1119.50        1.14600e-22        1.05689e-22        1.23511e-22
1124.67        1.15327e-22        1.06359e-22        1.24294e-22
1129.86        1.16057e-22        1.07033e-22        1.25080e-22
1135.08        1.16791e-22        1.07710e-22        1.25871e-22
1140.32        1.17529e-22        1.08391e-22        1.26666e-22
1145.59        1.18271e-22        1.09076e-22        1.27466e-22
1150.88        1.19017e-22        1.09765e-22        1.28270e-22
1156.20        1.19768e-22        1.10458e-22        1.29079e-22
1161.54        1.20524e-22        1.11154e-22        1.29893e-22
1166.90        1.21284e-22        1.11856e-22        1.30712e-22
1172.29        1.22048e-22        1.12561e-22        1.31535e-22
1177.70        1.22818e-22        1.13271e-22        1.32364e-22
1183.14        1.23592e-22        1.13986e-22        1.33199e-22
1188.60        1.24372e-22        1.14705e-22        1.34038e-22
1194.09        1.25156e-22        1.15429e-22        1.34884e-22
1199.61        1.25946e-22        1.16158e-22        1.35735e-22
1205.15        1.26742e-22        1.16892e-22        1.36592e-22
1210.71        1.27543e-22        1.17631e-22        1.37455e-22
1216.31        1.28349e-22        1.18375e-22        1.38323e-22
1221.92        1.29161e-22        1.19124e-22        1.39198e-22
1227.57        1.29978e-22        1.19878e-22        1.40079e-22
1233.23        1.30801e-22        1.20638e-22        1.40965e-22
1238.93        1.31630e-22        1.21402e-22        1.41858e-22
1244.65        1.32464e-22        1.22172e-22        1.42756e-22
1250.40        1.33303e-22        1.22946e-22        1.43661e-22
1256.17        1.34148e-22        1.23726e-22        1.44571e-22
1261.97        1.34999e-22        1.24511e-22        1.45487e-22
1267.80        1.35855e-22        1.25300e-22        1.46409e-22
1273.66        1.36716e-22        1.26095e-22        1.47337e-22
1279.54        1.37583e-22        1.26895e-22        1.48271e-22
1285.45        1.38455e-22        1.27700e-22        1.49211e-22
1291.38        1.39333e-22        1.28510e-22        1.50156e-22
1297.35        1.40216e-22        1.29325e-22        1.51108e-22
1303.34        1.41105e-22        1.30145e-22        1.52065e-22
1309.36        1.41999e-22        1.30970e-22        1.53028e-22
1315.41        1.42898e-22        1.31800e-22        1.53997e-22
1321.48        1.43803e-22        1.32635e-22        1.54971e-22
1327.58        1.44714e-22        1.33475e-22        1.55952e-22
1333.71        1.45630e-22        1.34320e-22        1.56939e-22
1339.87        1.46551e-22        1.35171e-22        1.57932e-22
1346.06        1.47478e-22        1.36027e-22        1.58930e-22
1352.28        1.48411e-22        1.36887e-22        1.59935e-22
1358.52        1.49350e-22        1.37754e-22        1.60946e-22
1364.80        1.50294e-22        1.38625e-22        1.61964e-22
1371.10        1.51245e-22        1.39502e-22        1.62987e-22
1377.43        1.52201e-22        1.40384e-22        1.64017e-22
1383.79        1.53163e-22        1.41272e-22        1.65053e-22
1390.18        1.54130e-22        1.42165e-22        1.66096e-22
1396.60        1.55104e-22        1.43064e-22        1.67145e-22
1403.05        1.56084e-22        1.43968e-22        1.68200e-22
1409.53        1.57070e-22        1.44878e-22        1.69262e-22
1416.04        1.58062e-22        1.45793e-22        1.70331e-22
1422.58        1.59060e-22        1.46715e-22        1.71406e-22
1429.15        1.60065e-22        1.47642e-22        1.72488e-22
1435.75        1.61075e-22        1.48574e-22        1.73576e-22
1442.38        1.62092e-22        1.49513e-22        1.74672e-22
1449.04        1.63115e-22        1.50457e-22        1.75774e-22
1455.73        1.64145e-22        1.51407e-22        1.76883e-22
1462.46        1.65181e-22        1.52363e-22        1.77999e-22
1469.21        1.66224e-22        1.53326e-22        1.79122e-22
1475.99        1.67273e-22        1.54294e-22        1.80251e-22
1482.81        1.68328e-22        1.55268e-22        1.81388e-22
1489.66        1.69391e-22        1.56248e-22        1.82533e-22
1496.54        1.70460e-22        1.57235e-22        1.83684e-22
1503.45        1.71540e-22        1.58232e-22        1.84847e-22
1510.39        1.72631e-22        1.59239e-22        1.86023e-22
1517.37        1.73729e-22        1.60252e-22        1.87206e-22
1524.37        1.74834e-22        1.61272e-22        1.88397e-22
1531.41        1.75946e-22        1.62298e-22        1.89595e-22
1538.49        1.77066e-22        1.63331e-22        1.90801e-22
1545.59        1.78192e-22        1.64370e-22        1.92014e-22
1552.73        1.79326e-22        1.65416e-22        1.93235e-22
1559.90        1.80466e-22        1.66469e-22        1.94464e-22
1567.10        1.81614e-22        1.67528e-22        1.95701e-22
1574.34        1.82769e-22        1.68594e-22        1.96945e-22
1581.61        1.83932e-22        1.69666e-22        1.98197e-22
1588.91        1.85101e-22        1.70745e-22        1.99457e-22
1596.25        1.86278e-22        1.71831e-22        2.00725e-22
1603.62        1.87463e-22        1.72924e-22        2.02001e-22
1611.03        1.88654e-22        1.74024e-22        2.03285e-22
1618.47        1.89853e-22        1.75130e-22        2.04577e-22
1625.94        1.91060e-22        1.76244e-22        2.05876e-22
1633.45        1.92274e-22        1.77364e-22        2.07184e-22
1641.00        1.93496e-22        1.78491e-22        2.08500e-22
1648.57        1.94725e-22        1.79625e-22        2.09824e-22
1656.19        1.95961e-22        1.80766e-22        2.11156e-22
1663.84        1.97205e-22        1.81914e-22        2.12496e-22
1671.52        1.98457e-22        1.83069e-22        2.13845e-22
1679.24        1.99716e-22        1.84232e-22        2.15201e-22
1686.99        2.00983e-22        1.85401e-22        2.16566e-22
1694.78        2.02258e-22        1.86577e-22        2.17939e-22
1702.61        2.03541e-22        1.87760e-22        2.19321e-22
1710.47        2.04831e-22        1.88951e-22        2.20710e-22
1718.37        2.06129e-22        1.90149e-22        2.22109e-22
1726.31        2.07434e-22        1.91354e-22        2.23515e-22
1734.28        2.08748e-22        1.92566e-22        2.24930e-22
1742.29        2.10070e-22        1.93786e-22        2.26354e-22
1750.34        2.11400e-22        1.95013e-22        2.27786e-22
1758.42        2.12737e-22        1.96247e-22        2.29228e-22
1766.54        2.14083e-22        1.97489e-22        2.30678e-22
1774.70        2.15438e-22        1.98739e-22        2.32136e-22
1782.89        2.16800e-22        1.99997e-22        2.33604e-22
1791.13        2.18171e-22        2.01262e-22        2.35081e-22
1799.40        2.19551e-22        2.02535e-22        2.36567e-22
1807.71        2.20939e-22        2.03816e-22        2.38062e-22
1816.06        2.22335e-22        2.05105e-22        2.39566e-22
1824.44        2.23741e-22        2.06401e-22        2.41080e-22
1832.87        2.25155e-22        2.07706e-22        2.42603e-22
1841.33        2.26577e-22        2.09019e-22        2.44136e-22
1849.84        2.28009e-22        2.10341e-22        2.45678e-22
1858.38        2.29450e-22        2.11670e-22        2.47230e-22
1866.96        2.30900e-22        2.13008e-22        2.48791e-22
1875.58        2.32359e-22        2.14355e-22        2.50363e-22
1884.25        2.33827e-22        2.15710e-22        2.51944e-22
1892.95        2.35304e-22        2.17073e-22        2.53536e-22
1901.69        2.36791e-22        2.18445e-22        2.55137e-22
1910.47        2.38288e-22        2.19826e-22        2.56749e-22
1919.29        2.39794e-22        2.21216e-22        2.58371e-22
1928.16        2.41309e-22        2.22615e-22        2.60004e-22
1937.06        2.42835e-22        2.24023e-22        2.61647e-22
1946.01        2.44370e-22        2.25439e-22        2.63300e-22
1954.99        2.45915e-22        2.26865e-22        2.64964e-22
1964.02        2.47470e-22        2.28301e-22        2.66640e-22
1973.09        2.49035e-22        2.29745e-22        2.68326e-22
1982.21        2.50611e-22        2.31200e-22        2.70023e-22
1991.36        2.52197e-22        2.32663e-22        2.71731e-22
2000.56        2.53795e-22        2.34138e-22        2.73452e-22
2009.79        2.55436e-22        2.35651e-22        2.75220e-22
2019.08        2.57087e-22        2.37174e-22        2.77001e-22
2028.40        2.58750e-22        2.38707e-22        2.78793e-22
2037.77        2.60424e-22        2.40251e-22        2.80597e-22
2047.18        2.62109e-22        2.41805e-22        2.82414e-22
2056.63        2.63806e-22        2.43370e-22        2.84243e-22
2066.13        2.65515e-22        2.44945e-22        2.86085e-22
2075.67        2.67235e-22        2.46531e-22        2.87939e-22
2085.26        2.68967e-22        2.48128e-22        2.89805e-22
2094.89        2.70710e-22        2.49735e-22        2.91685e-22
2104.56        2.72465e-22        2.51354e-22        2.93577e-22
2114.28        2.74232e-22        2.52983e-22        2.95482e-22
2124.04        2.76012e-22        2.54624e-22        2.97399e-22
2133.85        2.77803e-22        2.56275e-22        2.99330e-22
2143.71        2.79606e-22        2.57938e-22        3.01274e-22
2153.61        2.81421e-22        2.59612e-22        3.03231e-22
2163.55        2.83249e-22        2.61297e-22        3.05201e-22
2173.54        2.85088e-22        2.62993e-22        3.07184e-22
2183.58        2.86941e-22        2.64701e-22        3.09180e-22
2193.67        2.88805e-22        2.66420e-22        3.11190e-22
2203.80        2.90682e-22        2.68151e-22        3.13214e-22
2213.97        2.92572e-22        2.69893e-22        3.15251e-22
2224.20        2.94474e-22        2.71647e-22        3.17301e-22
2234.47        2.96389e-22        2.73412e-22        3.19366e-22
2244.79        2.98317e-22        2.75190e-22        3.21444e-22
2255.16        3.00257e-22        2.76979e-22        3.23535e-22
2265.57        3.02211e-22        2.78780e-22        3.25641e-22
2276.03        3.04177e-22        2.80593e-22        3.27761e-22
2286.54        3.06156e-22        2.82418e-22        3.29895e-22
2297.10        3.08148e-22        2.84255e-22        3.32042e-22
2307.71        3.10154e-22        2.86104e-22        3.34204e-22
2318.37        3.12173e-22        2.87965e-22        3.36381e-22
2329.08        3.14205e-22        2.89838e-22        3.38571e-22
2339.83        3.16250e-22        2.91724e-22        3.40776e-22
2350.64        3.18308e-22        2.93622e-22        3.42995e-22
2361.49        3.20380e-22        2.95532e-22        3.45229e-22
2372.40        3.22466e-22        2.97455e-22        3.47477e-22
2383.35        3.24565e-22        2.99390e-22        3.49740e-22
2394.36        3.26678e-22        3.01338e-22        3.52018e-22
2405.42        3.28804e-22        3.03298e-22        3.54310e-22
2416.53        3.30944e-22        3.05271e-22        3.56617e-22
2427.69        3.33098e-22        3.07256e-22        3.58939e-22
2438.90        3.35265e-22        3.09255e-22        3.61276e-22
2450.16        3.37447e-22        3.11266e-22        3.63628e-22
2461.48        3.39642e-22        3.13290e-22        3.65995e-22
2472.84        3.41852e-22        3.15327e-22        3.68377e-22
2484.26        3.44075e-22        3.17376e-22        3.70774e-22
2495.74        3.46312e-22        3.19439e-22        3.73186e-22
2507.26        3.48564e-22        3.21515e-22        3.75613e-22
2518.84        3.50830e-22        3.23603e-22        3.78056e-22
2530.47        3.53110e-22        3.25705e-22        3.80514e-22
2542.16        3.55404e-22        3.27821e-22        3.82988e-22
2553.90        3.57713e-22        3.29949e-22        3.85478e-22
2565.69        3.60037e-22        3.32091e-22        3.87983e-22
2577.54        3.62376e-22        3.34247e-22        3.90504e-22
2589.44        3.64729e-22        3.36416e-22        3.93042e-22
2601.40        3.67097e-22        3.38600e-22        3.95595e-22
2613.42        3.69481e-22        3.40797e-22        3.98165e-22
2625.49        3.71880e-22        3.43008e-22        4.00751e-22
2637.61        3.74294e-22        3.45233e-22        4.03354e-22
2649.79        3.76723e-22        3.47473e-22        4.05974e-22
2662.03        3.79169e-22        3.49727e-22        4.08610e-22
2674.32        3.81630e-22        3.51996e-22        4.11264e-22
2686.67        3.84107e-22        3.54279e-22        4.13935e-22
2699.08        3.86600e-22        3.56577e-22        4.16623e-22
2711.54        3.89109e-22        3.58890e-22        4.19328e-22
2724.07        3.91635e-22        3.61218e-22        4.22052e-22
2736.65        3.94177e-22        3.63561e-22        4.24792e-22
2749.28        3.96736e-22        3.65920e-22        4.27551e-22
2761.98        3.99311e-22        3.68294e-22        4.30328e-22
2774.74        4.01903e-22        3.70683e-22        4.33124e-22
2787.55        4.04513e-22        3.73088e-22        4.35937e-22
2800.42        4.07139e-22        3.75509e-22        4.38769e-22
2813.36        4.09783e-22        3.77946e-22        4.41620e-22
2826.35        4.12445e-22        3.80400e-22        4.44490e-22
2839.40        4.15124e-22        3.82869e-22        4.47379e-22
2852.51        4.17821e-22        3.85355e-22        4.50287e-22
2865.69        4.20536e-22        3.87857e-22        4.53215e-22
2878.92        4.23269e-22        3.90377e-22        4.56162e-22
2892.22        4.26021e-22        3.92913e-22        4.59129e-22
2905.57        4.28791e-22        3.95466e-22        4.62116e-22
2918.99        4.31580e-22        3.98036e-22        4.65124e-22
2932.47        4.34388e-22        4.00624e-22        4.68151e-22
2946.01        4.37214e-22        4.03229e-22        4.71199e-22
2959.62        4.40060e-22        4.05852e-22        4.74268e-22
2973.29        4.42926e-22        4.08493e-22        4.77358e-22
2987.02        4.45811e-22        4.11152e-22        4.80469e-22
3000.81        4.48714e-22        4.13828e-22        4.83600e-22
3014.67        4.51610e-22        4.16498e-22        4.86722e-22
3028.59        4.54526e-22        4.19187e-22        4.89865e-22
3042.58        4.57462e-22        4.21894e-22        4.93030e-22
3056.63        4.60418e-22        4.24619e-22        4.96216e-22
3070.74        4.63393e-22        4.27363e-22        4.99424e-22
3084.93        4.66389e-22        4.30126e-22        5.02653e-22
3099.17        4.69406e-22        4.32907e-22        5.05905e-22
3113.48        4.72443e-22        4.35707e-22        5.09178e-22
3127.86        4.75500e-22        4.38526e-22        5.12474e-22
3142.31        4.78578e-22        4.41364e-22        5.15792e-22
3156.82        4.81677e-22        4.44221e-22        5.19133e-22
3171.40        4.84797e-22        4.47098e-22        5.22496e-22
3186.04        4.87938e-22        4.49995e-22        5.25882e-22
3200.76        4.91101e-22        4.52911e-22        5.29291e-22
3215.54        4.94285e-22        4.55846e-22        5.32723e-22
3230.39        4.97490e-22        4.58802e-22        5.36179e-22
3245.31        5.00718e-22        4.61778e-22        5.39658e-22
3260.29        5.03967e-22        4.64774e-22        5.43160e-22
3275.35        5.07238e-22        4.67790e-22        5.46687e-22
3290.48        5.10532e-22        4.70826e-22        5.50237e-22
3305.67        5.13848e-22        4.73884e-22        5.53811e-22
3320.94        5.17186e-22        4.76962e-22        5.57410e-22
3336.27        5.20547e-22        4.80061e-22        5.61033e-22
3351.68        5.23931e-22        4.83180e-22        5.64681e-22
3367.16        5.27337e-22        4.86321e-22        5.68353e-22
3382.71        5.30767e-22        4.89484e-22        5.72050e-22
3398.33        5.34220e-22        4.92667e-22        5.75773e-22
3414.02        5.37696e-22        4.95873e-22        5.79520e-22
3429.79        5.41196e-22        4.99100e-22        5.83293e-22
3445.63        5.44720e-22        5.02348e-22        5.87092e-22
3461.54        5.48267e-22        5.05619e-22        5.90916e-22
3477.53        5.51839e-22        5.08912e-22        5.94766e-22
3493.59        5.55435e-22        5.12227e-22        5.98642e-22
3509.72        5.59055e-22        5.15565e-22        6.02544e-22
3525.93        5.62699e-22        5.18925e-22        6.06473e-22
3542.21        5.66368e-22        5.22308e-22        6.10428e-22
3558.57        5.70062e-22        5.25713e-22        6.14410e-22
3575.00        5.73780e-22        5.29142e-22        6.18419e-22
3591.51        5.77524e-22        5.32594e-22        6.22455e-22
3608.10        5.81293e-22        5.36069e-22        6.26518e-22
3624.76        5.85088e-22        5.39567e-22        6.30608e-22
3641.50        5.88907e-22        5.43089e-22        6.34726e-22
3658.32        5.92753e-22        5.46634e-22        6.38872e-22
3675.21        5.96625e-22        5.50204e-22        6.43045e-22
3692.19        6.00522e-22        5.53797e-22        6.47247e-22
3709.24        6.04446e-22        5.57415e-22        6.51477e-22
3726.37        6.08396e-22        5.61056e-22        6.55735e-22
3743.58        6.12372e-22        5.64722e-22        6.60022e-22
3760.86        6.16375e-22        5.68413e-22        6.64337e-22
3778.23        6.20405e-22        5.72128e-22        6.68682e-22
3795.68        6.24462e-22        5.75869e-22        6.73055e-22
3813.21        6.28546e-22        5.79634e-22        6.77458e-22
3830.82        6.32657e-22        5.83424e-22        6.81890e-22
3848.51        6.36796e-22        5.87240e-22        6.86352e-22
3866.28        6.40962e-22        5.91080e-22        6.90843e-22
3884.14        6.45156e-22        5.94947e-22        6.95364e-22
3902.08        6.49377e-22        5.98839e-22        6.99915e-22
3920.10        6.53627e-22        6.02757e-22        7.04497e-22
3938.20        6.57905e-22        6.06701e-22        7.09109e-22
3956.39        6.62211e-22        6.10671e-22        7.13751e-22
3974.66        6.66546e-22        6.14667e-22        7.18424e-22
3993.01        6.70909e-22        6.18690e-22        7.23128e-22
4011.45        6.75323e-22        6.22759e-22        7.27888e-22
4029.98        6.79781e-22        6.26866e-22        7.32695e-22
4048.59        6.84268e-22        6.31002e-22        7.37534e-22
4067.29        6.88785e-22        6.35165e-22        7.42405e-22
4086.07        6.93333e-22        6.39356e-22        7.47309e-22
4104.94        6.97911e-22        6.43575e-22        7.52247e-22
4123.90        7.02519e-22        6.47822e-22        7.57217e-22
4142.94        7.07159e-22        6.52098e-22        7.62221e-22
4162.07        7.11830e-22        6.56403e-22        7.67258e-22
4181.29        7.16533e-22        6.60736e-22        7.72330e-22
4200.60        7.21268e-22        6.65099e-22        7.77436e-22
4220.00        7.26034e-22        6.69492e-22        7.82576e-22
4239.49        7.30833e-22        6.73914e-22        7.87752e-22
4259.07        7.35664e-22        6.78366e-22        7.92962e-22
4278.74        7.40528e-22        6.82849e-22        7.98208e-22
4298.50        7.45426e-22        6.87362e-22        8.03490e-22
4318.35        7.50356e-22        6.91905e-22        8.08807e-22
4338.29        7.55320e-22        6.96480e-22        8.14161e-22
4358.33        7.60319e-22        7.01086e-22        8.19552e-22
4378.45        7.65351e-22        7.05723e-22        8.24979e-22
4398.67        7.70418e-22        7.10392e-22        8.30444e-22
4418.99        7.75519e-22        7.15093e-22        8.35946e-22
4439.39        7.80656e-22        7.19826e-22        8.41486e-22
4459.90        7.85828e-22        7.24591e-22        8.47064e-22
4480.49        7.91035e-22        7.29390e-22        8.52681e-22
4501.18        7.96279e-22        7.34222e-22        8.58336e-22
4521.97        8.01559e-22        7.39087e-22        8.64031e-22
4542.85        8.06875e-22        7.43985e-22        8.69765e-22
4563.83        8.12228e-22        7.48918e-22        8.75538e-22
4584.91        8.17618e-22        7.53884e-22        8.81352e-22
4606.08        8.23046e-22        7.58885e-22        8.87206e-22
4627.35        8.28511e-22        7.63921e-22        8.93101e-22
4648.72        8.34015e-22        7.68992e-22        8.99038e-22
4670.19        8.39557e-22        7.74099e-22        9.05015e-22
4691.76        8.45138e-22        7.79241e-22        9.11035e-22
4713.43        8.50758e-22        7.84419e-22        9.17097e-22
4735.19        8.56417e-22        7.89633e-22        9.23201e-22
4757.06        8.62117e-22        7.94885e-22        9.29349e-22
4779.03        8.67856e-22        8.00173e-22        9.35539e-22
4801.10        8.73636e-22        8.05498e-22        9.41774e-22
4823.27        8.79457e-22        8.10861e-22        9.48053e-22
4845.55        8.85319e-22        8.16262e-22        9.54376e-22
4867.92        8.91222e-22        8.21701e-22        9.60744e-22
4890.40        8.97168e-22        8.27178e-22        9.67157e-22
4912.99        9.03155e-22        8.32695e-22        9.73616e-22
4935.68        9.09186e-22        8.38251e-22        9.80121e-22
4958.47        9.15260e-22        8.43847e-22        9.86673e-22
4981.37        9.21377e-22        8.49482e-22        9.93271e-22
5004.37        9.27529e-22        8.55151e-22        9.99908e-22
5027.48        9.33690e-22        8.60828e-22        1.00655e-21
5050.70        9.39894e-22        8.66546e-22        1.01324e-21
5074.03        9.46143e-22        8.72305e-22        1.01998e-21
5097.46        9.52436e-22        8.78104e-22        1.02677e-21
5121.00        9.58773e-22        8.83945e-22        1.03360e-21
5144.65        9.65156e-22        8.89827e-22        1.04049e-21
5168.41        9.71584e-22        8.95750e-22        1.04742e-21
5192.27        9.78057e-22        9.01716e-22        1.05440e-21
5216.25        9.84576e-22        9.07724e-22        1.06143e-21
5240.34        9.91142e-22        9.13774e-22        1.06851e-21
5264.54        9.97754e-22        9.19867e-22        1.07564e-21
5288.86        1.00441e-21        9.26003e-22        1.08282e-21
5313.28        1.01112e-21        9.32183e-22        1.09005e-21
5337.82        1.01787e-21        9.38406e-22        1.09734e-21
5362.47        1.02467e-21        9.44674e-22        1.10467e-21
5387.23        1.03152e-21        9.50985e-22        1.11206e-21
5412.11        1.03842e-21        9.57341e-22        1.11950e-21
5437.10        1.04536e-21        9.63742e-22        1.12699e-21
5462.21        1.05236e-21        9.70188e-22        1.13453e-21
5487.44        1.05940e-21        9.76679e-22        1.14213e-21
5512.78        1.06650e-21        9.83215e-22        1.14978e-21
5538.24        1.07364e-21        9.89798e-22        1.15748e-21
5563.82        1.08083e-21        9.96427e-22        1.16524e-21
5589.51        1.08808e-21        1.00310e-21        1.17305e-21
5615.32        1.09537e-21        1.00982e-21        1.18092e-21
5641.25        1.10272e-21        1.01659e-21        1.18884e-21
5667.31        1.11012e-21        1.02341e-21        1.19682e-21
5693.48        1.11757e-21        1.03027e-21        1.20486e-21
5719.77        1.12507e-21        1.03719e-21        1.21295e-21
5746.19        1.13262e-21        1.04415e-21        1.22109e-21
5772.72        1.14022e-21        1.05115e-21        1.22930e-21
5799.38        1.14788e-21        1.05821e-21        1.23756e-21
5826.16        1.15560e-21        1.06532e-21        1.24587e-21
5853.07        1.16336e-21        1.07247e-21        1.25425e-21
5880.10        1.17118e-21        1.07968e-21        1.26268e-21
5907.25        1.17905e-21        1.08693e-21        1.27117e-21
5934.53        1.18698e-21        1.09424e-21        1.27972e-21
5961.94        1.19496e-21        1.10159e-21        1.28833e-21
5989.47        1.20300e-21        1.10900e-21        1.29700e-21
6017.13        1.21112e-21        1.11648e-21        1.30577e-21
6044.92        1.21933e-21        1.12404e-21        1.31462e-21
6072.84        1.22759e-21        1.13165e-21        1.32353e-21
6100.88        1.23590e-21        1.13931e-21        1.33250e-21
6129.06        1.24428e-21        1.14702e-21        1.34154e-21
6157.36        1.25271e-21        1.15479e-21        1.35063e-21
6185.80        1.26120e-21        1.16261e-21        1.35980e-21
6214.36        1.26976e-21        1.17049e-21        1.36902e-21
6243.06        1.27837e-21        1.17842e-21        1.37831e-21
6271.89        1.28704e-21        1.18641e-21        1.38767e-21
6300.86        1.29577e-21        1.19445e-21        1.39709e-21
6329.96        1.30456e-21        1.20255e-21        1.40658e-21
6359.19        1.31342e-21        1.21071e-21        1.41613e-21
6388.56        1.32234e-21        1.21892e-21        1.42575e-21
6418.06        1.33132e-21        1.22719e-21        1.43544e-21
6447.70        1.34036e-21        1.23552e-21        1.44520e-21
6477.47        1.34947e-21        1.24391e-21        1.45503e-21
6507.39        1.35864e-21        1.25236e-21        1.46493e-21
6537.44        1.36788e-21        1.26087e-21        1.47489e-21
6567.63        1.37718e-21        1.26943e-21        1.48493e-21
6597.96        1.38655e-21        1.27806e-21        1.49504e-21
6628.43        1.39599e-21        1.28675e-21        1.50522e-21
6659.04        1.40549e-21        1.29550e-21        1.51547e-21
6689.79        1.41506e-21        1.30432e-21        1.52580e-21
6720.69        1.42470e-21        1.31319e-21        1.53620e-21
6751.72        1.43441e-21        1.32214e-21        1.54668e-21
6782.90        1.44418e-21        1.33114e-21        1.55723e-21
6814.23        1.45403e-21        1.34021e-21        1.56785e-21
6845.70        1.46395e-21        1.34934e-21        1.57855e-21
6877.31        1.47394e-21        1.35854e-21        1.58933e-21
6909.07        1.48400e-21        1.36781e-21        1.60019e-21
6940.98        1.49413e-21        1.37714e-21        1.61112e-21
6973.03        1.50434e-21        1.38654e-21        1.62214e-21
7005.24        1.51462e-21        1.39600e-21        1.63323e-21
7037.59        1.52497e-21        1.40554e-21        1.64440e-21
7070.09        1.53540e-21        1.41514e-21        1.65566e-21
7102.74        1.54591e-21        1.42482e-21        1.66699e-21
7135.54        1.55649e-21        1.43456e-21        1.67841e-21
7168.49        1.56714e-21        1.44437e-21        1.68991e-21
7201.60        1.57788e-21        1.45426e-21        1.70150e-21
7234.85        1.58869e-21        1.46422e-21        1.71317e-21
7268.26        1.59959e-21        1.47425e-21        1.72492e-21
7301.83        1.61056e-21        1.48435e-21        1.73676e-21
7335.55        1.62161e-21        1.49453e-21        1.74869e-21
7369.43        1.63274e-21        1.50478e-21        1.76071e-21
7403.46        1.64395e-21        1.51510e-21        1.77281e-21
7437.65        1.65525e-21        1.52550e-21        1.78500e-21
7472.00        1.66663e-21        1.53598e-21        1.79728e-21
7506.50        1.67809e-21        1.54653e-21        1.80964e-21
7541.17        1.68963e-21        1.55716e-21        1.82210e-21
7576.00        1.70126e-21        1.56787e-21        1.83465e-21
7610.98        1.71297e-21        1.57865e-21        1.84730e-21
7646.13        1.72478e-21        1.58952e-21        1.86003e-21
7681.44        1.73666e-21        1.60046e-21        1.87286e-21
7716.92        1.74864e-21        1.61149e-21        1.88579e-21
7752.55        1.76070e-21        1.62259e-21        1.89881e-21
7788.35        1.77285e-21        1.63378e-21        1.91192e-21
7824.32        1.78509e-21        1.64505e-21        1.92513e-21
7860.46        1.79742e-21        1.65640e-21        1.93844e-21
7896.76        1.80984e-21        1.66783e-21        1.95185e-21
7933.22        1.82235e-21        1.67935e-21        1.96535e-21
7969.86        1.83496e-21        1.69096e-21        1.97896e-21
8006.67        1.84762e-21        1.70262e-21        1.99263e-21
8043.64        1.86023e-21        1.71423e-21        2.00623e-21
8080.79        1.87293e-21        1.72593e-21        2.01993e-21
8118.11        1.88572e-21        1.73772e-21        2.03373e-21
8155.60        1.89861e-21        1.74958e-21        2.04763e-21
8193.26        1.91158e-21        1.76154e-21        2.06163e-21
8231.10        1.92465e-21        1.77358e-21        2.07573e-21
8269.11        1.93782e-21        1.78570e-21        2.08993e-21
8307.30        1.95107e-21        1.79792e-21        2.10423e-21
8345.66        1.96443e-21        1.81022e-21        2.11864e-21
8384.20        1.97788e-21        1.82261e-21        2.13315e-21
8422.92        1.99143e-21        1.83509e-21        2.14776e-21
8461.82        2.00507e-21        1.84766e-21        2.16248e-21
8500.90        2.01881e-21        1.86031e-21        2.17731e-21
8540.15        2.03265e-21        1.87306e-21        2.19224e-21
8579.59        2.04659e-21        1.88590e-21        2.20728e-21
8619.22        2.06063e-21        1.89883e-21        2.22243e-21
8659.02        2.07477e-21        1.91186e-21        2.23768e-21
8699.01        2.08901e-21        1.92498e-21        2.25304e-21
8739.18        2.10335e-21        1.93819e-21        2.26852e-21
8779.54        2.11779e-21        1.95149e-21        2.28410e-21
8820.08        2.13234e-21        1.96489e-21        2.29979e-21
8860.82        2.14699e-21        1.97838e-21        2.31560e-21
8901.74        2.16174e-21        1.99197e-21        2.33151e-21
8942.85        2.17660e-21        2.00566e-21        2.34754e-21
8984.14        2.19156e-21        2.01944e-21        2.36369e-21
9025.63        2.20663e-21        2.03332e-21        2.37994e-21
9067.32        2.22180e-21        2.04729e-21        2.39631e-21
9109.19        2.23709e-21        2.06137e-21        2.41280e-21
9151.26        2.25248e-21        2.07555e-21        2.42941e-21
9193.52        2.26797e-21        2.08982e-21        2.44613e-21
9235.97        2.28358e-21        2.10420e-21        2.46297e-21
9278.63        2.29930e-21        2.11868e-21        2.47993e-21
9321.48        2.31513e-21        2.13326e-21        2.49701e-21
9364.52        2.33108e-21        2.14794e-21        2.51421e-21
9407.77        2.34713e-21        2.16273e-21        2.53154e-21
9451.22        2.36331e-21        2.17763e-21        2.54898e-21
9494.86        2.37959e-21        2.19263e-21        2.56656e-21
9538.71        2.39600e-21        2.20774e-21        2.58425e-21
9582.76        2.41252e-21        2.22295e-21        2.60208e-21
9627.02        2.42915e-21        2.23828e-21        2.62003e-21
9671.48        2.44591e-21        2.25371e-21        2.63811e-21
9716.14        2.46279e-21        2.26926e-21        2.65632e-21
9761.01        2.47979e-21        2.28492e-21        2.67467e-21
9806.09        2.49691e-21        2.30068e-21        2.69314e-21
9851.37        2.51416e-21        2.31657e-21        2.71175e-21
9896.87        2.53153e-21        2.33257e-21        2.73049e-21
9942.57        2.54902e-21        2.34868e-21        2.74937e-21
9988.49        2.56664e-21        2.36491e-21        2.76838e-21


==> anc/mumu_3fhl_constraints_one.txt <==
#DM constraints, mumu, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05        1.90128e-23        1.70993e-23        2.09263e-23
 10.09        9.56279e-24        8.60051e-24        1.05251e-23
 10.14        6.41300e-24        5.76777e-24        7.05823e-24
 10.19        4.83827e-24        4.35155e-24        5.32499e-24
 10.23        3.89355e-24        3.50193e-24        4.28518e-24
 10.28        3.26385e-24        2.93562e-24        3.59209e-24
 10.33        2.81416e-24        2.53119e-24        3.09713e-24
 10.38        2.47698e-24        2.22795e-24        2.72600e-24
 10.42        2.21479e-24        1.99216e-24        2.43743e-24
 10.47        2.00511e-24        1.80359e-24        2.20664e-24
 10.52        1.83362e-24        1.64936e-24        2.01788e-24
 10.57        1.69076e-24        1.52088e-24        1.86064e-24
 10.62        1.56994e-24        1.41222e-24        1.72765e-24
 10.67        1.46642e-24        1.31913e-24        1.61371e-24
 10.72        1.37675e-24        1.23849e-24        1.51502e-24
 10.77        1.29834e-24        1.16797e-24        1.42870e-24
 10.81        1.22919e-24        1.10578e-24        1.35259e-24
 10.86        1.16776e-24        1.05054e-24        1.28498e-24
 10.91        1.11283e-24        1.00115e-24        1.22452e-24
 10.97        1.06344e-24        9.56725e-25        1.17015e-24
 11.02        1.01878e-24        9.16565e-25        1.12099e-24
 11.07        9.78215e-25        8.80086e-25        1.07634e-24
 11.12        9.41209e-25        8.46808e-25        1.03561e-24
 11.17        9.07317e-25        8.16331e-25        9.98303e-25
 11.22        8.76166e-25        7.88318e-25        9.64013e-25
 11.27        8.47439e-25        7.62486e-25        9.32393e-25
 11.32        8.20869e-25        7.38593e-25        9.03144e-25
 11.38        7.96223e-25        7.16431e-25        8.76015e-25
 11.43        7.73302e-25        6.95821e-25        8.50784e-25
 11.48        7.51936e-25        6.76608e-25        8.27264e-25
 11.54        7.31972e-25        6.58657e-25        8.05288e-25
 11.59        7.13281e-25        6.41850e-25        7.84712e-25
 11.64        6.95745e-25        6.26083e-25        7.65408e-25
 11.70        6.79265e-25        6.11264e-25        7.47266e-25
 11.75        6.63748e-25        5.97313e-25        7.30184e-25
 11.80        6.49116e-25        5.84156e-25        7.14076e-25
 11.86        6.35297e-25        5.71731e-25        6.98862e-25
 11.91        6.22226e-25        5.59979e-25        6.84472e-25
 11.97        6.09846e-25        5.48848e-25        6.70843e-25
 12.02        5.98105e-25        5.38293e-25        6.57917e-25
 12.08        5.86958e-25        5.28271e-25        6.45644e-25
 12.14        5.76361e-25        5.18744e-25        6.33977e-25
 12.19        5.66276e-25        5.09678e-25        6.22874e-25
 12.25        5.56669e-25        5.01041e-25        6.12297e-25
 12.30        5.47507e-25        4.92805e-25        6.02210e-25
 12.36        5.38763e-25        4.84945e-25        5.92582e-25
 12.42        5.30409e-25        4.77435e-25        5.83383e-25
 12.48        5.22422e-25        4.70255e-25        5.74588e-25
 12.53        5.14778e-25        4.63384e-25        5.66171e-25
 12.59        5.07457e-25        4.56804e-25        5.58110e-25
 12.65        5.00441e-25        4.50498e-25        5.50385e-25
 12.71        4.93713e-25        4.44450e-25        5.42975e-25
 12.77        4.87255e-25        4.38646e-25        5.35863e-25
 12.82        4.81053e-25        4.33072e-25        5.29033e-25
 12.88        4.75093e-25        4.27716e-25        5.22470e-25
 12.94        4.69363e-25        4.22566e-25        5.16159e-25
 13.00        4.63850e-25        4.17612e-25        5.10087e-25
 13.06        4.58543e-25        4.12844e-25        5.04243e-25
 13.12        4.53432e-25        4.08251e-25        4.98613e-25
 13.18        4.48508e-25        4.03826e-25        4.93189e-25
 13.25        4.43760e-25        3.99561e-25        4.87960e-25
 13.31        4.39182e-25        3.95447e-25        4.82917e-25
 13.37        4.34764e-25        3.91478e-25        4.78050e-25
 13.43        4.30500e-25        3.87647e-25        4.73353e-25
 13.49        4.26382e-25        3.83948e-25        4.68817e-25
 13.55        4.22404e-25        3.80375e-25        4.64434e-25
 13.62        4.18560e-25        3.76922e-25        4.60199e-25
 13.68        4.14845e-25        3.73584e-25        4.56105e-25
 13.74        4.11251e-25        3.70357e-25        4.52145e-25
 13.81        4.07775e-25        3.67235e-25        4.48315e-25
 13.87        4.04412e-25        3.64215e-25        4.44609e-25
 13.93        4.01157e-25        3.61291e-25        4.41022e-25
 14.00        3.98005e-25        3.58461e-25        4.37548e-25
 14.06        3.94953e-25        3.55721e-25        4.34185e-25
 14.13        3.91997e-25        3.53067e-25        4.30927e-25
 14.19        3.89133e-25        3.50496e-25        4.27770e-25
 14.26        3.86357e-25        3.48004e-25        4.24710e-25
 14.32        3.83667e-25        3.45590e-25        4.21745e-25
 14.39        3.81060e-25        3.43249e-25        4.18870e-25
 14.46        3.78531e-25        3.40980e-25        4.16082e-25
 14.52        3.76079e-25        3.38780e-25        4.13379e-25
 14.59        3.73701e-25        3.36646e-25        4.10756e-25
 14.66        3.71394e-25        3.34576e-25        4.08212e-25
 14.73        3.69156e-25        3.32568e-25        4.05744e-25
 14.79        3.66984e-25        3.30620e-25        4.03349e-25
 14.86        3.64877e-25        3.28730e-25        4.01024e-25
 14.93        3.62832e-25        3.26895e-25        3.98768e-25
 15.00        3.60847e-25        3.25115e-25        3.96579e-25
 15.07        3.58921e-25        3.23388e-25        3.94453e-25
 15.14        3.57051e-25        3.21712e-25        3.92390e-25
 15.21        3.55236e-25        3.20084e-25        3.90387e-25
 15.28        3.53474e-25        3.18505e-25        3.88442e-25
 15.35        3.51763e-25        3.16972e-25        3.86554e-25
 15.42        3.50103e-25        3.15484e-25        3.84721e-25
 15.49        3.48491e-25        3.14040e-25        3.82942e-25
 15.56        3.46926e-25        3.12638e-25        3.81214e-25
 15.63        3.45407e-25        3.11278e-25        3.79537e-25
 15.71        3.43933e-25        3.09957e-25        3.77908e-25
 15.78        3.42502e-25        3.08676e-25        3.76328e-25
 15.85        3.41113e-25        3.07433e-25        3.74794e-25
 15.93        3.39766e-25        3.06227e-25        3.73304e-25
 16.00        3.38458e-25        3.05056e-25        3.71859e-25
 16.07        3.37189e-25        3.03921e-25        3.70457e-25
 16.15        3.35958e-25        3.02820e-25        3.69096e-25
 16.22        3.34765e-25        3.01753e-25        3.67777e-25
 16.30        3.33607e-25        3.00718e-25        3.66496e-25
 16.37        3.32485e-25        2.99714e-25        3.65255e-25
 16.45        3.31397e-25        2.98742e-25        3.64051e-25
 16.52        3.30342e-25        2.97800e-25        3.62885e-25
 16.60        3.29321e-25        2.96888e-25        3.61754e-25
 16.68        3.28331e-25        2.96004e-25        3.60658e-25
 16.75        3.27373e-25        2.95149e-25        3.59597e-25
 16.83        3.26445e-25        2.94321e-25        3.58570e-25
 16.91        3.25548e-25        2.93520e-25        3.57576e-25
 16.99        3.24680e-25        2.92746e-25        3.56613e-25
 17.07        3.23840e-25        2.91998e-25        3.55683e-25
 17.14        3.23029e-25        2.91275e-25        3.54783e-25
 17.22        3.22245e-25        2.90577e-25        3.53914e-25
 17.30        3.21489e-25        2.89903e-25        3.53074e-25
 17.38        3.20758e-25        2.89254e-25        3.52263e-25
 17.46        3.20054e-25        2.88627e-25        3.51481e-25
 17.54        3.19376e-25        2.88024e-25        3.50727e-25
 17.62        3.18722e-25        2.87443e-25        3.50001e-25
 17.71        3.18093e-25        2.86885e-25        3.49301e-25
 17.79        3.17488e-25        2.86348e-25        3.48628e-25
 17.87        3.16907e-25        2.85833e-25        3.47981e-25
 17.95        3.16349e-25        2.85339e-25        3.47360e-25
 18.04        3.15814e-25        2.84865e-25        3.46764e-25
 18.12        3.15302e-25        2.84412e-25        3.46192e-25
 18.20        3.14812e-25        2.83979e-25        3.45645e-25
 18.29        3.14344e-25        2.83566e-25        3.45122e-25
 18.37        3.13897e-25        2.83172e-25        3.44623e-25
 18.46        3.13472e-25        2.82797e-25        3.44147e-25
 18.54        3.13068e-25        2.82442e-25        3.43694e-25
 18.63        3.12684e-25        2.82105e-25        3.43263e-25
 18.71        3.12320e-25        2.81786e-25        3.42855e-25
 18.80        3.11977e-25        2.81485e-25        3.42469e-25
 18.89        3.11654e-25        2.81203e-25        3.42104e-25
 18.97        3.11350e-25        2.80938e-25        3.41761e-25
 19.06        3.11065e-25        2.80691e-25        3.41440e-25
 19.15        3.10800e-25        2.80460e-25        3.41139e-25
 19.24        3.10553e-25        2.80247e-25        3.40859e-25
 19.33        3.10325e-25        2.80051e-25        3.40599e-25
 19.42        3.10116e-25        2.79872e-25        3.40360e-25
 19.50        3.09925e-25        2.79709e-25        3.40140e-25
 19.60        3.09751e-25        2.79562e-25        3.39941e-25
 19.69        3.09596e-25        2.79432e-25        3.39761e-25
 19.78        3.09459e-25        2.79318e-25        3.39600e-25
 19.87        3.09339e-25        2.79219e-25        3.39459e-25
 19.96        3.09237e-25        2.79137e-25        3.39337e-25
 20.05        3.09150e-25        2.79067e-25        3.39232e-25
 20.14        3.09077e-25        2.79010e-25        3.39145e-25
 20.24        3.09022e-25        2.78969e-25        3.39075e-25
 20.33        3.08983e-25        2.78942e-25        3.39024e-25
 20.42        3.08960e-25        2.78930e-25        3.38990e-25
 20.52        3.08953e-25        2.78933e-25        3.38973e-25
 20.61        3.08961e-25        2.78949e-25        3.38974e-25
 20.71        3.08985e-25        2.78979e-25        3.38991e-25
 20.80        3.09024e-25        2.79023e-25        3.39024e-25
 20.90        3.09077e-25        2.79080e-25        3.39074e-25
 21.00        3.09145e-25        2.79151e-25        3.39140e-25
 21.09        3.09227e-25        2.79234e-25        3.39221e-25
 21.19        3.09323e-25        2.79330e-25        3.39317e-25
 21.29        3.09433e-25        2.79438e-25        3.39428e-25
 21.39        3.09556e-25        2.79558e-25        3.39554e-25
 21.49        3.09693e-25        2.79691e-25        3.39695e-25
 21.59        3.09842e-25        2.79835e-25        3.39849e-25
 21.69        3.10005e-25        2.79991e-25        3.40018e-25
 21.79        3.10179e-25        2.80158e-25        3.40200e-25
 21.89        3.10367e-25        2.80337e-25        3.40396e-25
 21.99        3.10566e-25        2.80527e-25        3.40606e-25
 22.09        3.10778e-25        2.80727e-25        3.40828e-25
 22.19        3.11001e-25        2.80939e-25        3.41063e-25
 22.29        3.11236e-25        2.81160e-25        3.41311e-25
 22.40        3.11482e-25        2.81393e-25        3.41571e-25
 22.50        3.11739e-25        2.81635e-25        3.41844e-25
 22.60        3.12008e-25        2.81887e-25        3.42128e-25
 22.71        3.12287e-25        2.82150e-25        3.42425e-25
 22.81        3.12577e-25        2.82422e-25        3.42733e-25
 22.92        3.12878e-25        2.82703e-25        3.43052e-25
 23.02        3.13188e-25        2.82994e-25        3.43383e-25
 23.13        3.13509e-25        2.83294e-25        3.43724e-25
 23.24        3.13840e-25        2.83604e-25        3.44077e-25
 23.34        3.14181e-25        2.83922e-25        3.44440e-25
 23.45        3.14531e-25        2.84249e-25        3.44814e-25
 23.56        3.14891e-25        2.84585e-25        3.45198e-25
 23.67        3.15260e-25        2.84929e-25        3.45592e-25
 23.78        3.15639e-25        2.85281e-25        3.45996e-25
 23.89        3.16026e-25        2.85642e-25        3.46410e-25
 24.00        3.16422e-25        2.86011e-25        3.46834e-25
 24.11        3.16827e-25        2.86388e-25        3.47267e-25
 24.22        3.17241e-25        2.86773e-25        3.47709e-25
 24.33        3.17663e-25        2.87165e-25        3.48161e-25
 24.45        3.18093e-25        2.87565e-25        3.48621e-25
 24.56        3.18532e-25        2.87973e-25        3.49091e-25
 24.67        3.18978e-25        2.88387e-25        3.49569e-25
 24.79        3.19432e-25        2.88809e-25        3.50055e-25
 24.90        3.19894e-25        2.89238e-25        3.50550e-25
 25.01        3.20364e-25        2.89674e-25        3.51053e-25
 25.13        3.20841e-25        2.90117e-25        3.51564e-25
 25.25        3.21325e-25        2.90567e-25        3.52083e-25
 25.36        3.21817e-25        2.91023e-25        3.52610e-25
 25.48        3.22316e-25        2.91487e-25        3.53146e-25
 25.60        3.22823e-25        2.91957e-25        3.53689e-25
 25.72        3.23338e-25        2.92434e-25        3.54241e-25
 25.83        3.23860e-25        2.92918e-25        3.54801e-25
 25.95        3.24390e-25        2.93410e-25        3.55370e-25
 26.07        3.24927e-25        2.93908e-25        3.55946e-25
 26.19        3.25472e-25        2.94414e-25        3.56531e-25
 26.32        3.26026e-25        2.94926e-25        3.57125e-25
 26.44        3.26586e-25        2.95446e-25        3.57727e-25
 26.56        3.27155e-25        2.95973e-25        3.58337e-25
 26.68        3.27732e-25        2.96507e-25        3.58956e-25
 26.80        3.28316e-25        2.97049e-25        3.59583e-25
 26.93        3.28909e-25        2.97598e-25        3.60220e-25
 27.05        3.29509e-25        2.98154e-25        3.60864e-25
 27.18        3.30118e-25        2.98718e-25        3.61518e-25
 27.30        3.30735e-25        2.99290e-25        3.62180e-25
 27.43        3.31360e-25        2.99869e-25        3.62852e-25
 27.56        3.31994e-25        3.00455e-25        3.63532e-25
 27.68        3.32635e-25        3.01049e-25        3.64221e-25
 27.81        3.33285e-25        3.01651e-25        3.64920e-25
 27.94        3.33944e-25        3.02261e-25        3.65627e-25
 28.07        3.34611e-25        3.02878e-25        3.66344e-25
 28.20        3.35287e-25        3.03504e-25        3.67069e-25
 28.33        3.35971e-25        3.04137e-25        3.67805e-25
 28.46        3.36664e-25        3.04779e-25        3.68549e-25
 28.59        3.37366e-25        3.05428e-25        3.69303e-25
 28.72        3.38077e-25        3.06086e-25        3.70067e-25
 28.86        3.38796e-25        3.06752e-25        3.70841e-25
 28.99        3.39525e-25        3.07426e-25        3.71624e-25
 29.12        3.40263e-25        3.08109e-25        3.72417e-25
 29.26        3.41010e-25        3.08800e-25        3.73219e-25
 29.39        3.41766e-25        3.09500e-25        3.74032e-25
 29.53        3.42532e-25        3.10208e-25        3.74855e-25
 29.66        3.43307e-25        3.10925e-25        3.75688e-25
 29.80        3.44091e-25        3.11651e-25        3.76532e-25
 29.94        3.44886e-25        3.12386e-25        3.77386e-25
 30.08        3.45744e-25        3.13174e-25        3.78314e-25
 30.22        3.46656e-25        3.14007e-25        3.79306e-25
 30.36        3.47579e-25        3.14850e-25        3.80309e-25
 30.50        3.48513e-25        3.15702e-25        3.81324e-25
 30.64        3.49458e-25        3.16565e-25        3.82350e-25
 30.78        3.50413e-25        3.17437e-25        3.83388e-25
 30.92        3.51378e-25        3.18319e-25        3.84438e-25
 31.06        3.52354e-25        3.19210e-25        3.85499e-25
 31.21        3.53341e-25        3.20111e-25        3.86571e-25
 31.35        3.54338e-25        3.21022e-25        3.87655e-25
 31.50        3.55346e-25        3.21942e-25        3.88750e-25
 31.64        3.56364e-25        3.22872e-25        3.89857e-25
 31.79        3.57393e-25        3.23811e-25        3.90975e-25
 31.93        3.58432e-25        3.24760e-25        3.92104e-25
 32.08        3.59481e-25        3.25718e-25        3.93245e-25
 32.23        3.60541e-25        3.26686e-25        3.94396e-25
 32.38        3.61611e-25        3.27663e-25        3.95559e-25
 32.53        3.62691e-25        3.28649e-25        3.96733e-25
 32.68        3.63782e-25        3.29645e-25        3.97919e-25
 32.83        3.64883e-25        3.30651e-25        3.99115e-25
 32.98        3.65994e-25        3.31665e-25        4.00322e-25
 33.13        3.67115e-25        3.32689e-25        4.01541e-25
 33.29        3.68246e-25        3.33722e-25        4.02770e-25
 33.44        3.69388e-25        3.34765e-25        4.04011e-25
 33.59        3.70539e-25        3.35817e-25        4.05262e-25
 33.75        3.71701e-25        3.36878e-25        4.06524e-25
 33.91        3.72873e-25        3.37948e-25        4.07798e-25
 34.06        3.74054e-25        3.39027e-25        4.09082e-25
 34.22        3.75246e-25        3.40115e-25        4.10376e-25
 34.38        3.76448e-25        3.41213e-25        4.11682e-25
 34.54        3.77659e-25        3.42320e-25        4.12999e-25
 34.70        3.78881e-25        3.43435e-25        4.14326e-25
 34.86        3.80112e-25        3.44560e-25        4.15663e-25
 35.02        3.81353e-25        3.45694e-25        4.17012e-25
 35.18        3.82604e-25        3.46837e-25        4.18371e-25
 35.34        3.83865e-25        3.47989e-25        4.19741e-25
 35.50        3.85135e-25        3.49149e-25        4.21121e-25
 35.67        3.86415e-25        3.50319e-25        4.22512e-25
 35.83        3.87705e-25        3.51497e-25        4.23913e-25
 36.00        3.89005e-25        3.52685e-25        4.25325e-25
 36.16        3.90314e-25        3.53881e-25        4.26747e-25
 36.33        3.91632e-25        3.55086e-25        4.28179e-25
 36.50        3.92961e-25        3.56300e-25        4.29622e-25
 36.67        3.94298e-25        3.57522e-25        4.31075e-25
 36.84        3.95646e-25        3.58753e-25        4.32538e-25
 37.01        3.97002e-25        3.59993e-25        4.34011e-25
 37.18        3.98368e-25        3.61242e-25        4.35495e-25
 37.35        3.99744e-25        3.62499e-25        4.36989e-25
 37.52        4.01128e-25        3.63764e-25        4.38492e-25
 37.70        4.02522e-25        3.65038e-25        4.40006e-25
 37.87        4.03925e-25        3.66321e-25        4.41530e-25
 38.04        4.05338e-25        3.67612e-25        4.43063e-25
 38.22        4.06759e-25        3.68912e-25        4.44607e-25
 38.40        4.08190e-25        3.70220e-25        4.46160e-25
 38.57        4.09629e-25        3.71536e-25        4.47723e-25
 38.75        4.11078e-25        3.72860e-25        4.49296e-25
 38.93        4.12536e-25        3.74193e-25        4.50878e-25
 39.11        4.14002e-25        3.75534e-25        4.52470e-25
 39.29        4.15477e-25        3.76883e-25        4.54071e-25
 39.47        4.16961e-25        3.78240e-25        4.55682e-25
 39.66        4.18454e-25        3.79605e-25        4.57303e-25
 39.84        4.19955e-25        3.80978e-25        4.58932e-25
 40.02        4.21446e-25        3.82343e-25        4.60549e-25
 40.21        4.22803e-25        3.83594e-25        4.62013e-25
 40.39        4.24167e-25        3.84850e-25        4.63484e-25
 40.58        4.25538e-25        3.86114e-25        4.64962e-25
 40.77        4.26915e-25        3.87383e-25        4.66447e-25
 40.95        4.28299e-25        3.88659e-25        4.67940e-25
 41.14        4.29691e-25        3.89942e-25        4.69439e-25
 41.33        4.31089e-25        3.91231e-25        4.70946e-25
 41.52        4.32494e-25        3.92527e-25        4.72461e-25
 41.72        4.33906e-25        3.93829e-25        4.73983e-25
 41.91        4.35325e-25        3.95138e-25        4.75512e-25
 42.10        4.36752e-25        3.96455e-25        4.77050e-25
 42.30        4.38186e-25        3.97778e-25        4.78595e-25
 42.49        4.39628e-25        3.99108e-25        4.80148e-25
 42.69        4.41077e-25        4.00445e-25        4.81709e-25
 42.89        4.42534e-25        4.01790e-25        4.83278e-25
 43.08        4.43999e-25        4.03142e-25        4.84855e-25
 43.28        4.45471e-25        4.04501e-25        4.86441e-25
 43.48        4.46951e-25        4.05868e-25        4.88035e-25
 43.68        4.48440e-25        4.07242e-25        4.89637e-25
 43.89        4.49936e-25        4.08624e-25        4.91248e-25
 44.09        4.51441e-25        4.10014e-25        4.92867e-25
 44.29        4.52954e-25        4.11412e-25        4.94495e-25
 44.50        4.54475e-25        4.12817e-25        4.96132e-25
 44.70        4.56005e-25        4.14231e-25        4.97779e-25
 44.91        4.57543e-25        4.15653e-25        4.99434e-25
 45.12        4.59090e-25        4.17082e-25        5.01098e-25
 45.32        4.60646e-25        4.18521e-25        5.02772e-25
 45.53        4.62211e-25        4.19967e-25        5.04455e-25
 45.74        4.63785e-25        4.21423e-25        5.06147e-25
 45.95        4.65368e-25        4.22887e-25        5.07850e-25
 46.17        4.66961e-25        4.24359e-25        5.09562e-25
 46.38        4.68563e-25        4.25841e-25        5.11284e-25
 46.59        4.70174e-25        4.27332e-25        5.13016e-25
 46.81        4.71795e-25        4.28831e-25        5.14758e-25
 47.03        4.73426e-25        4.30340e-25        5.16511e-25
 47.24        4.75066e-25        4.31859e-25        5.18274e-25
 47.46        4.76717e-25        4.33387e-25        5.20047e-25
 47.68        4.78378e-25        4.34924e-25        5.21832e-25
 47.90        4.80049e-25        4.36471e-25        5.23627e-25
 48.12        4.81731e-25        4.38028e-25        5.25433e-25
 48.34        4.83423e-25        4.39595e-25        5.27251e-25
 48.57        4.85126e-25        4.41172e-25        5.29079e-25
 48.79        4.86840e-25        4.42760e-25        5.30919e-25
 49.02        4.88564e-25        4.44358e-25        5.32771e-25
 49.24        4.90300e-25        4.45966e-25        5.34635e-25
 49.47        4.92048e-25        4.47585e-25        5.36510e-25
 49.70        4.93807e-25        4.49215e-25        5.38398e-25
 49.93        4.95577e-25        4.50856e-25        5.40298e-25
 50.16        4.97620e-25        4.52729e-25        5.42511e-25
 50.39        4.99796e-25        4.54716e-25        5.44877e-25
 50.62        5.01990e-25        4.56719e-25        5.47261e-25
 50.86        5.04201e-25        4.58737e-25        5.49665e-25
 51.09        5.06429e-25        4.60771e-25        5.52087e-25
 51.33        5.08674e-25        4.62821e-25        5.54527e-25
 51.57        5.10937e-25        4.64887e-25        5.56987e-25
 51.80        5.13217e-25        4.66968e-25        5.59465e-25
 52.04        5.15514e-25        4.69066e-25        5.61962e-25
 52.28        5.17829e-25        4.71180e-25        5.64478e-25
 52.52        5.20161e-25        4.73309e-25        5.67014e-25
 52.77        5.22511e-25        4.75455e-25        5.69568e-25
 53.01        5.24879e-25        4.77617e-25        5.72141e-25
 53.26        5.27264e-25        4.79795e-25        5.74733e-25
 53.50        5.29667e-25        4.81989e-25        5.77345e-25
 53.75        5.32088e-25        4.84200e-25        5.79976e-25
 54.00        5.34526e-25        4.86427e-25        5.82626e-25
 54.25        5.36982e-25        4.88670e-25        5.85295e-25
 54.50        5.39456e-25        4.90929e-25        5.87984e-25
 54.75        5.41948e-25        4.93205e-25        5.90692e-25
 55.00        5.44458e-25        4.95497e-25        5.93419e-25
 55.25        5.46986e-25        4.97806e-25        5.96166e-25
 55.51        5.49532e-25        5.00131e-25        5.98932e-25
 55.77        5.52095e-25        5.02473e-25        6.01718e-25
 56.02        5.54677e-25        5.04831e-25        6.04523e-25
 56.28        5.57277e-25        5.07205e-25        6.07348e-25
 56.54        5.59894e-25        5.09597e-25        6.10192e-25
 56.80        5.62530e-25        5.12004e-25        6.13056e-25
 57.07        5.65184e-25        5.14429e-25        6.15940e-25
 57.33        5.67857e-25        5.16870e-25        6.18843e-25
 57.59        5.70547e-25        5.19328e-25        6.21766e-25
 57.86        5.73255e-25        5.21802e-25        6.24708e-25
 58.13        5.75982e-25        5.24293e-25        6.27671e-25
 58.40        5.78726e-25        5.26801e-25        6.30652e-25
 58.67        5.81489e-25        5.29325e-25        6.33654e-25
 58.94        5.84270e-25        5.31866e-25        6.36675e-25
 59.21        5.87070e-25        5.34424e-25        6.39716e-25
 59.48        5.89887e-25        5.36998e-25        6.42776e-25
 59.76        5.92723e-25        5.39589e-25        6.45856e-25
 60.03        5.95564e-25        5.42187e-25        6.48942e-25
 60.31        5.98333e-25        5.44723e-25        6.51943e-25
 60.59        6.01118e-25        5.47275e-25        6.54961e-25
 60.87        6.03920e-25        5.49843e-25        6.57998e-25
 61.15        6.06739e-25        5.52426e-25        6.61052e-25
 61.43        6.09574e-25        5.55024e-25        6.64124e-25
 61.72        6.12426e-25        5.57637e-25        6.67215e-25
 62.00        6.15294e-25        5.60266e-25        6.70322e-25
 62.29        6.18179e-25        5.62911e-25        6.73448e-25
 62.57        6.21081e-25        5.65570e-25        6.76592e-25
 62.86        6.23999e-25        5.68245e-25        6.79753e-25
 63.15        6.26934e-25        5.70935e-25        6.82932e-25
 63.45        6.29885e-25        5.73641e-25        6.86129e-25
 63.74        6.32852e-25        5.76362e-25        6.89343e-25
 64.03        6.35836e-25        5.79098e-25        6.92575e-25
 64.33        6.38836e-25        5.81849e-25        6.95824e-25
 64.63        6.41853e-25        5.84615e-25        6.99091e-25
 64.92        6.44886e-25        5.87397e-25        7.02376e-25
 65.22        6.47935e-25        5.90193e-25        7.05678e-25
 65.53        6.51001e-25        5.93005e-25        7.08997e-25
 65.83        6.54082e-25        5.95831e-25        7.12333e-25
 66.13        6.57180e-25        5.98673e-25        7.15687e-25
 66.44        6.60294e-25        6.01529e-25        7.19058e-25
 66.74        6.63423e-25        6.04400e-25        7.22446e-25
 67.05        6.66569e-25        6.07287e-25        7.25851e-25
 67.36        6.69730e-25        6.10187e-25        7.29272e-25
 67.67        6.72907e-25        6.13103e-25        7.32711e-25
 67.99        6.76099e-25        6.16032e-25        7.36166e-25
 68.30        6.79307e-25        6.18977e-25        7.39638e-25
 68.61        6.82531e-25        6.21936e-25        7.43126e-25
 68.93        6.85770e-25        6.24909e-25        7.46631e-25
 69.25        6.89024e-25        6.27896e-25        7.50152e-25
 69.57        6.92293e-25        6.30897e-25        7.53689e-25
 69.89        6.95577e-25        6.33913e-25        7.57242e-25
 70.21        6.98877e-25        6.36942e-25        7.60811e-25
 70.54        7.02191e-25        6.39985e-25        7.64396e-25
 70.86        7.05520e-25        6.43043e-25        7.67997e-25
 71.19        7.08865e-25        6.46115e-25        7.71615e-25
 71.52        7.12226e-25        6.49202e-25        7.75250e-25
 71.85        7.15604e-25        6.52305e-25        7.78903e-25
 72.18        7.18997e-25        6.55422e-25        7.82572e-25
 72.52        7.22408e-25        6.58556e-25        7.86260e-25
 72.85        7.25836e-25        6.61705e-25        7.89966e-25
 73.19        7.29281e-25        6.64871e-25        7.93691e-25
 73.52        7.32744e-25        6.68053e-25        7.97435e-25
 73.86        7.36226e-25        6.71253e-25        8.01199e-25
 74.21        7.39726e-25        6.74470e-25        8.04982e-25
 74.55        7.43245e-25        6.77704e-25        8.08785e-25
 74.89        7.46783e-25        6.80957e-25        8.12610e-25
 75.24        7.50342e-25        6.84228e-25        8.16455e-25
 75.59        7.53920e-25        6.87518e-25        8.20322e-25
 75.93        7.57519e-25        6.90827e-25        8.24211e-25
 76.29        7.61139e-25        6.94156e-25        8.28122e-25
 76.64        7.64781e-25        6.97505e-25        8.32056e-25
 76.99        7.68444e-25        7.00874e-25        8.36014e-25
 77.35        7.72130e-25        7.04263e-25        8.39996e-25
 77.70        7.75838e-25        7.07675e-25        8.44001e-25
 78.06        7.79570e-25        7.11107e-25        8.48032e-25
 78.42        7.83325e-25        7.14562e-25        8.52088e-25
 78.79        7.87105e-25        7.18040e-25        8.56171e-25
 79.15        7.90910e-25        7.21540e-25        8.60279e-25
 79.52        7.94740e-25        7.25064e-25        8.64415e-25
 79.88        7.98595e-25        7.28612e-25        8.68578e-25
 80.25        8.02469e-25        7.32178e-25        8.72761e-25
 80.62        8.06366e-25        7.35764e-25        8.76968e-25
 80.99        8.10289e-25        7.39375e-25        8.81204e-25
 81.37        8.14240e-25        7.43011e-25        8.85468e-25
 81.74        8.18217e-25        7.46672e-25        8.89762e-25
 82.12        8.22222e-25        7.50359e-25        8.94085e-25
 82.50        8.26255e-25        7.54072e-25        8.98438e-25
 82.88        8.30316e-25        7.57811e-25        9.02820e-25
 83.26        8.34404e-25        7.61576e-25        9.07233e-25
 83.65        8.38522e-25        7.65368e-25        9.11676e-25
 84.04        8.42668e-25        7.69186e-25        9.16149e-25
 84.42        8.46842e-25        7.73031e-25        9.20654e-25
 84.81        8.51046e-25        7.76903e-25        9.25189e-25
 85.21        8.55280e-25        7.80803e-25        9.29757e-25
 85.60        8.59543e-25        7.84731e-25        9.34355e-25
 85.99        8.63836e-25        7.88686e-25        9.38986e-25
 86.39        8.68159e-25        7.92669e-25        9.43649e-25
 86.79        8.72513e-25        7.96681e-25        9.48345e-25
 87.19        8.76898e-25        8.00722e-25        9.53073e-25
 87.59        8.81313e-25        8.04791e-25        9.57835e-25
 88.00        8.85760e-25        8.08890e-25        9.62630e-25
 88.40        8.90238e-25        8.13018e-25        9.67458e-25
 88.81        8.94749e-25        8.17176e-25        9.72321e-25
 89.22        8.99291e-25        8.21364e-25        9.77218e-25
 89.63        9.03866e-25        8.25583e-25        9.82150e-25
 90.05        9.08474e-25        8.29831e-25        9.87117e-25
 90.46        9.13115e-25        8.34111e-25        9.92118e-25
 90.88        9.17787e-25        8.38420e-25        9.97154e-25
 91.30        9.22491e-25        8.42759e-25        1.00222e-24
 91.72        9.27226e-25        8.47126e-25        1.00733e-24
 92.15        9.31990e-25        8.51521e-25        1.01246e-24
 92.57        9.36782e-25        8.55943e-25        1.01762e-24
 93.00        9.41602e-25        8.60390e-25        1.02281e-24
 93.43        9.46448e-25        8.64863e-25        1.02803e-24
 93.86        9.51320e-25        8.69359e-25        1.03328e-24
 94.29        9.56216e-25        8.73878e-25        1.03855e-24
 94.73        9.61136e-25        8.78419e-25        1.04385e-24
 95.17        9.66077e-25        8.82981e-25        1.04917e-24
 95.61        9.71038e-25        8.87563e-25        1.05451e-24
 96.05        9.76019e-25        8.92163e-25        1.05988e-24
 96.49        9.81019e-25        8.96780e-25        1.06526e-24
 96.94        9.86034e-25        9.01413e-25        1.07066e-24
 97.39        9.91065e-25        9.06061e-25        1.07607e-24
 97.84        9.96109e-25        9.10722e-25        1.08150e-24
 98.29        1.00117e-24        9.15394e-25        1.08694e-24
 98.74        1.00623e-24        9.20078e-25        1.09239e-24
 99.20        1.01131e-24        9.24770e-25        1.09785e-24
 99.66        1.01639e-24        9.29469e-25        1.10331e-24
100.12        1.02159e-24        9.34267e-25        1.10891e-24
100.58        1.02712e-24        9.39351e-25        1.11490e-24
101.04        1.03267e-24        9.44448e-25        1.12090e-24
101.51        1.03824e-24        9.49560e-25        1.12692e-24
101.98        1.04382e-24        9.54688e-25        1.13296e-24
102.45        1.04942e-24        9.59835e-25        1.13901e-24
102.92        1.05505e-24        9.65003e-25        1.14510e-24
103.40        1.06070e-24        9.70193e-25        1.15121e-24
103.87        1.06638e-24        9.75409e-25        1.15734e-24
104.35        1.07208e-24        9.80653e-25        1.16351e-24
104.84        1.07782e-24        9.85926e-25        1.16972e-24
105.32        1.08360e-24        9.91232e-25        1.17596e-24
105.81        1.08941e-24        9.96572e-25        1.18224e-24
106.30        1.09526e-24        1.00195e-24        1.18857e-24
106.79        1.10116e-24        1.00737e-24        1.19494e-24
107.28        1.10710e-24        1.01283e-24        1.20137e-24
107.77        1.11309e-24        1.01834e-24        1.20785e-24
108.27        1.11914e-24        1.02390e-24        1.21438e-24
108.77        1.12524e-24        1.02951e-24        1.22098e-24
109.27        1.13141e-24        1.03517e-24        1.22764e-24
109.78        1.13763e-24        1.04090e-24        1.23437e-24
110.29        1.14393e-24        1.04669e-24        1.24117e-24
110.80        1.15029e-24        1.05254e-24        1.24805e-24
111.31        1.15672e-24        1.05845e-24        1.25500e-24
111.82        1.16322e-24        1.06442e-24        1.26202e-24
112.34        1.16978e-24        1.07045e-24        1.26911e-24
112.86        1.17640e-24        1.07654e-24        1.27627e-24
113.38        1.18308e-24        1.08268e-24        1.28349e-24
113.90        1.18982e-24        1.08888e-24        1.29077e-24
114.43        1.19662e-24        1.09513e-24        1.29811e-24
114.96        1.20347e-24        1.10142e-24        1.30551e-24
115.49        1.21037e-24        1.10777e-24        1.31296e-24
116.02        1.21731e-24        1.11416e-24        1.32047e-24
116.56        1.22431e-24        1.12059e-24        1.32803e-24
117.09        1.23135e-24        1.12706e-24        1.33563e-24
117.63        1.23843e-24        1.13358e-24        1.34328e-24
118.18        1.24555e-24        1.14012e-24        1.35097e-24
118.72        1.25270e-24        1.14670e-24        1.35870e-24
119.27        1.25989e-24        1.15331e-24        1.36646e-24
119.82        1.26710e-24        1.15995e-24        1.37425e-24
120.38        1.27434e-24        1.16661e-24        1.38207e-24
120.93        1.28161e-24        1.17330e-24        1.38992e-24
121.49        1.28890e-24        1.18001e-24        1.39779e-24
122.05        1.29622e-24        1.18674e-24        1.40569e-24
122.62        1.30357e-24        1.19351e-24        1.41363e-24
123.18        1.31094e-24        1.20030e-24        1.42159e-24
123.75        1.31835e-24        1.20712e-24        1.42959e-24
124.32        1.32579e-24        1.21396e-24        1.43762e-24
124.90        1.33327e-24        1.22084e-24        1.44569e-24
125.47        1.34077e-24        1.22775e-24        1.45379e-24
126.05        1.34832e-24        1.23470e-24        1.46193e-24
126.63        1.35590e-24        1.24168e-24        1.47011e-24
127.22        1.36352e-24        1.24869e-24        1.47834e-24
127.81        1.37117e-24        1.25575e-24        1.48660e-24
128.40        1.37888e-24        1.26284e-24        1.49491e-24
128.99        1.38662e-24        1.26997e-24        1.50327e-24
129.59        1.39441e-24        1.27714e-24        1.51167e-24
130.18        1.40224e-24        1.28436e-24        1.52012e-24
130.79        1.41012e-24        1.29162e-24        1.52863e-24
131.39        1.41805e-24        1.29892e-24        1.53718e-24
132.00        1.42603e-24        1.30627e-24        1.54578e-24
132.61        1.43404e-24        1.31365e-24        1.55443e-24
133.22        1.44210e-24        1.32108e-24        1.56313e-24
133.83        1.45020e-24        1.32855e-24        1.57186e-24
134.45        1.45835e-24        1.33605e-24        1.58064e-24
135.07        1.46653e-24        1.34359e-24        1.58946e-24
135.70        1.47474e-24        1.35116e-24        1.59833e-24
136.32        1.48299e-24        1.35876e-24        1.60722e-24
136.95        1.49128e-24        1.36640e-24        1.61616e-24
137.58        1.49960e-24        1.37407e-24        1.62513e-24
138.22        1.50795e-24        1.38177e-24        1.63413e-24
138.86        1.51633e-24        1.38949e-24        1.64316e-24
139.50        1.52473e-24        1.39724e-24        1.65222e-24
140.14        1.53316e-24        1.40501e-24        1.66130e-24
140.79        1.54161e-24        1.41281e-24        1.67041e-24
141.44        1.55009e-24        1.42063e-24        1.67955e-24
142.09        1.55861e-24        1.42849e-24        1.68873e-24
142.75        1.56716e-24        1.43637e-24        1.69794e-24
143.41        1.57575e-24        1.44430e-24        1.70720e-24
144.07        1.58439e-24        1.45227e-24        1.71651e-24
144.74        1.59308e-24        1.46029e-24        1.72587e-24
145.41        1.60183e-24        1.46836e-24        1.73530e-24
146.08        1.61064e-24        1.47649e-24        1.74479e-24
146.75        1.61951e-24        1.48468e-24        1.75435e-24
147.43        1.62846e-24        1.49294e-24        1.76399e-24
148.11        1.63749e-24        1.50127e-24        1.77371e-24
148.79        1.64660e-24        1.50968e-24        1.78352e-24
149.48        1.65581e-24        1.51818e-24        1.79344e-24
150.17        1.66521e-24        1.52685e-24        1.80357e-24
150.87        1.67501e-24        1.53587e-24        1.81414e-24
151.56        1.68491e-24        1.54499e-24        1.82483e-24
152.26        1.69491e-24        1.55419e-24        1.83563e-24
152.97        1.70501e-24        1.56349e-24        1.84653e-24
153.67        1.71520e-24        1.57287e-24        1.85753e-24
154.38        1.72548e-24        1.58233e-24        1.86862e-24
155.09        1.73583e-24        1.59187e-24        1.87980e-24
155.81        1.74627e-24        1.60147e-24        1.89106e-24
156.53        1.75677e-24        1.61114e-24        1.90240e-24
157.25        1.76734e-24        1.62087e-24        1.91380e-24
157.98        1.77796e-24        1.63066e-24        1.92526e-24
158.71        1.78864e-24        1.64049e-24        1.93679e-24
159.44        1.79936e-24        1.65036e-24        1.94836e-24
160.18        1.81012e-24        1.66027e-24        1.95996e-24
160.92        1.82091e-24        1.67022e-24        1.97161e-24
161.66        1.83174e-24        1.68019e-24        1.98329e-24
162.41        1.84260e-24        1.69020e-24        1.99501e-24
163.16        1.85351e-24        1.70024e-24        2.00677e-24
163.91        1.86444e-24        1.71032e-24        2.01857e-24
164.67        1.87542e-24        1.72043e-24        2.03042e-24
165.43        1.88645e-24        1.73059e-24        2.04230e-24
166.19        1.89751e-24        1.74078e-24        2.05424e-24
166.96        1.90862e-24        1.75102e-24        2.06622e-24
167.73        1.91978e-24        1.76131e-24        2.07826e-24
168.51        1.93099e-24        1.77163e-24        2.09034e-24
169.28        1.94225e-24        1.78201e-24        2.10248e-24
170.07        1.95356e-24        1.79244e-24        2.11468e-24
170.85        1.96493e-24        1.80291e-24        2.12694e-24
171.64        1.97635e-24        1.81345e-24        2.13926e-24
172.43        1.98784e-24        1.82403e-24        2.15164e-24
173.23        1.99938e-24        1.83468e-24        2.16409e-24
174.03        2.01099e-24        1.84538e-24        2.17660e-24
174.83        2.02267e-24        1.85615e-24        2.18919e-24
175.64        2.03442e-24        1.86699e-24        2.20186e-24
176.45        2.04624e-24        1.87789e-24        2.21460e-24
177.27        2.05814e-24        1.88886e-24        2.22743e-24
178.08        2.07012e-24        1.89990e-24        2.24033e-24
178.91        2.08217e-24        1.91102e-24        2.25333e-24
179.73        2.09432e-24        1.92222e-24        2.26641e-24
180.56        2.10655e-24        1.93350e-24        2.27959e-24
181.40        2.11886e-24        1.94486e-24        2.29287e-24
182.23        2.13127e-24        1.95630e-24        2.30623e-24
183.08        2.14376e-24        1.96783e-24        2.31969e-24
183.92        2.15634e-24        1.97943e-24        2.33325e-24
184.77        2.16900e-24        1.99111e-24        2.34689e-24
185.62        2.18175e-24        2.00287e-24        2.36062e-24
186.48        2.19458e-24        2.01471e-24        2.37444e-24
187.34        2.20749e-24        2.02662e-24        2.38835e-24
188.21        2.22048e-24        2.03861e-24        2.40235e-24
189.08        2.23355e-24        2.05067e-24        2.41643e-24
189.95        2.24670e-24        2.06281e-24        2.43059e-24
190.83        2.25992e-24        2.07501e-24        2.44483e-24
191.71        2.27322e-24        2.08729e-24        2.45916e-24
192.59        2.28660e-24        2.09964e-24        2.47356e-24
193.48        2.30004e-24        2.11205e-24        2.48804e-24
194.38        2.31356e-24        2.12453e-24        2.50259e-24
195.27        2.32714e-24        2.13707e-24        2.51722e-24
196.18        2.34079e-24        2.14967e-24        2.53192e-24
197.08        2.35451e-24        2.16233e-24        2.54668e-24
197.99        2.36829e-24        2.17506e-24        2.56152e-24
198.91        2.38212e-24        2.18784e-24        2.57641e-24
199.83        2.39602e-24        2.20067e-24        2.59137e-24
200.75        2.41052e-24        2.21403e-24        2.60702e-24
201.68        2.42523e-24        2.22757e-24        2.62288e-24
202.61        2.44000e-24        2.24118e-24        2.63881e-24
203.54        2.45484e-24        2.25485e-24        2.65483e-24
204.48        2.46975e-24        2.26859e-24        2.67092e-24
205.43        2.48474e-24        2.28239e-24        2.68710e-24
206.38        2.49981e-24        2.29627e-24        2.70335e-24
207.33        2.51496e-24        2.31023e-24        2.71969e-24
208.29        2.53019e-24        2.32425e-24        2.73612e-24
209.25        2.54550e-24        2.33836e-24        2.75264e-24
210.21        2.56089e-24        2.35254e-24        2.76924e-24
211.18        2.57638e-24        2.36680e-24        2.78595e-24
212.16        2.59195e-24        2.38115e-24        2.80274e-24
213.14        2.60761e-24        2.39558e-24        2.81964e-24
214.12        2.62337e-24        2.41010e-24        2.83664e-24
215.11        2.63923e-24        2.42471e-24        2.85374e-24
216.11        2.65518e-24        2.43941e-24        2.87095e-24
217.10        2.67124e-24        2.45421e-24        2.88826e-24
218.11        2.68740e-24        2.46910e-24        2.90569e-24
219.11        2.70367e-24        2.48410e-24        2.92324e-24
220.13        2.72005e-24        2.49919e-24        2.94090e-24
221.14        2.73654e-24        2.51439e-24        2.95869e-24
222.16        2.75314e-24        2.52969e-24        2.97660e-24
223.19        2.76986e-24        2.54510e-24        2.99463e-24
224.22        2.78670e-24        2.56062e-24        3.01278e-24
225.26        2.80364e-24        2.57624e-24        3.03105e-24
226.30        2.82071e-24        2.59196e-24        3.04945e-24
227.34        2.83788e-24        2.60780e-24        3.06797e-24
228.39        2.85517e-24        2.62374e-24        3.08661e-24
229.45        2.87258e-24        2.63978e-24        3.10538e-24
230.51        2.89010e-24        2.65593e-24        3.12427e-24
231.57        2.90773e-24        2.67219e-24        3.14328e-24
232.64        2.92548e-24        2.68855e-24        3.16241e-24
233.71        2.94335e-24        2.70503e-24        3.18167e-24
234.79        2.96133e-24        2.72160e-24        3.20106e-24
235.88        2.97943e-24        2.73829e-24        3.22056e-24
236.97        2.99764e-24        2.75508e-24        3.24019e-24
238.06        3.01596e-24        2.77198e-24        3.25995e-24
239.16        3.03440e-24        2.78898e-24        3.27982e-24
240.26        3.05296e-24        2.80609e-24        3.29982e-24
241.37        3.07163e-24        2.82331e-24        3.31994e-24
242.49        3.09041e-24        2.84063e-24        3.34019e-24
243.61        3.10931e-24        2.85806e-24        3.36056e-24
244.73        3.12833e-24        2.87560e-24        3.38105e-24
245.86        3.14746e-24        2.89325e-24        3.40167e-24
247.00        3.16671e-24        2.91101e-24        3.42242e-24
248.14        3.18608e-24        2.92887e-24        3.44329e-24
249.29        3.20557e-24        2.94685e-24        3.46429e-24
250.44        3.22518e-24        2.96494e-24        3.48542e-24
251.59        3.24491e-24        2.98314e-24        3.50668e-24
252.76        3.26476e-24        3.00145e-24        3.52806e-24
253.92        3.28473e-24        3.01988e-24        3.54958e-24
255.10        3.30482e-24        3.03842e-24        3.57123e-24
256.27        3.32504e-24        3.05707e-24        3.59300e-24
257.46        3.34537e-24        3.07583e-24        3.61492e-24
258.65        3.36584e-24        3.09472e-24        3.63696e-24
259.84        3.38642e-24        3.11371e-24        3.65913e-24
261.04        3.40714e-24        3.13283e-24        3.68144e-24
262.25        3.42797e-24        3.15205e-24        3.70389e-24
263.46        3.44893e-24        3.17139e-24        3.72646e-24
264.67        3.47000e-24        3.19085e-24        3.74916e-24
265.90        3.49120e-24        3.21041e-24        3.77198e-24
267.12        3.51251e-24        3.23008e-24        3.79493e-24
268.36        3.53393e-24        3.24985e-24        3.81800e-24
269.60        3.55546e-24        3.26973e-24        3.84119e-24
270.84        3.57710e-24        3.28971e-24        3.86450e-24
272.09        3.59885e-24        3.30978e-24        3.88791e-24
273.35        3.62070e-24        3.32996e-24        3.91144e-24
274.61        3.64265e-24        3.35022e-24        3.93507e-24
275.88        3.66469e-24        3.37058e-24        3.95881e-24
277.15        3.68683e-24        3.39102e-24        3.98264e-24
278.43        3.70906e-24        3.41155e-24        4.00658e-24
279.72        3.73138e-24        3.43216e-24        4.03060e-24
281.01        3.75378e-24        3.45285e-24        4.05472e-24
282.31        3.77627e-24        3.47362e-24        4.07892e-24
283.61        3.79885e-24        3.49448e-24        4.10323e-24
284.92        3.82154e-24        3.51543e-24        4.12764e-24
286.24        3.84432e-24        3.53648e-24        4.15216e-24
287.56        3.86722e-24        3.55763e-24        4.17681e-24
288.89        3.89024e-24        3.57890e-24        4.20158e-24
290.22        3.91338e-24        3.60028e-24        4.22649e-24
291.56        3.93666e-24        3.62179e-24        4.25154e-24
292.91        3.96008e-24        3.64343e-24        4.27674e-24
294.26        3.98365e-24        3.66521e-24        4.30210e-24
295.62        4.00738e-24        3.68714e-24        4.32763e-24
296.99        4.03128e-24        3.70922e-24        4.35334e-24
298.36        4.05535e-24        3.73146e-24        4.37923e-24
299.74        4.07961e-24        3.75388e-24        4.40533e-24
301.12        4.10486e-24        3.77717e-24        4.43254e-24
302.51        4.13051e-24        3.80083e-24        4.46020e-24
303.91        4.15638e-24        3.82467e-24        4.48808e-24
305.31        4.18246e-24        3.84872e-24        4.51619e-24
306.72        4.20875e-24        3.87296e-24        4.54453e-24
308.14        4.23525e-24        3.89740e-24        4.57310e-24
309.56        4.26196e-24        3.92203e-24        4.60190e-24
310.99        4.28888e-24        3.94685e-24        4.63091e-24
312.43        4.31601e-24        3.97187e-24        4.66016e-24
313.87        4.34335e-24        3.99707e-24        4.68962e-24
315.32        4.37089e-24        4.02247e-24        4.71931e-24
316.77        4.39863e-24        4.04805e-24        4.74921e-24
318.24        4.42658e-24        4.07383e-24        4.77933e-24
319.71        4.45473e-24        4.09978e-24        4.80967e-24
321.18        4.48307e-24        4.12593e-24        4.84022e-24
322.67        4.51162e-24        4.15225e-24        4.87099e-24
324.16        4.54036e-24        4.17876e-24        4.90196e-24
325.65        4.56929e-24        4.20544e-24        4.93314e-24
327.16        4.59841e-24        4.23230e-24        4.96452e-24
328.67        4.62772e-24        4.25933e-24        4.99611e-24
330.19        4.65722e-24        4.28654e-24        5.02790e-24
331.71        4.68690e-24        4.31391e-24        5.05988e-24
333.24        4.71675e-24        4.34145e-24        5.09205e-24
334.78        4.74678e-24        4.36915e-24        5.12441e-24
336.33        4.77699e-24        4.39702e-24        5.15696e-24
337.88        4.80737e-24        4.42504e-24        5.18969e-24
339.44        4.83791e-24        4.45321e-24        5.22260e-24
341.01        4.86861e-24        4.48153e-24        5.25568e-24
342.58        4.89947e-24        4.51000e-24        5.28893e-24
344.17        4.93048e-24        4.53861e-24        5.32234e-24
345.76        4.96164e-24        4.56736e-24        5.35591e-24
347.35        4.99294e-24        4.59624e-24        5.38964e-24
348.96        5.02439e-24        4.62526e-24        5.42352e-24
350.57        5.05596e-24        4.65439e-24        5.45753e-24
352.19        5.08767e-24        4.68365e-24        5.49169e-24
353.81        5.11950e-24        4.71301e-24        5.52598e-24
355.45        5.15144e-24        4.74249e-24        5.56039e-24
357.09        5.18350e-24        4.77207e-24        5.59492e-24
358.74        5.21566e-24        4.80175e-24        5.62956e-24
360.39        5.24791e-24        4.83152e-24        5.66430e-24
362.06        5.28026e-24        4.86138e-24        5.69915e-24
363.73        5.31272e-24        4.89133e-24        5.73411e-24
365.41        5.34528e-24        4.92138e-24        5.76918e-24
367.10        5.37796e-24        4.95155e-24        5.80437e-24
368.79        5.41076e-24        4.98182e-24        5.83970e-24
370.50        5.44369e-24        5.01222e-24        5.87516e-24
372.21        5.47677e-24        5.04275e-24        5.91078e-24
373.93        5.50999e-24        5.07342e-24        5.94656e-24
375.65        5.54338e-24        5.10424e-24        5.98251e-24
377.39        5.57693e-24        5.13522e-24        6.01864e-24
379.13        5.61066e-24        5.16636e-24        6.05496e-24
380.88        5.64458e-24        5.19768e-24        6.09149e-24
382.64        5.67870e-24        5.22918e-24        6.12823e-24
384.41        5.71304e-24        5.26088e-24        6.16520e-24
386.18        5.74759e-24        5.29279e-24        6.20240e-24
387.97        5.78238e-24        5.32491e-24        6.23986e-24
389.76        5.81742e-24        5.35726e-24        6.27758e-24
391.56        5.85272e-24        5.38986e-24        6.31559e-24
393.37        5.88830e-24        5.42271e-24        6.35389e-24
395.18        5.92416e-24        5.45583e-24        6.39250e-24
397.01        5.96033e-24        5.48923e-24        6.43143e-24
398.84        5.99681e-24        5.52292e-24        6.47071e-24
400.68        6.03396e-24        5.55721e-24        6.51071e-24
402.53        6.07202e-24        5.59231e-24        6.55173e-24
404.39        6.11043e-24        5.62774e-24        6.59312e-24
406.26        6.14919e-24        5.66349e-24        6.63490e-24
408.14        6.18830e-24        5.69956e-24        6.67704e-24
410.02        6.22774e-24        5.73594e-24        6.71955e-24
411.91        6.26753e-24        5.77263e-24        6.76242e-24
413.82        6.30764e-24        5.80963e-24        6.80564e-24
415.73        6.34807e-24        5.84693e-24        6.84921e-24
417.65        6.38882e-24        5.88451e-24        6.89312e-24
419.58        6.42988e-24        5.92239e-24        6.93737e-24
421.51        6.47124e-24        5.96054e-24        6.98194e-24
423.46        6.51290e-24        5.99897e-24        7.02684e-24
425.42        6.55485e-24        6.03767e-24        7.07204e-24
427.38        6.59708e-24        6.07662e-24        7.11754e-24
429.35        6.63958e-24        6.11583e-24        7.16333e-24
431.34        6.68235e-24        6.15528e-24        7.20941e-24
433.33        6.72536e-24        6.19496e-24        7.25576e-24
435.33        6.76862e-24        6.23487e-24        7.30237e-24
437.34        6.81211e-24        6.27499e-24        7.34923e-24
439.36        6.85582e-24        6.31532e-24        7.39633e-24
441.39        6.89975e-24        6.35584e-24        7.44365e-24
443.43        6.94387e-24        6.39655e-24        7.49118e-24
445.48        6.98817e-24        6.43743e-24        7.53891e-24
447.53        7.03265e-24        6.47846e-24        7.58683e-24
449.60        7.07728e-24        6.51965e-24        7.63492e-24
451.68        7.12207e-24        6.56097e-24        7.68316e-24
453.76        7.16699e-24        6.60242e-24        7.73156e-24
455.86        7.21208e-24        6.64402e-24        7.78013e-24
457.96        7.25732e-24        6.68577e-24        7.82887e-24
460.08        7.30273e-24        6.72768e-24        7.87779e-24
462.20        7.34832e-24        6.76975e-24        7.92690e-24
464.34        7.39410e-24        6.81200e-24        7.97621e-24
466.48        7.44007e-24        6.85442e-24        8.02572e-24
468.64        7.48625e-24        6.89703e-24        8.07546e-24
470.80        7.53264e-24        6.93984e-24        8.12543e-24
472.97        7.57925e-24        6.98286e-24        8.17563e-24
475.16        7.62610e-24        7.02610e-24        8.22609e-24
477.35        7.67319e-24        7.06956e-24        8.27681e-24
479.56        7.72053e-24        7.11326e-24        8.32781e-24
481.77        7.76815e-24        7.15721e-24        8.37909e-24
484.00        7.81604e-24        7.20142e-24        8.43067e-24
486.23        7.86423e-24        7.24590e-24        8.48257e-24
488.48        7.91272e-24        7.29066e-24        8.53479e-24
490.73        7.96153e-24        7.33571e-24        8.58736e-24
493.00        8.01068e-24        7.38108e-24        8.64028e-24
495.28        8.06017e-24        7.42676e-24        8.69358e-24
497.56        8.11002e-24        7.47278e-24        8.74726e-24
499.86        8.16025e-24        7.51915e-24        8.80136e-24
502.17        8.21161e-24        7.56654e-24        8.85669e-24
504.49        8.26343e-24        7.61434e-24        8.91251e-24
506.82        8.31564e-24        7.66252e-24        8.96876e-24
509.16        8.36826e-24        7.71107e-24        9.02545e-24
511.51        8.42127e-24        7.75999e-24        9.08256e-24
513.87        8.47468e-24        7.80927e-24        9.14009e-24
516.25        8.52847e-24        7.85890e-24        9.19804e-24
518.63        8.58265e-24        7.90890e-24        9.25641e-24
521.02        8.63721e-24        7.95924e-24        9.31518e-24
523.43        8.69215e-24        8.00994e-24        9.37436e-24
525.85        8.74746e-24        8.06098e-24        9.43394e-24
528.28        8.80313e-24        8.11235e-24        9.49391e-24
530.72        8.85917e-24        8.16406e-24        9.55427e-24
533.17        8.91555e-24        8.21610e-24        9.61501e-24
535.63        8.97229e-24        8.26845e-24        9.67613e-24
538.10        9.02937e-24        8.32113e-24        9.73761e-24
540.59        9.08678e-24        8.37411e-24        9.79945e-24
543.08        9.14452e-24        8.42740e-24        9.86164e-24
545.59        9.20257e-24        8.48098e-24        9.92417e-24
548.11        9.26094e-24        8.53485e-24        9.98704e-24
550.64        9.31961e-24        8.58899e-24        1.00502e-23
553.19        9.37858e-24        8.64342e-24        1.01137e-23
555.74        9.43785e-24        8.69813e-24        1.01776e-23
558.31        9.49743e-24        8.75312e-24        1.02417e-23
560.89        9.55733e-24        8.80840e-24        1.03063e-23
563.48        9.61755e-24        8.86399e-24        1.03711e-23
566.08        9.67810e-24        8.91988e-24        1.04363e-23
568.69        9.73898e-24        8.97608e-24        1.05019e-23
571.32        9.80022e-24        9.03260e-24        1.05678e-23
573.96        9.86180e-24        9.08945e-24        1.06342e-23
576.61        9.92374e-24        9.14663e-24        1.07009e-23
579.27        9.98606e-24        9.20415e-24        1.07680e-23
581.95        1.00487e-23        9.26202e-24        1.08355e-23
584.63        1.01118e-23        9.32025e-24        1.09034e-23
587.33        1.01753e-23        9.37884e-24        1.09717e-23
590.05        1.02392e-23        9.43781e-24        1.10405e-23
592.77        1.03035e-23        9.49716e-24        1.11097e-23
595.51        1.03682e-23        9.55690e-24        1.11794e-23
598.26        1.04333e-23        9.61705e-24        1.12496e-23
601.02        1.04993e-23        9.67798e-24        1.13207e-23
603.80        1.05665e-23        9.73999e-24        1.13931e-23
606.58        1.06342e-23        9.80243e-24        1.14660e-23
609.39        1.07024e-23        9.86530e-24        1.15395e-23
612.20        1.07710e-23        9.92860e-24        1.16134e-23
615.03        1.08401e-23        9.99233e-24        1.16879e-23
617.87        1.09096e-23        1.00565e-23        1.17628e-23
620.72        1.09797e-23        1.01211e-23        1.18382e-23
623.59        1.10501e-23        1.01861e-23        1.19141e-23
626.47        1.11210e-23        1.02515e-23        1.19906e-23
629.36        1.11924e-23        1.03173e-23        1.20675e-23
632.27        1.12642e-23        1.03836e-23        1.21448e-23
635.19        1.13365e-23        1.04503e-23        1.22227e-23
638.12        1.14092e-23        1.05173e-23        1.23010e-23
641.07        1.14823e-23        1.05848e-23        1.23798e-23
644.03        1.15559e-23        1.06527e-23        1.24591e-23
647.00        1.16298e-23        1.07209e-23        1.25388e-23
649.99        1.17043e-23        1.07896e-23        1.26189e-23
652.99        1.17791e-23        1.08586e-23        1.26995e-23
656.01        1.18543e-23        1.09280e-23        1.27806e-23
659.04        1.19300e-23        1.09979e-23        1.28622e-23
662.08        1.20061e-23        1.10681e-23        1.29442e-23
665.14        1.20827e-23        1.11387e-23        1.30267e-23
668.21        1.21597e-23        1.12098e-23        1.31096e-23
671.30        1.22372e-23        1.12813e-23        1.31931e-23
674.40        1.23152e-23        1.13533e-23        1.32772e-23
677.51        1.23937e-23        1.14257e-23        1.33617e-23
680.64        1.24727e-23        1.14986e-23        1.34468e-23
683.78        1.25522e-23        1.15719e-23        1.35324e-23
686.94        1.26322e-23        1.16458e-23        1.36187e-23
690.11        1.27128e-23        1.17201e-23        1.37055e-23
693.30        1.27939e-23        1.17950e-23        1.37929e-23
696.50        1.28756e-23        1.18704e-23        1.38809e-23
699.72        1.29579e-23        1.19463e-23        1.39695e-23
702.95        1.30408e-23        1.20228e-23        1.40588e-23
706.19        1.31242e-23        1.20998e-23        1.41487e-23
709.46        1.32082e-23        1.21773e-23        1.42392e-23
712.73        1.32928e-23        1.22554e-23        1.43303e-23
716.02        1.33780e-23        1.23339e-23        1.44220e-23
719.33        1.34637e-23        1.24130e-23        1.45143e-23
722.65        1.35499e-23        1.24925e-23        1.46072e-23
725.99        1.36366e-23        1.25726e-23        1.47006e-23
729.34        1.37237e-23        1.26530e-23        1.47945e-23
732.71        1.38114e-23        1.27339e-23        1.48889e-23
736.09        1.38995e-23        1.28152e-23        1.49838e-23
739.49        1.39881e-23        1.28969e-23        1.50792e-23
742.91        1.40770e-23        1.29790e-23        1.51750e-23
746.34        1.41664e-23        1.30615e-23        1.52712e-23
749.79        1.42561e-23        1.31443e-23        1.53679e-23
753.25        1.43462e-23        1.32274e-23        1.54649e-23
756.73        1.44366e-23        1.33109e-23        1.55623e-23
760.22        1.45274e-23        1.33947e-23        1.56601e-23
763.73        1.46187e-23        1.34789e-23        1.57584e-23
767.26        1.47103e-23        1.35635e-23        1.58571e-23
770.80        1.48024e-23        1.36485e-23        1.59563e-23
774.36        1.48950e-23        1.37340e-23        1.60560e-23
777.94        1.49881e-23        1.38199e-23        1.61562e-23
781.53        1.50816e-23        1.39062e-23        1.62570e-23
785.14        1.51757e-23        1.39931e-23        1.63584e-23
788.77        1.52704e-23        1.40805e-23        1.64603e-23
792.41        1.53657e-23        1.41684e-23        1.65629e-23
796.07        1.54616e-23        1.42569e-23        1.66662e-23
799.74        1.55581e-23        1.43460e-23        1.67701e-23
803.44        1.56571e-23        1.44374e-23        1.68768e-23
807.15        1.57570e-23        1.45295e-23        1.69845e-23
810.88        1.58576e-23        1.46223e-23        1.70929e-23
814.62        1.59589e-23        1.47158e-23        1.72021e-23
818.38        1.60610e-23        1.48099e-23        1.73120e-23
822.16        1.61637e-23        1.49046e-23        1.74228e-23
825.96        1.62672e-23        1.50001e-23        1.75343e-23
829.77        1.63714e-23        1.50962e-23        1.76466e-23
833.61        1.64763e-23        1.51930e-23        1.77596e-23
837.46        1.65820e-23        1.52904e-23        1.78735e-23
841.32        1.66883e-23        1.53885e-23        1.79881e-23
845.21        1.67954e-23        1.54873e-23        1.81035e-23
849.11        1.69032e-23        1.55868e-23        1.82197e-23
853.03        1.70118e-23        1.56869e-23        1.83367e-23
856.97        1.71211e-23        1.57877e-23        1.84544e-23
860.93        1.72311e-23        1.58892e-23        1.85729e-23
864.91        1.73418e-23        1.59913e-23        1.86923e-23
868.90        1.74532e-23        1.60941e-23        1.88124e-23
872.91        1.75654e-23        1.61976e-23        1.89332e-23
876.94        1.76783e-23        1.63017e-23        1.90549e-23
880.99        1.77919e-23        1.64065e-23        1.91773e-23
885.06        1.79062e-23        1.65120e-23        1.93005e-23
889.15        1.80213e-23        1.66181e-23        1.94245e-23
893.26        1.81370e-23        1.67249e-23        1.95492e-23
897.38        1.82535e-23        1.68323e-23        1.96747e-23
901.52        1.83707e-23        1.69404e-23        1.98010e-23
905.69        1.84886e-23        1.70492e-23        1.99280e-23
909.87        1.86072e-23        1.71586e-23        2.00559e-23
914.07        1.87266e-23        1.72687e-23        2.01845e-23
918.29        1.88466e-23        1.73794e-23        2.03138e-23
922.53        1.89675e-23        1.74909e-23        2.04440e-23
926.79        1.90890e-23        1.76030e-23        2.05750e-23
931.07        1.92114e-23        1.77159e-23        2.07069e-23
935.37        1.93345e-23        1.78294e-23        2.08395e-23
939.69        1.94584e-23        1.79437e-23        2.09730e-23
944.03        1.95830e-23        1.80587e-23        2.11073e-23
948.39        1.97085e-23        1.81745e-23        2.12425e-23
952.77        1.98348e-23        1.82910e-23        2.13786e-23
957.17        1.99619e-23        1.84082e-23        2.15156e-23
961.59        2.00898e-23        1.85262e-23        2.16534e-23
966.03        2.02186e-23        1.86450e-23        2.17922e-23
970.50        2.03482e-23        1.87646e-23        2.19318e-23
974.98        2.04787e-23        1.88850e-23        2.20724e-23
979.48        2.06100e-23        1.90061e-23        2.22139e-23
984.00        2.07423e-23        1.91281e-23        2.23564e-23
988.55        2.08754e-23        1.92509e-23        2.24999e-23
993.11        2.10094e-23        1.93746e-23        2.26443e-23
997.70        2.11444e-23        1.94991e-23        2.27897e-23
1002.31        2.12803e-23        1.96244e-23        2.29361e-23
1006.94        2.14171e-23        1.97507e-23        2.30836e-23
1011.59        2.15549e-23        1.98778e-23        2.32320e-23
1016.26        2.16936e-23        2.00057e-23        2.33814e-23
1020.95        2.18332e-23        2.01345e-23        2.35319e-23
1025.66        2.19737e-23        2.02641e-23        2.36833e-23
1030.40        2.21151e-23        2.03946e-23        2.38357e-23
1035.16        2.22575e-23        2.05259e-23        2.39890e-23
1039.94        2.24007e-23        2.06581e-23        2.41434e-23
1044.74        2.25449e-23        2.07911e-23        2.42987e-23
1049.57        2.26899e-23        2.09249e-23        2.44549e-23
1054.41        2.28358e-23        2.10595e-23        2.46121e-23
1059.28        2.29825e-23        2.11948e-23        2.47702e-23
1064.18        2.31302e-23        2.13310e-23        2.49293e-23
1069.09        2.32786e-23        2.14680e-23        2.50892e-23
1074.03        2.34279e-23        2.16057e-23        2.52501e-23
1078.99        2.35780e-23        2.17442e-23        2.54118e-23
1083.97        2.37289e-23        2.18835e-23        2.55744e-23
1088.98        2.38807e-23        2.20234e-23        2.57379e-23
1094.01        2.40332e-23        2.21641e-23        2.59022e-23
1099.06        2.41864e-23        2.23055e-23        2.60673e-23
1104.13        2.43405e-23        2.24476e-23        2.62333e-23
1109.23        2.44953e-23        2.25905e-23        2.64001e-23
1114.35        2.46508e-23        2.27340e-23        2.65677e-23
1119.50        2.48072e-23        2.28783e-23        2.67361e-23
1124.67        2.49644e-23        2.30233e-23        2.69055e-23
1129.86        2.51224e-23        2.31691e-23        2.70758e-23
1135.08        2.52813e-23        2.33157e-23        2.72470e-23
1140.32        2.54411e-23        2.34631e-23        2.74191e-23
1145.59        2.56018e-23        2.36114e-23        2.75922e-23
1150.88        2.57634e-23        2.37605e-23        2.77663e-23
1156.20        2.59259e-23        2.39104e-23        2.79414e-23
1161.54        2.60894e-23        2.40613e-23        2.81175e-23
1166.90        2.62539e-23        2.42131e-23        2.82948e-23
1172.29        2.64194e-23        2.43658e-23        2.84731e-23
1177.70        2.65860e-23        2.45195e-23        2.86525e-23
1183.14        2.67536e-23        2.46741e-23        2.88331e-23
1188.60        2.69223e-23        2.48298e-23        2.90149e-23
1194.09        2.70922e-23        2.49865e-23        2.91979e-23
1199.61        2.72632e-23        2.51443e-23        2.93821e-23
1205.15        2.74354e-23        2.53032e-23        2.95676e-23
1210.71        2.76088e-23        2.54632e-23        2.97544e-23
1216.31        2.77834e-23        2.56242e-23        2.99425e-23
1221.92        2.79591e-23        2.57864e-23        3.01318e-23
1227.57        2.81361e-23        2.59497e-23        3.03224e-23
1233.23        2.83142e-23        2.61141e-23        3.05144e-23
1238.93        2.84936e-23        2.62796e-23        3.07076e-23
1244.65        2.86741e-23        2.64461e-23        3.09020e-23
1250.40        2.88558e-23        2.66138e-23        3.10978e-23
1256.17        2.90387e-23        2.67826e-23        3.12948e-23
1261.97        2.92228e-23        2.69525e-23        3.14932e-23
1267.80        2.94081e-23        2.71234e-23        3.16928e-23
1273.66        2.95946e-23        2.72955e-23        3.18936e-23
1279.54        2.97822e-23        2.74687e-23        3.20958e-23
1285.45        2.99711e-23        2.76429e-23        3.22992e-23
1291.38        3.01611e-23        2.78182e-23        3.25039e-23
1297.35        3.03522e-23        2.79946e-23        3.27098e-23
1303.34        3.05446e-23        2.81721e-23        3.29170e-23
1309.36        3.07381e-23        2.83507e-23        3.31255e-23
1315.41        3.09328e-23        2.85304e-23        3.33352e-23
1321.48        3.11287e-23        2.87111e-23        3.35462e-23
1327.58        3.13258e-23        2.88930e-23        3.37585e-23
1333.71        3.15240e-23        2.90760e-23        3.39721e-23
1339.87        3.17235e-23        2.92601e-23        3.41870e-23
1346.06        3.19243e-23        2.94453e-23        3.44032e-23
1352.28        3.21262e-23        2.96316e-23        3.46208e-23
1358.52        3.23294e-23        2.98191e-23        3.48396e-23
1364.80        3.25338e-23        3.00078e-23        3.50598e-23
1371.10        3.27395e-23        3.01976e-23        3.52814e-23
1377.43        3.29464e-23        3.03886e-23        3.55043e-23
1383.79        3.31547e-23        3.05807e-23        3.57286e-23
1390.18        3.33642e-23        3.07741e-23        3.59543e-23
1396.60        3.35750e-23        3.09686e-23        3.61813e-23
1403.05        3.37871e-23        3.11644e-23        3.64098e-23
1409.53        3.40005e-23        3.13613e-23        3.66397e-23
1416.04        3.42152e-23        3.15595e-23        3.68710e-23
1422.58        3.44313e-23        3.17589e-23        3.71037e-23
1429.15        3.46487e-23        3.19595e-23        3.73379e-23
1435.75        3.48675e-23        3.21614e-23        3.75735e-23
1442.38        3.50876e-23        3.23646e-23        3.78106e-23
1449.04        3.53091e-23        3.25690e-23        3.80492e-23
1455.73        3.55320e-23        3.27747e-23        3.82893e-23
1462.46        3.57563e-23        3.29817e-23        3.85309e-23
1469.21        3.59819e-23        3.31899e-23        3.87739e-23
1475.99        3.62090e-23        3.33995e-23        3.90185e-23
1482.81        3.64375e-23        3.36104e-23        3.92646e-23
1489.66        3.66675e-23        3.38227e-23        3.95123e-23
1496.54        3.68989e-23        3.40362e-23        3.97616e-23
1503.45        3.71327e-23        3.42520e-23        4.00134e-23
1510.39        3.73689e-23        3.44699e-23        4.02679e-23
1517.37        3.76066e-23        3.46893e-23        4.05240e-23
1524.37        3.78459e-23        3.49100e-23        4.07817e-23
1531.41        3.80866e-23        3.51322e-23        4.10411e-23
1538.49        3.83289e-23        3.53557e-23        4.13021e-23
1545.59        3.85727e-23        3.55807e-23        4.15648e-23
1552.73        3.88181e-23        3.58071e-23        4.18291e-23
1559.90        3.90650e-23        3.60350e-23        4.20951e-23
1567.10        3.93135e-23        3.62643e-23        4.23628e-23
1574.34        3.95636e-23        3.64950e-23        4.26321e-23
1581.61        3.98152e-23        3.67271e-23        4.29032e-23
1588.91        4.00684e-23        3.69608e-23        4.31760e-23
1596.25        4.03231e-23        3.71959e-23        4.34504e-23
1603.62        4.05795e-23        3.74324e-23        4.37266e-23
1611.03        4.08375e-23        3.76705e-23        4.40045e-23
1618.47        4.10970e-23        3.79100e-23        4.42841e-23
1625.94        4.13582e-23        3.81510e-23        4.45655e-23
1633.45        4.16210e-23        3.83935e-23        4.48486e-23
1641.00        4.18854e-23        3.86375e-23        4.51334e-23
1648.57        4.21515e-23        3.88830e-23        4.54200e-23
1656.19        4.24192e-23        3.91300e-23        4.57083e-23
1663.84        4.26885e-23        3.93785e-23        4.59985e-23
1671.52        4.29594e-23        3.96285e-23        4.62903e-23
1679.24        4.32321e-23        3.98801e-23        4.65840e-23
1686.99        4.35063e-23        4.01332e-23        4.68795e-23
1694.78        4.37823e-23        4.03878e-23        4.71767e-23
1702.61        4.40599e-23        4.06440e-23        4.74757e-23
1710.47        4.43391e-23        4.09017e-23        4.77766e-23
1718.37        4.46201e-23        4.11609e-23        4.80792e-23
1726.31        4.49027e-23        4.14218e-23        4.83837e-23
1734.28        4.51871e-23        4.16842e-23        4.86900e-23
1742.29        4.54732e-23        4.19482e-23        4.89982e-23
1750.34        4.57611e-23        4.22139e-23        4.93083e-23
1758.42        4.60507e-23        4.24811e-23        4.96202e-23
1766.54        4.63420e-23        4.27500e-23        4.99341e-23
1774.70        4.66352e-23        4.30205e-23        5.02499e-23
1782.89        4.69302e-23        4.32927e-23        5.05676e-23
1791.13        4.72269e-23        4.35666e-23        5.08873e-23
1799.40        4.75255e-23        4.38421e-23        5.12089e-23
1807.71        4.78260e-23        4.41194e-23        5.15326e-23
1816.06        4.81283e-23        4.43984e-23        5.18582e-23
1824.44        4.84325e-23        4.46791e-23        5.21859e-23
1832.87        4.87386e-23        4.49616e-23        5.25156e-23
1841.33        4.90466e-23        4.52458e-23        5.28473e-23
1849.84        4.93565e-23        4.55318e-23        5.31812e-23
1858.38        4.96684e-23        4.58196e-23        5.35171e-23
1866.96        4.99822e-23        4.61093e-23        5.38551e-23
1875.58        5.02980e-23        4.64007e-23        5.41953e-23
1884.25        5.06158e-23        4.66940e-23        5.45376e-23
1892.95        5.09357e-23        4.69892e-23        5.48821e-23
1901.69        5.12575e-23        4.72862e-23        5.52288e-23
1910.47        5.15814e-23        4.75852e-23        5.55777e-23
1919.29        5.19074e-23        4.78860e-23        5.59289e-23
1928.16        5.22355e-23        4.81888e-23        5.62822e-23
1937.06        5.25657e-23        4.84935e-23        5.66379e-23
1946.01        5.28980e-23        4.88002e-23        5.69958e-23
1954.99        5.32325e-23        4.91089e-23        5.73561e-23
1964.02        5.35692e-23        4.94196e-23        5.77187e-23
1973.09        5.39080e-23        4.97323e-23        5.80837e-23
1982.21        5.42491e-23        5.00471e-23        5.84510e-23
1991.36        5.45924e-23        5.03639e-23        5.88208e-23
2000.56        5.49383e-23        5.06832e-23        5.91935e-23
2009.79        5.52934e-23        5.10107e-23        5.95762e-23
2019.08        5.56509e-23        5.13403e-23        5.99615e-23
2028.40        5.60109e-23        5.16722e-23        6.03495e-23
2037.77        5.63732e-23        5.20064e-23        6.07401e-23
2047.18        5.67381e-23        5.23428e-23        6.11334e-23
2056.63        5.71054e-23        5.26815e-23        6.15293e-23
2066.13        5.74752e-23        5.30225e-23        6.19280e-23
2075.67        5.78476e-23        5.33658e-23        6.23293e-23
2085.26        5.82224e-23        5.37115e-23        6.27334e-23
2094.89        5.85998e-23        5.40595e-23        6.31402e-23
2104.56        5.89798e-23        5.44098e-23        6.35497e-23
2114.28        5.93623e-23        5.47626e-23        6.39621e-23
2124.04        5.97474e-23        5.51177e-23        6.43772e-23
2133.85        6.01351e-23        5.54752e-23        6.47951e-23
2143.71        6.05255e-23        5.58351e-23        6.52159e-23
2153.61        6.09184e-23        5.61974e-23        6.56395e-23
2163.55        6.13140e-23        5.65621e-23        6.60659e-23
2173.54        6.17123e-23        5.69294e-23        6.64952e-23
2183.58        6.21132e-23        5.72990e-23        6.69274e-23
2193.67        6.25168e-23        5.76712e-23        6.73625e-23
2203.80        6.29232e-23        5.80458e-23        6.78005e-23
2213.97        6.33322e-23        5.84230e-23        6.82414e-23
2224.20        6.37440e-23        5.88026e-23        6.86853e-23
2234.47        6.41585e-23        5.91848e-23        6.91322e-23
2244.79        6.45758e-23        5.95695e-23        6.95820e-23
2255.16        6.49958e-23        5.99568e-23        7.00348e-23
2265.57        6.54187e-23        6.03467e-23        7.04906e-23
2276.03        6.58443e-23        6.07391e-23        7.09495e-23
2286.54        6.62727e-23        6.11341e-23        7.14113e-23
2297.10        6.67040e-23        6.15318e-23        7.18763e-23
2307.71        6.71381e-23        6.19320e-23        7.23443e-23
2318.37        6.75751e-23        6.23349e-23        7.28153e-23
2329.08        6.80150e-23        6.27404e-23        7.32895e-23
2339.83        6.84577e-23        6.31486e-23        7.37668e-23
2350.64        6.89033e-23        6.35594e-23        7.42472e-23
2361.49        6.93518e-23        6.39730e-23        7.47307e-23
2372.40        6.98033e-23        6.43892e-23        7.52174e-23
2383.35        7.02577e-23        6.48081e-23        7.57072e-23
2394.36        7.07150e-23        6.52297e-23        7.62003e-23
2405.42        7.11753e-23        6.56540e-23        7.66965e-23
2416.53        7.16385e-23        6.60811e-23        7.71959e-23
2427.69        7.21047e-23        6.65109e-23        7.76985e-23
2438.90        7.25739e-23        6.69435e-23        7.82044e-23
2450.16        7.30462e-23        6.73788e-23        7.87135e-23
2461.48        7.35214e-23        6.78170e-23        7.92258e-23
2472.84        7.39997e-23        6.82579e-23        7.97414e-23
2484.26        7.44809e-23        6.87016e-23        8.02603e-23
2495.74        7.49653e-23        6.91481e-23        8.07825e-23
2507.26        7.54527e-23        6.95974e-23        8.13080e-23
2518.84        7.59431e-23        7.00495e-23        8.18368e-23
2530.47        7.64367e-23        7.05045e-23        8.23689e-23
2542.16        7.69334e-23        7.09624e-23        8.29044e-23
2553.90        7.74332e-23        7.14232e-23        8.34433e-23
2565.69        7.79362e-23        7.18868e-23        8.39856e-23
2577.54        7.84424e-23        7.23535e-23        8.45313e-23
2589.44        7.89518e-23        7.28231e-23        8.50806e-23
2601.40        7.94645e-23        7.32957e-23        8.56333e-23
2613.42        7.99805e-23        7.37713e-23        8.61896e-23
2625.49        8.04997e-23        7.42499e-23        8.67495e-23
2637.61        8.10223e-23        7.47317e-23        8.73129e-23
2649.79        8.15482e-23        7.52165e-23        8.78800e-23
2662.03        8.20776e-23        7.57044e-23        8.84507e-23
2674.32        8.26103e-23        7.61955e-23        8.90251e-23
2686.67        8.31465e-23        7.66898e-23        8.96033e-23
2699.08        8.36862e-23        7.71872e-23        9.01852e-23
2711.54        8.42294e-23        7.76879e-23        9.07708e-23
2724.07        8.47761e-23        7.81918e-23        9.13603e-23
2736.65        8.53263e-23        7.86991e-23        9.19536e-23
2749.28        8.58802e-23        7.92096e-23        9.25508e-23
2761.98        8.64377e-23        7.97235e-23        9.31520e-23
2774.74        8.69989e-23        8.02407e-23        9.37570e-23
2787.55        8.75637e-23        8.07614e-23        9.43661e-23
2800.42        8.81323e-23        8.12854e-23        9.49792e-23
2813.36        8.87046e-23        8.18130e-23        9.55963e-23
2826.35        8.92808e-23        8.23440e-23        9.62175e-23
2839.40        8.98607e-23        8.28786e-23        9.68429e-23
2852.51        9.04446e-23        8.34167e-23        9.74724e-23
2865.69        9.10323e-23        8.39584e-23        9.81062e-23
2878.92        9.16239e-23        8.45037e-23        9.87442e-23
2892.22        9.22196e-23        8.50527e-23        9.93864e-23
2905.57        9.28192e-23        8.56053e-23        1.00033e-22
2918.99        9.34229e-23        8.61617e-23        1.00684e-22
2932.47        9.40306e-23        8.67219e-23        1.01339e-22
2946.01        9.46425e-23        8.72859e-23        1.01999e-22
2959.62        9.52586e-23        8.78536e-23        1.02664e-22
2973.29        9.58788e-23        8.84253e-23        1.03332e-22
2987.02        9.65033e-23        8.90009e-23        1.04006e-22
3000.81        9.71318e-23        8.95801e-23        1.04683e-22
3014.67        9.77588e-23        9.01582e-23        1.05359e-22
3028.59        9.83900e-23        9.07402e-23        1.06040e-22
3042.58        9.90255e-23        9.13262e-23        1.06725e-22
3056.63        9.96653e-23        9.19161e-23        1.07414e-22
3070.74        1.00309e-22        9.25101e-23        1.08109e-22
3084.93        1.00958e-22        9.31081e-23        1.08808e-22
3099.17        1.01611e-22        9.37101e-23        1.09512e-22
3113.48        1.02268e-22        9.43162e-23        1.10220e-22
3127.86        1.02930e-22        9.49264e-23        1.10934e-22
3142.31        1.03596e-22        9.55408e-23        1.11652e-22
3156.82        1.04267e-22        9.61594e-23        1.12375e-22
3171.40        1.04943e-22        9.67821e-23        1.13103e-22
3186.04        1.05623e-22        9.74090e-23        1.13836e-22
3200.76        1.06307e-22        9.80403e-23        1.14574e-22
3215.54        1.06996e-22        9.86757e-23        1.15317e-22
3230.39        1.07690e-22        9.93156e-23        1.16065e-22
3245.31        1.08389e-22        9.99597e-23        1.16818e-22
3260.29        1.09092e-22        1.00608e-22        1.17576e-22
3275.35        1.09800e-22        1.01261e-22        1.18340e-22
3290.48        1.10513e-22        1.01918e-22        1.19108e-22
3305.67        1.11231e-22        1.02580e-22        1.19882e-22
3320.94        1.11954e-22        1.03247e-22        1.20661e-22
3336.27        1.12681e-22        1.03917e-22        1.21445e-22
3351.68        1.13414e-22        1.04593e-22        1.22235e-22
3367.16        1.14151e-22        1.05273e-22        1.23030e-22
3382.71        1.14894e-22        1.05957e-22        1.23830e-22
3398.33        1.15641e-22        1.06646e-22        1.24636e-22
3414.02        1.16394e-22        1.07340e-22        1.25447e-22
3429.79        1.17151e-22        1.08039e-22        1.26264e-22
3445.63        1.17914e-22        1.08742e-22        1.27086e-22
3461.54        1.18682e-22        1.09450e-22        1.27914e-22
3477.53        1.19455e-22        1.10163e-22        1.28747e-22
3493.59        1.20233e-22        1.10880e-22        1.29586e-22
3509.72        1.21017e-22        1.11603e-22        1.30431e-22
3525.93        1.21806e-22        1.12330e-22        1.31281e-22
3542.21        1.22600e-22        1.13062e-22        1.32138e-22
3558.57        1.23400e-22        1.13800e-22        1.33000e-22
3575.00        1.24205e-22        1.14542e-22        1.33867e-22
3591.51        1.25015e-22        1.15289e-22        1.34741e-22
3608.10        1.25831e-22        1.16041e-22        1.35621e-22
3624.76        1.26652e-22        1.16799e-22        1.36506e-22
3641.50        1.27479e-22        1.17561e-22        1.37397e-22
3658.32        1.28312e-22        1.18328e-22        1.38295e-22
3675.21        1.29150e-22        1.19101e-22        1.39198e-22
3692.19        1.29993e-22        1.19879e-22        1.40108e-22
3709.24        1.30843e-22        1.20662e-22        1.41023e-22
3726.37        1.31698e-22        1.21450e-22        1.41945e-22
3743.58        1.32558e-22        1.22244e-22        1.42873e-22
3760.86        1.33425e-22        1.23043e-22        1.43807e-22
3778.23        1.34297e-22        1.23847e-22        1.44748e-22
3795.68        1.35176e-22        1.24657e-22        1.45694e-22
3813.21        1.36060e-22        1.25472e-22        1.46647e-22
3830.82        1.36949e-22        1.26292e-22        1.47607e-22
3848.51        1.37845e-22        1.27118e-22        1.48573e-22
3866.28        1.38747e-22        1.27950e-22        1.49545e-22
3884.14        1.39655e-22        1.28786e-22        1.50524e-22
3902.08        1.40569e-22        1.29629e-22        1.51509e-22
3920.10        1.41489e-22        1.30477e-22        1.52500e-22
3938.20        1.42415e-22        1.31331e-22        1.53499e-22
3956.39        1.43347e-22        1.32190e-22        1.54504e-22
3974.66        1.44285e-22        1.33055e-22        1.55515e-22
3993.01        1.45230e-22        1.33926e-22        1.56534e-22
4011.45        1.46185e-22        1.34807e-22        1.57564e-22
4029.98        1.47150e-22        1.35696e-22        1.58604e-22
4048.59        1.48122e-22        1.36591e-22        1.59652e-22
4067.29        1.49099e-22        1.37492e-22        1.60706e-22
4086.07        1.50084e-22        1.38400e-22        1.61768e-22
4104.94        1.51075e-22        1.39313e-22        1.62837e-22
4123.90        1.52072e-22        1.40232e-22        1.63913e-22
4142.94        1.53077e-22        1.41158e-22        1.64996e-22
4162.07        1.54088e-22        1.42090e-22        1.66086e-22
4181.29        1.55106e-22        1.43028e-22        1.67184e-22
4200.60        1.56131e-22        1.43972e-22        1.68289e-22
4220.00        1.57163e-22        1.44923e-22        1.69402e-22
4239.49        1.58201e-22        1.45880e-22        1.70522e-22
4259.07        1.59247e-22        1.46844e-22        1.71650e-22
4278.74        1.60300e-22        1.47814e-22        1.72786e-22
4298.50        1.61360e-22        1.48791e-22        1.73929e-22
4318.35        1.62427e-22        1.49775e-22        1.75080e-22
4338.29        1.63502e-22        1.50765e-22        1.76239e-22
4358.33        1.64584e-22        1.51762e-22        1.77406e-22
4378.45        1.65673e-22        1.52766e-22        1.78581e-22
4398.67        1.66770e-22        1.53776e-22        1.79764e-22
4418.99        1.67874e-22        1.54794e-22        1.80955e-22
4439.39        1.68986e-22        1.55819e-22        1.82154e-22
4459.90        1.70106e-22        1.56850e-22        1.83362e-22
4480.49        1.71233e-22        1.57889e-22        1.84577e-22
4501.18        1.72368e-22        1.58935e-22        1.85802e-22
4521.97        1.73511e-22        1.59988e-22        1.87034e-22
4542.85        1.74662e-22        1.61048e-22        1.88275e-22
4563.83        1.75821e-22        1.62116e-22        1.89525e-22
4584.91        1.76987e-22        1.63191e-22        1.90784e-22
4606.08        1.78162e-22        1.64274e-22        1.92051e-22
4627.35        1.79345e-22        1.65364e-22        1.93327e-22
4648.72        1.80537e-22        1.66462e-22        1.94612e-22
4670.19        1.81737e-22        1.67567e-22        1.95906e-22
4691.76        1.82945e-22        1.68680e-22        1.97209e-22
4713.43        1.84161e-22        1.69801e-22        1.98521e-22
4735.19        1.85386e-22        1.70930e-22        1.99843e-22
4757.06        1.86620e-22        1.72066e-22        2.01173e-22
4779.03        1.87862e-22        1.73211e-22        2.02514e-22
4801.10        1.89113e-22        1.74364e-22        2.03863e-22
4823.27        1.90373e-22        1.75525e-22        2.05222e-22
4845.55        1.91642e-22        1.76694e-22        2.06591e-22
4867.92        1.92920e-22        1.77871e-22        2.07969e-22
4890.40        1.94207e-22        1.79057e-22        2.09358e-22
4912.99        1.95503e-22        1.80251e-22        2.10756e-22
4935.68        1.96809e-22        1.81454e-22        2.12164e-22
4958.47        1.98124e-22        1.82665e-22        2.13582e-22
4981.37        1.99448e-22        1.83885e-22        2.15011e-22
5004.37        2.00780e-22        1.85112e-22        2.16447e-22
5027.48        2.02113e-22        1.86341e-22        2.17885e-22
5050.70        2.03456e-22        1.87579e-22        2.19334e-22
5074.03        2.04809e-22        1.88825e-22        2.20792e-22
5097.46        2.06171e-22        1.90081e-22        2.22261e-22
5121.00        2.07543e-22        1.91345e-22        2.23741e-22
5144.65        2.08925e-22        1.92618e-22        2.25231e-22
5168.41        2.10316e-22        1.93900e-22        2.26731e-22
5192.27        2.11717e-22        1.95192e-22        2.28243e-22
5216.25        2.13128e-22        1.96492e-22        2.29764e-22
5240.34        2.14550e-22        1.97802e-22        2.31297e-22
5264.54        2.15981e-22        1.99121e-22        2.32841e-22
5288.86        2.17422e-22        2.00449e-22        2.34395e-22
5313.28        2.18874e-22        2.01787e-22        2.35961e-22
5337.82        2.20336e-22        2.03134e-22        2.37537e-22
5362.47        2.21808e-22        2.04491e-22        2.39125e-22
5387.23        2.23290e-22        2.05857e-22        2.40724e-22
5412.11        2.24783e-22        2.07233e-22        2.42334e-22
5437.10        2.26287e-22        2.08618e-22        2.43956e-22
5462.21        2.27801e-22        2.10014e-22        2.45589e-22
5487.44        2.29326e-22        2.11419e-22        2.47233e-22
5512.78        2.30862e-22        2.12834e-22        2.48889e-22
5538.24        2.32408e-22        2.14259e-22        2.50557e-22
5563.82        2.33965e-22        2.15694e-22        2.52236e-22
5589.51        2.35533e-22        2.17139e-22        2.53928e-22
5615.32        2.37112e-22        2.18594e-22        2.55631e-22
5641.25        2.38702e-22        2.20059e-22        2.57346e-22
5667.31        2.40304e-22        2.21535e-22        2.59073e-22
5693.48        2.41916e-22        2.23020e-22        2.60812e-22
5719.77        2.43540e-22        2.24517e-22        2.62563e-22
5746.19        2.45175e-22        2.26023e-22        2.64326e-22
5772.72        2.46821e-22        2.27540e-22        2.66102e-22
5799.38        2.48479e-22        2.29068e-22        2.67890e-22
5826.16        2.50148e-22        2.30606e-22        2.69691e-22
5853.07        2.51829e-22        2.32155e-22        2.71504e-22
5880.10        2.53522e-22        2.33715e-22        2.73329e-22
5907.25        2.55226e-22        2.35285e-22        2.75167e-22
5934.53        2.56942e-22        2.36866e-22        2.77018e-22
5961.94        2.58670e-22        2.38458e-22        2.78882e-22
5989.47        2.60410e-22        2.40061e-22        2.80758e-22
6017.13        2.62169e-22        2.41682e-22        2.82656e-22
6044.92        2.63944e-22        2.43317e-22        2.84571e-22
6072.84        2.65732e-22        2.44964e-22        2.86500e-22
6100.88        2.67533e-22        2.46623e-22        2.88443e-22
6129.06        2.69345e-22        2.48292e-22        2.90398e-22
6157.36        2.71171e-22        2.49974e-22        2.92368e-22
6185.80        2.73009e-22        2.51667e-22        2.94351e-22
6214.36        2.74860e-22        2.53372e-22        2.96348e-22
6243.06        2.76724e-22        2.55089e-22        2.98360e-22
6271.89        2.78601e-22        2.56818e-22        3.00385e-22
6300.86        2.80492e-22        2.58559e-22        3.02424e-22
6329.96        2.82395e-22        2.60313e-22        3.04478e-22
6359.19        2.84312e-22        2.62078e-22        3.06546e-22
6388.56        2.86243e-22        2.63856e-22        3.08629e-22
6418.06        2.88187e-22        2.65647e-22        3.10727e-22
6447.70        2.90144e-22        2.67450e-22        3.12839e-22
6477.47        2.92116e-22        2.69266e-22        3.14966e-22
6507.39        2.94101e-22        2.71094e-22        3.17108e-22
6537.44        2.96101e-22        2.72936e-22        3.19266e-22
6567.63        2.98115e-22        2.74791e-22        3.21439e-22
6597.96        3.00143e-22        2.76659e-22        3.23627e-22
6628.43        3.02185e-22        2.78540e-22        3.25831e-22
6659.04        3.04242e-22        2.80434e-22        3.28050e-22
6689.79        3.06314e-22        2.82342e-22        3.30286e-22
6720.69        3.08400e-22        2.84264e-22        3.32537e-22
6751.72        3.10502e-22        2.86199e-22        3.34804e-22
6782.90        3.12618e-22        2.88148e-22        3.37088e-22
6814.23        3.14750e-22        2.90111e-22        3.39388e-22
6845.70        3.16896e-22        2.92088e-22        3.41705e-22
6877.31        3.19059e-22        2.94079e-22        3.44038e-22
6909.07        3.21236e-22        2.96085e-22        3.46388e-22
6940.98        3.23430e-22        2.98105e-22        3.48755e-22
6973.03        3.25639e-22        3.00139e-22        3.51139e-22
7005.24        3.27865e-22        3.02189e-22        3.53541e-22
7037.59        3.30106e-22        3.04253e-22        3.55959e-22
7070.09        3.32364e-22        3.06332e-22        3.58396e-22
7102.74        3.34638e-22        3.08426e-22        3.60850e-22
7135.54        3.36928e-22        3.10535e-22        3.63321e-22
7168.49        3.39235e-22        3.12660e-22        3.65811e-22
7201.60        3.41559e-22        3.14799e-22        3.68319e-22
7234.85        3.43900e-22        3.16955e-22        3.70845e-22
7268.26        3.46258e-22        3.19126e-22        3.73389e-22
7301.83        3.48633e-22        3.21313e-22        3.75953e-22
7335.55        3.51025e-22        3.23516e-22        3.78534e-22
7369.43        3.53435e-22        3.25734e-22        3.81135e-22
7403.46        3.55862e-22        3.27969e-22        3.83754e-22
7437.65        3.58307e-22        3.30221e-22        3.86393e-22
7472.00        3.60770e-22        3.32488e-22        3.89051e-22
7506.50        3.63251e-22        3.34773e-22        3.91729e-22
7541.17        3.65750e-22        3.37074e-22        3.94426e-22
7576.00        3.68267e-22        3.39392e-22        3.97143e-22
7610.98        3.70803e-22        3.41726e-22        3.99879e-22
7646.13        3.73357e-22        3.44078e-22        4.02636e-22
7681.44        3.75930e-22        3.46447e-22        4.05413e-22
7716.92        3.78522e-22        3.48834e-22        4.08211e-22
7752.55        3.81133e-22        3.51238e-22        4.11029e-22
7788.35        3.83764e-22        3.53659e-22        4.13868e-22
7824.32        3.86413e-22        3.56099e-22        4.16728e-22
7860.46        3.89082e-22        3.58556e-22        4.19608e-22
7896.76        3.91771e-22        3.61031e-22        4.22511e-22
7933.22        3.94480e-22        3.63525e-22        4.25434e-22
7969.86        3.97208e-22        3.66037e-22        4.28379e-22
8006.67        3.99950e-22        3.68561e-22        4.31338e-22
8043.64        4.02679e-22        3.71075e-22        4.34283e-22
8080.79        4.05428e-22        3.73608e-22        4.37248e-22
8118.11        4.08197e-22        3.76158e-22        4.40235e-22
8155.60        4.10986e-22        3.78728e-22        4.43244e-22
8193.26        4.13795e-22        3.81315e-22        4.46274e-22
8231.10        4.16624e-22        3.83921e-22        4.49327e-22
8269.11        4.19473e-22        3.86546e-22        4.52401e-22
8307.30        4.22344e-22        3.89190e-22        4.55497e-22
8345.66        4.25234e-22        3.91853e-22        4.58616e-22
8384.20        4.28146e-22        3.94535e-22        4.61757e-22
8422.92        4.31078e-22        3.97236e-22        4.64920e-22
8461.82        4.34032e-22        3.99957e-22        4.68107e-22
8500.90        4.37006e-22        4.02697e-22        4.71316e-22
8540.15        4.40002e-22        4.05457e-22        4.74548e-22
8579.59        4.43020e-22        4.08236e-22        4.77804e-22
8619.22        4.46059e-22        4.11035e-22        4.81082e-22
8659.02        4.49119e-22        4.13855e-22        4.84384e-22
8699.01        4.52202e-22        4.16694e-22        4.87710e-22
8739.18        4.55306e-22        4.19553e-22        4.91059e-22
8779.54        4.58433e-22        4.22433e-22        4.94432e-22
8820.08        4.61582e-22        4.25334e-22        4.97829e-22
8860.82        4.64753e-22        4.28255e-22        5.01251e-22
8901.74        4.67946e-22        4.31196e-22        5.04696e-22
8942.85        4.71162e-22        4.34159e-22        5.08166e-22
8984.14        4.74401e-22        4.37142e-22        5.11660e-22
9025.63        4.77663e-22        4.40146e-22        5.15179e-22
9067.32        4.80948e-22        4.43172e-22        5.18723e-22
9109.19        4.84256e-22        4.46219e-22        5.22292e-22
9151.26        4.87587e-22        4.49287e-22        5.25887e-22
9193.52        4.90942e-22        4.52378e-22        5.29506e-22
9235.97        4.94321e-22        4.55490e-22        5.33152e-22
9278.63        4.97723e-22        4.58624e-22        5.36823e-22
9321.48        5.01150e-22        4.61780e-22        5.40520e-22
9364.52        5.04602e-22        4.64959e-22        5.44244e-22
9407.77        5.08077e-22        4.68161e-22        5.47994e-22
9451.22        5.11578e-22        4.71385e-22        5.51771e-22
9494.86        5.15104e-22        4.74632e-22        5.55575e-22
9538.71        5.18654e-22        4.77902e-22        5.59406e-22
9582.76        5.22230e-22        4.81196e-22        5.63265e-22
9627.02        5.25832e-22        4.84514e-22        5.67151e-22
9671.48        5.29460e-22        4.87855e-22        5.71065e-22
9716.14        5.33113e-22        4.91220e-22        5.75007e-22
9761.01        5.36793e-22        4.94609e-22        5.78977e-22
9806.09        5.40500e-22        4.98023e-22        5.82976e-22
9851.37        5.44233e-22        5.01461e-22        5.87004e-22
9896.87        5.47993e-22        5.04924e-22        5.91061e-22
9942.57        5.51780e-22        5.08412e-22        5.95148e-22
9988.49        5.55594e-22        5.11925e-22        5.99263e-22


==> anc/tautau_2fhl_constraints.txt <==
#DM constraints, tautau, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        4.05689e-22        3.80936e-22        4.30442e-22
 50.38        2.02638e-22        1.90270e-22        2.15006e-22
 50.57        1.34951e-22        1.26711e-22        1.43190e-22
 50.77        1.01104e-22        9.49286e-23        1.07280e-22
 50.96        8.07943e-23        7.58575e-23        8.57312e-23
 51.15        6.72527e-23        6.31418e-23        7.13636e-23
 51.35        5.75787e-23        5.40578e-23        6.10996e-23
 51.54        5.03220e-23        4.72437e-23        5.34002e-23
 51.74        4.46767e-23        4.19428e-23        4.74107e-23
 51.94        4.01596e-23        3.77012e-23        4.26180e-23
 52.14        3.64629e-23        3.42300e-23        3.86959e-23
 52.33        3.33816e-23        3.13366e-23        3.54266e-23
 52.53        3.07736e-23        2.88876e-23        3.26595e-23
 52.73        2.85375e-23        2.67880e-23        3.02871e-23
 52.93        2.65990e-23        2.49677e-23        2.82304e-23
 53.14        2.49023e-23        2.33745e-23        2.64301e-23
 53.34        2.34047e-23        2.19682e-23        2.48412e-23
 53.54        2.20731e-23        2.07178e-23        2.34283e-23
 53.75        2.08811e-23        1.95986e-23        2.21637e-23
 53.95        1.98080e-23        1.85909e-23        2.10251e-23
 54.16        1.88367e-23        1.76789e-23        1.99946e-23
 54.36        1.79534e-23        1.68494e-23        1.90574e-23
 54.57        1.71466e-23        1.60918e-23        1.82013e-23
 54.78        1.64067e-23        1.53970e-23        1.74163e-23
 54.99        1.57257e-23        1.47576e-23        1.66938e-23
 55.20        1.50968e-23        1.41671e-23        1.60265e-23
 55.41        1.45142e-23        1.36200e-23        1.54084e-23
 55.62        1.39730e-23        1.31119e-23        1.48342e-23
 55.83        1.34690e-23        1.26385e-23        1.42994e-23
 56.04        1.29983e-23        1.21966e-23        1.38000e-23
 56.26        1.25577e-23        1.17829e-23        1.33326e-23
 56.47        1.21446e-23        1.13949e-23        1.28942e-23
 56.68        1.17563e-23        1.10303e-23        1.24822e-23
 56.90        1.13906e-23        1.06870e-23        1.20942e-23
 57.12        1.10457e-23        1.03631e-23        1.17283e-23
 57.33        1.07198e-23        1.00571e-23        1.13825e-23
 57.55        1.04114e-23        9.76747e-24        1.10553e-23
 57.77        1.01190e-23        9.49297e-24        1.07451e-23
 57.99        9.84155e-24        9.23243e-24        1.04507e-23
 58.21        9.57783e-24        8.98480e-24        1.01709e-23
 58.44        9.32686e-24        8.74914e-24        9.90458e-24
 58.66        9.08772e-24        8.52460e-24        9.65085e-24
 58.88        8.85961e-24        8.31040e-24        9.40881e-24
 59.11        8.64176e-24        8.10585e-24        9.17767e-24
 59.33        8.43350e-24        7.91030e-24        8.95670e-24
 59.56        8.23421e-24        7.72317e-24        8.74525e-24
 59.78        8.04331e-24        7.54393e-24        8.54270e-24
 60.01        7.86016e-24        7.37196e-24        8.34837e-24
 60.24        7.68206e-24        7.20478e-24        8.15934e-24
 60.47        7.51102e-24        7.04423e-24        7.97780e-24
 60.70        7.34661e-24        6.88992e-24        7.80331e-24
 60.93        7.18848e-24        6.74148e-24        7.63547e-24
 61.16        7.03625e-24        6.59860e-24        7.47390e-24
 61.40        6.88961e-24        6.46095e-24        7.31826e-24
 61.63        6.74825e-24        6.32827e-24        7.16823e-24
 61.87        6.61189e-24        6.20028e-24        7.02351e-24
 62.10        6.48028e-24        6.07674e-24        6.88381e-24
 62.34        6.35316e-24        5.95742e-24        6.74889e-24
 62.57        6.23031e-24        5.84212e-24        6.61851e-24
 62.81        6.11152e-24        5.73062e-24        6.49243e-24
 63.05        5.99660e-24        5.62275e-24        6.37045e-24
 63.29        5.88535e-24        5.51832e-24        6.25237e-24
 63.53        5.77760e-24        5.41719e-24        6.13801e-24
 63.78        5.67319e-24        5.31919e-24        6.02719e-24
 64.02        5.57197e-24        5.22418e-24        5.91976e-24
 64.26        5.47380e-24        5.13204e-24        5.81555e-24
 64.51        5.37853e-24        5.04262e-24        5.71444e-24
 64.75        5.28605e-24        4.95582e-24        5.61628e-24
 65.00        5.19623e-24        4.87151e-24        5.52095e-24
 65.25        5.10896e-24        4.78960e-24        5.42832e-24
 65.50        5.02413e-24        4.70998e-24        5.33829e-24
 65.75        4.94165e-24        4.63257e-24        5.25074e-24
 66.00        4.86142e-24        4.55726e-24        5.16558e-24
 66.25        4.78335e-24        4.48399e-24        5.08271e-24
 66.50        4.70735e-24        4.41265e-24        5.00204e-24
 66.75        4.63334e-24        4.34319e-24        4.92349e-24
 67.01        4.56125e-24        4.27553e-24        4.84697e-24
 67.26        4.49100e-24        4.20960e-24        4.77241e-24
 67.52        4.42253e-24        4.14533e-24        4.69973e-24
 67.78        4.35577e-24        4.08267e-24        4.62886e-24
 68.03        4.29065e-24        4.02155e-24        4.55975e-24
 68.29        4.22712e-24        3.96193e-24        4.49231e-24
 68.55        4.16512e-24        3.90374e-24        4.42651e-24
 68.81        4.10460e-24        3.84694e-24        4.36227e-24
 69.08        4.04551e-24        3.79147e-24        4.29954e-24
 69.34        3.98779e-24        3.73730e-24        4.23828e-24
 69.60        3.93140e-24        3.68438e-24        4.17843e-24
 69.87        3.87630e-24        3.63267e-24        4.11994e-24
 70.14        3.82245e-24        3.58212e-24        4.06277e-24
 70.40        3.76980e-24        3.53271e-24        4.00689e-24
 70.67        3.71833e-24        3.48440e-24        3.95225e-24
 70.94        3.66800e-24        3.43717e-24        3.89883e-24
 71.21        3.61880e-24        3.39100e-24        3.84660e-24
 71.48        3.57069e-24        3.34584e-24        3.79553e-24
 71.75        3.52364e-24        3.30169e-24        3.74559e-24
 72.03        3.47763e-24        3.25850e-24        3.69675e-24
 72.30        3.43263e-24        3.21627e-24        3.64898e-24
 72.58        3.38861e-24        3.17496e-24        3.60226e-24
 72.85        3.34556e-24        3.13455e-24        3.55656e-24
 73.13        3.30344e-24        3.09502e-24        3.51185e-24
 73.41        3.26223e-24        3.05635e-24        3.46811e-24
 73.69        3.22191e-24        3.01851e-24        3.42531e-24
 73.97        3.18246e-24        2.98148e-24        3.38343e-24
 74.25        3.14385e-24        2.94525e-24        3.34244e-24
 74.54        3.10606e-24        2.90979e-24        3.30233e-24
 74.82        3.06908e-24        2.87508e-24        3.26307e-24
 75.10        3.03287e-24        2.84110e-24        3.22465e-24
 75.39        2.99743e-24        2.80784e-24        3.18702e-24
 75.68        2.96274e-24        2.77528e-24        3.15019e-24
 75.97        2.92876e-24        2.74339e-24        3.11413e-24
 76.26        2.89549e-24        2.71217e-24        3.07881e-24
 76.55        2.86291e-24        2.68159e-24        3.04423e-24
 76.84        2.83100e-24        2.65165e-24        3.01036e-24
 77.13        2.79975e-24        2.62231e-24        2.97718e-24
 77.42        2.76913e-24        2.59358e-24        2.94468e-24
 77.72        2.73914e-24        2.56543e-24        2.91284e-24
 78.01        2.70975e-24        2.53785e-24        2.88165e-24
 78.31        2.68095e-24        2.51082e-24        2.85108e-24
 78.61        2.65273e-24        2.48434e-24        2.82112e-24
 78.91        2.62507e-24        2.45838e-24        2.79177e-24
 79.21        2.59797e-24        2.43294e-24        2.76299e-24
 79.51        2.57140e-24        2.40800e-24        2.73479e-24
 79.82        2.54535e-24        2.38356e-24        2.70714e-24
 80.12        2.51956e-24        2.35936e-24        2.67976e-24
 80.42        2.49389e-24        2.33528e-24        2.65250e-24
 80.73        2.46872e-24        2.31167e-24        2.62576e-24
 81.04        2.44403e-24        2.28851e-24        2.59955e-24
 81.35        2.41982e-24        2.26581e-24        2.57384e-24
 81.66        2.39608e-24        2.24354e-24        2.54863e-24
 81.97        2.37280e-24        2.22170e-24        2.52390e-24
 82.28        2.34996e-24        2.20027e-24        2.49965e-24
 82.59        2.32756e-24        2.17926e-24        2.47586e-24
 82.91        2.30559e-24        2.15865e-24        2.45252e-24
 83.22        2.28403e-24        2.13843e-24        2.42963e-24
 83.54        2.26288e-24        2.11859e-24        2.40717e-24
 83.86        2.24213e-24        2.09913e-24        2.38514e-24
 84.18        2.22178e-24        2.08003e-24        2.36352e-24
 84.50        2.20180e-24        2.06130e-24        2.34231e-24
 84.82        2.18220e-24        2.04291e-24        2.32150e-24
 85.14        2.16297e-24        2.02487e-24        2.30107e-24
 85.47        2.14410e-24        2.00716e-24        2.28103e-24
 85.79        2.12557e-24        1.98979e-24        2.26136e-24
 86.12        2.10739e-24        1.97273e-24        2.24206e-24
 86.45        2.08955e-24        1.95599e-24        2.22311e-24
 86.78        2.07203e-24        1.93956e-24        2.20451e-24
 87.11        2.05484e-24        1.92343e-24        2.18625e-24
 87.44        2.03797e-24        1.90760e-24        2.16833e-24
 87.77        2.02140e-24        1.89206e-24        2.15074e-24
 88.11        2.00513e-24        1.87679e-24        2.13347e-24
 88.44        1.98916e-24        1.86181e-24        2.11651e-24
 88.78        1.97348e-24        1.84710e-24        2.09986e-24
 89.12        1.95808e-24        1.83266e-24        2.08351e-24
 89.46        1.94296e-24        1.81847e-24        2.06746e-24
 89.80        1.92812e-24        1.80454e-24        2.05169e-24
 90.14        1.91354e-24        1.79086e-24        2.03621e-24
 90.49        1.89922e-24        1.77743e-24        2.02101e-24
 90.83        1.88516e-24        1.76424e-24        2.00608e-24
 91.18        1.87135e-24        1.75128e-24        1.99142e-24
 91.52        1.85779e-24        1.73855e-24        1.97702e-24
 91.87        1.84446e-24        1.72605e-24        1.96288e-24
 92.22        1.83138e-24        1.71378e-24        1.94898e-24
 92.57        1.81853e-24        1.70172e-24        1.93534e-24
 92.93        1.80590e-24        1.68987e-24        1.92194e-24
 93.28        1.79350e-24        1.67824e-24        1.90877e-24
 93.64        1.78132e-24        1.66681e-24        1.89584e-24
 93.99        1.76936e-24        1.65558e-24        1.88314e-24
 94.35        1.75761e-24        1.64455e-24        1.87067e-24
 94.71        1.74606e-24        1.63372e-24        1.85841e-24
 95.07        1.73472e-24        1.62307e-24        1.84637e-24
 95.43        1.72358e-24        1.61262e-24        1.83454e-24
 95.80        1.71263e-24        1.60234e-24        1.82292e-24
 96.16        1.70188e-24        1.59225e-24        1.81151e-24
 96.53        1.69132e-24        1.58234e-24        1.80030e-24
 96.90        1.68094e-24        1.57260e-24        1.78928e-24
 97.26        1.67075e-24        1.56303e-24        1.77846e-24
 97.64        1.66073e-24        1.55363e-24        1.76783e-24
 98.01        1.65089e-24        1.54439e-24        1.75739e-24
 98.38        1.64123e-24        1.53532e-24        1.74713e-24
 98.76        1.63173e-24        1.52641e-24        1.73705e-24
 99.13        1.62240e-24        1.51765e-24        1.72715e-24
 99.51        1.61324e-24        1.50905e-24        1.71743e-24
 99.89        1.60423e-24        1.50059e-24        1.70787e-24
100.27        1.59508e-24        1.49201e-24        1.69816e-24
100.65        1.58597e-24        1.48346e-24        1.68847e-24
101.03        1.57700e-24        1.47506e-24        1.67895e-24
101.42        1.56820e-24        1.46680e-24        1.66959e-24
101.81        1.55954e-24        1.45868e-24        1.66039e-24
102.19        1.55103e-24        1.45070e-24        1.65135e-24
102.58        1.54266e-24        1.44286e-24        1.64247e-24
102.97        1.53444e-24        1.43515e-24        1.63374e-24
103.37        1.52636e-24        1.42757e-24        1.62515e-24
103.76        1.51842e-24        1.42012e-24        1.61671e-24
104.15        1.51061e-24        1.41279e-24        1.60842e-24
104.55        1.50293e-24        1.40560e-24        1.60026e-24
104.95        1.49538e-24        1.39852e-24        1.59225e-24
105.35        1.48797e-24        1.39156e-24        1.58437e-24
105.75        1.48067e-24        1.38472e-24        1.57663e-24
106.15        1.47351e-24        1.37800e-24        1.56902e-24
106.56        1.46646e-24        1.37139e-24        1.56153e-24
106.96        1.45954e-24        1.36489e-24        1.55418e-24
107.37        1.45273e-24        1.35851e-24        1.54695e-24
107.78        1.44604e-24        1.35223e-24        1.53984e-24
108.19        1.43946e-24        1.34606e-24        1.53286e-24
108.60        1.43299e-24        1.33999e-24        1.52599e-24
109.02        1.42664e-24        1.33403e-24        1.51924e-24
109.43        1.42039e-24        1.32817e-24        1.51261e-24
109.85        1.41425e-24        1.32241e-24        1.50609e-24
110.27        1.40822e-24        1.31675e-24        1.49968e-24
110.69        1.40228e-24        1.31118e-24        1.49339e-24
111.11        1.39646e-24        1.30571e-24        1.48720e-24
111.53        1.39073e-24        1.30034e-24        1.48112e-24
111.96        1.38510e-24        1.29505e-24        1.47514e-24
112.38        1.37956e-24        1.28986e-24        1.46927e-24
112.81        1.37412e-24        1.28475e-24        1.46349e-24
113.24        1.36878e-24        1.27974e-24        1.45782e-24
113.67        1.36352e-24        1.27480e-24        1.45224e-24
114.11        1.35836e-24        1.26996e-24        1.44676e-24
114.54        1.35328e-24        1.26519e-24        1.44138e-24
114.98        1.34830e-24        1.26051e-24        1.43608e-24
115.42        1.34340e-24        1.25591e-24        1.43088e-24
115.86        1.33858e-24        1.25139e-24        1.42577e-24
116.30        1.33385e-24        1.24694e-24        1.42075e-24
116.74        1.32920e-24        1.24258e-24        1.41582e-24
117.18        1.32463e-24        1.23829e-24        1.41097e-24
117.63        1.32014e-24        1.23407e-24        1.40621e-24
118.08        1.31573e-24        1.22993e-24        1.40153e-24
118.53        1.31139e-24        1.22586e-24        1.39693e-24
118.98        1.30713e-24        1.22186e-24        1.39241e-24
119.43        1.30295e-24        1.21793e-24        1.38798e-24
119.89        1.29884e-24        1.21407e-24        1.38362e-24
120.35        1.29481e-24        1.21028e-24        1.37934e-24
120.80        1.29084e-24        1.20655e-24        1.37514e-24
121.26        1.28695e-24        1.20289e-24        1.37101e-24
121.73        1.28313e-24        1.19930e-24        1.36696e-24
122.19        1.27938e-24        1.19578e-24        1.36298e-24
122.66        1.27570e-24        1.19232e-24        1.35908e-24
123.12        1.27208e-24        1.18892e-24        1.35525e-24
123.59        1.26854e-24        1.18559e-24        1.35149e-24
124.06        1.26506e-24        1.18232e-24        1.34780e-24
124.54        1.26165e-24        1.17911e-24        1.34418e-24
125.01        1.25830e-24        1.17596e-24        1.34064e-24
125.49        1.25502e-24        1.17288e-24        1.33716e-24
125.96        1.25180e-24        1.16985e-24        1.33376e-24
126.44        1.24865e-24        1.16689e-24        1.33042e-24
126.93        1.24556e-24        1.16398e-24        1.32715e-24
127.41        1.24254e-24        1.16114e-24        1.32394e-24
127.89        1.23958e-24        1.15835e-24        1.32081e-24
128.38        1.23668e-24        1.15562e-24        1.31773e-24
128.87        1.23384e-24        1.15295e-24        1.31473e-24
129.36        1.23106e-24        1.15033e-24        1.31179e-24
129.85        1.22834e-24        1.14777e-24        1.30891e-24
130.35        1.22569e-24        1.14527e-24        1.30610e-24
130.85        1.22309e-24        1.14282e-24        1.30335e-24
131.34        1.22055e-24        1.14043e-24        1.30067e-24
131.84        1.21807e-24        1.13810e-24        1.29804e-24
132.35        1.21565e-24        1.13581e-24        1.29548e-24
132.85        1.21328e-24        1.13358e-24        1.29298e-24
133.36        1.21097e-24        1.13141e-24        1.29054e-24
133.87        1.20872e-24        1.12928e-24        1.28816e-24
134.38        1.20652e-24        1.12721e-24        1.28584e-24
134.89        1.20438e-24        1.12519e-24        1.28357e-24
135.40        1.20230e-24        1.12322e-24        1.28137e-24
135.92        1.20027e-24        1.12131e-24        1.27923e-24
136.43        1.19829e-24        1.11944e-24        1.27714e-24
136.95        1.19637e-24        1.11763e-24        1.27511e-24
137.48        1.19450e-24        1.11586e-24        1.27314e-24
138.00        1.19268e-24        1.11414e-24        1.27122e-24
138.53        1.19092e-24        1.11248e-24        1.26936e-24
139.05        1.18921e-24        1.11086e-24        1.26756e-24
139.58        1.18755e-24        1.10929e-24        1.26581e-24
140.11        1.18594e-24        1.10777e-24        1.26411e-24
140.65        1.18438e-24        1.10629e-24        1.26248e-24
141.18        1.18288e-24        1.10487e-24        1.26089e-24
141.72        1.18143e-24        1.10349e-24        1.25936e-24
142.26        1.18002e-24        1.10216e-24        1.25789e-24
142.80        1.17867e-24        1.10088e-24        1.25647e-24
143.35        1.17737e-24        1.09964e-24        1.25510e-24
143.89        1.17612e-24        1.09846e-24        1.25379e-24
144.44        1.17492e-24        1.09732e-24        1.25253e-24
144.99        1.17377e-24        1.09622e-24        1.25133e-24
145.54        1.17268e-24        1.09518e-24        1.25018e-24
146.10        1.17163e-24        1.09418e-24        1.24908e-24
146.66        1.17063e-24        1.09323e-24        1.24804e-24
147.21        1.16969e-24        1.09233e-24        1.24705e-24
147.78        1.16879e-24        1.09147e-24        1.24612e-24
148.34        1.16795e-24        1.09066e-24        1.24524e-24
148.90        1.16716e-24        1.08990e-24        1.24441e-24
149.47        1.16641e-24        1.08918e-24        1.24364e-24
150.04        1.16570e-24        1.08850e-24        1.24290e-24
150.61        1.16477e-24        1.08761e-24        1.24192e-24
151.19        1.16389e-24        1.08678e-24        1.24099e-24
151.76        1.16305e-24        1.08598e-24        1.24012e-24
152.34        1.16226e-24        1.08523e-24        1.23929e-24
152.92        1.16152e-24        1.08452e-24        1.23851e-24
153.50        1.16082e-24        1.08386e-24        1.23778e-24
154.09        1.16017e-24        1.08323e-24        1.23710e-24
154.67        1.15955e-24        1.08265e-24        1.23646e-24
155.26        1.15898e-24        1.08210e-24        1.23586e-24
155.86        1.15845e-24        1.08159e-24        1.23531e-24
156.45        1.15796e-24        1.08112e-24        1.23480e-24
157.04        1.15751e-24        1.08068e-24        1.23434e-24
157.64        1.15709e-24        1.08028e-24        1.23391e-24
158.24        1.15671e-24        1.07991e-24        1.23352e-24
158.85        1.15637e-24        1.07957e-24        1.23317e-24
159.45        1.15606e-24        1.07927e-24        1.23285e-24
160.06        1.15579e-24        1.07900e-24        1.23258e-24
160.67        1.15555e-24        1.07876e-24        1.23233e-24
161.28        1.15534e-24        1.07855e-24        1.23213e-24
161.90        1.15517e-24        1.07838e-24        1.23196e-24
162.51        1.15502e-24        1.07823e-24        1.23182e-24
163.13        1.15492e-24        1.07811e-24        1.23172e-24
163.75        1.15484e-24        1.07803e-24        1.23165e-24
164.38        1.15480e-24        1.07797e-24        1.23162e-24
165.00        1.15479e-24        1.07795e-24        1.23163e-24
165.63        1.15481e-24        1.07795e-24        1.23166e-24
166.26        1.15486e-24        1.07799e-24        1.23174e-24
166.90        1.15495e-24        1.07806e-24        1.23185e-24
167.53        1.15507e-24        1.07815e-24        1.23199e-24
168.17        1.15523e-24        1.07828e-24        1.23217e-24
168.81        1.15541e-24        1.07844e-24        1.23238e-24
169.45        1.15563e-24        1.07863e-24        1.23263e-24
170.10        1.15588e-24        1.07885e-24        1.23291e-24
170.75        1.15616e-24        1.07910e-24        1.23323e-24
171.40        1.15648e-24        1.07938e-24        1.23358e-24
172.05        1.15683e-24        1.07969e-24        1.23397e-24
172.71        1.15721e-24        1.08003e-24        1.23439e-24
173.36        1.15762e-24        1.08040e-24        1.23485e-24
174.02        1.15807e-24        1.08080e-24        1.23534e-24
174.69        1.15855e-24        1.08123e-24        1.23587e-24
175.35        1.15906e-24        1.08169e-24        1.23643e-24
176.02        1.15961e-24        1.08218e-24        1.23703e-24
176.69        1.16019e-24        1.08271e-24        1.23766e-24
177.36        1.16080e-24        1.08326e-24        1.23833e-24
178.04        1.16144e-24        1.08385e-24        1.23904e-24
178.72        1.16212e-24        1.08446e-24        1.23977e-24
179.40        1.16283e-24        1.08511e-24        1.24055e-24
180.08        1.16357e-24        1.08579e-24        1.24136e-24
180.77        1.16435e-24        1.08650e-24        1.24220e-24
181.46        1.16516e-24        1.08724e-24        1.24308e-24
182.15        1.16600e-24        1.08801e-24        1.24400e-24
182.84        1.16688e-24        1.08881e-24        1.24495e-24
183.54        1.16779e-24        1.08964e-24        1.24594e-24
184.24        1.16874e-24        1.09051e-24        1.24697e-24
184.94        1.16972e-24        1.09140e-24        1.24803e-24
185.64        1.17073e-24        1.09233e-24        1.24913e-24
186.35        1.17178e-24        1.09329e-24        1.25026e-24
187.06        1.17286e-24        1.09428e-24        1.25143e-24
187.77        1.17397e-24        1.09531e-24        1.25264e-24
188.49        1.17512e-24        1.09636e-24        1.25388e-24
189.21        1.17630e-24        1.09745e-24        1.25516e-24
189.93        1.17752e-24        1.09856e-24        1.25647e-24
190.65        1.17877e-24        1.09972e-24        1.25783e-24
191.38        1.18006e-24        1.10090e-24        1.25922e-24
192.11        1.18138e-24        1.10211e-24        1.26064e-24
192.84        1.18274e-24        1.10336e-24        1.26211e-24
193.57        1.18413e-24        1.10464e-24        1.26361e-24
194.31        1.18555e-24        1.10596e-24        1.26515e-24
195.05        1.18702e-24        1.10730e-24        1.26673e-24
195.79        1.18851e-24        1.10868e-24        1.26835e-24
196.54        1.19005e-24        1.11009e-24        1.27000e-24
197.29        1.19162e-24        1.11154e-24        1.27170e-24
198.04        1.19322e-24        1.11302e-24        1.27343e-24
198.80        1.19487e-24        1.11453e-24        1.27520e-24
199.55        1.19655e-24        1.11608e-24        1.27701e-24
200.31        1.19816e-24        1.11757e-24        1.27875e-24
201.08        1.19966e-24        1.11897e-24        1.28036e-24
201.84        1.20120e-24        1.12039e-24        1.28201e-24
202.61        1.20278e-24        1.12185e-24        1.28370e-24
203.38        1.20438e-24        1.12334e-24        1.28543e-24
204.16        1.20603e-24        1.12487e-24        1.28719e-24
204.94        1.20770e-24        1.12642e-24        1.28899e-24
205.72        1.20941e-24        1.12801e-24        1.29082e-24
206.50        1.21116e-24        1.12962e-24        1.29269e-24
207.29        1.21293e-24        1.13127e-24        1.29459e-24
208.08        1.21474e-24        1.13295e-24        1.29653e-24
208.87        1.21658e-24        1.13465e-24        1.29851e-24
209.66        1.21845e-24        1.13639e-24        1.30051e-24
210.46        1.22036e-24        1.13816e-24        1.30256e-24
211.27        1.22229e-24        1.13995e-24        1.30463e-24
212.07        1.22426e-24        1.14178e-24        1.30674e-24
212.88        1.22626e-24        1.14363e-24        1.30888e-24
213.69        1.22829e-24        1.14552e-24        1.31106e-24
214.50        1.23035e-24        1.14743e-24        1.31327e-24
215.32        1.23244e-24        1.14937e-24        1.31551e-24
216.14        1.23456e-24        1.15133e-24        1.31778e-24
216.96        1.23671e-24        1.15333e-24        1.32009e-24
217.79        1.23889e-24        1.15535e-24        1.32242e-24
218.62        1.24110e-24        1.15740e-24        1.32479e-24
219.45        1.24333e-24        1.15948e-24        1.32719e-24
220.29        1.24560e-24        1.16158e-24        1.32962e-24
221.13        1.24790e-24        1.16371e-24        1.33208e-24
221.97        1.25022e-24        1.16587e-24        1.33457e-24
222.82        1.25258e-24        1.16806e-24        1.33710e-24
223.67        1.25496e-24        1.17027e-24        1.33965e-24
224.52        1.25737e-24        1.17251e-24        1.34224e-24
225.37        1.25982e-24        1.17478e-24        1.34486e-24
226.23        1.26229e-24        1.17707e-24        1.34751e-24
227.09        1.26480e-24        1.17940e-24        1.35019e-24
227.96        1.26733e-24        1.18175e-24        1.35291e-24
228.83        1.26990e-24        1.18414e-24        1.35566e-24
229.70        1.27250e-24        1.18655e-24        1.35845e-24
230.57        1.27513e-24        1.18899e-24        1.36127e-24
231.45        1.27780e-24        1.19147e-24        1.36412e-24
232.33        1.28049e-24        1.19397e-24        1.36701e-24
233.22        1.28322e-24        1.19650e-24        1.36994e-24
234.11        1.28598e-24        1.19907e-24        1.37290e-24
235.00        1.28878e-24        1.20166e-24        1.37589e-24
235.89        1.29161e-24        1.20429e-24        1.37893e-24
236.79        1.29447e-24        1.20695e-24        1.38200e-24
237.69        1.29737e-24        1.20964e-24        1.38510e-24
238.60        1.30031e-24        1.21237e-24        1.38825e-24
239.51        1.30328e-24        1.21513e-24        1.39143e-24
240.42        1.30628e-24        1.21792e-24        1.39465e-24
241.34        1.30933e-24        1.22074e-24        1.39791e-24
242.26        1.31240e-24        1.22360e-24        1.40121e-24
243.18        1.31552e-24        1.22649e-24        1.40454e-24
244.11        1.31867e-24        1.22942e-24        1.40792e-24
245.04        1.32185e-24        1.23238e-24        1.41133e-24
245.97        1.32507e-24        1.23537e-24        1.41478e-24
246.91        1.32833e-24        1.23839e-24        1.41827e-24
247.85        1.33162e-24        1.24145e-24        1.42179e-24
248.79        1.33495e-24        1.24453e-24        1.42536e-24
249.74        1.33831e-24        1.24766e-24        1.42896e-24
250.69        1.34170e-24        1.25081e-24        1.43260e-24
251.65        1.34513e-24        1.25400e-24        1.43627e-24
252.60        1.34860e-24        1.25721e-24        1.43999e-24
253.57        1.35210e-24        1.26046e-24        1.44373e-24
254.53        1.35563e-24        1.26375e-24        1.44752e-24
255.50        1.35920e-24        1.26706e-24        1.45134e-24
256.48        1.36280e-24        1.27041e-24        1.45520e-24
257.45        1.36644e-24        1.27378e-24        1.45910e-24
258.43        1.37011e-24        1.27719e-24        1.46303e-24
259.42        1.37382e-24        1.28063e-24        1.46700e-24
260.41        1.37755e-24        1.28410e-24        1.47101e-24
261.40        1.38133e-24        1.28761e-24        1.47505e-24
262.39        1.38513e-24        1.29114e-24        1.47912e-24
263.39        1.38897e-24        1.29470e-24        1.48323e-24
264.40        1.39284e-24        1.29830e-24        1.48738e-24
265.40        1.39674e-24        1.30192e-24        1.49156e-24
266.42        1.40068e-24        1.30558e-24        1.49578e-24
267.43        1.40465e-24        1.30926e-24        1.50003e-24
268.45        1.40865e-24        1.31298e-24        1.50432e-24
269.47        1.41268e-24        1.31672e-24        1.50864e-24
270.50        1.41674e-24        1.32050e-24        1.51299e-24
271.53        1.42084e-24        1.32430e-24        1.51737e-24
272.56        1.42496e-24        1.32813e-24        1.52179e-24
273.60        1.42911e-24        1.33199e-24        1.52624e-24
274.64        1.43330e-24        1.33587e-24        1.53073e-24
275.69        1.43751e-24        1.33979e-24        1.53524e-24
276.74        1.44176e-24        1.34373e-24        1.53979e-24
277.80        1.44603e-24        1.34770e-24        1.54437e-24
278.85        1.45034e-24        1.35169e-24        1.54898e-24
279.92        1.45467e-24        1.35571e-24        1.55362e-24
280.98        1.45903e-24        1.35976e-24        1.55829e-24
282.05        1.46342e-24        1.36384e-24        1.56300e-24
283.13        1.46784e-24        1.36795e-24        1.56773e-24
284.21        1.47229e-24        1.37208e-24        1.57250e-24
285.29        1.47678e-24        1.37624e-24        1.57731e-24
286.38        1.48130e-24        1.38044e-24        1.58215e-24
287.47        1.48585e-24        1.38467e-24        1.58703e-24
288.56        1.49044e-24        1.38893e-24        1.59195e-24
289.66        1.49507e-24        1.39323e-24        1.59691e-24
290.76        1.49974e-24        1.39756e-24        1.60191e-24
291.87        1.50444e-24        1.40193e-24        1.60695e-24
292.98        1.50919e-24        1.40634e-24        1.61204e-24
294.10        1.51398e-24        1.41079e-24        1.61718e-24
295.22        1.51882e-24        1.41528e-24        1.62236e-24
296.34        1.52370e-24        1.41981e-24        1.62759e-24
297.47        1.52863e-24        1.42439e-24        1.63287e-24
298.61        1.53361e-24        1.42901e-24        1.63820e-24
299.74        1.53863e-24        1.43368e-24        1.64359e-24
300.89        1.54351e-24        1.43821e-24        1.64880e-24
302.03        1.54837e-24        1.44275e-24        1.65400e-24
303.18        1.55329e-24        1.44732e-24        1.65925e-24
304.34        1.55825e-24        1.45195e-24        1.66455e-24
305.50        1.56326e-24        1.45661e-24        1.66990e-24
306.66        1.56832e-24        1.46133e-24        1.67531e-24
307.83        1.57342e-24        1.46608e-24        1.68076e-24
309.00        1.57858e-24        1.47088e-24        1.68627e-24
310.18        1.58378e-24        1.47573e-24        1.69183e-24
311.36        1.58902e-24        1.48061e-24        1.69743e-24
312.55        1.59432e-24        1.48555e-24        1.70309e-24
313.74        1.59966e-24        1.49052e-24        1.70880e-24
314.93        1.60505e-24        1.49554e-24        1.71455e-24
316.13        1.61048e-24        1.50060e-24        1.72036e-24
317.34        1.61596e-24        1.50570e-24        1.72621e-24
318.55        1.62148e-24        1.51085e-24        1.73212e-24
319.76        1.62705e-24        1.51604e-24        1.73807e-24
320.98        1.63267e-24        1.52127e-24        1.74407e-24
322.20        1.63832e-24        1.52654e-24        1.75011e-24
323.43        1.64403e-24        1.53185e-24        1.75621e-24
324.66        1.64977e-24        1.53720e-24        1.76235e-24
325.90        1.65557e-24        1.54260e-24        1.76853e-24
327.14        1.66140e-24        1.54803e-24        1.77477e-24
328.39        1.66728e-24        1.55351e-24        1.78105e-24
329.64        1.67320e-24        1.55902e-24        1.78737e-24
330.89        1.67916e-24        1.56457e-24        1.79374e-24
332.15        1.68516e-24        1.57017e-24        1.80016e-24
333.42        1.69121e-24        1.57580e-24        1.80662e-24
334.69        1.69730e-24        1.58147e-24        1.81313e-24
335.96        1.70343e-24        1.58718e-24        1.81968e-24
337.24        1.70961e-24        1.59294e-24        1.82628e-24
338.53        1.71582e-24        1.59873e-24        1.83292e-24
339.82        1.72208e-24        1.60456e-24        1.83961e-24
341.11        1.72839e-24        1.61043e-24        1.84635e-24
342.41        1.73473e-24        1.61634e-24        1.85313e-24
343.72        1.74112e-24        1.62229e-24        1.85996e-24
345.03        1.74756e-24        1.62829e-24        1.86683e-24
346.34        1.75403e-24        1.63432e-24        1.87375e-24
347.66        1.76055e-24        1.64039e-24        1.88072e-24
348.98        1.76712e-24        1.64651e-24        1.88773e-24
350.31        1.77373e-24        1.65266e-24        1.89479e-24
351.65        1.78038e-24        1.65886e-24        1.90190e-24
352.99        1.78707e-24        1.66509e-24        1.90905e-24
354.33        1.79381e-24        1.67137e-24        1.91625e-24
355.68        1.80059e-24        1.67769e-24        1.92350e-24
357.04        1.80742e-24        1.68405e-24        1.93080e-24
358.40        1.81429e-24        1.69045e-24        1.93814e-24
359.76        1.82121e-24        1.69689e-24        1.94553e-24
361.13        1.82817e-24        1.70337e-24        1.95297e-24
362.51        1.83517e-24        1.70990e-24        1.96045e-24
363.89        1.84223e-24        1.71647e-24        1.96799e-24
365.28        1.84932e-24        1.72308e-24        1.97557e-24
366.67        1.85647e-24        1.72973e-24        1.98320e-24
368.06        1.86366e-24        1.73643e-24        1.99089e-24
369.47        1.87090e-24        1.74317e-24        1.99862e-24
370.87        1.87819e-24        1.74996e-24        2.00641e-24
372.29        1.88553e-24        1.75680e-24        2.01425e-24
373.71        1.89292e-24        1.76368e-24        2.02215e-24
375.13        1.90036e-24        1.77061e-24        2.03010e-24
376.56        1.90785e-24        1.77759e-24        2.03811e-24
377.99        1.91539e-24        1.78462e-24        2.04617e-24
379.43        1.92299e-24        1.79170e-24        2.05429e-24
380.88        1.93065e-24        1.79882e-24        2.06247e-24
382.33        1.93835e-24        1.80600e-24        2.07070e-24
383.79        1.94612e-24        1.81324e-24        2.07900e-24
385.25        1.95394e-24        1.82052e-24        2.08736e-24
386.72        1.96182e-24        1.82786e-24        2.09578e-24
388.19        1.96976e-24        1.83526e-24        2.10426e-24
389.67        1.97776e-24        1.84270e-24        2.11281e-24
391.15        1.98581e-24        1.85021e-24        2.12142e-24
392.64        1.99393e-24        1.85777e-24        2.13009e-24
394.14        2.00211e-24        1.86539e-24        2.13884e-24
395.64        2.01036e-24        1.87307e-24        2.14765e-24
397.15        2.01867e-24        1.88081e-24        2.15653e-24
398.66        2.02704e-24        1.88861e-24        2.16548e-24
400.18        2.03547e-24        1.89646e-24        2.17448e-24
401.70        2.04383e-24        1.90427e-24        2.18340e-24
403.23        2.05226e-24        1.91213e-24        2.19239e-24
404.77        2.06075e-24        1.92006e-24        2.20145e-24
406.31        2.06931e-24        1.92804e-24        2.21058e-24
407.86        2.07793e-24        1.93609e-24        2.21977e-24
409.41        2.08662e-24        1.94420e-24        2.22904e-24
410.97        2.09538e-24        1.95237e-24        2.23838e-24
412.54        2.10419e-24        1.96060e-24        2.24779e-24
414.11        2.11308e-24        1.96889e-24        2.25726e-24
415.69        2.12202e-24        1.97724e-24        2.26681e-24
417.27        2.13104e-24        1.98565e-24        2.27642e-24
418.86        2.14011e-24        1.99412e-24        2.28610e-24
420.46        2.14925e-24        2.00266e-24        2.29585e-24
422.06        2.15846e-24        2.01125e-24        2.30567e-24
423.67        2.16772e-24        2.01990e-24        2.31555e-24
425.28        2.17705e-24        2.02861e-24        2.32550e-24
426.90        2.18645e-24        2.03737e-24        2.33552e-24
428.53        2.19591e-24        2.04620e-24        2.34561e-24
430.16        2.20542e-24        2.05509e-24        2.35576e-24
431.80        2.21501e-24        2.06403e-24        2.36598e-24
433.44        2.22465e-24        2.07303e-24        2.37627e-24
435.09        2.23436e-24        2.08209e-24        2.38662e-24
436.75        2.24412e-24        2.09121e-24        2.39704e-24
438.42        2.25395e-24        2.10038e-24        2.40752e-24
440.09        2.26384e-24        2.10961e-24        2.41807e-24
441.76        2.27379e-24        2.11890e-24        2.42868e-24
443.44        2.28379e-24        2.12824e-24        2.43935e-24
445.13        2.29386e-24        2.13764e-24        2.45009e-24
446.83        2.30399e-24        2.14709e-24        2.46089e-24
448.53        2.31417e-24        2.15660e-24        2.47175e-24
450.24        2.32441e-24        2.16616e-24        2.48267e-24
451.96        2.33472e-24        2.17577e-24        2.49366e-24
453.68        2.34507e-24        2.18544e-24        2.50470e-24
455.41        2.35549e-24        2.19517e-24        2.51581e-24
457.14        2.36597e-24        2.20495e-24        2.52699e-24
458.88        2.37651e-24        2.21479e-24        2.53823e-24
460.63        2.38711e-24        2.22469e-24        2.54953e-24
462.39        2.39778e-24        2.23464e-24        2.56091e-24
464.15        2.40850e-24        2.24466e-24        2.57235e-24
465.92        2.41930e-24        2.25474e-24        2.58386e-24
467.69        2.43016e-24        2.26488e-24        2.59544e-24
469.47        2.44108e-24        2.27508e-24        2.60709e-24
471.26        2.45208e-24        2.28534e-24        2.61881e-24
473.06        2.46314e-24        2.29567e-24        2.63061e-24
474.86        2.47427e-24        2.30607e-24        2.64248e-24
476.67        2.48548e-24        2.31653e-24        2.65443e-24
478.48        2.49676e-24        2.32706e-24        2.66645e-24
480.31        2.50811e-24        2.33766e-24        2.67856e-24
482.14        2.51953e-24        2.34833e-24        2.69074e-24
483.97        2.53104e-24        2.35907e-24        2.70300e-24
485.82        2.54261e-24        2.36988e-24        2.71535e-24
487.67        2.55427e-24        2.38076e-24        2.72778e-24
489.52        2.56601e-24        2.39172e-24        2.74029e-24
491.39        2.57783e-24        2.40276e-24        2.75290e-24
493.26        2.58973e-24        2.41387e-24        2.76558e-24
495.14        2.60171e-24        2.42506e-24        2.77836e-24
497.03        2.61378e-24        2.43633e-24        2.79123e-24
498.92        2.62594e-24        2.44768e-24        2.80419e-24
500.82        2.63815e-24        2.45909e-24        2.81720e-24
502.73        2.65040e-24        2.47054e-24        2.83025e-24
504.64        2.66274e-24        2.48208e-24        2.84340e-24
506.57        2.67517e-24        2.49370e-24        2.85664e-24
508.50        2.68768e-24        2.50540e-24        2.86997e-24
510.43        2.70029e-24        2.51718e-24        2.88339e-24
512.38        2.71298e-24        2.52905e-24        2.89691e-24
514.33        2.72576e-24        2.54100e-24        2.91052e-24
516.29        2.73863e-24        2.55303e-24        2.92423e-24
518.26        2.75158e-24        2.56514e-24        2.93802e-24
520.23        2.76462e-24        2.57734e-24        2.95191e-24
522.21        2.77775e-24        2.58961e-24        2.96590e-24
524.20        2.79097e-24        2.60197e-24        2.97997e-24
526.20        2.80427e-24        2.61441e-24        2.99414e-24
528.20        2.81767e-24        2.62693e-24        3.00840e-24
530.22        2.83114e-24        2.63953e-24        3.02275e-24
532.24        2.84471e-24        2.65222e-24        3.03720e-24
534.26        2.85836e-24        2.66498e-24        3.05173e-24
536.30        2.87210e-24        2.67783e-24        3.06636e-24
538.34        2.88592e-24        2.69076e-24        3.08108e-24
540.39        2.89983e-24        2.70376e-24        3.09589e-24
542.45        2.91382e-24        2.71685e-24        3.11079e-24
544.52        2.92790e-24        2.73002e-24        3.12578e-24
546.59        2.94206e-24        2.74326e-24        3.14086e-24
548.67        2.95631e-24        2.75659e-24        3.15603e-24
550.76        2.97064e-24        2.76999e-24        3.17129e-24
552.86        2.98505e-24        2.78347e-24        3.18663e-24
554.97        2.99955e-24        2.79704e-24        3.20207e-24
557.08        3.01414e-24        2.81068e-24        3.21760e-24
559.21        3.02881e-24        2.82440e-24        3.23322e-24
561.34        3.04357e-24        2.83821e-24        3.24894e-24
563.47        3.05843e-24        2.85211e-24        3.26475e-24
565.62        3.07337e-24        2.86609e-24        3.28065e-24
567.78        3.08841e-24        2.88015e-24        3.29666e-24
569.94        3.10354e-24        2.89431e-24        3.31277e-24
572.11        3.11876e-24        2.90855e-24        3.32898e-24
574.29        3.13409e-24        2.92289e-24        3.34529e-24
576.48        3.14951e-24        2.93732e-24        3.36170e-24
578.67        3.16503e-24        2.95184e-24        3.37823e-24
580.88        3.18066e-24        2.96646e-24        3.39486e-24
583.09        3.19638e-24        2.98117e-24        3.41159e-24
585.31        3.21221e-24        2.99599e-24        3.42844e-24
587.54        3.22815e-24        3.01090e-24        3.44541e-24
589.78        3.24420e-24        3.02591e-24        3.46249e-24
592.03        3.26035e-24        3.04103e-24        3.47968e-24
594.28        3.27662e-24        3.05625e-24        3.49699e-24
596.55        3.29300e-24        3.07158e-24        3.51442e-24
598.82        3.30950e-24        3.08702e-24        3.53198e-24
601.10        3.32611e-24        3.10257e-24        3.54966e-24
603.39        3.34286e-24        3.11824e-24        3.56747e-24
605.69        3.35971e-24        3.13402e-24        3.58541e-24
608.00        3.37669e-24        3.14991e-24        3.60347e-24
610.31        3.39379e-24        3.16592e-24        3.62166e-24
612.64        3.41100e-24        3.18203e-24        3.63997e-24
614.97        3.42833e-24        3.19826e-24        3.65841e-24
617.31        3.44578e-24        3.21459e-24        3.67697e-24
619.67        3.46335e-24        3.23104e-24        3.69566e-24
622.03        3.48104e-24        3.24760e-24        3.71448e-24
624.40        3.49884e-24        3.26427e-24        3.73342e-24
626.77        3.51677e-24        3.28105e-24        3.75248e-24
629.16        3.53481e-24        3.29795e-24        3.77167e-24
631.56        3.55297e-24        3.31495e-24        3.79098e-24
633.97        3.57124e-24        3.33206e-24        3.81042e-24
636.38        3.58963e-24        3.34929e-24        3.82998e-24
638.80        3.60814e-24        3.36662e-24        3.84967e-24
641.24        3.62677e-24        3.38406e-24        3.86948e-24
643.68        3.64551e-24        3.40161e-24        3.88941e-24
646.13        3.66437e-24        3.41928e-24        3.90947e-24
648.60        3.68335e-24        3.43705e-24        3.92965e-24
651.07        3.70244e-24        3.45493e-24        3.94995e-24
653.55        3.72164e-24        3.47291e-24        3.97037e-24
656.04        3.74096e-24        3.49101e-24        3.99092e-24
658.54        3.76040e-24        3.50922e-24        4.01158e-24
661.04        3.77996e-24        3.52753e-24        4.03238e-24
663.56        3.79963e-24        3.54596e-24        4.05330e-24
666.09        3.81943e-24        3.56451e-24        4.07434e-24
668.63        3.83934e-24        3.58316e-24        4.09552e-24
671.17        3.85938e-24        3.60194e-24        4.11682e-24
673.73        3.87954e-24        3.62082e-24        4.13826e-24
676.30        3.89982e-24        3.63983e-24        4.15982e-24
678.87        3.92023e-24        3.65895e-24        4.18152e-24
681.46        3.94077e-24        3.67819e-24        4.20335e-24
684.06        3.96143e-24        3.69755e-24        4.22531e-24
686.66        3.98222e-24        3.71703e-24        4.24741e-24
689.28        4.00314e-24        3.73663e-24        4.26965e-24
691.90        4.02419e-24        3.75635e-24        4.29202e-24
694.54        4.04536e-24        3.77620e-24        4.31453e-24
697.19        4.06668e-24        3.79617e-24        4.33718e-24
699.84        4.08812e-24        3.81627e-24        4.35998e-24
702.51        4.10970e-24        3.83649e-24        4.38291e-24
705.19        4.13142e-24        3.85684e-24        4.40599e-24
707.87        4.15327e-24        3.87732e-24        4.42921e-24
710.57        4.17525e-24        3.89793e-24        4.45258e-24
713.28        4.19738e-24        3.91867e-24        4.47609e-24
715.99        4.21964e-24        3.93954e-24        4.49975e-24
718.72        4.24204e-24        3.96054e-24        4.52355e-24
721.46        4.26459e-24        3.98167e-24        4.54751e-24
724.21        4.28727e-24        4.00293e-24        4.57161e-24
726.97        4.31009e-24        4.02433e-24        4.59586e-24
729.73        4.33306e-24        4.04586e-24        4.62026e-24
732.51        4.35617e-24        4.06753e-24        4.64482e-24
735.31        4.37943e-24        4.08933e-24        4.66952e-24
738.11        4.40282e-24        4.11127e-24        4.69438e-24
740.92        4.42637e-24        4.13334e-24        4.71939e-24
743.74        4.45006e-24        4.15556e-24        4.74456e-24
746.57        4.47389e-24        4.17791e-24        4.76988e-24
749.42        4.49788e-24        4.20040e-24        4.79536e-24
752.27        4.52201e-24        4.22303e-24        4.82099e-24
755.14        4.54629e-24        4.24580e-24        4.84678e-24
758.02        4.57073e-24        4.26872e-24        4.87274e-24
760.90        4.59532e-24        4.29178e-24        4.89886e-24
763.80        4.62006e-24        4.31499e-24        4.92514e-24
766.71        4.64497e-24        4.33835e-24        4.95159e-24
769.63        4.67003e-24        4.36186e-24        4.97821e-24
772.57        4.69526e-24        4.38552e-24        5.00500e-24
775.51        4.72065e-24        4.40934e-24        5.03196e-24
778.46        4.74621e-24        4.43332e-24        5.05911e-24
781.43        4.77194e-24        4.45746e-24        5.08643e-24
784.41        4.79784e-24        4.48176e-24        5.11393e-24
787.39        4.82392e-24        4.50622e-24        5.14162e-24
790.39        4.85017e-24        4.53085e-24        5.16950e-24
793.40        4.87661e-24        4.55565e-24        5.19756e-24
796.43        4.90322e-24        4.58062e-24        5.22582e-24
799.46        4.93002e-24        4.60577e-24        5.25427e-24
802.51        4.95717e-24        4.63122e-24        5.28312e-24
805.56        4.98455e-24        4.65689e-24        5.31221e-24
808.63        5.01212e-24        4.68273e-24        5.34151e-24
811.71        5.03989e-24        4.70876e-24        5.37101e-24
814.81        5.06784e-24        4.73497e-24        5.40072e-24
817.91        5.09599e-24        4.76135e-24        5.43063e-24
821.03        5.12434e-24        4.78793e-24        5.46074e-24
824.15        5.15287e-24        4.81468e-24        5.49107e-24
827.29        5.18161e-24        4.84162e-24        5.52159e-24
830.44        5.21053e-24        4.86874e-24        5.55233e-24
833.61        5.23965e-24        4.89604e-24        5.58327e-24
836.78        5.26897e-24        4.92353e-24        5.61441e-24
839.97        5.29849e-24        4.95121e-24        5.64577e-24
843.17        5.32820e-24        4.97906e-24        5.67733e-24
846.38        5.35810e-24        5.00711e-24        5.70909e-24
849.61        5.38820e-24        5.03533e-24        5.74107e-24
852.85        5.41850e-24        5.06374e-24        5.77325e-24
856.09        5.44899e-24        5.09234e-24        5.80564e-24
859.36        5.47968e-24        5.12112e-24        5.83824e-24
862.63        5.51057e-24        5.15009e-24        5.87104e-24
865.92        5.54165e-24        5.17924e-24        5.90406e-24
869.21        5.57292e-24        5.20857e-24        5.93727e-24
872.53        5.60440e-24        5.23809e-24        5.97070e-24
875.85        5.63606e-24        5.26779e-24        6.00433e-24
879.19        5.66792e-24        5.29768e-24        6.03817e-24
882.54        5.69998e-24        5.32775e-24        6.07221e-24
885.90        5.73223e-24        5.35800e-24        6.10646e-24
889.27        5.76468e-24        5.38844e-24        6.14091e-24
892.66        5.79731e-24        5.41906e-24        6.17557e-24
896.06        5.83014e-24        5.44986e-24        6.21043e-24
899.47        5.86316e-24        5.48084e-24        6.24549e-24
902.90        5.89637e-24        5.51200e-24        6.28075e-24
906.34        5.92978e-24        5.54334e-24        6.31622e-24
909.79        5.96338e-24        5.57486e-24        6.35189e-24
913.26        5.99717e-24        5.60658e-24        6.38777e-24
916.74        6.03117e-24        5.63848e-24        6.42387e-24
920.23        6.06537e-24        5.67057e-24        6.46017e-24
923.74        6.09978e-24        5.70286e-24        6.49670e-24
927.26        6.13440e-24        5.73535e-24        6.53345e-24
930.79        6.16922e-24        5.76803e-24        6.57041e-24
934.33        6.20427e-24        5.80092e-24        6.60761e-24
937.89        6.23952e-24        5.83401e-24        6.64504e-24
941.47        6.27500e-24        5.86732e-24        6.68269e-24
945.05        6.31071e-24        5.90083e-24        6.72059e-24
948.65        6.34664e-24        5.93455e-24        6.75872e-24
952.27        6.38280e-24        5.96850e-24        6.79710e-24
955.90        6.41919e-24        6.00266e-24        6.83573e-24
959.54        6.45583e-24        6.03705e-24        6.87460e-24
963.19        6.49270e-24        6.07167e-24        6.91373e-24
966.86        6.52982e-24        6.10651e-24        6.95312e-24
970.55        6.56718e-24        6.14159e-24        6.99277e-24
974.24        6.60480e-24        6.17691e-24        7.03268e-24
977.95        6.64267e-24        6.21247e-24        7.07287e-24
981.68        6.68080e-24        6.24827e-24        7.11333e-24
985.42        6.71920e-24        6.28433e-24        7.15406e-24
989.17        6.75786e-24        6.32063e-24        7.19508e-24
992.94        6.79679e-24        6.35719e-24        7.23639e-24
996.72        6.83601e-24        6.39402e-24        7.27799e-24
1000.52        6.87558e-24        6.43117e-24        7.31999e-24
1004.33        6.91595e-24        6.46899e-24        7.36290e-24
1008.16        6.95661e-24        6.50708e-24        7.40613e-24
1012.00        6.99757e-24        6.54546e-24        7.44967e-24
1015.86        7.03882e-24        6.58411e-24        7.49353e-24
1019.73        7.08037e-24        6.62303e-24        7.53770e-24
1023.61        7.12221e-24        6.66224e-24        7.58218e-24
1027.51        7.16435e-24        6.70172e-24        7.62698e-24
1031.42        7.20679e-24        6.74148e-24        7.67209e-24
1035.35        7.24952e-24        6.78152e-24        7.71752e-24
1039.30        7.29255e-24        6.82184e-24        7.76326e-24
1043.26        7.33587e-24        6.86243e-24        7.80931e-24
1047.23        7.37949e-24        6.90331e-24        7.85568e-24
1051.22        7.42341e-24        6.94446e-24        7.90236e-24
1055.23        7.46762e-24        6.98588e-24        7.94935e-24
1059.25        7.51212e-24        7.02759e-24        7.99666e-24
1063.28        7.55692e-24        7.06957e-24        8.04427e-24
1067.33        7.60201e-24        7.11182e-24        8.09220e-24
1071.40        7.64740e-24        7.15435e-24        8.14044e-24
1075.48        7.69307e-24        7.19715e-24        8.18899e-24
1079.58        7.73904e-24        7.24023e-24        8.23784e-24
1083.69        7.78529e-24        7.28358e-24        8.28700e-24
1087.82        7.83183e-24        7.32720e-24        8.33647e-24
1091.96        7.87866e-24        7.37108e-24        8.38624e-24
1096.12        7.92578e-24        7.41524e-24        8.43632e-24
1100.30        7.97318e-24        7.45966e-24        8.48669e-24
1104.49        8.02086e-24        7.50435e-24        8.53736e-24
1108.70        8.06882e-24        7.54931e-24        8.58834e-24
1112.92        8.11708e-24        7.59453e-24        8.63962e-24
1117.16        8.16563e-24        7.64004e-24        8.69122e-24
1121.42        8.21447e-24        7.68582e-24        8.74312e-24
1125.69        8.26361e-24        7.73187e-24        8.79534e-24
1129.98        8.31305e-24        7.77822e-24        8.84788e-24
1134.28        8.36279e-24        7.82485e-24        8.90074e-24
1138.60        8.41285e-24        7.87177e-24        8.95393e-24
1142.94        8.46322e-24        7.91898e-24        9.00745e-24
1147.29        8.51390e-24        7.96649e-24        9.06131e-24
1151.66        8.56490e-24        8.01430e-24        9.11550e-24
1156.05        8.61623e-24        8.06242e-24        9.17004e-24
1160.46        8.66788e-24        8.11084e-24        9.22493e-24
1164.88        8.71987e-24        8.15957e-24        9.28016e-24
1169.31        8.77219e-24        8.20862e-24        9.33576e-24
1173.77        8.82485e-24        8.25799e-24        9.39171e-24
1178.24        8.87786e-24        8.30768e-24        9.44803e-24
1182.73        8.93121e-24        8.35771e-24        9.50471e-24
1187.24        8.98492e-24        8.40806e-24        9.56177e-24
1191.76        9.03898e-24        8.45875e-24        9.61921e-24
1196.30        9.09341e-24        8.50978e-24        9.67704e-24
1200.86        9.14820e-24        8.56115e-24        9.73525e-24
1205.43        9.20336e-24        8.61287e-24        9.79386e-24
1210.02        9.25890e-24        8.66495e-24        9.85286e-24
1214.63        9.31482e-24        8.71738e-24        9.91226e-24
1219.26        9.37111e-24        8.77016e-24        9.97206e-24
1223.90        9.42778e-24        8.82330e-24        1.00323e-23
1228.57        9.48483e-24        8.87679e-24        1.00929e-23
1233.25        9.54227e-24        8.93065e-24        1.01539e-23
1237.95        9.60009e-24        8.98487e-24        1.02153e-23
1242.66        9.65829e-24        9.03946e-24        1.02771e-23
1247.40        9.71689e-24        9.09441e-24        1.03394e-23
1252.15        9.77588e-24        9.14972e-24        1.04020e-23
1256.92        9.83526e-24        9.20541e-24        1.04651e-23
1261.71        9.89503e-24        9.26147e-24        1.05286e-23
1266.51        9.95520e-24        9.31790e-24        1.05925e-23
1271.34        1.00158e-23        9.37470e-24        1.06568e-23
1276.18        1.00767e-23        9.43188e-24        1.07216e-23
1281.04        1.01381e-23        9.48944e-24        1.07868e-23
1285.92        1.01999e-23        9.54737e-24        1.08524e-23
1290.82        1.02621e-23        9.60569e-24        1.09184e-23
1295.74        1.03246e-23        9.66439e-24        1.09849e-23
1300.68        1.03876e-23        9.72347e-24        1.10518e-23
1305.63        1.04510e-23        9.78294e-24        1.11191e-23
1310.60        1.05148e-23        9.84280e-24        1.11869e-23
1315.60        1.05791e-23        9.90305e-24        1.12551e-23
1320.61        1.06437e-23        9.96369e-24        1.13237e-23
1325.64        1.07088e-23        1.00247e-23        1.13928e-23
1330.69        1.07743e-23        1.00862e-23        1.14624e-23
1335.76        1.08402e-23        1.01480e-23        1.15324e-23
1340.85        1.09066e-23        1.02103e-23        1.16029e-23
1345.96        1.09734e-23        1.02729e-23        1.16738e-23
1351.08        1.10406e-23        1.03360e-23        1.17452e-23
1356.23        1.11082e-23        1.03995e-23        1.18170e-23
1361.40        1.11764e-23        1.04634e-23        1.18893e-23
1366.58        1.12449e-23        1.05277e-23        1.19621e-23
1371.79        1.13139e-23        1.05925e-23        1.20354e-23
1377.02        1.13834e-23        1.06576e-23        1.21092e-23
1382.26        1.14533e-23        1.07233e-23        1.21834e-23
1387.53        1.15237e-23        1.07893e-23        1.22582e-23
1392.81        1.15946e-23        1.08558e-23        1.23334e-23
1398.12        1.16659e-23        1.09227e-23        1.24091e-23
1403.45        1.17377e-23        1.09901e-23        1.24853e-23
1408.79        1.18100e-23        1.10579e-23        1.25621e-23
1414.16        1.18827e-23        1.11262e-23        1.26393e-23
1419.55        1.19560e-23        1.11949e-23        1.27170e-23
1424.95        1.20297e-23        1.12641e-23        1.27953e-23
1430.38        1.21039e-23        1.13337e-23        1.28741e-23
1435.83        1.21786e-23        1.14039e-23        1.29534e-23
1441.30        1.22538e-23        1.14744e-23        1.30332e-23
1446.79        1.23295e-23        1.15455e-23        1.31136e-23
1452.31        1.24058e-23        1.16170e-23        1.31945e-23
1457.84        1.24825e-23        1.16891e-23        1.32759e-23
1463.39        1.25597e-23        1.17616e-23        1.33579e-23
1468.97        1.26375e-23        1.18345e-23        1.34405e-23
1474.56        1.27158e-23        1.19080e-23        1.35236e-23
1480.18        1.27946e-23        1.19820e-23        1.36072e-23
1485.82        1.28740e-23        1.20565e-23        1.36914e-23
1491.48        1.29538e-23        1.21315e-23        1.37762e-23
1497.16        1.30343e-23        1.22070e-23        1.38616e-23
1502.86        1.31159e-23        1.22835e-23        1.39483e-23
1508.59        1.31988e-23        1.23612e-23        1.40365e-23
1514.34        1.32823e-23        1.24394e-23        1.41253e-23
1520.11        1.33664e-23        1.25181e-23        1.42147e-23
1525.90        1.34511e-23        1.25974e-23        1.43047e-23
1531.71        1.35363e-23        1.26772e-23        1.43954e-23
1537.55        1.36221e-23        1.27576e-23        1.44867e-23
1543.40        1.37086e-23        1.28386e-23        1.45786e-23
1549.28        1.37956e-23        1.29201e-23        1.46711e-23
1555.18        1.38832e-23        1.30021e-23        1.47643e-23
1561.11        1.39714e-23        1.30847e-23        1.48581e-23
1567.06        1.40602e-23        1.31679e-23        1.49526e-23
1573.03        1.41497e-23        1.32517e-23        1.50477e-23
1579.02        1.42397e-23        1.33360e-23        1.51434e-23
1585.03        1.43304e-23        1.34209e-23        1.52399e-23
1591.07        1.44217e-23        1.35064e-23        1.53369e-23
1597.13        1.45136e-23        1.35924e-23        1.54347e-23
1603.22        1.46061e-23        1.36791e-23        1.55331e-23
1609.33        1.46992e-23        1.37663e-23        1.56321e-23
1615.46        1.47930e-23        1.38542e-23        1.57319e-23
1621.61        1.48875e-23        1.39426e-23        1.58323e-23
1627.79        1.49825e-23        1.40316e-23        1.59334e-23
1633.99        1.50782e-23        1.41213e-23        1.60352e-23
1640.21        1.51746e-23        1.42115e-23        1.61377e-23
1646.46        1.52716e-23        1.43024e-23        1.62408e-23
1652.74        1.53692e-23        1.43938e-23        1.63447e-23
1659.03        1.54676e-23        1.44859e-23        1.64492e-23
1665.35        1.55665e-23        1.45786e-23        1.65545e-23
1671.70        1.56662e-23        1.46719e-23        1.66604e-23
1678.07        1.57664e-23        1.47658e-23        1.67671e-23
1684.46        1.58674e-23        1.48604e-23        1.68745e-23
1690.87        1.59690e-23        1.49555e-23        1.69825e-23
1697.32        1.60713e-23        1.50513e-23        1.70913e-23
1703.78        1.61743e-23        1.51478e-23        1.72009e-23
1710.27        1.62780e-23        1.52449e-23        1.73111e-23
1716.79        1.63823e-23        1.53426e-23        1.74221e-23
1723.33        1.64874e-23        1.54410e-23        1.75338e-23
1729.89        1.65931e-23        1.55400e-23        1.76462e-23
1736.48        1.66995e-23        1.56396e-23        1.77594e-23
1743.10        1.68067e-23        1.57400e-23        1.78733e-23
1749.74        1.69145e-23        1.58410e-23        1.79880e-23
1756.41        1.70231e-23        1.59427e-23        1.81035e-23
1763.10        1.71323e-23        1.60450e-23        1.82197e-23
1769.81        1.72424e-23        1.61480e-23        1.83367e-23
1776.56        1.73531e-23        1.62517e-23        1.84545e-23
1783.32        1.74646e-23        1.63561e-23        1.85730e-23
1790.12        1.75768e-23        1.64612e-23        1.86924e-23
1796.94        1.76898e-23        1.65670e-23        1.88125e-23
1803.78        1.78035e-23        1.66735e-23        1.89335e-23
1810.65        1.79180e-23        1.67807e-23        1.90552e-23
1817.55        1.80332e-23        1.68887e-23        1.91778e-23
1824.48        1.81492e-23        1.69973e-23        1.93012e-23
1831.43        1.82660e-23        1.71067e-23        1.94254e-23
1838.40        1.83836e-23        1.72168e-23        1.95504e-23
1845.41        1.85020e-23        1.73277e-23        1.96763e-23
1852.44        1.86212e-23        1.74393e-23        1.98030e-23
1859.49        1.87411e-23        1.75516e-23        1.99306e-23
1866.58        1.88619e-23        1.76647e-23        2.00590e-23
1873.69        1.89835e-23        1.77786e-23        2.01883e-23
1880.83        1.91059e-23        1.78932e-23        2.03185e-23
1887.99        1.92291e-23        1.80086e-23        2.04496e-23
1895.19        1.93532e-23        1.81248e-23        2.05815e-23
1902.41        1.94781e-23        1.82418e-23        2.07143e-23
1909.65        1.96038e-23        1.83596e-23        2.08481e-23
1916.93        1.97304e-23        1.84781e-23        2.09827e-23
1924.23        1.98579e-23        1.85975e-23        2.11182e-23
1931.56        1.99862e-23        1.87177e-23        2.12547e-23
1938.92        2.01154e-23        1.88386e-23        2.13921e-23
1946.31        2.02454e-23        1.89604e-23        2.15304e-23
1953.72        2.03764e-23        1.90831e-23        2.16697e-23
1961.16        2.05082e-23        1.92066e-23        2.18099e-23
1968.63        2.06410e-23        1.93309e-23        2.19511e-23
1976.13        2.07746e-23        1.94560e-23        2.20932e-23
1983.66        2.09092e-23        1.95821e-23        2.22363e-23
1991.22        2.10447e-23        1.97089e-23        2.23804e-23
1998.81        2.11811e-23        1.98367e-23        2.25254e-23
2006.42        2.13196e-23        1.99663e-23        2.26729e-23
2014.06        2.14594e-23        2.00971e-23        2.28216e-23
2021.74        2.16001e-23        2.02288e-23        2.29713e-23
2029.44        2.17418e-23        2.03614e-23        2.31221e-23
2037.17        2.18844e-23        2.04949e-23        2.32740e-23
2044.93        2.20281e-23        2.06293e-23        2.34269e-23
2052.72        2.21728e-23        2.07647e-23        2.35808e-23
2060.54        2.23184e-23        2.09010e-23        2.37359e-23
2068.39        2.24651e-23        2.10383e-23        2.38920e-23
2076.27        2.26128e-23        2.11765e-23        2.40492e-23
2084.18        2.27616e-23        2.13156e-23        2.42075e-23
2092.12        2.29113e-23        2.14558e-23        2.43669e-23
2100.09        2.30621e-23        2.15969e-23        2.45274e-23
2108.09        2.32140e-23        2.17390e-23        2.46890e-23
2116.12        2.33669e-23        2.18821e-23        2.48518e-23
2124.18        2.35209e-23        2.20261e-23        2.50157e-23
2132.28        2.36759e-23        2.21712e-23        2.51807e-23
2140.40        2.38321e-23        2.23173e-23        2.53468e-23
2148.55        2.39893e-23        2.24644e-23        2.55142e-23
2156.74        2.41475e-23        2.26125e-23        2.56826e-23
2164.95        2.43069e-23        2.27616e-23        2.58523e-23
2173.20        2.44674e-23        2.29118e-23        2.60231e-23
2181.48        2.46290e-23        2.30630e-23        2.61951e-23
2189.79        2.47918e-23        2.32152e-23        2.63683e-23
2198.13        2.49556e-23        2.33685e-23        2.65427e-23
2206.51        2.51206e-23        2.35229e-23        2.67184e-23
2214.91        2.52868e-23        2.36783e-23        2.68952e-23
2223.35        2.54540e-23        2.38348e-23        2.70733e-23
2231.82        2.56225e-23        2.39924e-23        2.72525e-23
2240.32        2.57921e-23        2.41511e-23        2.74331e-23
2248.86        2.59628e-23        2.43108e-23        2.76149e-23
2257.43        2.61348e-23        2.44717e-23        2.77979e-23
2266.02        2.63079e-23        2.46337e-23        2.79822e-23
2274.66        2.64822e-23        2.47967e-23        2.81677e-23
2283.32        2.66578e-23        2.49609e-23        2.83546e-23
2292.02        2.68345e-23        2.51263e-23        2.85427e-23
2300.75        2.70125e-23        2.52928e-23        2.87322e-23
2309.52        2.71916e-23        2.54604e-23        2.89229e-23
2318.32        2.73720e-23        2.56291e-23        2.91149e-23
2327.15        2.75537e-23        2.57990e-23        2.93083e-23
2336.01        2.77365e-23        2.59701e-23        2.95030e-23
2344.91        2.79207e-23        2.61424e-23        2.96990e-23
2353.85        2.81061e-23        2.63158e-23        2.98963e-23
2362.81        2.82927e-23        2.64904e-23        3.00950e-23
2371.81        2.84806e-23        2.66662e-23        3.02951e-23
2380.85        2.86698e-23        2.68432e-23        3.04965e-23
2389.92        2.88603e-23        2.70213e-23        3.06993e-23
2399.03        2.90521e-23        2.72007e-23        3.09035e-23
2408.16        2.92452e-23        2.73814e-23        3.11091e-23
2417.34        2.94396e-23        2.75632e-23        3.13160e-23
2426.55        2.96353e-23        2.77463e-23        3.15244e-23
2435.79        2.98324e-23        2.79306e-23        3.17342e-23
2445.07        3.00307e-23        2.81161e-23        3.19454e-23
2454.39        3.02304e-23        2.83029e-23        3.21580e-23
2463.74        3.04315e-23        2.84909e-23        3.23720e-23
2473.12        3.06339e-23        2.86802e-23        3.25875e-23
2482.54        3.08376e-23        2.88708e-23        3.28044e-23
2492.00        3.10428e-23        2.90627e-23        3.30228e-23
2501.49        3.12492e-23        2.92558e-23        3.32427e-23
2511.02        3.14571e-23        2.94502e-23        3.34640e-23
2520.59        3.16664e-23        2.96459e-23        3.36868e-23
2530.19        3.18770e-23        2.98429e-23        3.39111e-23
2539.83        3.20891e-23        3.00413e-23        3.41369e-23
2549.51        3.23026e-23        3.02409e-23        3.43642e-23
2559.22        3.25175e-23        3.04419e-23        3.45930e-23
2568.97        3.27338e-23        3.06442e-23        3.48234e-23
2578.76        3.29516e-23        3.08479e-23        3.50553e-23
2588.58        3.31709e-23        3.10530e-23        3.52888e-23
2598.44        3.33916e-23        3.12594e-23        3.55238e-23
2608.34        3.36138e-23        3.14672e-23        3.57604e-23
2618.28        3.38375e-23        3.16764e-23        3.59986e-23
2628.25        3.40627e-23        3.18870e-23        3.62384e-23
2638.26        3.42894e-23        3.20990e-23        3.64798e-23
2648.32        3.45176e-23        3.23124e-23        3.67229e-23
2658.40        3.47474e-23        3.25273e-23        3.69675e-23
2668.53        3.49787e-23        3.27436e-23        3.72139e-23
2678.70        3.52116e-23        3.29614e-23        3.74619e-23
2688.90        3.54461e-23        3.31806e-23        3.77115e-23
2699.15        3.56821e-23        3.34013e-23        3.79629e-23
2709.43        3.59197e-23        3.36235e-23        3.82159e-23
2719.75        3.61590e-23        3.38472e-23        3.84707e-23
2730.11        3.63998e-23        3.40725e-23        3.87272e-23
2740.51        3.66423e-23        3.42992e-23        3.89854e-23
2750.95        3.68864e-23        3.45275e-23        3.92454e-23
2761.43        3.71322e-23        3.47573e-23        3.95072e-23
2771.95        3.73797e-23        3.49886e-23        3.97707e-23
2782.51        3.76288e-23        3.52216e-23        4.00360e-23
2793.11        3.78796e-23        3.54561e-23        4.03031e-23
2803.75        3.81321e-23        3.56922e-23        4.05721e-23
2814.43        3.83864e-23        3.59299e-23        4.08429e-23
2825.16        3.86423e-23        3.61692e-23        4.11155e-23
2835.92        3.89000e-23        3.64101e-23        4.13899e-23
2846.72        3.91595e-23        3.66527e-23        4.16663e-23
2857.57        3.94208e-23        3.68970e-23        4.19445e-23
2868.45        3.96838e-23        3.71429e-23        4.22247e-23
2879.38        3.99486e-23        3.73905e-23        4.25067e-23
2890.35        4.02152e-23        3.76397e-23        4.27907e-23
2901.36        4.04837e-23        3.78907e-23        4.30767e-23
2912.41        4.07540e-23        3.81434e-23        4.33646e-23
2923.51        4.10261e-23        3.83978e-23        4.36545e-23
2934.65        4.13002e-23        3.86540e-23        4.39463e-23
2945.83        4.15761e-23        3.89119e-23        4.42402e-23
2957.05        4.18539e-23        3.91716e-23        4.45361e-23
2968.31        4.21336e-23        3.94331e-23        4.48341e-23
2979.62        4.24152e-23        3.96964e-23        4.51341e-23
2990.97        4.26988e-23        3.99615e-23        4.54361e-23
3002.37        4.29847e-23        4.02288e-23        4.57407e-23
3013.81        4.32743e-23        4.04995e-23        4.60490e-23
3025.29        4.35658e-23        4.07721e-23        4.63595e-23
3036.81        4.38594e-23        4.10467e-23        4.66721e-23
3048.38        4.41550e-23        4.13231e-23        4.69870e-23
3059.99        4.44527e-23        4.16015e-23        4.73040e-23
3071.65        4.47525e-23        4.18818e-23        4.76232e-23
3083.35        4.50544e-23        4.21641e-23        4.79447e-23
3095.10        4.53584e-23        4.24483e-23        4.82685e-23
3106.89        4.56645e-23        4.27345e-23        4.85944e-23
3118.73        4.59727e-23        4.30227e-23        4.89227e-23
3130.61        4.62831e-23        4.33130e-23        4.92533e-23
3142.53        4.65957e-23        4.36052e-23        4.95862e-23
3154.51        4.69104e-23        4.38995e-23        4.99214e-23
3166.52        4.72274e-23        4.41958e-23        5.02589e-23
3178.59        4.75466e-23        4.44943e-23        5.05988e-23
3190.70        4.78680e-23        4.47948e-23        5.09411e-23
3202.85        4.81916e-23        4.50974e-23        5.12858e-23
3215.05        4.85175e-23        4.54021e-23        5.16329e-23
3227.30        4.88457e-23        4.57089e-23        5.19825e-23
3239.59        4.91762e-23        4.60179e-23        5.23344e-23
3251.94        4.95089e-23        4.63290e-23        5.26889e-23
3264.33        4.98441e-23        4.66423e-23        5.30458e-23
3276.76        5.01815e-23        4.69578e-23        5.34052e-23
3289.24        5.05213e-23        4.72755e-23        5.37671e-23
3301.77        5.08635e-23        4.75954e-23        5.41316e-23
3314.35        5.12081e-23        4.79175e-23        5.44986e-23
3326.98        5.15550e-23        4.82419e-23        5.48682e-23
3339.65        5.19044e-23        4.85686e-23        5.52403e-23
3352.38        5.22563e-23        4.88975e-23        5.56151e-23
3365.15        5.26106e-23        4.92287e-23        5.59925e-23
3377.97        5.29673e-23        4.95622e-23        5.63725e-23
3390.84        5.33266e-23        4.98981e-23        5.67551e-23
3403.75        5.36884e-23        5.02362e-23        5.71405e-23
3416.72        5.40526e-23        5.05768e-23        5.75285e-23
3429.74        5.44195e-23        5.09197e-23        5.79192e-23
3442.80        5.47888e-23        5.12650e-23        5.83127e-23
3455.92        5.51608e-23        5.16127e-23        5.87089e-23
3469.08        5.55353e-23        5.19628e-23        5.91079e-23
3482.30        5.59125e-23        5.23153e-23        5.95096e-23
3495.57        5.62923e-23        5.26703e-23        5.99142e-23
3508.88        5.66747e-23        5.30278e-23        6.03215e-23
3522.25        5.70597e-23        5.33877e-23        6.07317e-23
3535.67        5.74475e-23        5.37502e-23        6.11448e-23
3549.14        5.78379e-23        5.41151e-23        6.15607e-23
3562.66        5.82311e-23        5.44826e-23        6.19796e-23
3576.23        5.86270e-23        5.48526e-23        6.24013e-23
3589.86        5.90256e-23        5.52252e-23        6.28259e-23
3603.53        5.94270e-23        5.56004e-23        6.32535e-23
3617.26        5.98311e-23        5.59781e-23        6.36841e-23
3631.04        6.02381e-23        5.63585e-23        6.41177e-23
3644.87        6.06479e-23        5.67415e-23        6.45542e-23
3658.76        6.10605e-23        5.71272e-23        6.49938e-23
3672.70        6.14759e-23        5.75155e-23        6.54364e-23
3686.69        6.18943e-23        5.79065e-23        6.58821e-23
3700.73        6.23155e-23        5.83001e-23        6.63309e-23
3714.83        6.27396e-23        5.86965e-23        6.67827e-23
3728.98        6.31667e-23        5.90956e-23        6.72377e-23
3743.19        6.35966e-23        5.94975e-23        6.76958e-23
3757.45        6.40296e-23        5.99021e-23        6.81571e-23
3771.76        6.44655e-23        6.03095e-23        6.86215e-23
3786.13        6.49044e-23        6.07196e-23        6.90891e-23
3800.56        6.53463e-23        6.11326e-23        6.95600e-23
3815.03        6.57912e-23        6.15484e-23        7.00340e-23
3829.57        6.62392e-23        6.19671e-23        7.05113e-23
3844.16        6.66902e-23        6.23886e-23        7.09919e-23
3858.80        6.71444e-23        6.28129e-23        7.14758e-23
3873.50        6.76016e-23        6.32402e-23        7.19630e-23
3888.26        6.80619e-23        6.36704e-23        7.24535e-23
3903.07        6.85254e-23        6.41035e-23        7.29473e-23
3917.94        6.89920e-23        6.45395e-23        7.34445e-23
3932.87        6.94618e-23        6.49785e-23        7.39451e-23
3947.85        6.99347e-23        6.54204e-23        7.44490e-23
3962.89        7.04109e-23        6.58653e-23        7.49564e-23
3977.98        7.08903e-23        6.63133e-23        7.54672e-23
3993.14        7.13729e-23        6.67642e-23        7.59815e-23
4008.35        7.18600e-23        6.72195e-23        7.65005e-23
4023.62        7.23515e-23        6.76790e-23        7.70241e-23
4038.95        7.28464e-23        6.81416e-23        7.75512e-23
4054.34        7.33446e-23        6.86073e-23        7.80819e-23
4069.78        7.38462e-23        6.90761e-23        7.86162e-23
4085.29        7.43512e-23        6.95482e-23        7.91542e-23
4100.85        7.48596e-23        7.00235e-23        7.96958e-23
4116.47        7.53715e-23        7.05019e-23        8.02411e-23
4132.15        7.58869e-23        7.09837e-23        8.07901e-23
4147.90        7.64057e-23        7.14687e-23        8.13428e-23
4163.70        7.69281e-23        7.19570e-23        8.18993e-23
4179.56        7.74541e-23        7.24486e-23        8.24596e-23
4195.48        7.79836e-23        7.29435e-23        8.30237e-23
4211.47        7.85167e-23        7.34418e-23        8.35916e-23
4227.51        7.90535e-23        7.39435e-23        8.41634e-23
4243.61        7.95939e-23        7.44486e-23        8.47391e-23
4259.78        8.01380e-23        7.49572e-23        8.53187e-23
4276.01        8.06857e-23        7.54692e-23        8.59023e-23
4292.30        8.12373e-23        7.59847e-23        8.64898e-23
4308.65        8.17925e-23        7.65037e-23        8.70814e-23
4325.06        8.23516e-23        7.70262e-23        8.76770e-23
4341.54        8.29145e-23        7.75523e-23        8.82766e-23
4358.08        8.34812e-23        7.80820e-23        8.88804e-23
4374.68        8.40518e-23        7.86152e-23        8.94883e-23
4391.35        8.46262e-23        7.91522e-23        9.01003e-23
4408.08        8.52046e-23        7.96927e-23        9.07165e-23
4424.87        8.57869e-23        8.02370e-23        9.13369e-23
4441.73        8.63733e-23        8.07849e-23        9.19616e-23
4458.65        8.69636e-23        8.13367e-23        9.25905e-23
4475.64        8.75579e-23        8.18921e-23        9.32237e-23
4492.69        8.81563e-23        8.24514e-23        9.38613e-23
4509.80        8.87588e-23        8.30145e-23        9.45032e-23
4526.98        8.93655e-23        8.35814e-23        9.51495e-23
4544.23        8.99762e-23        8.41522e-23        9.58003e-23
4561.54        9.05912e-23        8.47269e-23        9.64555e-23
4578.92        9.12103e-23        8.53055e-23        9.71151e-23
4596.36        9.18337e-23        8.58881e-23        9.77794e-23
4613.87        9.24614e-23        8.64747e-23        9.84481e-23
4631.45        9.30934e-23        8.70653e-23        9.91215e-23
4649.09        9.37297e-23        8.76599e-23        9.97995e-23
4666.80        9.43703e-23        8.82586e-23        1.00482e-22
4684.58        9.50154e-23        8.88614e-23        1.01169e-22
4702.43        9.56649e-23        8.94683e-23        1.01861e-22
4720.34        9.63188e-23        9.00794e-23        1.02558e-22
4738.32        9.69773e-23        9.06947e-23        1.03260e-22
4756.38        9.76402e-23        9.13142e-23        1.03966e-22
4774.50        9.83077e-23        9.19380e-23        1.04677e-22
4792.68        9.89798e-23        9.25660e-23        1.05394e-22
4810.94        9.96565e-23        9.31984e-23        1.06115e-22
4829.27        1.00338e-22        9.38351e-23        1.06841e-22
4847.67        1.01024e-22        9.44761e-23        1.07572e-22
4866.14        1.01715e-22        9.51216e-23        1.08308e-22
4884.67        1.02410e-22        9.57715e-23        1.09049e-22
4903.28        1.03111e-22        9.64259e-23        1.09795e-22
4921.96        1.03816e-22        9.70848e-23        1.10547e-22
4940.71        1.04526e-22        9.77482e-23        1.11303e-22
4959.53        1.05241e-22        9.84163e-23        1.12065e-22
4978.43        1.05961e-22        9.90889e-23        1.12832e-22
4997.39        1.06685e-22        9.97661e-23        1.13605e-22
5016.43        1.07417e-22        1.00450e-22        1.14385e-22
5035.54        1.08155e-22        1.01140e-22        1.15170e-22
5054.73        1.08897e-22        1.01834e-22        1.15961e-22
5073.98        1.09645e-22        1.02532e-22        1.16758e-22
5093.31        1.10398e-22        1.03236e-22        1.17560e-22
5112.72        1.11156e-22        1.03945e-22        1.18367e-22
5132.19        1.11919e-22        1.04658e-22        1.19181e-22
5151.74        1.12688e-22        1.05377e-22        1.19999e-22
5171.37        1.13462e-22        1.06100e-22        1.20824e-22
5191.07        1.14241e-22        1.06828e-22        1.21654e-22
5210.85        1.15026e-22        1.07562e-22        1.22490e-22
5230.70        1.15816e-22        1.08300e-22        1.23332e-22
5250.62        1.16612e-22        1.09044e-22        1.24180e-22
5270.63        1.17413e-22        1.09793e-22        1.25033e-22
5290.71        1.18220e-22        1.10547e-22        1.25893e-22
5310.86        1.19032e-22        1.11306e-22        1.26758e-22
5331.09        1.19850e-22        1.12070e-22        1.27629e-22
5351.40        1.20673e-22        1.12840e-22        1.28507e-22
5371.79        1.21503e-22        1.13615e-22        1.29390e-22
5392.25        1.22338e-22        1.14395e-22        1.30280e-22
5412.80        1.23178e-22        1.15181e-22        1.31176e-22
5433.42        1.24025e-22        1.15972e-22        1.32077e-22
5454.12        1.24877e-22        1.16769e-22        1.32986e-22
5474.89        1.25736e-22        1.17571e-22        1.33900e-22
5495.75        1.26600e-22        1.18379e-22        1.34821e-22
5516.69        1.27470e-22        1.19192e-22        1.35748e-22
5537.70        1.28346e-22        1.20011e-22        1.36681e-22
5558.80        1.29228e-22        1.20835e-22        1.37621e-22
5579.98        1.30116e-22        1.21665e-22        1.38567e-22
5601.23        1.31011e-22        1.22501e-22        1.39520e-22
5622.57        1.31911e-22        1.23343e-22        1.40480e-22
5643.99        1.32818e-22        1.24190e-22        1.41445e-22
5665.49        1.33730e-22        1.25043e-22        1.42418e-22
5687.08        1.34650e-22        1.25902e-22        1.43397e-22
5708.74        1.35575e-22        1.26767e-22        1.44383e-22
5730.49        1.36507e-22        1.27637e-22        1.45376e-22
5752.32        1.37445e-22        1.28514e-22        1.46376e-22
5774.24        1.38389e-22        1.29397e-22        1.47382e-22
5796.23        1.39340e-22        1.30285e-22        1.48395e-22
5818.31        1.40298e-22        1.31180e-22        1.49415e-22
5840.48        1.41262e-22        1.32081e-22        1.50442e-22
5862.73        1.42232e-22        1.32988e-22        1.51477e-22
5885.06        1.43209e-22        1.33901e-22        1.52518e-22
5907.48        1.44193e-22        1.34820e-22        1.53566e-22
5929.99        1.45184e-22        1.35746e-22        1.54621e-22
5952.58        1.46181e-22        1.36678e-22        1.55684e-22
5975.26        1.47185e-22        1.37616e-22        1.56754e-22
5998.02        1.48195e-22        1.38560e-22        1.57831e-22
6020.87        1.49216e-22        1.39515e-22        1.58918e-22
6043.81        1.50245e-22        1.40476e-22        1.60014e-22
6066.83        1.51280e-22        1.41443e-22        1.61116e-22
6089.94        1.52322e-22        1.42417e-22        1.62227e-22
6113.14        1.53371e-22        1.43398e-22        1.63344e-22
6136.43        1.54428e-22        1.44386e-22        1.64470e-22
6159.81        1.55491e-22        1.45380e-22        1.65603e-22
6183.28        1.56562e-22        1.46381e-22        1.66744e-22
6206.83        1.57641e-22        1.47389e-22        1.67893e-22
6230.48        1.58726e-22        1.48403e-22        1.69049e-22
6254.21        1.59819e-22        1.49425e-22        1.70213e-22
6278.04        1.60920e-22        1.50454e-22        1.71386e-22
6301.96        1.62028e-22        1.51489e-22        1.72566e-22
6325.96        1.63143e-22        1.52532e-22        1.73755e-22
6350.06        1.64266e-22        1.53582e-22        1.74951e-22
6374.25        1.65397e-22        1.54639e-22        1.76156e-22
6398.54        1.66536e-22        1.55703e-22        1.77369e-22
6422.91        1.67682e-22        1.56774e-22        1.78590e-22
6447.38        1.68836e-22        1.57853e-22        1.79820e-22
6471.94        1.69999e-22        1.58939e-22        1.81058e-22
6496.60        1.71169e-22        1.60033e-22        1.82305e-22
6521.35        1.72347e-22        1.61134e-22        1.83560e-22
6546.19        1.73533e-22        1.62243e-22        1.84823e-22
6571.13        1.74727e-22        1.63359e-22        1.86096e-22
6596.16        1.75930e-22        1.64483e-22        1.87377e-22
6621.29        1.77141e-22        1.65615e-22        1.88667e-22
6646.52        1.78360e-22        1.66754e-22        1.89966e-22
6671.84        1.79587e-22        1.67901e-22        1.91274e-22
6697.25        1.80823e-22        1.69056e-22        1.92590e-22
6722.77        1.82068e-22        1.70220e-22        1.93916e-22
6748.38        1.83321e-22        1.71391e-22        1.95251e-22
6774.09        1.84583e-22        1.72570e-22        1.96595e-22
6799.89        1.85853e-22        1.73757e-22        1.97949e-22
6825.80        1.87132e-22        1.74953e-22        1.99312e-22
6851.80        1.88420e-22        1.76156e-22        2.00684e-22
6877.90        1.89717e-22        1.77369e-22        2.02066e-22
6904.11        1.91023e-22        1.78589e-22        2.03457e-22
6930.41        1.92338e-22        1.79818e-22        2.04858e-22
6956.81        1.93662e-22        1.81055e-22        2.06268e-22
6983.31        1.94995e-22        1.82301e-22        2.07689e-22
7009.92        1.96337e-22        1.83556e-22        2.09119e-22
7036.62        1.97689e-22        1.84819e-22        2.10559e-22
7063.43        1.99050e-22        1.86091e-22        2.12009e-22
7090.34        2.00421e-22        1.87372e-22        2.13469e-22
7117.35        2.01801e-22        1.88662e-22        2.14940e-22
7144.46        2.03190e-22        1.89960e-22        2.16420e-22
7171.68        2.04589e-22        1.91268e-22        2.17911e-22
7199.00        2.05998e-22        1.92584e-22        2.19412e-22
7226.43        2.07417e-22        1.93910e-22        2.20923e-22
7253.96        2.08845e-22        1.95245e-22        2.22445e-22
7281.59        2.10283e-22        1.96589e-22        2.23977e-22
7309.33        2.11731e-22        1.97942e-22        2.25519e-22
7337.18        2.13188e-22        1.99304e-22        2.27073e-22
7365.13        2.14656e-22        2.00676e-22        2.28637e-22
7393.19        2.16134e-22        2.02057e-22        2.30211e-22
7421.35        2.17622e-22        2.03447e-22        2.31796e-22
7449.62        2.19120e-22        2.04847e-22        2.33392e-22
7478.00        2.20628e-22        2.06257e-22        2.34999e-22
7506.49        2.22146e-22        2.07676e-22        2.36617e-22
7535.09        2.23675e-22        2.09104e-22        2.38246e-22
7563.79        2.25214e-22        2.10542e-22        2.39886e-22
7592.61        2.26764e-22        2.11990e-22        2.41537e-22
7621.53        2.28324e-22        2.13448e-22        2.43199e-22
7650.57        2.29894e-22        2.14916e-22        2.44872e-22
7679.71        2.31475e-22        2.16393e-22        2.46557e-22
7708.97        2.33067e-22        2.17881e-22        2.48253e-22
7738.34        2.34669e-22        2.19378e-22        2.49960e-22
7767.82        2.36282e-22        2.20885e-22        2.51679e-22
7797.41        2.37906e-22        2.22402e-22        2.53409e-22
7827.12        2.39540e-22        2.23930e-22        2.55150e-22
7856.93        2.41186e-22        2.25467e-22        2.56904e-22
7886.87        2.42842e-22        2.27015e-22        2.58668e-22
7916.91        2.44509e-22        2.28573e-22        2.60445e-22
7947.07        2.46187e-22        2.30142e-22        2.62233e-22
7977.35        2.47877e-22        2.31720e-22        2.64033e-22
8007.74        2.49579e-22        2.33311e-22        2.65847e-22
8038.24        2.51297e-22        2.34916e-22        2.67677e-22
8068.87        2.53027e-22        2.36533e-22        2.69520e-22
8099.60        2.54768e-22        2.38160e-22        2.71375e-22
8130.46        2.56520e-22        2.39798e-22        2.73242e-22
8161.43        2.58284e-22        2.41447e-22        2.75122e-22
8192.53        2.60060e-22        2.43107e-22        2.77014e-22
8223.74        2.61848e-22        2.44777e-22        2.78919e-22
8255.07        2.63648e-22        2.46459e-22        2.80837e-22
8286.51        2.65460e-22        2.48153e-22        2.82767e-22
8318.08        2.67284e-22        2.49858e-22        2.84711e-22
8349.77        2.69120e-22        2.51574e-22        2.86667e-22
8381.58        2.70969e-22        2.53302e-22        2.88637e-22
8413.51        2.72830e-22        2.55041e-22        2.90620e-22
8445.56        2.74704e-22        2.56792e-22        2.92616e-22
8477.74        2.76591e-22        2.58555e-22        2.94627e-22
8510.03        2.78491e-22        2.60331e-22        2.96651e-22
8542.45        2.80403e-22        2.62118e-22        2.98688e-22
8575.00        2.82329e-22        2.63918e-22        3.00740e-22
8607.66        2.84268e-22        2.65730e-22        3.02806e-22
8640.45        2.86220e-22        2.67554e-22        3.04886e-22
8673.37        2.88186e-22        2.69391e-22        3.06980e-22
8706.41        2.90165e-22        2.71241e-22        3.09090e-22
8739.58        2.92159e-22        2.73104e-22        3.11213e-22
8772.88        2.94166e-22        2.74980e-22        3.13352e-22
8806.30        2.96187e-22        2.76869e-22        3.15506e-22
8839.85        2.98223e-22        2.78771e-22        3.17674e-22
8873.52        3.00272e-22        2.80686e-22        3.19858e-22
8907.33        3.02337e-22        2.82616e-22        3.22058e-22
8941.26        3.04416e-22        2.84559e-22        3.24273e-22
8975.32        3.06510e-22        2.86515e-22        3.26504e-22
9009.51        3.08618e-22        2.88486e-22        3.28751e-22
9043.84        3.10742e-22        2.90471e-22        3.31014e-22
9078.29        3.12882e-22        2.92470e-22        3.33293e-22
9112.87        3.15036e-22        2.94483e-22        3.35589e-22
9147.59        3.17206e-22        2.96511e-22        3.37901e-22
9182.44        3.19391e-22        2.98553e-22        3.40229e-22
9217.42        3.21592e-22        3.00609e-22        3.42574e-22
9252.54        3.23808e-22        3.02681e-22        3.44935e-22
9287.78        3.26040e-22        3.04766e-22        3.47314e-22
9323.17        3.28288e-22        3.06867e-22        3.49708e-22
9358.68        3.30551e-22        3.08982e-22        3.52120e-22
9394.34        3.32830e-22        3.11112e-22        3.54549e-22
9430.12        3.35125e-22        3.13256e-22        3.56994e-22
9466.05        3.37437e-22        3.15416e-22        3.59457e-22
9502.11        3.39764e-22        3.17591e-22        3.61937e-22
9538.31        3.42107e-22        3.19781e-22        3.64434e-22
9574.65        3.44466e-22        3.21985e-22        3.66948e-22
9611.12        3.46842e-22        3.24205e-22        3.69479e-22
9647.74        3.49234e-22        3.26440e-22        3.72028e-22
9684.49        3.51642e-22        3.28691e-22        3.74594e-22
9721.39        3.54067e-22        3.30956e-22        3.77177e-22
9758.42        3.56508e-22        3.33237e-22        3.79778e-22
9795.60        3.58965e-22        3.35534e-22        3.82397e-22
9832.91        3.61439e-22        3.37846e-22        3.85033e-22
9870.37        3.63930e-22        3.40173e-22        3.87687e-22
9907.97        3.66437e-22        3.42516e-22        3.90358e-22
9945.72        3.68961e-22        3.44874e-22        3.93048e-22
9983.61        3.71501e-22        3.47248e-22        3.95755e-22


==> anc/tautau_2fhl_constraints_one.txt <==
#DM constraints, tautau, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 50.00                nan                nan                nan
 50.19        2.22014e-22        2.08468e-22        2.35560e-22
 50.38        1.10894e-22        1.04125e-22        1.17662e-22
 50.57        7.38519e-23        6.93426e-23        7.83612e-23
 50.77        5.53294e-23        5.19498e-23        5.87090e-23
 50.96        4.42148e-23        4.15131e-23        4.69165e-23
 51.15        3.68042e-23        3.45545e-23        3.90538e-23
 51.35        3.15100e-23        2.95832e-23        3.34368e-23
 51.54        2.75388e-23        2.58542e-23        2.92233e-23
 51.74        2.44494e-23        2.29533e-23        2.59456e-23
 51.94        2.19774e-23        2.06320e-23        2.33228e-23
 52.14        1.99544e-23        1.87324e-23        2.11764e-23
 52.33        1.82681e-23        1.71490e-23        1.93872e-23
 52.53        1.68409e-23        1.58088e-23        1.78730e-23
 52.73        1.56172e-23        1.46598e-23        1.65747e-23
 52.93        1.45564e-23        1.36636e-23        1.54491e-23
 53.14        1.36278e-23        1.27917e-23        1.44639e-23
 53.34        1.28083e-23        1.20221e-23        1.35944e-23
 53.54        1.20795e-23        1.13378e-23        1.28212e-23
 53.75        1.14272e-23        1.07254e-23        1.21291e-23
 53.95        1.08400e-23        1.01739e-23        1.15060e-23
 54.16        1.03084e-23        9.67480e-24        1.09421e-23
 54.36        9.82504e-24        9.22088e-24        1.04292e-23
 54.57        9.38349e-24        8.80627e-24        9.96071e-24
 54.78        8.97857e-24        8.42605e-24        9.53110e-24
 54.99        8.60590e-24        8.07611e-24        9.13568e-24
 55.20        8.26174e-24        7.75294e-24        8.77053e-24
 55.41        7.94293e-24        7.45358e-24        8.43228e-24
 55.62        7.64677e-24        7.17549e-24        8.11805e-24
 55.83        7.37091e-24        6.91646e-24        7.82536e-24
 56.04        7.11332e-24        6.67458e-24        7.55207e-24
 56.26        6.87225e-24        6.44821e-24        7.29628e-24
 56.47        6.64613e-24        6.23590e-24        7.05637e-24
 56.68        6.43363e-24        6.03635e-24        6.83090e-24
 56.90        6.23353e-24        5.84846e-24        6.61859e-24
 57.12        6.04477e-24        5.67122e-24        6.41832e-24
 57.33        5.86642e-24        5.50375e-24        6.22909e-24
 57.55        5.69763e-24        5.34526e-24        6.05000e-24
 57.77        5.53765e-24        5.19504e-24        5.88026e-24
 57.99        5.38581e-24        5.05246e-24        5.71915e-24
 58.21        5.24148e-24        4.91695e-24        5.56602e-24
 58.44        5.10414e-24        4.78798e-24        5.42029e-24
 58.66        4.97327e-24        4.66510e-24        5.28144e-24
 58.88        4.84843e-24        4.54788e-24        5.14899e-24
 59.11        4.72922e-24        4.43594e-24        5.02250e-24
 59.33        4.61525e-24        4.32893e-24        4.90157e-24
 59.56        4.50619e-24        4.22652e-24        4.78585e-24
 59.78        4.40172e-24        4.12843e-24        4.67501e-24
 60.01        4.30149e-24        4.03432e-24        4.56866e-24
 60.24        4.20402e-24        3.94283e-24        4.46521e-24
 60.47        4.11042e-24        3.85497e-24        4.36586e-24
 60.70        4.02045e-24        3.77052e-24        4.27037e-24
 60.93        3.93391e-24        3.68929e-24        4.17852e-24
 61.16        3.85060e-24        3.61109e-24        4.09011e-24
 61.40        3.77035e-24        3.53577e-24        4.00493e-24
 61.63        3.69299e-24        3.46316e-24        3.92283e-24
 61.87        3.61837e-24        3.39311e-24        3.84363e-24
 62.10        3.54634e-24        3.32551e-24        3.76718e-24
 62.34        3.47678e-24        3.26021e-24        3.69334e-24
 62.57        3.40955e-24        3.19711e-24        3.62199e-24
 62.81        3.34454e-24        3.13609e-24        3.55299e-24
 63.05        3.28165e-24        3.07706e-24        3.48624e-24
 63.29        3.22076e-24        3.01991e-24        3.42162e-24
 63.53        3.16180e-24        2.96457e-24        3.35903e-24
 63.78        3.10466e-24        2.91094e-24        3.29839e-24
 64.02        3.04927e-24        2.85894e-24        3.23960e-24
 64.26        2.99554e-24        2.80851e-24        3.18257e-24
 64.51        2.94341e-24        2.75958e-24        3.12724e-24
 64.75        2.89280e-24        2.71208e-24        3.07352e-24
 65.00        2.84364e-24        2.66594e-24        3.02135e-24
 65.25        2.79589e-24        2.62112e-24        2.97066e-24
 65.50        2.74947e-24        2.57755e-24        2.92138e-24
 65.75        2.70433e-24        2.53518e-24        2.87348e-24
 66.00        2.66042e-24        2.49397e-24        2.82687e-24
 66.25        2.61769e-24        2.45387e-24        2.78152e-24
 66.50        2.57610e-24        2.41483e-24        2.73738e-24
 66.75        2.53560e-24        2.37682e-24        2.69439e-24
 67.01        2.49615e-24        2.33979e-24        2.65251e-24
 67.26        2.45771e-24        2.30371e-24        2.61171e-24
 67.52        2.42024e-24        2.26854e-24        2.57193e-24
 67.78        2.38370e-24        2.23425e-24        2.53315e-24
 68.03        2.34806e-24        2.20080e-24        2.49533e-24
 68.29        2.31330e-24        2.16817e-24        2.45843e-24
 68.55        2.27937e-24        2.13633e-24        2.42241e-24
 68.81        2.24625e-24        2.10524e-24        2.38726e-24
 69.08        2.21391e-24        2.07489e-24        2.35293e-24
 69.34        2.18232e-24        2.04525e-24        2.31940e-24
 69.60        2.15147e-24        2.01628e-24        2.28665e-24
 69.87        2.12131e-24        1.98798e-24        2.25464e-24
 70.14        2.09184e-24        1.96032e-24        2.22336e-24
 70.40        2.06303e-24        1.93328e-24        2.19277e-24
 70.67        2.03486e-24        1.90684e-24        2.16287e-24
 70.94        2.00732e-24        1.88100e-24        2.13364e-24
 71.21        1.98039e-24        1.85573e-24        2.10506e-24
 71.48        1.95406e-24        1.83102e-24        2.07711e-24
 71.75        1.92832e-24        1.80685e-24        2.04978e-24
 72.03        1.90314e-24        1.78322e-24        2.02305e-24
 72.30        1.87851e-24        1.76011e-24        1.99691e-24
 72.58        1.85442e-24        1.73750e-24        1.97134e-24
 72.85        1.83086e-24        1.71539e-24        1.94633e-24
 73.13        1.80781e-24        1.69376e-24        1.92186e-24
 73.41        1.78526e-24        1.67259e-24        1.89793e-24
 73.69        1.76319e-24        1.65188e-24        1.87450e-24
 73.97        1.74160e-24        1.63162e-24        1.85159e-24
 74.25        1.72047e-24        1.61179e-24        1.82916e-24
 74.54        1.69980e-24        1.59239e-24        1.80721e-24
 74.82        1.67956e-24        1.57339e-24        1.78572e-24
 75.10        1.65974e-24        1.55480e-24        1.76469e-24
 75.39        1.64035e-24        1.53660e-24        1.74410e-24
 75.68        1.62136e-24        1.51877e-24        1.72395e-24
 75.97        1.60277e-24        1.50133e-24        1.70421e-24
 76.26        1.58456e-24        1.48424e-24        1.68489e-24
 76.55        1.56673e-24        1.46751e-24        1.66596e-24
 76.84        1.54927e-24        1.45112e-24        1.64742e-24
 77.13        1.53217e-24        1.43507e-24        1.62927e-24
 77.42        1.51541e-24        1.41934e-24        1.61148e-24
 77.72        1.49900e-24        1.40394e-24        1.59406e-24
 78.01        1.48291e-24        1.38884e-24        1.57699e-24
 78.31        1.46715e-24        1.37405e-24        1.56026e-24
 78.61        1.45171e-24        1.35956e-24        1.54386e-24
 78.91        1.43658e-24        1.34535e-24        1.52780e-24
 79.21        1.42174e-24        1.33143e-24        1.51205e-24
 79.51        1.40720e-24        1.31778e-24        1.49662e-24
 79.82        1.39295e-24        1.30441e-24        1.48149e-24
 80.12        1.37883e-24        1.29116e-24        1.46650e-24
 80.42        1.36478e-24        1.27799e-24        1.45158e-24
 80.73        1.35101e-24        1.26506e-24        1.43695e-24
 81.04        1.33750e-24        1.25239e-24        1.42261e-24
 81.35        1.32425e-24        1.23997e-24        1.40854e-24
 81.66        1.31126e-24        1.22778e-24        1.39474e-24
 81.97        1.29852e-24        1.21583e-24        1.38121e-24
 82.28        1.28602e-24        1.20410e-24        1.36794e-24
 82.59        1.27376e-24        1.19260e-24        1.35492e-24
 82.91        1.26174e-24        1.18132e-24        1.34215e-24
 83.22        1.24994e-24        1.17026e-24        1.32962e-24
 83.54        1.23837e-24        1.15940e-24        1.31733e-24
 83.86        1.22701e-24        1.14875e-24        1.30527e-24
 84.18        1.21587e-24        1.13830e-24        1.29344e-24
 84.50        1.20494e-24        1.12805e-24        1.28183e-24
 84.82        1.19421e-24        1.11799e-24        1.27044e-24
 85.14        1.18369e-24        1.10811e-24        1.25927e-24
 85.47        1.17336e-24        1.09842e-24        1.24830e-24
 85.79        1.16322e-24        1.08891e-24        1.23753e-24
 86.12        1.15327e-24        1.07958e-24        1.22697e-24
 86.45        1.14351e-24        1.07042e-24        1.21660e-24
 86.78        1.13392e-24        1.06143e-24        1.20642e-24
 87.11        1.12452e-24        1.05260e-24        1.19643e-24
 87.44        1.11528e-24        1.04394e-24        1.18662e-24
 87.77        1.10621e-24        1.03543e-24        1.17699e-24
 88.11        1.09731e-24        1.02708e-24        1.16754e-24
 88.44        1.08857e-24        1.01888e-24        1.15826e-24
 88.78        1.07999e-24        1.01083e-24        1.14915e-24
 89.12        1.07156e-24        1.00292e-24        1.14020e-24
 89.46        1.06329e-24        9.95162e-25        1.13142e-24
 89.80        1.05517e-24        9.87539e-25        1.12279e-24
 90.14        1.04719e-24        9.80053e-25        1.11432e-24
 90.49        1.03935e-24        9.72702e-25        1.10600e-24
 90.83        1.03166e-24        9.65482e-25        1.09783e-24
 91.18        1.02410e-24        9.58391e-25        1.08981e-24
 91.52        1.01668e-24        9.51426e-25        1.08193e-24
 91.87        1.00939e-24        9.44586e-25        1.07419e-24
 92.22        1.00223e-24        9.37867e-25        1.06658e-24
 92.57        9.95192e-25        9.31267e-25        1.05912e-24
 92.93        9.88284e-25        9.24785e-25        1.05178e-24
 93.28        9.81498e-25        9.18417e-25        1.04458e-24
 93.64        9.74833e-25        9.12163e-25        1.03750e-24
 93.99        9.68285e-25        9.06018e-25        1.03055e-24
 94.35        9.61853e-25        8.99982e-25        1.02372e-24
 94.71        9.55535e-25        8.94053e-25        1.01702e-24
 95.07        9.49329e-25        8.88229e-25        1.01043e-24
 95.43        9.43231e-25        8.82506e-25        1.00396e-24
 95.80        9.37242e-25        8.76885e-25        9.97598e-25
 96.16        9.31357e-25        8.71362e-25        9.91353e-25
 96.53        9.25577e-25        8.65937e-25        9.85217e-25
 96.90        9.19898e-25        8.60607e-25        9.79189e-25
 97.26        9.14319e-25        8.55370e-25        9.73267e-25
 97.64        9.08838e-25        8.50226e-25        9.67450e-25
 98.01        9.03454e-25        8.45172e-25        9.61735e-25
 98.38        8.98164e-25        8.40206e-25        9.56121e-25
 98.76        8.92967e-25        8.35328e-25        9.50606e-25
 99.13        8.87862e-25        8.30536e-25        9.45188e-25
 99.51        8.82846e-25        8.25827e-25        9.39865e-25
 99.89        8.77919e-25        8.21202e-25        9.34637e-25
100.27        8.72912e-25        8.16505e-25        9.29319e-25
100.65        8.67922e-25        8.11827e-25        9.24018e-25
101.03        8.63018e-25        8.07228e-25        9.18807e-25
101.42        8.58197e-25        8.02708e-25        9.13687e-25
101.81        8.53460e-25        7.98266e-25        9.08653e-25
102.19        8.48803e-25        7.93899e-25        9.03706e-25
102.58        8.44225e-25        7.89606e-25        8.98844e-25
102.97        8.39726e-25        7.85387e-25        8.94064e-25
103.37        8.35303e-25        7.81239e-25        8.89366e-25
103.76        8.30955e-25        7.77162e-25        8.84748e-25
104.15        8.26682e-25        7.73154e-25        8.80209e-25
104.55        8.22481e-25        7.69214e-25        8.75747e-25
104.95        8.18351e-25        7.65341e-25        8.71361e-25
105.35        8.14292e-25        7.61534e-25        8.67050e-25
105.75        8.10302e-25        7.57791e-25        8.62812e-25
106.15        8.06379e-25        7.54112e-25        8.58646e-25
106.56        8.02523e-25        7.50496e-25        8.54551e-25
106.96        7.98733e-25        7.46940e-25        8.50526e-25
107.37        7.95007e-25        7.43445e-25        8.46569e-25
107.78        7.91345e-25        7.40010e-25        8.42680e-25
108.19        7.87745e-25        7.36633e-25        8.38858e-25
108.60        7.84207e-25        7.33313e-25        8.35101e-25
109.02        7.80729e-25        7.30050e-25        8.31408e-25
109.43        7.77310e-25        7.26843e-25        8.27778e-25
109.85        7.73950e-25        7.23690e-25        8.24210e-25
110.27        7.70648e-25        7.20592e-25        8.20704e-25
110.69        7.67402e-25        7.17546e-25        8.17259e-25
111.11        7.64212e-25        7.14553e-25        8.13872e-25
111.53        7.61077e-25        7.11611e-25        8.10544e-25
111.96        7.57996e-25        7.08719e-25        8.07273e-25
112.38        7.54967e-25        7.05876e-25        8.04058e-25
112.81        7.51991e-25        7.03083e-25        8.00898e-25
113.24        7.49065e-25        7.00337e-25        7.97793e-25
113.67        7.46190e-25        6.97638e-25        7.94742e-25
114.11        7.43364e-25        6.94986e-25        7.91743e-25
114.54        7.40587e-25        6.92379e-25        7.88796e-25
114.98        7.37858e-25        6.89817e-25        7.85899e-25
115.42        7.35176e-25        6.87299e-25        7.83053e-25
115.86        7.32540e-25        6.84824e-25        7.80257e-25
116.30        7.29950e-25        6.82392e-25        7.77508e-25
116.74        7.27405e-25        6.80003e-25        7.74808e-25
117.18        7.24905e-25        6.77654e-25        7.72155e-25
117.63        7.22448e-25        6.75347e-25        7.69548e-25
118.08        7.20033e-25        6.73079e-25        7.66987e-25
118.53        7.17662e-25        6.70852e-25        7.64471e-25
118.98        7.15331e-25        6.68663e-25        7.62000e-25
119.43        7.13042e-25        6.66513e-25        7.59572e-25
119.89        7.10794e-25        6.64400e-25        7.57187e-25
120.35        7.08585e-25        6.62326e-25        7.54845e-25
120.80        7.06416e-25        6.60288e-25        7.52545e-25
121.26        7.04286e-25        6.58286e-25        7.50287e-25
121.73        7.02195e-25        6.56321e-25        7.48069e-25
122.19        7.00142e-25        6.54391e-25        7.45893e-25
122.66        6.98127e-25        6.52498e-25        7.43757e-25
123.12        6.96149e-25        6.50639e-25        7.41660e-25
123.59        6.94209e-25        6.48815e-25        7.39604e-25
124.06        6.92305e-25        6.47025e-25        7.37586e-25
124.54        6.90438e-25        6.45269e-25        7.35607e-25
125.01        6.88607e-25        6.43547e-25        7.33667e-25
125.49        6.86812e-25        6.41859e-25        7.31765e-25
125.96        6.85052e-25        6.40204e-25        7.29900e-25
126.44        6.83327e-25        6.38581e-25        7.28073e-25
126.93        6.81637e-25        6.36992e-25        7.26283e-25
127.41        6.79982e-25        6.35434e-25        7.24530e-25
127.89        6.78361e-25        6.33908e-25        7.22813e-25
128.38        6.76773e-25        6.32415e-25        7.21132e-25
128.87        6.75220e-25        6.30952e-25        7.19488e-25
129.36        6.73700e-25        6.29521e-25        7.17878e-25
129.85        6.72213e-25        6.28121e-25        7.16304e-25
130.35        6.70758e-25        6.26751e-25        7.14765e-25
130.85        6.69337e-25        6.25412e-25        7.13261e-25
131.34        6.67947e-25        6.24103e-25        7.11791e-25
131.84        6.66590e-25        6.22824e-25        7.10355e-25
132.35        6.65264e-25        6.21575e-25        7.08953e-25
132.85        6.63970e-25        6.20355e-25        7.07584e-25
133.36        6.62706e-25        6.19164e-25        7.06249e-25
133.87        6.61474e-25        6.18002e-25        7.04946e-25
134.38        6.60272e-25        6.16868e-25        7.03676e-25
134.89        6.59101e-25        6.15763e-25        7.02438e-25
135.40        6.57960e-25        6.14686e-25        7.01233e-25
135.92        6.56848e-25        6.13637e-25        7.00059e-25
136.43        6.55766e-25        6.12616e-25        6.98917e-25
136.95        6.54714e-25        6.11622e-25        6.97806e-25
137.48        6.53691e-25        6.10656e-25        6.96727e-25
138.00        6.52697e-25        6.09716e-25        6.95678e-25
138.53        6.51732e-25        6.08804e-25        6.94660e-25
139.05        6.50796e-25        6.07918e-25        6.93673e-25
139.58        6.49887e-25        6.07059e-25        6.92716e-25
140.11        6.49008e-25        6.06227e-25        6.91789e-25
140.65        6.48156e-25        6.05420e-25        6.90892e-25
141.18        6.47333e-25        6.04640e-25        6.90025e-25
141.72        6.46537e-25        6.03886e-25        6.89188e-25
142.26        6.45770e-25        6.03158e-25        6.88381e-25
142.80        6.45030e-25        6.02457e-25        6.87603e-25
143.35        6.44318e-25        6.01781e-25        6.86856e-25
143.89        6.43635e-25        6.01131e-25        6.86138e-25
144.44        6.42978e-25        6.00508e-25        6.85449e-25
144.99        6.42350e-25        5.99910e-25        6.84791e-25
145.54        6.41750e-25        5.99338e-25        6.84161e-25
146.10        6.41177e-25        5.98792e-25        6.83562e-25
146.66        6.40632e-25        5.98271e-25        6.82992e-25
147.21        6.40114e-25        5.97777e-25        6.82451e-25
147.78        6.39624e-25        5.97309e-25        6.81940e-25
148.34        6.39162e-25        5.96866e-25        6.81459e-25
148.90        6.38728e-25        5.96449e-25        6.81007e-25
149.47        6.38321e-25        5.96058e-25        6.80584e-25
150.04        6.37931e-25        5.95683e-25        6.80179e-25
150.61        6.37421e-25        5.95199e-25        6.79643e-25
151.19        6.36938e-25        5.94740e-25        6.79136e-25
151.76        6.36481e-25        5.94306e-25        6.78656e-25
152.34        6.36049e-25        5.93895e-25        6.78204e-25
152.92        6.35643e-25        5.93508e-25        6.77778e-25
153.50        6.35261e-25        5.93143e-25        6.77378e-25
154.09        6.34902e-25        5.92801e-25        6.77004e-25
154.67        6.34567e-25        5.92480e-25        6.76654e-25
155.26        6.34255e-25        5.92180e-25        6.76329e-25
155.86        6.33964e-25        5.91901e-25        6.76027e-25
156.45        6.33695e-25        5.91643e-25        6.75748e-25
157.04        6.33448e-25        5.91403e-25        6.75492e-25
157.64        6.33220e-25        5.91183e-25        6.75258e-25
158.24        6.33013e-25        5.90982e-25        6.75045e-25
158.85        6.32826e-25        5.90799e-25        6.74852e-25
159.45        6.32657e-25        5.90633e-25        6.74681e-25
160.06        6.32507e-25        5.90485e-25        6.74529e-25
160.67        6.32375e-25        5.90354e-25        6.74396e-25
161.28        6.32262e-25        5.90240e-25        6.74283e-25
161.90        6.32166e-25        5.90143e-25        6.74190e-25
162.51        6.32089e-25        5.90063e-25        6.74115e-25
163.13        6.32029e-25        5.89999e-25        6.74060e-25
163.75        6.31988e-25        5.89952e-25        6.74024e-25
164.38        6.31965e-25        5.89922e-25        6.74007e-25
165.00        6.31959e-25        5.89909e-25        6.74009e-25
165.63        6.31971e-25        5.89912e-25        6.74030e-25
166.26        6.32001e-25        5.89932e-25        6.74071e-25
166.90        6.32049e-25        5.89968e-25        6.74131e-25
167.53        6.32115e-25        5.90022e-25        6.74209e-25
168.17        6.32199e-25        5.90091e-25        6.74307e-25
168.81        6.32301e-25        5.90178e-25        6.74424e-25
169.45        6.32420e-25        5.90281e-25        6.74559e-25
170.10        6.32557e-25        5.90401e-25        6.74714e-25
170.75        6.32713e-25        5.90537e-25        6.74888e-25
171.40        6.32885e-25        5.90690e-25        6.75081e-25
172.05        6.33076e-25        5.90859e-25        6.75293e-25
172.71        6.33285e-25        5.91046e-25        6.75524e-25
173.36        6.33512e-25        5.91248e-25        6.75775e-25
174.02        6.33756e-25        5.91468e-25        6.76044e-25
174.69        6.34018e-25        5.91704e-25        6.76333e-25
175.35        6.34299e-25        5.91957e-25        6.76640e-25
176.02        6.34597e-25        5.92227e-25        6.76967e-25
176.69        6.34913e-25        5.92513e-25        6.77314e-25
177.36        6.35248e-25        5.92817e-25        6.77679e-25
178.04        6.35600e-25        5.93137e-25        6.78064e-25
178.72        6.35971e-25        5.93474e-25        6.78468e-25
179.40        6.36360e-25        5.93828e-25        6.78892e-25
180.08        6.36767e-25        5.94199e-25        6.79335e-25
180.77        6.37192e-25        5.94587e-25        6.79798e-25
181.46        6.37636e-25        5.94991e-25        6.80280e-25
182.15        6.38098e-25        5.95414e-25        6.80782e-25
182.84        6.38578e-25        5.95853e-25        6.81303e-25
183.54        6.39077e-25        5.96309e-25        6.81844e-25
184.24        6.39594e-25        5.96782e-25        6.82405e-25
184.94        6.40129e-25        5.97273e-25        6.82986e-25
185.64        6.40683e-25        5.97780e-25        6.83586e-25
186.35        6.41256e-25        5.98306e-25        6.84206e-25
187.06        6.41847e-25        5.98848e-25        6.84846e-25
187.77        6.42457e-25        5.99408e-25        6.85507e-25
188.49        6.43086e-25        5.99985e-25        6.86187e-25
189.21        6.43733e-25        6.00579e-25        6.86887e-25
189.93        6.44399e-25        6.01191e-25        6.87607e-25
190.65        6.45084e-25        6.01821e-25        6.88348e-25
191.38        6.45789e-25        6.02468e-25        6.89109e-25
192.11        6.46512e-25        6.03134e-25        6.89890e-25
192.84        6.47254e-25        6.03817e-25        6.90692e-25
193.57        6.48016e-25        6.04517e-25        6.91514e-25
194.31        6.48797e-25        6.05236e-25        6.92357e-25
195.05        6.49597e-25        6.05973e-25        6.93221e-25
195.79        6.50417e-25        6.06728e-25        6.94105e-25
196.54        6.51256e-25        6.07501e-25        6.95011e-25
197.29        6.52115e-25        6.08292e-25        6.95937e-25
198.04        6.52994e-25        6.09102e-25        6.96885e-25
198.80        6.53893e-25        6.09931e-25        6.97854e-25
199.55        6.54811e-25        6.10778e-25        6.98845e-25
200.31        6.55695e-25        6.11594e-25        6.99796e-25
201.08        6.56518e-25        6.12357e-25        7.00679e-25
201.84        6.57360e-25        6.13137e-25        7.01583e-25
202.61        6.58221e-25        6.13936e-25        7.02507e-25
203.38        6.59101e-25        6.14752e-25        7.03451e-25
204.16        6.60000e-25        6.15585e-25        7.04415e-25
204.94        6.60917e-25        6.16435e-25        7.05399e-25
205.72        6.61853e-25        6.17303e-25        7.06403e-25
206.50        6.62807e-25        6.18187e-25        7.07426e-25
207.29        6.63778e-25        6.19089e-25        7.08468e-25
208.08        6.64768e-25        6.20006e-25        7.09529e-25
208.87        6.65775e-25        6.20941e-25        7.10609e-25
209.66        6.66800e-25        6.21891e-25        7.11708e-25
210.46        6.67842e-25        6.22858e-25        7.12826e-25
211.27        6.68902e-25        6.23841e-25        7.13962e-25
212.07        6.69978e-25        6.24840e-25        7.15117e-25
212.88        6.71072e-25        6.25855e-25        7.16289e-25
213.69        6.72182e-25        6.26885e-25        7.17480e-25
214.50        6.73310e-25        6.27931e-25        7.18688e-25
215.32        6.74453e-25        6.28993e-25        7.19914e-25
216.14        6.75614e-25        6.30069e-25        7.21158e-25
216.96        6.76790e-25        6.31161e-25        7.22420e-25
217.79        6.77983e-25        6.32268e-25        7.23698e-25
218.62        6.79192e-25        6.33390e-25        7.24994e-25
219.45        6.80417e-25        6.34527e-25        7.26307e-25
220.29        6.81657e-25        6.35678e-25        7.27637e-25
221.13        6.82914e-25        6.36844e-25        7.28983e-25
221.97        6.84186e-25        6.38025e-25        7.30347e-25
222.82        6.85474e-25        6.39221e-25        7.31728e-25
223.67        6.86779e-25        6.40432e-25        7.33126e-25
224.52        6.88100e-25        6.41658e-25        7.34542e-25
225.37        6.89437e-25        6.42899e-25        7.35975e-25
226.23        6.90791e-25        6.44156e-25        7.37426e-25
227.09        6.92162e-25        6.45429e-25        7.38896e-25
227.96        6.93550e-25        6.46717e-25        7.40383e-25
228.83        6.94955e-25        6.48022e-25        7.41889e-25
229.70        6.96378e-25        6.49342e-25        7.43413e-25
230.57        6.97818e-25        6.50679e-25        7.44956e-25
231.45        6.99275e-25        6.52032e-25        7.46519e-25
232.33        7.00751e-25        6.53402e-25        7.48100e-25
233.22        7.02244e-25        6.54789e-25        7.49700e-25
234.11        7.03756e-25        6.56192e-25        7.51320e-25
235.00        7.05286e-25        6.57613e-25        7.52960e-25
235.89        7.06835e-25        6.59051e-25        7.54620e-25
236.79        7.08403e-25        6.60507e-25        7.56299e-25
237.69        7.09990e-25        6.61980e-25        7.58000e-25
238.60        7.11596e-25        6.63471e-25        7.59720e-25
239.51        7.13221e-25        6.64980e-25        7.61462e-25
240.42        7.14866e-25        6.66508e-25        7.63224e-25
241.34        7.16531e-25        6.68054e-25        7.65008e-25
242.26        7.18215e-25        6.69618e-25        7.66813e-25
243.18        7.19919e-25        6.71200e-25        7.68639e-25
244.11        7.21643e-25        6.72801e-25        7.70485e-25
245.04        7.23386e-25        6.74419e-25        7.72353e-25
245.97        7.25148e-25        6.76056e-25        7.74241e-25
246.91        7.26930e-25        6.77710e-25        7.76150e-25
247.85        7.28731e-25        6.79383e-25        7.78080e-25
248.79        7.30551e-25        6.81073e-25        7.80030e-25
249.74        7.32391e-25        6.82781e-25        7.82000e-25
250.69        7.34249e-25        6.84507e-25        7.83991e-25
251.65        7.36127e-25        6.86251e-25        7.86003e-25
252.60        7.38023e-25        6.88012e-25        7.88034e-25
253.57        7.39938e-25        6.89791e-25        7.90086e-25
254.53        7.41872e-25        6.91587e-25        7.92158e-25
255.50        7.43825e-25        6.93400e-25        7.94250e-25
256.48        7.45797e-25        6.95231e-25        7.96363e-25
257.45        7.47787e-25        6.97079e-25        7.98495e-25
258.43        7.49796e-25        6.98945e-25        8.00647e-25
259.42        7.51823e-25        7.00828e-25        8.02818e-25
260.41        7.53869e-25        7.02727e-25        8.05010e-25
261.40        7.55933e-25        7.04644e-25        8.07221e-25
262.39        7.58015e-25        7.06578e-25        8.09452e-25
263.39        7.60116e-25        7.08529e-25        8.11702e-25
264.40        7.62234e-25        7.10496e-25        8.13972e-25
265.40        7.64370e-25        7.12480e-25        8.16261e-25
266.42        7.66524e-25        7.14480e-25        8.18568e-25
267.43        7.68696e-25        7.16497e-25        8.20894e-25
268.45        7.70884e-25        7.18530e-25        8.23239e-25
269.47        7.73091e-25        7.20578e-25        8.25603e-25
270.50        7.75314e-25        7.22643e-25        8.27985e-25
271.53        7.77554e-25        7.24723e-25        8.30385e-25
272.56        7.79811e-25        7.26819e-25        8.32803e-25
273.60        7.82085e-25        7.28931e-25        8.35239e-25
274.64        7.84375e-25        7.31058e-25        8.37693e-25
275.69        7.86682e-25        7.33200e-25        8.40164e-25
276.74        7.89005e-25        7.35357e-25        8.42653e-25
277.80        7.91344e-25        7.37529e-25        8.45159e-25
278.85        7.93699e-25        7.39716e-25        8.47682e-25
279.92        7.96070e-25        7.41917e-25        8.50222e-25
280.98        7.98456e-25        7.44133e-25        8.52779e-25
282.05        8.00858e-25        7.46364e-25        8.55353e-25
283.13        8.03277e-25        7.48610e-25        8.57945e-25
284.21        8.05714e-25        7.50872e-25        8.60555e-25
285.29        8.08168e-25        7.53152e-25        8.63185e-25
286.38        8.10641e-25        7.55448e-25        8.65835e-25
287.47        8.13134e-25        7.57762e-25        8.68505e-25
288.56        8.15646e-25        7.60095e-25        8.71197e-25
289.66        8.18179e-25        7.62447e-25        8.73911e-25
290.76        8.20733e-25        7.64818e-25        8.76648e-25
291.87        8.23309e-25        7.67210e-25        8.79408e-25
292.98        8.25908e-25        7.69623e-25        8.82193e-25
294.10        8.28530e-25        7.72058e-25        8.85002e-25
295.22        8.31177e-25        7.74515e-25        8.87838e-25
296.34        8.33848e-25        7.76995e-25        8.90700e-25
297.47        8.36545e-25        7.79499e-25        8.93590e-25
298.61        8.39268e-25        7.82028e-25        8.96508e-25
299.74        8.42018e-25        7.84582e-25        8.99455e-25
300.89        8.44686e-25        7.87065e-25        9.02308e-25
302.03        8.47349e-25        7.89545e-25        9.05153e-25
303.18        8.50038e-25        7.92050e-25        9.08026e-25
304.34        8.52754e-25        7.94580e-25        9.10928e-25
305.50        8.55496e-25        7.97134e-25        9.13858e-25
306.66        8.58264e-25        7.99713e-25        9.16815e-25
307.83        8.61058e-25        8.02316e-25        9.19801e-25
309.00        8.63879e-25        8.04943e-25        9.22814e-25
310.18        8.66725e-25        8.07594e-25        9.25855e-25
311.36        8.69596e-25        8.10269e-25        9.28924e-25
312.55        8.72494e-25        8.12968e-25        9.32020e-25
313.74        8.75416e-25        8.15690e-25        9.35143e-25
314.93        8.78364e-25        8.18436e-25        9.38293e-25
316.13        8.81338e-25        8.21206e-25        9.41470e-25
317.34        8.84336e-25        8.23999e-25        9.44673e-25
318.55        8.87359e-25        8.26815e-25        9.47903e-25
319.76        8.90407e-25        8.29654e-25        9.51160e-25
320.98        8.93479e-25        8.32515e-25        9.54443e-25
322.20        8.96576e-25        8.35400e-25        9.57752e-25
323.43        8.99697e-25        8.38307e-25        9.61086e-25
324.66        9.02842e-25        8.41237e-25        9.64447e-25
325.90        9.06011e-25        8.44189e-25        9.67833e-25
327.14        9.09204e-25        8.47163e-25        9.71244e-25
328.39        9.12420e-25        8.50159e-25        9.74681e-25
329.64        9.15659e-25        8.53176e-25        9.78143e-25
330.89        9.18922e-25        8.56215e-25        9.81629e-25
332.15        9.22208e-25        8.59276e-25        9.85140e-25
333.42        9.25517e-25        8.62359e-25        9.88676e-25
334.69        9.28850e-25        8.65463e-25        9.92237e-25
335.96        9.32206e-25        8.68589e-25        9.95822e-25
337.24        9.35585e-25        8.71736e-25        9.99433e-25
338.53        9.38987e-25        8.74906e-25        1.00307e-24
339.82        9.42413e-25        8.78097e-25        1.00673e-24
341.11        9.45863e-25        8.81310e-25        1.01042e-24
342.41        9.49336e-25        8.84546e-25        1.01413e-24
343.72        9.52833e-25        8.87803e-25        1.01786e-24
345.03        9.56354e-25        8.91082e-25        1.02163e-24
346.34        9.59898e-25        8.94384e-25        1.02541e-24
347.66        9.63466e-25        8.97708e-25        1.02923e-24
348.98        9.67058e-25        9.01053e-25        1.03306e-24
350.31        9.70674e-25        9.04422e-25        1.03693e-24
351.65        9.74314e-25        9.07812e-25        1.04082e-24
352.99        9.77978e-25        9.11225e-25        1.04473e-24
354.33        9.81666e-25        9.14660e-25        1.04867e-24
355.68        9.85378e-25        9.18118e-25        1.05264e-24
357.04        9.89115e-25        9.21598e-25        1.05663e-24
358.40        9.92875e-25        9.25101e-25        1.06065e-24
359.76        9.96660e-25        9.28626e-25        1.06469e-24
361.13        1.00047e-24        9.32174e-25        1.06876e-24
362.51        1.00430e-24        9.35745e-25        1.07286e-24
363.89        1.00816e-24        9.39339e-25        1.07698e-24
365.28        1.01204e-24        9.42957e-25        1.08113e-24
366.67        1.01595e-24        9.46598e-25        1.08531e-24
368.06        1.01989e-24        9.50264e-25        1.08952e-24
369.47        1.02385e-24        9.53954e-25        1.09375e-24
370.87        1.02784e-24        9.57670e-25        1.09801e-24
372.29        1.03186e-24        9.61411e-25        1.10230e-24
373.71        1.03590e-24        9.65177e-25        1.10662e-24
375.13        1.03997e-24        9.68970e-25        1.11098e-24
376.56        1.04407e-24        9.72789e-25        1.11536e-24
377.99        1.04820e-24        9.76635e-25        1.11977e-24
379.43        1.05236e-24        9.80509e-25        1.12421e-24
380.88        1.05655e-24        9.84410e-25        1.12869e-24
382.33        1.06077e-24        9.88339e-25        1.13320e-24
383.79        1.06502e-24        9.92297e-25        1.13774e-24
385.25        1.06930e-24        9.96284e-25        1.14231e-24
386.72        1.07361e-24        1.00030e-24        1.14692e-24
388.19        1.07795e-24        1.00435e-24        1.15156e-24
389.67        1.08233e-24        1.00842e-24        1.15624e-24
391.15        1.08674e-24        1.01253e-24        1.16095e-24
392.64        1.09118e-24        1.01667e-24        1.16570e-24
394.14        1.09566e-24        1.02084e-24        1.17048e-24
395.64        1.10017e-24        1.02504e-24        1.17530e-24
397.15        1.10472e-24        1.02928e-24        1.18016e-24
398.66        1.10930e-24        1.03355e-24        1.18506e-24
400.18        1.11391e-24        1.03784e-24        1.18999e-24
401.70        1.11849e-24        1.04211e-24        1.19487e-24
403.23        1.12310e-24        1.04642e-24        1.19979e-24
404.77        1.12775e-24        1.05075e-24        1.20474e-24
406.31        1.13243e-24        1.05513e-24        1.20974e-24
407.86        1.13715e-24        1.05953e-24        1.21477e-24
409.41        1.14191e-24        1.06397e-24        1.21985e-24
410.97        1.14670e-24        1.06844e-24        1.22496e-24
412.54        1.15152e-24        1.07294e-24        1.23010e-24
414.11        1.15638e-24        1.07748e-24        1.23529e-24
415.69        1.16128e-24        1.08205e-24        1.24051e-24
417.27        1.16621e-24        1.08665e-24        1.24577e-24
418.86        1.17118e-24        1.09129e-24        1.25107e-24
420.46        1.17618e-24        1.09596e-24        1.25641e-24
422.06        1.18122e-24        1.10066e-24        1.26178e-24
423.67        1.18629e-24        1.10539e-24        1.26719e-24
425.28        1.19140e-24        1.11016e-24        1.27264e-24
426.90        1.19654e-24        1.11496e-24        1.27812e-24
428.53        1.20171e-24        1.11979e-24        1.28364e-24
430.16        1.20692e-24        1.12465e-24        1.28920e-24
431.80        1.21217e-24        1.12954e-24        1.29479e-24
433.44        1.21744e-24        1.13447e-24        1.30042e-24
435.09        1.22275e-24        1.13943e-24        1.30608e-24
436.75        1.22810e-24        1.14442e-24        1.31178e-24
438.42        1.23348e-24        1.14944e-24        1.31752e-24
440.09        1.23889e-24        1.15449e-24        1.32329e-24
441.76        1.24433e-24        1.15957e-24        1.32910e-24
443.44        1.24981e-24        1.16468e-24        1.33494e-24
445.13        1.25532e-24        1.16982e-24        1.34081e-24
446.83        1.26086e-24        1.17500e-24        1.34672e-24
448.53        1.26643e-24        1.18020e-24        1.35267e-24
450.24        1.27204e-24        1.18543e-24        1.35865e-24
451.96        1.27768e-24        1.19070e-24        1.36466e-24
453.68        1.28335e-24        1.19599e-24        1.37070e-24
455.41        1.28905e-24        1.20131e-24        1.37678e-24
457.14        1.29478e-24        1.20666e-24        1.38290e-24
458.88        1.30055e-24        1.21205e-24        1.38905e-24
460.63        1.30635e-24        1.21746e-24        1.39524e-24
462.39        1.31219e-24        1.22291e-24        1.40146e-24
464.15        1.31806e-24        1.22839e-24        1.40772e-24
465.92        1.32396e-24        1.23391e-24        1.41402e-24
467.69        1.32991e-24        1.23946e-24        1.42036e-24
469.47        1.33589e-24        1.24504e-24        1.42673e-24
471.26        1.34190e-24        1.25066e-24        1.43315e-24
473.06        1.34796e-24        1.25631e-24        1.43960e-24
474.86        1.35405e-24        1.26200e-24        1.44610e-24
476.67        1.36018e-24        1.26772e-24        1.45264e-24
478.48        1.36635e-24        1.27349e-24        1.45922e-24
480.31        1.37257e-24        1.27929e-24        1.46584e-24
482.14        1.37882e-24        1.28513e-24        1.47251e-24
483.97        1.38511e-24        1.29100e-24        1.47922e-24
485.82        1.39145e-24        1.29692e-24        1.48598e-24
487.67        1.39783e-24        1.30288e-24        1.49278e-24
489.52        1.40425e-24        1.30887e-24        1.49963e-24
491.39        1.41072e-24        1.31491e-24        1.50653e-24
493.26        1.41723e-24        1.32099e-24        1.51347e-24
495.14        1.42379e-24        1.32712e-24        1.52046e-24
497.03        1.43040e-24        1.33329e-24        1.52750e-24
498.92        1.43705e-24        1.33950e-24        1.53460e-24
500.82        1.44373e-24        1.34574e-24        1.54172e-24
502.73        1.45043e-24        1.35201e-24        1.54886e-24
504.64        1.45719e-24        1.35832e-24        1.55605e-24
506.57        1.46399e-24        1.36468e-24        1.56330e-24
508.50        1.47084e-24        1.37108e-24        1.57059e-24
510.43        1.47774e-24        1.37753e-24        1.57794e-24
512.38        1.48468e-24        1.38403e-24        1.58534e-24
514.33        1.49168e-24        1.39057e-24        1.59279e-24
516.29        1.49872e-24        1.39715e-24        1.60029e-24
518.26        1.50581e-24        1.40378e-24        1.60784e-24
520.23        1.51294e-24        1.41045e-24        1.61544e-24
522.21        1.52013e-24        1.41717e-24        1.62309e-24
524.20        1.52736e-24        1.42393e-24        1.63079e-24
526.20        1.53464e-24        1.43074e-24        1.63855e-24
528.20        1.54197e-24        1.43759e-24        1.64635e-24
530.22        1.54935e-24        1.44449e-24        1.65421e-24
532.24        1.55677e-24        1.45143e-24        1.66211e-24
534.26        1.56424e-24        1.45842e-24        1.67007e-24
536.30        1.57176e-24        1.46545e-24        1.67807e-24
538.34        1.57932e-24        1.47252e-24        1.68613e-24
540.39        1.58693e-24        1.47964e-24        1.69423e-24
542.45        1.59459e-24        1.48680e-24        1.70238e-24
544.52        1.60230e-24        1.49401e-24        1.71059e-24
546.59        1.61005e-24        1.50125e-24        1.71884e-24
548.67        1.61784e-24        1.50855e-24        1.72714e-24
550.76        1.62569e-24        1.51588e-24        1.73549e-24
552.86        1.63357e-24        1.52326e-24        1.74389e-24
554.97        1.64151e-24        1.53068e-24        1.75234e-24
557.08        1.64949e-24        1.53815e-24        1.76084e-24
559.21        1.65752e-24        1.54566e-24        1.76938e-24
561.34        1.66560e-24        1.55322e-24        1.77798e-24
563.47        1.67373e-24        1.56082e-24        1.78664e-24
565.62        1.68191e-24        1.56847e-24        1.79534e-24
567.78        1.69014e-24        1.57617e-24        1.80410e-24
569.94        1.69842e-24        1.58391e-24        1.81292e-24
572.11        1.70675e-24        1.59171e-24        1.82179e-24
574.29        1.71513e-24        1.59956e-24        1.83071e-24
576.48        1.72357e-24        1.60745e-24        1.83970e-24
578.67        1.73207e-24        1.61540e-24        1.84874e-24
580.88        1.74062e-24        1.62340e-24        1.85784e-24
583.09        1.74923e-24        1.63145e-24        1.86700e-24
585.31        1.75789e-24        1.63956e-24        1.87622e-24
587.54        1.76661e-24        1.64772e-24        1.88550e-24
589.78        1.77539e-24        1.65594e-24        1.89485e-24
592.03        1.78423e-24        1.66421e-24        1.90426e-24
594.28        1.79314e-24        1.67254e-24        1.91373e-24
596.55        1.80210e-24        1.68093e-24        1.92327e-24
598.82        1.81113e-24        1.68937e-24        1.93288e-24
601.10        1.82022e-24        1.69789e-24        1.94256e-24
603.39        1.82938e-24        1.70646e-24        1.95230e-24
605.69        1.83861e-24        1.71510e-24        1.96212e-24
608.00        1.84790e-24        1.72379e-24        1.97200e-24
610.31        1.85726e-24        1.73255e-24        1.98196e-24
612.64        1.86668e-24        1.74137e-24        1.99198e-24
614.97        1.87616e-24        1.75025e-24        2.00207e-24
617.31        1.88571e-24        1.75919e-24        2.01223e-24
619.67        1.89533e-24        1.76819e-24        2.02246e-24
622.03        1.90500e-24        1.77726e-24        2.03275e-24
624.40        1.91475e-24        1.78638e-24        2.04312e-24
626.77        1.92456e-24        1.79556e-24        2.05355e-24
629.16        1.93443e-24        1.80481e-24        2.06405e-24
631.56        1.94437e-24        1.81411e-24        2.07462e-24
633.97        1.95437e-24        1.82348e-24        2.08526e-24
636.38        1.96443e-24        1.83290e-24        2.09596e-24
638.80        1.97456e-24        1.84239e-24        2.10674e-24
641.24        1.98476e-24        1.85193e-24        2.11758e-24
643.68        1.99501e-24        1.86154e-24        2.12849e-24
646.13        2.00533e-24        1.87120e-24        2.13946e-24
648.60        2.01572e-24        1.88093e-24        2.15051e-24
651.07        2.02616e-24        1.89071e-24        2.16162e-24
653.55        2.03667e-24        1.90056e-24        2.17279e-24
656.04        2.04725e-24        1.91046e-24        2.18403e-24
658.54        2.05788e-24        1.92042e-24        2.19535e-24
661.04        2.06859e-24        1.93045e-24        2.20673e-24
663.56        2.07935e-24        1.94053e-24        2.21817e-24
666.09        2.09019e-24        1.95068e-24        2.22969e-24
668.63        2.10109e-24        1.96089e-24        2.24128e-24
671.17        2.11205e-24        1.97117e-24        2.25294e-24
673.73        2.12308e-24        1.98150e-24        2.26467e-24
676.30        2.13418e-24        1.99190e-24        2.27647e-24
678.87        2.14535e-24        2.00237e-24        2.28834e-24
681.46        2.15659e-24        2.01289e-24        2.30029e-24
684.06        2.16790e-24        2.02349e-24        2.31231e-24
686.66        2.17928e-24        2.03415e-24        2.32440e-24
689.28        2.19072e-24        2.04488e-24        2.33657e-24
691.90        2.20224e-24        2.05567e-24        2.34881e-24
694.54        2.21383e-24        2.06653e-24        2.36113e-24
697.19        2.22550e-24        2.07746e-24        2.37353e-24
699.84        2.23723e-24        2.08846e-24        2.38600e-24
702.51        2.24904e-24        2.09953e-24        2.39855e-24
705.19        2.26092e-24        2.11066e-24        2.41118e-24
707.87        2.27288e-24        2.12187e-24        2.42389e-24
710.57        2.28491e-24        2.13315e-24        2.43668e-24
713.28        2.29702e-24        2.14450e-24        2.44955e-24
715.99        2.30921e-24        2.15592e-24        2.46249e-24
718.72        2.32147e-24        2.16741e-24        2.47552e-24
721.46        2.33380e-24        2.17897e-24        2.48863e-24
724.21        2.34622e-24        2.19061e-24        2.50182e-24
726.97        2.35871e-24        2.20232e-24        2.51509e-24
729.73        2.37127e-24        2.21410e-24        2.52845e-24
732.51        2.38392e-24        2.22596e-24        2.54188e-24
735.31        2.39665e-24        2.23789e-24        2.55540e-24
738.11        2.40945e-24        2.24990e-24        2.56901e-24
740.92        2.42234e-24        2.26198e-24        2.58269e-24
743.74        2.43530e-24        2.27413e-24        2.59647e-24
746.57        2.44835e-24        2.28637e-24        2.61032e-24
749.42        2.46147e-24        2.29868e-24        2.62427e-24
752.27        2.47468e-24        2.31106e-24        2.63830e-24
755.14        2.48797e-24        2.32352e-24        2.65241e-24
758.02        2.50134e-24        2.33606e-24        2.66661e-24
760.90        2.51480e-24        2.34868e-24        2.68091e-24
763.80        2.52834e-24        2.36139e-24        2.69529e-24
766.71        2.54197e-24        2.37417e-24        2.70976e-24
769.63        2.55568e-24        2.38703e-24        2.72433e-24
772.57        2.56949e-24        2.39998e-24        2.73899e-24
775.51        2.58339e-24        2.41302e-24        2.75375e-24
778.46        2.59737e-24        2.42614e-24        2.76860e-24
781.43        2.61145e-24        2.43935e-24        2.78356e-24
784.41        2.62563e-24        2.45265e-24        2.79861e-24
787.39        2.63990e-24        2.46604e-24        2.81376e-24
790.39        2.65426e-24        2.47951e-24        2.82901e-24
793.40        2.66873e-24        2.49309e-24        2.84437e-24
796.43        2.68329e-24        2.50675e-24        2.85984e-24
799.46        2.69796e-24        2.52051e-24        2.87541e-24
802.51        2.71282e-24        2.53444e-24        2.89120e-24
805.56        2.72780e-24        2.54849e-24        2.90712e-24
808.63        2.74289e-24        2.56263e-24        2.92315e-24
811.71        2.75809e-24        2.57688e-24        2.93930e-24
814.81        2.77338e-24        2.59122e-24        2.95555e-24
817.91        2.78879e-24        2.60566e-24        2.97192e-24
821.03        2.80430e-24        2.62020e-24        2.98840e-24
824.15        2.81992e-24        2.63484e-24        3.00499e-24
827.29        2.83564e-24        2.64958e-24        3.02170e-24
830.44        2.85147e-24        2.66443e-24        3.03852e-24
833.61        2.86741e-24        2.67937e-24        3.05545e-24
836.78        2.88345e-24        2.69441e-24        3.07250e-24
839.97        2.89960e-24        2.70956e-24        3.08965e-24
843.17        2.91586e-24        2.72480e-24        3.10693e-24
846.38        2.93223e-24        2.74015e-24        3.12431e-24
849.61        2.94870e-24        2.75559e-24        3.14181e-24
852.85        2.96528e-24        2.77114e-24        3.15942e-24
856.09        2.98197e-24        2.78679e-24        3.17715e-24
859.36        2.99876e-24        2.80254e-24        3.19499e-24
862.63        3.01567e-24        2.81839e-24        3.21294e-24
865.92        3.03267e-24        2.83435e-24        3.23100e-24
869.21        3.04979e-24        2.85040e-24        3.24918e-24
872.53        3.06701e-24        2.86655e-24        3.26747e-24
875.85        3.08434e-24        2.88281e-24        3.28588e-24
879.19        3.10178e-24        2.89916e-24        3.30440e-24
882.54        3.11932e-24        2.91562e-24        3.32303e-24
885.90        3.13697e-24        2.93218e-24        3.34177e-24
889.27        3.15473e-24        2.94883e-24        3.36062e-24
892.66        3.17259e-24        2.96559e-24        3.37959e-24
896.06        3.19055e-24        2.98244e-24        3.39867e-24
899.47        3.20862e-24        2.99940e-24        3.41785e-24
902.90        3.22680e-24        3.01645e-24        3.43715e-24
906.34        3.24508e-24        3.03360e-24        3.45656e-24
909.79        3.26347e-24        3.05085e-24        3.47608e-24
913.26        3.28196e-24        3.06821e-24        3.49572e-24
916.74        3.30057e-24        3.08567e-24        3.51547e-24
920.23        3.31929e-24        3.10323e-24        3.53534e-24
923.74        3.33811e-24        3.12090e-24        3.55533e-24
927.26        3.35706e-24        3.13868e-24        3.57544e-24
930.79        3.37612e-24        3.15657e-24        3.59567e-24
934.33        3.39529e-24        3.17456e-24        3.61603e-24
937.89        3.41459e-24        3.19267e-24        3.63651e-24
941.47        3.43401e-24        3.21090e-24        3.65712e-24
945.05        3.45355e-24        3.22924e-24        3.67785e-24
948.65        3.47321e-24        3.24769e-24        3.69872e-24
952.27        3.49300e-24        3.26627e-24        3.71972e-24
955.90        3.51291e-24        3.28497e-24        3.74086e-24
959.54        3.53296e-24        3.30379e-24        3.76214e-24
963.19        3.55314e-24        3.32273e-24        3.78355e-24
966.86        3.57345e-24        3.34180e-24        3.80510e-24
970.55        3.59390e-24        3.36100e-24        3.82680e-24
974.24        3.61449e-24        3.38032e-24        3.84865e-24
977.95        3.63521e-24        3.39978e-24        3.87064e-24
981.68        3.65608e-24        3.41938e-24        3.89278e-24
985.42        3.67709e-24        3.43911e-24        3.91507e-24
989.17        3.69825e-24        3.45898e-24        3.93752e-24
992.94        3.71956e-24        3.47898e-24        3.96013e-24
996.72        3.74101e-24        3.49914e-24        3.98289e-24
1000.52        3.76267e-24        3.51947e-24        4.00587e-24
1004.33        3.78476e-24        3.54016e-24        4.02936e-24
1008.16        3.80701e-24        3.56101e-24        4.05302e-24
1012.00        3.82943e-24        3.58201e-24        4.07685e-24
1015.86        3.85200e-24        3.60316e-24        4.10085e-24
1019.73        3.87474e-24        3.62447e-24        4.12502e-24
1023.61        3.89764e-24        3.64592e-24        4.14936e-24
1027.51        3.92070e-24        3.66753e-24        4.17388e-24
1031.42        3.94393e-24        3.68929e-24        4.19856e-24
1035.35        3.96731e-24        3.71120e-24        4.22342e-24
1039.30        3.99086e-24        3.73326e-24        4.24845e-24
1043.26        4.01457e-24        3.75548e-24        4.27366e-24
1047.23        4.03844e-24        3.77785e-24        4.29903e-24
1051.22        4.06247e-24        3.80037e-24        4.32458e-24
1055.23        4.08667e-24        3.82304e-24        4.35029e-24
1059.25        4.11102e-24        3.84586e-24        4.37618e-24
1063.28        4.13554e-24        3.86883e-24        4.40224e-24
1067.33        4.16021e-24        3.89196e-24        4.42847e-24
1071.40        4.18505e-24        3.91523e-24        4.45487e-24
1075.48        4.21004e-24        3.93865e-24        4.48144e-24
1079.58        4.23520e-24        3.96223e-24        4.50817e-24
1083.69        4.26051e-24        3.98595e-24        4.53508e-24
1087.82        4.28598e-24        4.00982e-24        4.56215e-24
1091.96        4.31161e-24        4.03384e-24        4.58938e-24
1096.12        4.33739e-24        4.05800e-24        4.61679e-24
1100.30        4.36333e-24        4.08231e-24        4.64435e-24
1104.49        4.38943e-24        4.10677e-24        4.67209e-24
1108.70        4.41568e-24        4.13137e-24        4.69998e-24
1112.92        4.44208e-24        4.15612e-24        4.72805e-24
1117.16        4.46865e-24        4.18102e-24        4.75628e-24
1121.42        4.49538e-24        4.20607e-24        4.78469e-24
1125.69        4.52227e-24        4.23128e-24        4.81326e-24
1129.98        4.54933e-24        4.25664e-24        4.84202e-24
1134.28        4.57655e-24        4.28216e-24        4.87094e-24
1138.60        4.60395e-24        4.30784e-24        4.90005e-24
1142.94        4.63151e-24        4.33367e-24        4.92934e-24
1147.29        4.65924e-24        4.35967e-24        4.95882e-24
1151.66        4.68716e-24        4.38584e-24        4.98847e-24
1156.05        4.71524e-24        4.41217e-24        5.01832e-24
1160.46        4.74351e-24        4.43867e-24        5.04836e-24
1164.88        4.77196e-24        4.46534e-24        5.07858e-24
1169.31        4.80059e-24        4.49218e-24        5.10901e-24
1173.77        4.82941e-24        4.51920e-24        5.13963e-24
1178.24        4.85842e-24        4.54639e-24        5.17045e-24
1182.73        4.88762e-24        4.57377e-24        5.20147e-24
1187.24        4.91701e-24        4.60132e-24        5.23270e-24
1191.76        4.94660e-24        4.62906e-24        5.26413e-24
1196.30        4.97638e-24        4.65699e-24        5.29577e-24
1200.86        5.00637e-24        4.68510e-24        5.32763e-24
1205.43        5.03656e-24        4.71341e-24        5.35970e-24
1210.02        5.06695e-24        4.74191e-24        5.39199e-24
1214.63        5.09755e-24        4.77060e-24        5.42450e-24
1219.26        5.12835e-24        4.79948e-24        5.45722e-24
1223.90        5.15937e-24        4.82856e-24        5.49017e-24
1228.57        5.19059e-24        4.85784e-24        5.52334e-24
1233.25        5.22202e-24        4.88731e-24        5.55673e-24
1237.95        5.25366e-24        4.91699e-24        5.59034e-24
1242.66        5.28552e-24        4.94686e-24        5.62418e-24
1247.40        5.31758e-24        4.97693e-24        5.65824e-24
1252.15        5.34986e-24        5.00720e-24        5.69253e-24
1256.92        5.38236e-24        5.03767e-24        5.72704e-24
1261.71        5.41507e-24        5.06835e-24        5.76179e-24
1266.51        5.44800e-24        5.09923e-24        5.79676e-24
1271.34        5.48114e-24        5.13032e-24        5.83197e-24
1276.18        5.51451e-24        5.16161e-24        5.86741e-24
1281.04        5.54809e-24        5.19311e-24        5.90308e-24
1285.92        5.58190e-24        5.22482e-24        5.93898e-24
1290.82        5.61593e-24        5.25673e-24        5.97512e-24
1295.74        5.65017e-24        5.28885e-24        6.01149e-24
1300.68        5.68465e-24        5.32119e-24        6.04810e-24
1305.63        5.71934e-24        5.35373e-24        6.08495e-24
1310.60        5.75426e-24        5.38649e-24        6.12204e-24
1315.60        5.78941e-24        5.41946e-24        6.15937e-24
1320.61        5.82479e-24        5.45265e-24        6.19694e-24
1325.64        5.86040e-24        5.48605e-24        6.23475e-24
1330.69        5.89624e-24        5.51967e-24        6.27281e-24
1335.76        5.93232e-24        5.55352e-24        6.31112e-24
1340.85        5.96863e-24        5.58758e-24        6.34968e-24
1345.96        6.00518e-24        5.62187e-24        6.38849e-24
1351.08        6.04197e-24        5.65639e-24        6.42756e-24
1356.23        6.07901e-24        5.69113e-24        6.46688e-24
1361.40        6.11628e-24        5.72610e-24        6.50646e-24
1366.58        6.15380e-24        5.76130e-24        6.54630e-24
1371.79        6.19157e-24        5.79674e-24        6.58640e-24
1377.02        6.22959e-24        5.83241e-24        6.62677e-24
1382.26        6.26786e-24        5.86832e-24        6.66740e-24
1387.53        6.30638e-24        5.90446e-24        6.70829e-24
1392.81        6.34515e-24        5.94085e-24        6.74946e-24
1398.12        6.38419e-24        5.97747e-24        6.79090e-24
1403.45        6.42348e-24        6.01434e-24        6.83261e-24
1408.79        6.46303e-24        6.05146e-24        6.87460e-24
1414.16        6.50284e-24        6.08882e-24        6.91687e-24
1419.55        6.54292e-24        6.12643e-24        6.95942e-24
1424.95        6.58327e-24        6.16429e-24        7.00225e-24
1430.38        6.62389e-24        6.20241e-24        7.04536e-24
1435.83        6.66477e-24        6.24078e-24        7.08876e-24
1441.30        6.70593e-24        6.27941e-24        7.13246e-24
1446.79        6.74737e-24        6.31829e-24        7.17644e-24
1452.31        6.78908e-24        6.35744e-24        7.22071e-24
1457.84        6.83107e-24        6.39685e-24        7.26528e-24
1463.39        6.87334e-24        6.43653e-24        7.31015e-24
1468.97        6.91590e-24        6.47647e-24        7.35532e-24
1474.56        6.95874e-24        6.51669e-24        7.40079e-24
1480.18        7.00187e-24        6.55717e-24        7.44657e-24
1485.82        7.04529e-24        6.59793e-24        7.49265e-24
1491.48        7.08901e-24        6.63897e-24        7.53905e-24
1497.16        7.13302e-24        6.68028e-24        7.58576e-24
1502.86        7.17771e-24        6.72218e-24        7.63323e-24
1508.59        7.22309e-24        6.76468e-24        7.68150e-24
1514.34        7.26878e-24        6.80747e-24        7.73009e-24
1520.11        7.31479e-24        6.85056e-24        7.77902e-24
1525.90        7.36112e-24        6.89395e-24        7.82829e-24
1531.71        7.40777e-24        6.93764e-24        7.87790e-24
1537.55        7.45474e-24        6.98163e-24        7.92785e-24
1543.40        7.50204e-24        7.02592e-24        7.97815e-24
1549.28        7.54965e-24        7.07052e-24        8.02879e-24
1555.18        7.59760e-24        7.11542e-24        8.07978e-24
1561.11        7.64588e-24        7.16063e-24        8.13112e-24
1567.06        7.69449e-24        7.20616e-24        8.18282e-24
1573.03        7.74343e-24        7.25199e-24        8.23487e-24
1579.02        7.79271e-24        7.29814e-24        8.28727e-24
1585.03        7.84232e-24        7.34461e-24        8.34004e-24
1591.07        7.89227e-24        7.39139e-24        8.39316e-24
1597.13        7.94257e-24        7.43849e-24        8.44665e-24
1603.22        7.99320e-24        7.48591e-24        8.50050e-24
1609.33        8.04418e-24        7.53365e-24        8.55471e-24
1615.46        8.09551e-24        7.58172e-24        8.60930e-24
1621.61        8.14719e-24        7.63012e-24        8.66425e-24
1627.79        8.19921e-24        7.67884e-24        8.71958e-24
1633.99        8.25159e-24        7.72789e-24        8.77528e-24
1640.21        8.30432e-24        7.77728e-24        8.83136e-24
1646.46        8.35740e-24        7.82699e-24        8.88781e-24
1652.74        8.41084e-24        7.87704e-24        8.94465e-24
1659.03        8.46464e-24        7.92742e-24        9.00186e-24
1665.35        8.51881e-24        7.97815e-24        9.05946e-24
1671.70        8.57333e-24        8.02921e-24        9.11745e-24
1678.07        8.62821e-24        8.08061e-24        9.17582e-24
1684.46        8.68347e-24        8.13235e-24        9.23458e-24
1690.87        8.73908e-24        8.18444e-24        9.29372e-24
1697.32        8.79507e-24        8.23687e-24        9.35326e-24
1703.78        8.85143e-24        8.28965e-24        9.41320e-24
1710.27        8.90815e-24        8.34278e-24        9.47353e-24
1716.79        8.96526e-24        8.39626e-24        9.53426e-24
1723.33        9.02274e-24        8.45009e-24        9.59538e-24
1729.89        9.08060e-24        8.50428e-24        9.65692e-24
1736.48        9.13884e-24        8.55882e-24        9.71886e-24
1743.10        9.19747e-24        8.61373e-24        9.78121e-24
1749.74        9.25649e-24        8.66900e-24        9.84398e-24
1756.41        9.31590e-24        8.72464e-24        9.90716e-24
1763.10        9.37571e-24        8.78065e-24        9.97076e-24
1769.81        9.43591e-24        8.83703e-24        1.00348e-23
1776.56        9.49651e-24        8.89379e-24        1.00992e-23
1783.32        9.55752e-24        8.95092e-24        1.01641e-23
1790.12        9.61893e-24        9.00843e-24        1.02294e-23
1796.94        9.68075e-24        9.06633e-24        1.02952e-23
1803.78        9.74299e-24        9.12462e-24        1.03614e-23
1810.65        9.80564e-24        9.18329e-24        1.04280e-23
1817.55        9.86871e-24        9.24236e-24        1.04951e-23
1824.48        9.93220e-24        9.30182e-24        1.05626e-23
1831.43        9.99612e-24        9.36168e-24        1.06306e-23
1838.40        1.00605e-23        9.42194e-24        1.06990e-23
1845.41        1.01252e-23        9.48260e-24        1.07679e-23
1852.44        1.01905e-23        9.54368e-24        1.08372e-23
1859.49        1.02561e-23        9.60516e-24        1.09071e-23
1866.58        1.03222e-23        9.66706e-24        1.09773e-23
1873.69        1.03887e-23        9.72937e-24        1.10481e-23
1880.83        1.04557e-23        9.79210e-24        1.11193e-23
1887.99        1.05232e-23        9.85526e-24        1.11911e-23
1895.19        1.05911e-23        9.91884e-24        1.12633e-23
1902.41        1.06594e-23        9.98285e-24        1.13360e-23
1909.65        1.07282e-23        1.00473e-23        1.14091e-23
1916.93        1.07975e-23        1.01122e-23        1.14828e-23
1924.23        1.08672e-23        1.01775e-23        1.15570e-23
1931.56        1.09375e-23        1.02433e-23        1.16317e-23
1938.92        1.10082e-23        1.03095e-23        1.17069e-23
1946.31        1.10793e-23        1.03761e-23        1.17826e-23
1953.72        1.11510e-23        1.04432e-23        1.18588e-23
1961.16        1.12232e-23        1.05108e-23        1.19355e-23
1968.63        1.12958e-23        1.05789e-23        1.20128e-23
1976.13        1.13689e-23        1.06473e-23        1.20905e-23
1983.66        1.14426e-23        1.07163e-23        1.21689e-23
1991.22        1.15167e-23        1.07857e-23        1.22477e-23
1998.81        1.15914e-23        1.08557e-23        1.23271e-23
2006.42        1.16672e-23        1.09266e-23        1.24078e-23
2014.06        1.17437e-23        1.09982e-23        1.24892e-23
2021.74        1.18207e-23        1.10702e-23        1.25711e-23
2029.44        1.18982e-23        1.11428e-23        1.26536e-23
2037.17        1.19763e-23        1.12159e-23        1.27367e-23
2044.93        1.20549e-23        1.12894e-23        1.28204e-23
2052.72        1.21341e-23        1.13635e-23        1.29047e-23
2060.54        1.22138e-23        1.14381e-23        1.29895e-23
2068.39        1.22941e-23        1.15132e-23        1.30749e-23
2076.27        1.23749e-23        1.15889e-23        1.31610e-23
2084.18        1.24563e-23        1.16650e-23        1.32476e-23
2092.12        1.25383e-23        1.17417e-23        1.33348e-23
2100.09        1.26208e-23        1.18189e-23        1.34227e-23
2108.09        1.27039e-23        1.18967e-23        1.35111e-23
2116.12        1.27876e-23        1.19750e-23        1.36002e-23
2124.18        1.28718e-23        1.20538e-23        1.36899e-23
2132.28        1.29567e-23        1.21332e-23        1.37802e-23
2140.40        1.30421e-23        1.22132e-23        1.38711e-23
2148.55        1.31282e-23        1.22937e-23        1.39627e-23
2156.74        1.32148e-23        1.23747e-23        1.40549e-23
2164.95        1.33020e-23        1.24563e-23        1.41477e-23
2173.20        1.33898e-23        1.25385e-23        1.42412e-23
2181.48        1.34783e-23        1.26212e-23        1.43353e-23
2189.79        1.35673e-23        1.27046e-23        1.44301e-23
2198.13        1.36570e-23        1.27885e-23        1.45256e-23
2206.51        1.37473e-23        1.28729e-23        1.46217e-23
2214.91        1.38382e-23        1.29580e-23        1.47184e-23
2223.35        1.39298e-23        1.30436e-23        1.48159e-23
2231.82        1.40219e-23        1.31299e-23        1.49140e-23
2240.32        1.41147e-23        1.32167e-23        1.50128e-23
2248.86        1.42082e-23        1.33041e-23        1.51123e-23
2257.43        1.43023e-23        1.33922e-23        1.52124e-23
2266.02        1.43971e-23        1.34808e-23        1.53133e-23
2274.66        1.44925e-23        1.35701e-23        1.54148e-23
2283.32        1.45885e-23        1.36599e-23        1.55171e-23
2292.02        1.46852e-23        1.37504e-23        1.56201e-23
2300.75        1.47826e-23        1.38415e-23        1.57237e-23
2309.52        1.48807e-23        1.39332e-23        1.58281e-23
2318.32        1.49794e-23        1.40256e-23        1.59332e-23
2327.15        1.50788e-23        1.41186e-23        1.60390e-23
2336.01        1.51789e-23        1.42122e-23        1.61455e-23
2344.91        1.52796e-23        1.43064e-23        1.62528e-23
2353.85        1.53811e-23        1.44013e-23        1.63608e-23
2362.81        1.54832e-23        1.44969e-23        1.64696e-23
2371.81        1.55861e-23        1.45931e-23        1.65790e-23
2380.85        1.56896e-23        1.46900e-23        1.66893e-23
2389.92        1.57939e-23        1.47875e-23        1.68003e-23
2399.03        1.58988e-23        1.48856e-23        1.69120e-23
2408.16        1.60045e-23        1.49845e-23        1.70245e-23
2417.34        1.61109e-23        1.50840e-23        1.71377e-23
2426.55        1.62180e-23        1.51842e-23        1.72518e-23
2435.79        1.63258e-23        1.52850e-23        1.73666e-23
2445.07        1.64344e-23        1.53866e-23        1.74821e-23
2454.39        1.65437e-23        1.54888e-23        1.75985e-23
2463.74        1.66537e-23        1.55917e-23        1.77156e-23
2473.12        1.67644e-23        1.56953e-23        1.78336e-23
2482.54        1.68759e-23        1.57996e-23        1.79523e-23
2492.00        1.69882e-23        1.59046e-23        1.80718e-23
2501.49        1.71012e-23        1.60103e-23        1.81921e-23
2511.02        1.72150e-23        1.61167e-23        1.83132e-23
2520.59        1.73295e-23        1.62238e-23        1.84352e-23
2530.19        1.74447e-23        1.63316e-23        1.85579e-23
2539.83        1.75608e-23        1.64401e-23        1.86815e-23
2549.51        1.76776e-23        1.65494e-23        1.88059e-23
2559.22        1.77952e-23        1.66594e-23        1.89311e-23
2568.97        1.79136e-23        1.67701e-23        1.90572e-23
2578.76        1.80328e-23        1.68816e-23        1.91841e-23
2588.58        1.81528e-23        1.69938e-23        1.93118e-23
2598.44        1.82736e-23        1.71068e-23        1.94404e-23
2608.34        1.83952e-23        1.72205e-23        1.95699e-23
2618.28        1.85176e-23        1.73350e-23        1.97003e-23
2628.25        1.86409e-23        1.74502e-23        1.98315e-23
2638.26        1.87649e-23        1.75662e-23        1.99636e-23
2648.32        1.88898e-23        1.76830e-23        2.00966e-23
2658.40        1.90156e-23        1.78006e-23        2.02305e-23
2668.53        1.91422e-23        1.79190e-23        2.03653e-23
2678.70        1.92696e-23        1.80382e-23        2.05011e-23
2688.90        1.93979e-23        1.81582e-23        2.06377e-23
2699.15        1.95271e-23        1.82789e-23        2.07753e-23
2709.43        1.96571e-23        1.84005e-23        2.09137e-23
2719.75        1.97881e-23        1.85230e-23        2.10532e-23
2730.11        1.99199e-23        1.86462e-23        2.11935e-23
2740.51        2.00526e-23        1.87703e-23        2.13348e-23
2750.95        2.01862e-23        1.88952e-23        2.14771e-23
2761.43        2.03207e-23        1.90210e-23        2.16204e-23
2771.95        2.04561e-23        1.91476e-23        2.17646e-23
2782.51        2.05924e-23        1.92751e-23        2.19098e-23
2793.11        2.07297e-23        1.94034e-23        2.20560e-23
2803.75        2.08679e-23        1.95326e-23        2.22031e-23
2814.43        2.10070e-23        1.96627e-23        2.23513e-23
2825.16        2.11471e-23        1.97936e-23        2.25005e-23
2835.92        2.12881e-23        1.99255e-23        2.26507e-23
2846.72        2.14301e-23        2.00583e-23        2.28019e-23
2857.57        2.15731e-23        2.01919e-23        2.29542e-23
2868.45        2.17170e-23        2.03265e-23        2.31075e-23
2879.38        2.18619e-23        2.04620e-23        2.32619e-23
2890.35        2.20079e-23        2.05984e-23        2.34173e-23
2901.36        2.21548e-23        2.07358e-23        2.35738e-23
2912.41        2.23027e-23        2.08740e-23        2.37313e-23
2923.51        2.24516e-23        2.10133e-23        2.38900e-23
2934.65        2.26016e-23        2.11535e-23        2.40497e-23
2945.83        2.27526e-23        2.12946e-23        2.42105e-23
2957.05        2.29046e-23        2.14367e-23        2.43725e-23
2968.31        2.30577e-23        2.15798e-23        2.45355e-23
2979.62        2.32118e-23        2.17239e-23        2.46997e-23
2990.97        2.33670e-23        2.18690e-23        2.48650e-23
3002.37        2.35235e-23        2.20153e-23        2.50317e-23
3013.81        2.36819e-23        2.21634e-23        2.52004e-23
3025.29        2.38415e-23        2.23126e-23        2.53703e-23
3036.81        2.40021e-23        2.24629e-23        2.55414e-23
3048.38        2.41639e-23        2.26141e-23        2.57137e-23
3059.99        2.43268e-23        2.27665e-23        2.58872e-23
3071.65        2.44909e-23        2.29199e-23        2.60619e-23
3083.35        2.46561e-23        2.30743e-23        2.62378e-23
3095.10        2.48224e-23        2.32299e-23        2.64150e-23
3106.89        2.49900e-23        2.33865e-23        2.65934e-23
3118.73        2.51586e-23        2.35443e-23        2.67730e-23
3130.61        2.53285e-23        2.37031e-23        2.69539e-23
3142.53        2.54996e-23        2.38630e-23        2.71361e-23
3154.51        2.56718e-23        2.40241e-23        2.73196e-23
3166.52        2.58453e-23        2.41862e-23        2.75043e-23
3178.59        2.60199e-23        2.43496e-23        2.76903e-23
3190.70        2.61958e-23        2.45140e-23        2.78776e-23
3202.85        2.63729e-23        2.46796e-23        2.80663e-23
3215.05        2.65513e-23        2.48464e-23        2.82562e-23
3227.30        2.67309e-23        2.50143e-23        2.84475e-23
3239.59        2.69117e-23        2.51834e-23        2.86401e-23
3251.94        2.70938e-23        2.53536e-23        2.88341e-23
3264.33        2.72772e-23        2.55251e-23        2.90294e-23
3276.76        2.74619e-23        2.56977e-23        2.92261e-23
3289.24        2.76479e-23        2.58716e-23        2.94241e-23
3301.77        2.78351e-23        2.60467e-23        2.96236e-23
3314.35        2.80237e-23        2.62229e-23        2.98244e-23
3326.98        2.82136e-23        2.64005e-23        3.00267e-23
3339.65        2.84048e-23        2.65792e-23        3.02304e-23
3352.38        2.85973e-23        2.67592e-23        3.04354e-23
3365.15        2.87912e-23        2.69405e-23        3.06420e-23
3377.97        2.89865e-23        2.71230e-23        3.08499e-23
3390.84        2.91831e-23        2.73068e-23        3.10593e-23
3403.75        2.93810e-23        2.74919e-23        3.12702e-23
3416.72        2.95804e-23        2.76782e-23        3.14826e-23
3429.74        2.97811e-23        2.78659e-23        3.16964e-23
3442.80        2.99833e-23        2.80548e-23        3.19117e-23
3455.92        3.01868e-23        2.82451e-23        3.21285e-23
3469.08        3.03918e-23        2.84367e-23        3.23469e-23
3482.30        3.05982e-23        2.86296e-23        3.25667e-23
3495.57        3.08060e-23        2.88239e-23        3.27881e-23
3508.88        3.10153e-23        2.90195e-23        3.30111e-23
3522.25        3.12260e-23        2.92165e-23        3.32355e-23
3535.67        3.14382e-23        2.94149e-23        3.34616e-23
3549.14        3.16519e-23        2.96146e-23        3.36892e-23
3562.66        3.18670e-23        2.98157e-23        3.39184e-23
3576.23        3.20837e-23        3.00182e-23        3.41492e-23
3589.86        3.23018e-23        3.02221e-23        3.43816e-23
3603.53        3.25215e-23        3.04274e-23        3.46156e-23
3617.26        3.27427e-23        3.06341e-23        3.48512e-23
3631.04        3.29654e-23        3.08423e-23        3.50885e-23
3644.87        3.31896e-23        3.10519e-23        3.53274e-23
3658.76        3.34154e-23        3.12629e-23        3.55680e-23
3672.70        3.36428e-23        3.14754e-23        3.58102e-23
3686.69        3.38717e-23        3.16894e-23        3.60541e-23
3700.73        3.41023e-23        3.19048e-23        3.62997e-23
3714.83        3.43344e-23        3.21218e-23        3.65469e-23
3728.98        3.45681e-23        3.23402e-23        3.67959e-23
3743.19        3.48034e-23        3.25601e-23        3.70466e-23
3757.45        3.50403e-23        3.27815e-23        3.72991e-23
3771.76        3.52788e-23        3.30044e-23        3.75532e-23
3786.13        3.55190e-23        3.32289e-23        3.78091e-23
3800.56        3.57609e-23        3.34549e-23        3.80668e-23
3815.03        3.60043e-23        3.36825e-23        3.83262e-23
3829.57        3.62495e-23        3.39116e-23        3.85874e-23
3844.16        3.64963e-23        3.41422e-23        3.88504e-23
3858.80        3.67449e-23        3.43745e-23        3.91152e-23
3873.50        3.69951e-23        3.46083e-23        3.93818e-23
3888.26        3.72470e-23        3.48437e-23        3.96503e-23
3903.07        3.75006e-23        3.50807e-23        3.99205e-23
3917.94        3.77560e-23        3.53193e-23        4.01926e-23
3932.87        3.80131e-23        3.55596e-23        4.04665e-23
3947.85        3.82719e-23        3.58014e-23        4.07423e-23
3962.89        3.85325e-23        3.60449e-23        4.10200e-23
3977.98        3.87948e-23        3.62900e-23        4.12996e-23
3993.14        3.90589e-23        3.65368e-23        4.15810e-23
4008.35        3.93255e-23        3.67860e-23        4.18650e-23
4023.62        3.95945e-23        3.70374e-23        4.21516e-23
4038.95        3.98653e-23        3.72906e-23        4.24400e-23
4054.34        4.01379e-23        3.75454e-23        4.27305e-23
4069.78        4.04124e-23        3.78020e-23        4.30229e-23
4085.29        4.06888e-23        3.80604e-23        4.33172e-23
4100.85        4.09670e-23        3.83204e-23        4.36136e-23
4116.47        4.12472e-23        3.85823e-23        4.39120e-23
4132.15        4.15292e-23        3.88459e-23        4.42125e-23
4147.90        4.18132e-23        3.91113e-23        4.45150e-23
4163.70        4.20990e-23        3.93786e-23        4.48195e-23
4179.56        4.23869e-23        3.96476e-23        4.51261e-23
4195.48        4.26766e-23        3.99185e-23        4.54348e-23
4211.47        4.29684e-23        4.01912e-23        4.57456e-23
4227.51        4.32621e-23        4.04657e-23        4.60585e-23
4243.61        4.35579e-23        4.07421e-23        4.63736e-23
4259.78        4.38556e-23        4.10204e-23        4.66908e-23
4276.01        4.41554e-23        4.13006e-23        4.70102e-23
4292.30        4.44572e-23        4.15827e-23        4.73317e-23
4308.65        4.47611e-23        4.18668e-23        4.76554e-23
4325.06        4.50670e-23        4.21527e-23        4.79814e-23
4341.54        4.53751e-23        4.24406e-23        4.83095e-23
4358.08        4.56852e-23        4.27305e-23        4.86399e-23
4374.68        4.59975e-23        4.30223e-23        4.89726e-23
4391.35        4.63118e-23        4.33161e-23        4.93075e-23
4408.08        4.66284e-23        4.36120e-23        4.96447e-23
4424.87        4.69470e-23        4.39098e-23        4.99843e-23
4441.73        4.72679e-23        4.42097e-23        5.03261e-23
4458.65        4.75909e-23        4.45116e-23        5.06703e-23
4475.64        4.79162e-23        4.48156e-23        5.10168e-23
4492.69        4.82437e-23        4.51216e-23        5.13657e-23
4509.80        4.85734e-23        4.54298e-23        5.17170e-23
4526.98        4.89054e-23        4.57400e-23        5.20707e-23
4544.23        4.92396e-23        4.60524e-23        5.24268e-23
4561.54        4.95762e-23        4.63669e-23        5.27854e-23
4578.92        4.99150e-23        4.66836e-23        5.31464e-23
4596.36        5.02562e-23        4.70024e-23        5.35099e-23
4613.87        5.05996e-23        4.73234e-23        5.38759e-23
4631.45        5.09455e-23        4.76466e-23        5.42444e-23
4649.09        5.12937e-23        4.79720e-23        5.46154e-23
4666.80        5.16443e-23        4.82997e-23        5.49890e-23
4684.58        5.19973e-23        4.86295e-23        5.53651e-23
4702.43        5.23528e-23        4.89617e-23        5.57438e-23
4720.34        5.27106e-23        4.92961e-23        5.61251e-23
4738.32        5.30710e-23        4.96328e-23        5.65091e-23
4756.38        5.34338e-23        4.99718e-23        5.68957e-23
4774.50        5.37991e-23        5.03132e-23        5.72849e-23
4792.68        5.41669e-23        5.06569e-23        5.76768e-23
4810.94        5.45372e-23        5.10029e-23        5.80714e-23
4829.27        5.49101e-23        5.13514e-23        5.84688e-23
4847.67        5.52855e-23        5.17022e-23        5.88688e-23
4866.14        5.56636e-23        5.20554e-23        5.92717e-23
4884.67        5.60442e-23        5.24111e-23        5.96773e-23
4903.28        5.64275e-23        5.27692e-23        6.00857e-23
4921.96        5.68134e-23        5.31298e-23        6.04969e-23
4940.71        5.72019e-23        5.34929e-23        6.09110e-23
4959.53        5.75932e-23        5.38584e-23        6.13279e-23
4978.43        5.79871e-23        5.42265e-23        6.17477e-23
4997.39        5.83838e-23        5.45972e-23        6.21704e-23
5016.43        5.87844e-23        5.49716e-23        6.25972e-23
5035.54        5.91879e-23        5.53488e-23        6.30271e-23
5054.73        5.95943e-23        5.57286e-23        6.34599e-23
5073.98        6.00034e-23        5.61110e-23        6.38958e-23
5093.31        6.04154e-23        5.64961e-23        6.43348e-23
5112.72        6.08303e-23        5.68839e-23        6.47767e-23
5132.19        6.12480e-23        5.72743e-23        6.52218e-23
5151.74        6.16687e-23        5.76675e-23        6.56699e-23
5171.37        6.20922e-23        5.80634e-23        6.61211e-23
5191.07        6.25187e-23        5.84620e-23        6.65755e-23
5210.85        6.29482e-23        5.88634e-23        6.70330e-23
5230.70        6.33806e-23        5.92676e-23        6.74937e-23
5250.62        6.38160e-23        5.96745e-23        6.79576e-23
5270.63        6.42545e-23        6.00843e-23        6.84246e-23
5290.71        6.46959e-23        6.04969e-23        6.88950e-23
5310.86        6.51405e-23        6.09124e-23        6.93685e-23
5331.09        6.55881e-23        6.13307e-23        6.98454e-23
5351.40        6.60387e-23        6.17519e-23        7.03256e-23
5371.79        6.64925e-23        6.21761e-23        7.08090e-23
5392.25        6.69495e-23        6.26031e-23        7.12959e-23
5412.80        6.74096e-23        6.30331e-23        7.17860e-23
5433.42        6.78728e-23        6.34661e-23        7.22796e-23
5454.12        6.83393e-23        6.39020e-23        7.27766e-23
5474.89        6.88090e-23        6.43410e-23        7.32770e-23
5495.75        6.92819e-23        6.47830e-23        7.37808e-23
5516.69        6.97581e-23        6.52280e-23        7.42882e-23
5537.70        7.02375e-23        6.56761e-23        7.47990e-23
5558.80        7.07203e-23        6.61272e-23        7.53133e-23
5579.98        7.12063e-23        6.65815e-23        7.58312e-23
5601.23        7.16957e-23        6.70389e-23        7.63526e-23
5622.57        7.21885e-23        6.74994e-23        7.68776e-23
5643.99        7.26847e-23        6.79631e-23        7.74063e-23
5665.49        7.31842e-23        6.84299e-23        7.79385e-23
5687.08        7.36872e-23        6.89000e-23        7.84744e-23
5708.74        7.41936e-23        6.93732e-23        7.90140e-23
5730.49        7.47035e-23        6.98497e-23        7.95573e-23
5752.32        7.52169e-23        7.03295e-23        8.01043e-23
5774.24        7.57338e-23        7.08125e-23        8.06550e-23
5796.23        7.62542e-23        7.12989e-23        8.12095e-23
5818.31        7.67781e-23        7.17885e-23        8.17678e-23
5840.48        7.73057e-23        7.22815e-23        8.23299e-23
5862.73        7.78368e-23        7.27778e-23        8.28958e-23
5885.06        7.83715e-23        7.32775e-23        8.34656e-23
5907.48        7.89099e-23        7.37806e-23        8.40392e-23
5929.99        7.94520e-23        7.42871e-23        8.46168e-23
5952.58        7.99977e-23        7.47971e-23        8.51982e-23
5975.26        8.05471e-23        7.53105e-23        8.57837e-23
5998.02        8.11002e-23        7.58274e-23        8.63730e-23
6020.87        8.16589e-23        7.63496e-23        8.69682e-23
6043.81        8.22216e-23        7.68755e-23        8.75676e-23
6066.83        8.27881e-23        7.74050e-23        8.81711e-23
6089.94        8.33585e-23        7.79382e-23        8.87788e-23
6113.14        8.39327e-23        7.84749e-23        8.93905e-23
6136.43        8.45109e-23        7.90153e-23        9.00064e-23
6159.81        8.50930e-23        7.95594e-23        9.06265e-23
6183.28        8.56790e-23        8.01072e-23        9.12509e-23
6206.83        8.62691e-23        8.06587e-23        9.18795e-23
6230.48        8.68632e-23        8.12140e-23        9.25124e-23
6254.21        8.74613e-23        8.17731e-23        9.31496e-23
6278.04        8.80636e-23        8.23359e-23        9.37912e-23
6301.96        8.86699e-23        8.29027e-23        9.44371e-23
6325.96        8.92804e-23        8.34733e-23        9.50875e-23
6350.06        8.98950e-23        8.40478e-23        9.57423e-23
6374.25        9.05139e-23        8.46262e-23        9.64016e-23
6398.54        9.11370e-23        8.52086e-23        9.70654e-23
6422.91        9.17644e-23        8.57950e-23        9.77338e-23
6447.38        9.23960e-23        8.63853e-23        9.84067e-23
6471.94        9.30320e-23        8.69798e-23        9.90842e-23
6496.60        9.36723e-23        8.75783e-23        9.97664e-23
6521.35        9.43171e-23        8.81808e-23        1.00453e-22
6546.19        9.49662e-23        8.87876e-23        1.01145e-22
6571.13        9.56198e-23        8.93985e-23        1.01841e-22
6596.16        9.62779e-23        9.00135e-23        1.02542e-22
6621.29        9.69406e-23        9.06328e-23        1.03248e-22
6646.52        9.76077e-23        9.12564e-23        1.03959e-22
6671.84        9.82795e-23        9.18843e-23        1.04675e-22
6697.25        9.89559e-23        9.25164e-23        1.05395e-22
6722.77        9.96369e-23        9.31529e-23        1.06121e-22
6748.38        1.00323e-22        9.37938e-23        1.06851e-22
6774.09        1.01013e-22        9.44391e-23        1.07587e-22
6799.89        1.01708e-22        9.50889e-23        1.08328e-22
6825.80        1.02408e-22        9.57432e-23        1.09074e-22
6851.80        1.03113e-22        9.64019e-23        1.09825e-22
6877.90        1.03823e-22        9.70652e-23        1.10581e-22
6904.11        1.04538e-22        9.77331e-23        1.11342e-22
6930.41        1.05257e-22        9.84056e-23        1.12109e-22
6956.81        1.05982e-22        9.90828e-23        1.12881e-22
6983.31        1.06711e-22        9.97647e-23        1.13658e-22
7009.92        1.07446e-22        1.00451e-22        1.14441e-22
7036.62        1.08186e-22        1.01143e-22        1.15229e-22
7063.43        1.08931e-22        1.01839e-22        1.16022e-22
7090.34        1.09681e-22        1.02540e-22        1.16821e-22
7117.35        1.10436e-22        1.03245e-22        1.17626e-22
7144.46        1.11196e-22        1.03956e-22        1.18436e-22
7171.68        1.11962e-22        1.04672e-22        1.19252e-22
7199.00        1.12733e-22        1.05392e-22        1.20073e-22
7226.43        1.13509e-22        1.06118e-22        1.20900e-22
7253.96        1.14291e-22        1.06848e-22        1.21733e-22
7281.59        1.15078e-22        1.07583e-22        1.22572e-22
7309.33        1.15870e-22        1.08324e-22        1.23416e-22
7337.18        1.16668e-22        1.09069e-22        1.24266e-22
7365.13        1.17471e-22        1.09820e-22        1.25122e-22
7393.19        1.18280e-22        1.10576e-22        1.25983e-22
7421.35        1.19094e-22        1.11337e-22        1.26851e-22
7449.62        1.19914e-22        1.12103e-22        1.27724e-22
7478.00        1.20739e-22        1.12874e-22        1.28604e-22
7506.49        1.21570e-22        1.13651e-22        1.29489e-22
7535.09        1.22407e-22        1.14433e-22        1.30381e-22
7563.79        1.23249e-22        1.15220e-22        1.31278e-22
7592.61        1.24097e-22        1.16012e-22        1.32181e-22
7621.53        1.24950e-22        1.16810e-22        1.33091e-22
7650.57        1.25810e-22        1.17613e-22        1.34007e-22
7679.71        1.26675e-22        1.18422e-22        1.34929e-22
7708.97        1.27546e-22        1.19235e-22        1.35857e-22
7738.34        1.28423e-22        1.20055e-22        1.36791e-22
7767.82        1.29306e-22        1.20880e-22        1.37732e-22
7797.41        1.30194e-22        1.21710e-22        1.38678e-22
7827.12        1.31089e-22        1.22546e-22        1.39631e-22
7856.93        1.31989e-22        1.23387e-22        1.40591e-22
7886.87        1.32896e-22        1.24234e-22        1.41557e-22
7916.91        1.33808e-22        1.25087e-22        1.42529e-22
7947.07        1.34726e-22        1.25945e-22        1.43508e-22
7977.35        1.35651e-22        1.26809e-22        1.44493e-22
8007.74        1.36582e-22        1.27680e-22        1.45485e-22
8038.24        1.37523e-22        1.28558e-22        1.46487e-22
8068.87        1.38469e-22        1.29443e-22        1.47495e-22
8099.60        1.39422e-22        1.30333e-22        1.48510e-22
8130.46        1.40381e-22        1.31230e-22        1.49532e-22
8161.43        1.41347e-22        1.32132e-22        1.50561e-22
8192.53        1.42318e-22        1.33040e-22        1.51596e-22
8223.74        1.43297e-22        1.33955e-22        1.52639e-22
8255.07        1.44282e-22        1.34875e-22        1.53688e-22
8286.51        1.45273e-22        1.35802e-22        1.54745e-22
8318.08        1.46272e-22        1.36735e-22        1.55808e-22
8349.77        1.47277e-22        1.37674e-22        1.56879e-22
8381.58        1.48288e-22        1.38620e-22        1.57957e-22
8413.51        1.49307e-22        1.39572e-22        1.59042e-22
8445.56        1.50332e-22        1.40530e-22        1.60135e-22
8477.74        1.51365e-22        1.41495e-22        1.61235e-22
8510.03        1.52404e-22        1.42466e-22        1.62342e-22
8542.45        1.53451e-22        1.43445e-22        1.63458e-22
8575.00        1.54505e-22        1.44429e-22        1.64580e-22
8607.66        1.55566e-22        1.45421e-22        1.65711e-22
8640.45        1.56634e-22        1.46419e-22        1.66849e-22
8673.37        1.57710e-22        1.47425e-22        1.67996e-22
8706.41        1.58793e-22        1.48437e-22        1.69150e-22
8739.58        1.59884e-22        1.49457e-22        1.70312e-22
8772.88        1.60983e-22        1.50483e-22        1.71482e-22
8806.30        1.62089e-22        1.51517e-22        1.72661e-22
8839.85        1.63203e-22        1.52558e-22        1.73848e-22
8873.52        1.64325e-22        1.53606e-22        1.75043e-22
8907.33        1.65454e-22        1.54662e-22        1.76247e-22
8941.26        1.66592e-22        1.55725e-22        1.77459e-22
8975.32        1.67738e-22        1.56796e-22        1.78680e-22
9009.51        1.68892e-22        1.57874e-22        1.79909e-22
9043.84        1.70054e-22        1.58961e-22        1.81148e-22
9078.29        1.71225e-22        1.60055e-22        1.82395e-22
9112.87        1.72404e-22        1.61156e-22        1.83652e-22
9147.59        1.73591e-22        1.62266e-22        1.84917e-22
9182.44        1.74787e-22        1.63384e-22        1.86191e-22
9217.42        1.75992e-22        1.64509e-22        1.87474e-22
9252.54        1.77204e-22        1.65642e-22        1.88766e-22
9287.78        1.78426e-22        1.66784e-22        1.90068e-22
9323.17        1.79656e-22        1.67933e-22        1.91379e-22
9358.68        1.80895e-22        1.69091e-22        1.92698e-22
9394.34        1.82142e-22        1.70256e-22        1.94027e-22
9430.12        1.83398e-22        1.71430e-22        1.95366e-22
9466.05        1.84663e-22        1.72612e-22        1.96713e-22
9502.11        1.85936e-22        1.73802e-22        1.98070e-22
9538.31        1.87219e-22        1.75000e-22        1.99437e-22
9574.65        1.88510e-22        1.76207e-22        2.00813e-22
9611.12        1.89810e-22        1.77422e-22        2.02198e-22
9647.74        1.91119e-22        1.78645e-22        2.03593e-22
9684.49        1.92437e-22        1.79877e-22        2.04997e-22
9721.39        1.93764e-22        1.81116e-22        2.06411e-22
9758.42        1.95099e-22        1.82365e-22        2.07834e-22
9795.60        1.96444e-22        1.83621e-22        2.09267e-22
9832.91        1.97798e-22        1.84887e-22        2.10710e-22
9870.37        1.99161e-22        1.86160e-22        2.12162e-22
9907.97        2.00533e-22        1.87442e-22        2.13624e-22
9945.72        2.01914e-22        1.88733e-22        2.15096e-22
9983.61        2.03305e-22        1.90032e-22        2.16577e-22


==> anc/tautau_3fgl_constraints.txt <==
#DM constraints, tautau, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  2.00        7.27792e-27        5.29481e-27        1.11487e-26
  2.01        7.34046e-27        5.34053e-27        1.12443e-26
  2.02        7.40345e-27        5.38658e-27        1.13405e-26
  2.03        7.46691e-27        5.43298e-27        1.14374e-26
  2.04        7.53083e-27        5.47972e-27        1.15351e-26
  2.05        7.59522e-27        5.52680e-27        1.16334e-26
  2.07        7.66008e-27        5.57423e-27        1.17325e-26
  2.08        7.72540e-27        5.62201e-27        1.18322e-26
  2.09        7.79120e-27        5.67014e-27        1.19327e-26
  2.10        7.85748e-27        5.71862e-27        1.20339e-26
  2.11        7.92423e-27        5.76745e-27        1.21359e-26
  2.12        7.99145e-27        5.81664e-27        1.22385e-26
  2.13        8.05917e-27        5.86618e-27        1.23419e-26
  2.15        8.12736e-27        5.91608e-27        1.24460e-26
  2.16        8.19604e-27        5.96634e-27        1.25509e-26
  2.17        8.26521e-27        6.01696e-27        1.26565e-26
  2.18        8.33487e-27        6.06795e-27        1.27628e-26
  2.19        8.40502e-27        6.11930e-27        1.28699e-26
  2.20        8.47566e-27        6.17102e-27        1.29777e-26
  2.22        8.54680e-27        6.22311e-27        1.30863e-26
  2.23        8.61844e-27        6.27556e-27        1.31956e-26
  2.24        8.69058e-27        6.32839e-27        1.33057e-26
  2.25        8.76323e-27        6.38159e-27        1.34166e-26
  2.27        8.83638e-27        6.43517e-27        1.35282e-26
  2.28        8.91003e-27        6.48912e-27        1.36406e-26
  2.29        8.98420e-27        6.54346e-27        1.37537e-26
  2.30        9.05888e-27        6.59817e-27        1.38677e-26
  2.31        9.13407e-27        6.65326e-27        1.39824e-26
  2.33        9.20977e-27        6.70874e-27        1.40979e-26
  2.34        9.28600e-27        6.76460e-27        1.42142e-26
  2.35        9.36274e-27        6.82085e-27        1.43312e-26
  2.37        9.44001e-27        6.87749e-27        1.44491e-26
  2.38        9.51779e-27        6.93451e-27        1.45677e-26
  2.39        9.59611e-27        6.99193e-27        1.46871e-26
  2.40        9.67495e-27        7.04974e-27        1.48074e-26
  2.42        9.75432e-27        7.10795e-27        1.49284e-26
  2.43        9.83422e-27        7.16655e-27        1.50502e-26
  2.44        9.91466e-27        7.22555e-27        1.51729e-26
  2.46        9.99563e-27        7.28495e-27        1.52963e-26
  2.47        1.00771e-26        7.34475e-27        1.54206e-26
  2.48        1.01592e-26        7.40495e-27        1.55456e-26
  2.50        1.02418e-26        7.46555e-27        1.56715e-26
  2.51        1.03249e-26        7.52656e-27        1.57982e-26
  2.52        1.04086e-26        7.58798e-27        1.59257e-26
  2.54        1.04928e-26        7.64980e-27        1.60541e-26
  2.55        1.05776e-26        7.71203e-27        1.61833e-26
  2.57        1.06629e-26        7.77468e-27        1.63133e-26
  2.58        1.07488e-26        7.83774e-27        1.64441e-26
  2.59        1.08352e-26        7.90121e-27        1.65758e-26
  2.61        1.09222e-26        7.96509e-27        1.67083e-26
  2.62        1.10097e-26        8.02940e-27        1.68416e-26
  2.64        1.10978e-26        8.09412e-27        1.69758e-26
  2.65        1.11864e-26        8.15926e-27        1.71108e-26
  2.66        1.12756e-26        8.22482e-27        1.72467e-26
  2.68        1.13654e-26        8.29080e-27        1.73834e-26
  2.69        1.14558e-26        8.35721e-27        1.75210e-26
  2.71        1.15467e-26        8.42404e-27        1.76594e-26
  2.72        1.16381e-26        8.49129e-27        1.77987e-26
  2.74        1.17302e-26        8.55898e-27        1.79388e-26
  2.75        1.18228e-26        8.62709e-27        1.80798e-26
  2.77        1.19160e-26        8.69563e-27        1.82216e-26
  2.78        1.20097e-26        8.76460e-27        1.83643e-26
  2.80        1.21041e-26        8.83401e-27        1.85079e-26
  2.81        1.21990e-26        8.90385e-27        1.86523e-26
  2.83        1.22944e-26        8.97412e-27        1.87976e-26
  2.84        1.23905e-26        9.04483e-27        1.89438e-26
  2.86        1.24871e-26        9.11597e-27        1.90908e-26
  2.87        1.25844e-26        9.18755e-27        1.92387e-26
  2.89        1.26822e-26        9.25957e-27        1.93875e-26
  2.91        1.27806e-26        9.33203e-27        1.95371e-26
  2.92        1.28795e-26        9.40494e-27        1.96876e-26
  2.94        1.29791e-26        9.47828e-27        1.98390e-26
  2.95        1.30792e-26        9.55206e-27        1.99913e-26
  2.97        1.31799e-26        9.62629e-27        2.01445e-26
  2.99        1.32813e-26        9.70097e-27        2.02985e-26
  3.00        1.33832e-26        9.77609e-27        2.04534e-26
  3.02        1.34856e-26        9.85166e-27        2.06092e-26
  3.03        1.35887e-26        9.92767e-27        2.07659e-26
  3.05        1.36924e-26        1.00041e-26        2.09235e-26
  3.07        1.37967e-26        1.00810e-26        2.10819e-26
  3.08        1.39015e-26        1.01584e-26        2.12412e-26
  3.10        1.40070e-26        1.02362e-26        2.14015e-26
  3.12        1.41130e-26        1.03145e-26        2.15626e-26
  3.13        1.42197e-26        1.03932e-26        2.17246e-26
  3.15        1.43269e-26        1.04724e-26        2.18874e-26
  3.17        1.44347e-26        1.05520e-26        2.20512e-26
  3.19        1.45432e-26        1.06321e-26        2.22159e-26
  3.20        1.46522e-26        1.07126e-26        2.23814e-26
  3.22        1.47618e-26        1.07936e-26        2.25479e-26
  3.24        1.48720e-26        1.08750e-26        2.27152e-26
  3.26        1.49828e-26        1.09569e-26        2.28834e-26
  3.27        1.50942e-26        1.10393e-26        2.30525e-26
  3.29        1.52063e-26        1.11221e-26        2.32225e-26
  3.31        1.53189e-26        1.12054e-26        2.33934e-26
  3.33        1.54321e-26        1.12891e-26        2.35651e-26
  3.34        1.55459e-26        1.13733e-26        2.37378e-26
  3.36        1.56603e-26        1.14579e-26        2.39113e-26
  3.38        1.57753e-26        1.15430e-26        2.40858e-26
  3.40        1.58909e-26        1.16286e-26        2.42611e-26
  3.42        1.60071e-26        1.17146e-26        2.44373e-26
  3.44        1.61239e-26        1.18011e-26        2.46144e-26
  3.45        1.62413e-26        1.18881e-26        2.47924e-26
  3.47        1.63593e-26        1.19755e-26        2.49712e-26
  3.49        1.64779e-26        1.20634e-26        2.51510e-26
  3.51        1.65971e-26        1.21517e-26        2.53316e-26
  3.53        1.67168e-26        1.22405e-26        2.55131e-26
  3.55        1.68372e-26        1.23297e-26        2.56955e-26
  3.57        1.69582e-26        1.24194e-26        2.58788e-26
  3.59        1.70798e-26        1.25096e-26        2.60629e-26
  3.61        1.72019e-26        1.26002e-26        2.62479e-26
  3.63        1.73247e-26        1.26913e-26        2.64338e-26
  3.65        1.74480e-26        1.27829e-26        2.66206e-26
  3.67        1.75720e-26        1.28749e-26        2.68082e-26
  3.69        1.76965e-26        1.29674e-26        2.69968e-26
  3.71        1.78216e-26        1.30603e-26        2.71861e-26
  3.73        1.79473e-26        1.31537e-26        2.73764e-26
  3.75        1.80736e-26        1.32476e-26        2.75675e-26
  3.77        1.82005e-26        1.33419e-26        2.77594e-26
  3.79        1.83280e-26        1.34367e-26        2.79522e-26
  3.81        1.84560e-26        1.35319e-26        2.81459e-26
  3.83        1.85847e-26        1.36276e-26        2.83404e-26
  3.85        1.87139e-26        1.37237e-26        2.85358e-26
  3.87        1.88437e-26        1.38203e-26        2.87320e-26
  3.89        1.89741e-26        1.39174e-26        2.89291e-26
  3.91        1.91050e-26        1.40149e-26        2.91270e-26
  3.93        1.92366e-26        1.41129e-26        2.93258e-26
  3.96        1.93687e-26        1.42113e-26        2.95254e-26
  3.98        1.95014e-26        1.43101e-26        2.97258e-26
  4.00        1.96346e-26        1.44095e-26        2.99270e-26
  4.02        1.97684e-26        1.45092e-26        3.01291e-26
  4.04        1.99028e-26        1.46095e-26        3.03320e-26
  4.06        2.00378e-26        1.47102e-26        3.05357e-26
  4.09        2.01733e-26        1.48113e-26        3.07402e-26
  4.11        2.03093e-26        1.49129e-26        3.09456e-26
  4.13        2.04460e-26        1.50149e-26        3.11517e-26
  4.15        2.05831e-26        1.51173e-26        3.13587e-26
  4.18        2.07209e-26        1.52202e-26        3.15664e-26
  4.20        2.08592e-26        1.53236e-26        3.17749e-26
  4.22        2.09980e-26        1.54274e-26        3.19843e-26
  4.24        2.11374e-26        1.55316e-26        3.21944e-26
  4.27        2.12773e-26        1.56363e-26        3.24053e-26
  4.29        2.14178e-26        1.57414e-26        3.26169e-26
  4.31        2.15588e-26        1.58470e-26        3.28294e-26
  4.34        2.17004e-26        1.59530e-26        3.30426e-26
  4.36        2.18424e-26        1.60594e-26        3.32566e-26
  4.38        2.19850e-26        1.61662e-26        3.34713e-26
  4.41        2.21282e-26        1.62735e-26        3.36867e-26
  4.43        2.22718e-26        1.63812e-26        3.39030e-26
  4.46        2.24160e-26        1.64894e-26        3.41199e-26
  4.48        2.25607e-26        1.65979e-26        3.43376e-26
  4.50        2.27059e-26        1.67069e-26        3.45560e-26
  4.53        2.28517e-26        1.68163e-26        3.47752e-26
  4.55        2.29979e-26        1.69262e-26        3.49950e-26
  4.58        2.31446e-26        1.70364e-26        3.52156e-26
  4.60        2.32919e-26        1.71471e-26        3.54369e-26
  4.63        2.34396e-26        1.72582e-26        3.56588e-26
  4.65        2.35878e-26        1.73697e-26        3.58815e-26
  4.68        2.37365e-26        1.74816e-26        3.61048e-26
  4.70        2.38857e-26        1.75939e-26        3.63288e-26
  4.73        2.40354e-26        1.77066e-26        3.65535e-26
  4.75        2.41856e-26        1.78197e-26        3.67789e-26
  4.78        2.43362e-26        1.79333e-26        3.70049e-26
  4.81        2.44873e-26        1.80472e-26        3.72316e-26
  4.83        2.46389e-26        1.81615e-26        3.74589e-26
  4.86        2.47909e-26        1.82763e-26        3.76868e-26
  4.89        2.49434e-26        1.83914e-26        3.79154e-26
  4.91        2.50964e-26        1.85069e-26        3.81446e-26
  4.94        2.52498e-26        1.86228e-26        3.83744e-26
  4.97        2.54036e-26        1.87391e-26        3.86048e-26
  4.99        2.55579e-26        1.88558e-26        3.88358e-26
  5.02        2.57126e-26        1.89728e-26        3.90674e-26
  5.05        2.58678e-26        1.90902e-26        3.92996e-26
  5.07        2.60234e-26        1.92081e-26        3.95323e-26
  5.10        2.61794e-26        1.93262e-26        3.97657e-26
  5.13        2.63358e-26        1.94448e-26        3.99996e-26
  5.16        2.64926e-26        1.95637e-26        4.02340e-26
  5.18        2.66498e-26        1.96830e-26        4.04689e-26
  5.21        2.68075e-26        1.98027e-26        4.07045e-26
  5.24        2.69655e-26        1.99227e-26        4.09405e-26
  5.27        2.71240e-26        2.00430e-26        4.11770e-26
  5.30        2.72828e-26        2.01638e-26        4.14141e-26
  5.33        2.74420e-26        2.02849e-26        4.16516e-26
  5.36        2.76016e-26        2.04063e-26        4.18897e-26
  5.39        2.77615e-26        2.05281e-26        4.21282e-26
  5.41        2.79218e-26        2.06502e-26        4.23672e-26
  5.44        2.80825e-26        2.07726e-26        4.26066e-26
  5.47        2.82436e-26        2.08954e-26        4.28465e-26
  5.50        2.84049e-26        2.10186e-26        4.30868e-26
  5.53        2.85667e-26        2.11420e-26        4.33276e-26
  5.56        2.87288e-26        2.12658e-26        4.35688e-26
  5.59        2.88912e-26        2.13900e-26        4.38104e-26
  5.62        2.90539e-26        2.15144e-26        4.40524e-26
  5.65        2.92170e-26        2.16392e-26        4.42949e-26
  5.68        2.93804e-26        2.17643e-26        4.45377e-26
  5.72        2.95441e-26        2.18897e-26        4.47808e-26
  5.75        2.97081e-26        2.20154e-26        4.50244e-26
  5.78        2.98724e-26        2.21414e-26        4.52683e-26
  5.81        3.00370e-26        2.22677e-26        4.55126e-26
  5.84        3.02019e-26        2.23943e-26        4.57571e-26
  5.87        3.03671e-26        2.25213e-26        4.60021e-26
  5.90        3.05326e-26        2.26485e-26        4.62473e-26
  5.94        3.06983e-26        2.27760e-26        4.64928e-26
  5.97        3.08643e-26        2.29038e-26        4.67387e-26
  6.00        3.10306e-26        2.30319e-26        4.69848e-26
  6.03        3.11971e-26        2.31603e-26        4.72312e-26
  6.07        3.13639e-26        2.32889e-26        4.74779e-26
  6.10        3.15309e-26        2.34179e-26        4.77248e-26
  6.13        3.16982e-26        2.35471e-26        4.79720e-26
  6.17        3.18657e-26        2.36766e-26        4.82195e-26
  6.20        3.20335e-26        2.38063e-26        4.84671e-26
  6.23        3.22014e-26        2.39364e-26        4.87150e-26
  6.27        3.23696e-26        2.40666e-26        4.89631e-26
  6.30        3.25380e-26        2.41972e-26        4.92114e-26
  6.33        3.27066e-26        2.43280e-26        4.94599e-26
  6.37        3.28754e-26        2.44591e-26        4.97085e-26
  6.40        3.30445e-26        2.45904e-26        4.99574e-26
  6.44        3.32137e-26        2.47220e-26        5.02064e-26
  6.47        3.33831e-26        2.48538e-26        5.04555e-26
  6.51        3.35526e-26        2.49858e-26        5.07048e-26
  6.54        3.37224e-26        2.51181e-26        5.09543e-26
  6.58        3.38923e-26        2.52507e-26        5.12038e-26
  6.61        3.40624e-26        2.53835e-26        5.14535e-26
  6.65        3.42327e-26        2.55165e-26        5.17033e-26
  6.69        3.44031e-26        2.56498e-26        5.19532e-26
  6.72        3.45737e-26        2.57833e-26        5.22032e-26
  6.76        3.47444e-26        2.59170e-26        5.24533e-26
  6.80        3.49153e-26        2.60509e-26        5.27034e-26
  6.83        3.50863e-26        2.61851e-26        5.29536e-26
  6.87        3.52574e-26        2.63195e-26        5.32039e-26
  6.91        3.54287e-26        2.64541e-26        5.34542e-26
  6.95        3.56001e-26        2.65890e-26        5.37046e-26
  6.98        3.57716e-26        2.67240e-26        5.39550e-26
  7.02        3.59433e-26        2.68593e-26        5.42054e-26
  7.06        3.61150e-26        2.69948e-26        5.44558e-26
  7.10        3.62869e-26        2.71305e-26        5.47063e-26
  7.14        3.64589e-26        2.72664e-26        5.49568e-26
  7.17        3.66310e-26        2.74026e-26        5.52073e-26
  7.21        3.68032e-26        2.75389e-26        5.54577e-26
  7.25        3.69755e-26        2.76755e-26        5.57082e-26
  7.29        3.71480e-26        2.78123e-26        5.59586e-26
  7.33        3.73205e-26        2.79492e-26        5.62091e-26
  7.37        3.74931e-26        2.80864e-26        5.64595e-26
  7.41        3.76658e-26        2.82238e-26        5.67099e-26
  7.45        3.78385e-26        2.83615e-26        5.69602e-26
  7.49        3.80114e-26        2.84993e-26        5.72105e-26
  7.53        3.81844e-26        2.86373e-26        5.74608e-26
  7.57        3.83574e-26        2.87756e-26        5.77110e-26
  7.61        3.85306e-26        2.89140e-26        5.79612e-26
  7.66        3.87038e-26        2.90527e-26        5.82113e-26
  7.70        3.88771e-26        2.91916e-26        5.84613e-26
  7.74        3.90505e-26        2.93307e-26        5.87113e-26
  7.78        3.92240e-26        2.94700e-26        5.89613e-26
  7.82        3.93975e-26        2.96096e-26        5.92112e-26
  7.87        3.95712e-26        2.97493e-26        5.94610e-26
  7.91        3.97449e-26        2.98893e-26        5.97108e-26
  7.95        3.99187e-26        3.00295e-26        5.99605e-26
  7.99        4.00926e-26        3.01699e-26        6.02102e-26
  8.04        4.02666e-26        3.03106e-26        6.04598e-26
  8.08        4.04407e-26        3.04515e-26        6.07094e-26
  8.13        4.06149e-26        3.05926e-26        6.09589e-26
  8.17        4.07892e-26        3.07340e-26        6.12084e-26
  8.21        4.09637e-26        3.08756e-26        6.14578e-26
  8.26        4.11382e-26        3.10175e-26        6.17073e-26
  8.30        4.13129e-26        3.11597e-26        6.19567e-26
  8.35        4.14877e-26        3.13021e-26        6.22062e-26
  8.39        4.16627e-26        3.14448e-26        6.24556e-26
  8.44        4.18378e-26        3.15878e-26        6.27051e-26
  8.49        4.20131e-26        3.17311e-26        6.29547e-26
  8.53        4.21886e-26        3.18747e-26        6.32043e-26
  8.58        4.23642e-26        3.20186e-26        6.34540e-26
  8.62        4.25401e-26        3.21629e-26        6.37038e-26
  8.67        4.27162e-26        3.23075e-26        6.39537e-26
  8.72        4.28925e-26        3.24524e-26        6.42037e-26
  8.77        4.30691e-26        3.25977e-26        6.44539e-26
  8.81        4.32459e-26        3.27434e-26        6.47043e-26
  8.86        4.34230e-26        3.28895e-26        6.49548e-26
  8.91        4.36004e-26        3.30360e-26        6.52056e-26
  8.96        4.37781e-26        3.31828e-26        6.54566e-26
  9.01        4.39561e-26        3.33301e-26        6.57079e-26
  9.05        4.41345e-26        3.34779e-26        6.59595e-26
  9.10        4.43132e-26        3.36261e-26        6.62114e-26
  9.15        4.44924e-26        3.37748e-26        6.64636e-26
  9.20        4.46719e-26        3.39240e-26        6.67163e-26
  9.25        4.48518e-26        3.40736e-26        6.69693e-26
  9.30        4.50322e-26        3.42238e-26        6.72228e-26
  9.35        4.52130e-26        3.43746e-26        6.74767e-26
  9.40        4.53944e-26        3.45259e-26        6.77312e-26
  9.46        4.55762e-26        3.46777e-26        6.79862e-26
  9.51        4.57586e-26        3.48302e-26        6.82418e-26
  9.56        4.59416e-26        3.49833e-26        6.84980e-26
  9.61        4.61251e-26        3.51370e-26        6.87548e-26
  9.66        4.63093e-26        3.52914e-26        6.90124e-26
  9.71        4.64941e-26        3.54465e-26        6.92707e-26
  9.77        4.66795e-26        3.56022e-26        6.95297e-26
  9.82        4.68657e-26        3.57587e-26        6.97896e-26
  9.87        4.70526e-26        3.59160e-26        7.00504e-26
  9.93        4.72403e-26        3.60740e-26        7.03120e-26
  9.98        4.74288e-26        3.62328e-26        7.05746e-26
 10.04        4.76181e-26        3.63924e-26        7.08383e-26
 10.09        4.78083e-26        3.65529e-26        7.11030e-26
 10.14        4.79994e-26        3.67142e-26        7.13688e-26
 10.20        4.81914e-26        3.68765e-26        7.16357e-26
 10.25        4.83843e-26        3.70396e-26        7.19039e-26
 10.31        4.85783e-26        3.72038e-26        7.21734e-26
 10.37        4.87733e-26        3.73689e-26        7.24441e-26
 10.42        4.89694e-26        3.75350e-26        7.27163e-26
 10.48        4.91667e-26        3.77022e-26        7.29899e-26
 10.54        4.93651e-26        3.78704e-26        7.32650e-26
 10.59        4.95647e-26        3.80398e-26        7.35417e-26
 10.65        4.97655e-26        3.82103e-26        7.38201e-26
 10.71        4.99677e-26        3.83820e-26        7.41001e-26
 10.77        5.01711e-26        3.85549e-26        7.43819e-26
 10.83        5.03760e-26        3.87290e-26        7.46655e-26
 10.88        5.05823e-26        3.89044e-26        7.49510e-26
 10.94        5.07900e-26        3.90810e-26        7.52384e-26
 11.00        5.09992e-26        3.92591e-26        7.55279e-26
 11.06        5.12100e-26        3.94385e-26        7.58195e-26
 11.12        5.14224e-26        3.96193e-26        7.61132e-26
 11.18        5.16365e-26        3.98015e-26        7.64092e-26
 11.24        5.18522e-26        3.99853e-26        7.67074e-26
 11.30        5.20697e-26        4.01705e-26        7.70081e-26
 11.37        5.22890e-26        4.03573e-26        7.73112e-26
 11.43        5.25101e-26        4.05457e-26        7.76168e-26
 11.49        5.27332e-26        4.07357e-26        7.79250e-26
 11.55        5.29581e-26        4.09274e-26        7.82358e-26
 11.61        5.31850e-26        4.11207e-26        7.85494e-26
 11.68        5.34140e-26        4.13158e-26        7.88658e-26
 11.74        5.36450e-26        4.15127e-26        7.91851e-26
 11.80        5.38782e-26        4.17114e-26        7.95073e-26
 11.87        5.41135e-26        4.19119e-26        7.98326e-26
 11.93        5.43511e-26        4.21142e-26        8.01609e-26
 12.00        5.45909e-26        4.23185e-26        8.04924e-26
 12.06        5.48331e-26        4.25248e-26        8.08271e-26
 12.13        5.50776e-26        4.27330e-26        8.11651e-26
 12.19        5.53245e-26        4.29432e-26        8.15065e-26
 12.26        5.55738e-26        4.31555e-26        8.18513e-26
 12.33        5.58257e-26        4.33699e-26        8.21996e-26
 12.39        5.60800e-26        4.35863e-26        8.25514e-26
 12.46        5.63370e-26        4.38049e-26        8.29069e-26
 12.53        5.65965e-26        4.40257e-26        8.32660e-26
 12.60        5.68587e-26        4.42487e-26        8.36288e-26
 12.66        5.71235e-26        4.44739e-26        8.39954e-26
 12.73        5.73911e-26        4.47013e-26        8.43658e-26
 12.80        5.76614e-26        4.49311e-26        8.47401e-26
 12.87        5.79345e-26        4.51631e-26        8.51183e-26
 12.94        5.82104e-26        4.53974e-26        8.55004e-26
 13.01        5.84891e-26        4.56341e-26        8.58865e-26
 13.08        5.87706e-26        4.58732e-26        8.62766e-26
 13.15        5.90550e-26        4.61146e-26        8.66707e-26
 13.23        5.93423e-26        4.63583e-26        8.70688e-26
 13.30        5.96324e-26        4.66045e-26        8.74710e-26
 13.37        5.99254e-26        4.68531e-26        8.78773e-26
 13.44        6.02213e-26        4.71040e-26        8.82876e-26
 13.51        6.05201e-26        4.73574e-26        8.87020e-26
 13.59        6.08218e-26        4.76132e-26        8.91204e-26
 13.66        6.11263e-26        4.78713e-26        8.95428e-26
 13.74        6.14337e-26        4.81318e-26        8.99692e-26
 13.81        6.17439e-26        4.83947e-26        9.03996e-26
 13.89        6.20568e-26        4.86599e-26        9.08338e-26
 13.96        6.23725e-26        4.89275e-26        9.12718e-26
 14.04        6.26909e-26        4.91973e-26        9.17136e-26
 14.11        6.30120e-26        4.94694e-26        9.21591e-26
 14.19        6.33357e-26        4.97437e-26        9.26081e-26
 14.27        6.36618e-26        5.00202e-26        9.30606e-26
 14.34        6.39904e-26        5.02988e-26        9.35165e-26
 14.42        6.43214e-26        5.05794e-26        9.39755e-26
 14.50        6.46547e-26        5.08621e-26        9.44376e-26
 14.58        6.49901e-26        5.11466e-26        9.49025e-26
 14.66        6.53275e-26        5.14330e-26        9.53702e-26
 14.74        6.56668e-26        5.17211e-26        9.58404e-26
 14.82        6.60080e-26        5.20109e-26        9.63128e-26
 14.90        6.63507e-26        5.23023e-26        9.67872e-26
 14.98        6.66949e-26        5.25951e-26        9.72635e-26
 15.06        6.70403e-26        5.28891e-26        9.77412e-26
 15.14        6.73870e-26        5.31845e-26        9.82204e-26
 15.22        6.77350e-26        5.34812e-26        9.87010e-26
 15.31        6.80842e-26        5.37792e-26        9.91831e-26
 15.39        6.84347e-26        5.40785e-26        9.96667e-26
 15.47        6.87865e-26        5.43791e-26        1.00152e-25
 15.56        6.91397e-26        5.46812e-26        1.00638e-25
 15.64        6.94942e-26        5.49846e-26        1.01127e-25
 15.73        6.98501e-26        5.52894e-26        1.01617e-25
 15.81        7.02073e-26        5.55956e-26        1.02108e-25
 15.90        7.05660e-26        5.59033e-26        1.02601e-25
 15.98        7.09261e-26        5.62124e-26        1.03096e-25
 16.07        7.12877e-26        5.65230e-26        1.03593e-25
 16.16        7.16508e-26        5.68351e-26        1.04091e-25
 16.25        7.20154e-26        5.71487e-26        1.04592e-25
 16.33        7.23815e-26        5.74639e-26        1.05094e-25
 16.42        7.27491e-26        5.77806e-26        1.05598e-25
 16.51        7.31184e-26        5.80989e-26        1.06103e-25
 16.60        7.34892e-26        5.84188e-26        1.06611e-25
 16.69        7.38617e-26        5.87403e-26        1.07121e-25
 16.78        7.42359e-26        5.90634e-26        1.07633e-25
 16.87        7.46117e-26        5.93883e-26        1.08147e-25
 16.96        7.49893e-26        5.97148e-26        1.08663e-25
 17.06        7.53686e-26        6.00430e-26        1.09181e-25
 17.15        7.57496e-26        6.03730e-26        1.09701e-25
 17.24        7.61325e-26        6.07047e-26        1.10223e-25
 17.34        7.65171e-26        6.10381e-26        1.10748e-25
 17.43        7.69037e-26        6.13734e-26        1.11275e-25
 17.52        7.72920e-26        6.17106e-26        1.11804e-25
 17.62        7.76823e-26        6.20495e-26        1.12336e-25
 17.72        7.80745e-26        6.23903e-26        1.12870e-25
 17.81        7.84687e-26        6.27331e-26        1.13407e-25
 17.91        7.88649e-26        6.30777e-26        1.13945e-25
 18.01        7.92630e-26        6.34243e-26        1.14487e-25
 18.10        7.96632e-26        6.37728e-26        1.15031e-25
 18.20        8.00655e-26        6.41233e-26        1.15577e-25
 18.30        8.04698e-26        6.44759e-26        1.16126e-25
 18.40        8.08762e-26        6.48304e-26        1.16678e-25
 18.50        8.12848e-26        6.51870e-26        1.17233e-25
 18.60        8.16955e-26        6.55457e-26        1.17790e-25
 18.70        8.21084e-26        6.59064e-26        1.18349e-25
 18.80        8.25235e-26        6.62693e-26        1.18912e-25
 18.90        8.29408e-26        6.66343e-26        1.19477e-25
 19.01        8.33603e-26        6.70014e-26        1.20045e-25
 19.11        8.37821e-26        6.73707e-26        1.20616e-25
 19.21        8.42062e-26        6.77422e-26        1.21190e-25
 19.32        8.46325e-26        6.81159e-26        1.21767e-25
 19.42        8.50611e-26        6.84918e-26        1.22346e-25
 19.53        8.54921e-26        6.88699e-26        1.22929e-25
 19.63        8.59253e-26        6.92502e-26        1.23514e-25
 19.74        8.63609e-26        6.96328e-26        1.24102e-25
 19.85        8.67988e-26        7.00176e-26        1.24693e-25
 19.96        8.72390e-26        7.04047e-26        1.25287e-25
 20.06        8.76816e-26        7.07941e-26        1.25884e-25
 20.17        8.81265e-26        7.11857e-26        1.26484e-25
 20.28        8.85739e-26        7.15797e-26        1.27086e-25
 20.39        8.90237e-26        7.19761e-26        1.27692e-25
 20.50        8.94760e-26        7.23749e-26        1.28301e-25
 20.61        8.99310e-26        7.27763e-26        1.28914e-25
 20.73        9.03886e-26        7.31801e-26        1.29529e-25
 20.84        9.08489e-26        7.35865e-26        1.30148e-25
 20.95        9.13120e-26        7.39956e-26        1.30771e-25
 21.07        9.17780e-26        7.44073e-26        1.31397e-25
 21.18        9.22469e-26        7.48218e-26        1.32027e-25
 21.29        9.27188e-26        7.52391e-26        1.32661e-25
 21.41        9.31937e-26        7.56592e-26        1.33299e-25
 21.53        9.36718e-26        7.60822e-26        1.33940e-25
 21.64        9.41530e-26        7.65082e-26        1.34586e-25
 21.76        9.46376e-26        7.69372e-26        1.35236e-25
 21.88        9.51255e-26        7.73693e-26        1.35891e-25
 22.00        9.56168e-26        7.78045e-26        1.36550e-25
 22.12        9.61116e-26        7.82429e-26        1.37214e-25
 22.24        9.66100e-26        7.86846e-26        1.37882e-25
 22.36        9.71121e-26        7.91296e-26        1.38555e-25
 22.48        9.76179e-26        7.95779e-26        1.39233e-25
 22.60        9.81275e-26        8.00297e-26        1.39916e-25
 22.72        9.86409e-26        8.04850e-26        1.40604e-25
 22.85        9.91584e-26        8.09439e-26        1.41298e-25
 22.97        9.96799e-26        8.14064e-26        1.41996e-25
 23.10        1.00206e-25        8.18726e-26        1.42701e-25
 23.22        1.00735e-25        8.23426e-26        1.43411e-25
 23.35        1.01270e-25        8.28164e-26        1.44127e-25
 23.47        1.01808e-25        8.32941e-26        1.44848e-25
 23.60        1.02351e-25        8.37758e-26        1.45576e-25
 23.73        1.02899e-25        8.42614e-26        1.46310e-25
 23.86        1.03451e-25        8.47512e-26        1.47050e-25
 23.99        1.04008e-25        8.52451e-26        1.47796e-25
 24.12        1.04570e-25        8.57432e-26        1.48549e-25
 24.25        1.05137e-25        8.62457e-26        1.49309e-25
 24.38        1.05708e-25        8.67524e-26        1.50075e-25
 24.51        1.06285e-25        8.72636e-26        1.50848e-25
 24.65        1.06867e-25        8.77793e-26        1.51628e-25
 24.78        1.07454e-25        8.82995e-26        1.52415e-25
 24.91        1.08046e-25        8.88243e-26        1.53209e-25
 25.05        1.08643e-25        8.93537e-26        1.54010e-25
 25.18        1.09246e-25        8.98879e-26        1.54819e-25
 25.32        1.09855e-25        9.04269e-26        1.55635e-25
 25.46        1.10469e-25        9.09707e-26        1.56459e-25
 25.60        1.11089e-25        9.15193e-26        1.57291e-25
 25.74        1.11714e-25        9.20729e-26        1.58130e-25
 25.88        1.12345e-25        9.26314e-26        1.58977e-25
 26.02        1.12982e-25        9.31949e-26        1.59832e-25
 26.16        1.13624e-25        9.37634e-26        1.60695e-25
 26.30        1.14273e-25        9.43370e-26        1.61565e-25
 26.44        1.14927e-25        9.49157e-26        1.62444e-25
 26.59        1.15587e-25        9.54995e-26        1.63331e-25
 26.73        1.16254e-25        9.60885e-26        1.64225e-25
 26.87        1.16926e-25        9.66826e-26        1.65128e-25
 27.02        1.17604e-25        9.72819e-26        1.66039e-25
 27.17        1.18288e-25        9.78864e-26        1.66958e-25
 27.31        1.18977e-25        9.84960e-26        1.67885e-25
 27.46        1.19673e-25        9.91109e-26        1.68820e-25
 27.61        1.20375e-25        9.97309e-26        1.69764e-25
 27.76        1.21083e-25        1.00356e-25        1.70715e-25
 27.91        1.21796e-25        1.00986e-25        1.71674e-25
 28.06        1.22515e-25        1.01622e-25        1.72640e-25
 28.22        1.23240e-25        1.02263e-25        1.73615e-25
 28.37        1.23971e-25        1.02908e-25        1.74597e-25
 28.52        1.24707e-25        1.03559e-25        1.75586e-25
 28.68        1.25449e-25        1.04214e-25        1.76583e-25
 28.83        1.26196e-25        1.04875e-25        1.77587e-25
 28.99        1.26949e-25        1.05540e-25        1.78598e-25
 29.15        1.27706e-25        1.06210e-25        1.79616e-25
 29.31        1.28469e-25        1.06884e-25        1.80640e-25
 29.47        1.29236e-25        1.07563e-25        1.81670e-25
 29.63        1.30008e-25        1.08246e-25        1.82706e-25
 29.79        1.30785e-25        1.08934e-25        1.83748e-25
 29.95        1.31565e-25        1.09626e-25        1.84795e-25
 30.11        1.32350e-25        1.10321e-25        1.85847e-25
 30.27        1.33139e-25        1.11020e-25        1.86904e-25
 30.44        1.33931e-25        1.11724e-25        1.87965e-25
 30.60        1.34728e-25        1.12431e-25        1.89032e-25
 30.77        1.35528e-25        1.13142e-25        1.90103e-25
 30.94        1.36333e-25        1.13858e-25        1.91180e-25
 31.10        1.37142e-25        1.14577e-25        1.92261e-25
 31.27        1.37956e-25        1.15301e-25        1.93348e-25
 31.44        1.38773e-25        1.16029e-25        1.94440e-25
 31.61        1.39595e-25        1.16761e-25        1.95538e-25
 31.78        1.40421e-25        1.17497e-25        1.96641e-25
 31.96        1.41252e-25        1.18238e-25        1.97750e-25
 32.13        1.42088e-25        1.18983e-25        1.98864e-25
 32.30        1.42928e-25        1.19733e-25        1.99984e-25
 32.48        1.43772e-25        1.20487e-25        2.01110e-25
 32.66        1.44622e-25        1.21246e-25        2.02241e-25
 32.83        1.45476e-25        1.22010e-25        2.03379e-25
 33.01        1.46335e-25        1.22778e-25        2.04523e-25
 33.19        1.47199e-25        1.23551e-25        2.05673e-25
 33.37        1.48068e-25        1.24328e-25        2.06829e-25
 33.55        1.48943e-25        1.25111e-25        2.07992e-25
 33.73        1.49822e-25        1.25899e-25        2.09161e-25
 33.92        1.50707e-25        1.26691e-25        2.10337e-25
 34.10        1.51597e-25        1.27489e-25        2.11519e-25
 34.29        1.52492e-25        1.28292e-25        2.12709e-25
 34.47        1.53393e-25        1.29100e-25        2.13905e-25
 34.66        1.54300e-25        1.29913e-25        2.15109e-25
 34.85        1.55212e-25        1.30732e-25        2.16319e-25
 35.04        1.56130e-25        1.31556e-25        2.17537e-25
 35.23        1.57054e-25        1.32386e-25        2.18763e-25
 35.42        1.57983e-25        1.33221e-25        2.19996e-25
 35.61        1.58919e-25        1.34062e-25        2.21236e-25
 35.80        1.59861e-25        1.34908e-25        2.22485e-25
 36.00        1.60809e-25        1.35761e-25        2.23741e-25
 36.19        1.61763e-25        1.36619e-25        2.25005e-25
 36.39        1.62724e-25        1.37483e-25        2.26278e-25
 36.59        1.63691e-25        1.38353e-25        2.27559e-25
 36.79        1.64664e-25        1.39230e-25        2.28848e-25
 36.99        1.65645e-25        1.40112e-25        2.30146e-25
 37.19        1.66632e-25        1.41001e-25        2.31453e-25
 37.39        1.67626e-25        1.41896e-25        2.32768e-25
 37.59        1.68627e-25        1.42798e-25        2.34093e-25
 37.80        1.69634e-25        1.43706e-25        2.35426e-25
 38.00        1.70649e-25        1.44620e-25        2.36769e-25
 38.21        1.71672e-25        1.45541e-25        2.38121e-25
 38.41        1.72701e-25        1.46469e-25        2.39483e-25
 38.62        1.73738e-25        1.47404e-25        2.40854e-25
 38.83        1.74783e-25        1.48346e-25        2.42235e-25
 39.04        1.75835e-25        1.49294e-25        2.43626e-25
 39.25        1.76894e-25        1.50250e-25        2.45027e-25
 39.47        1.77962e-25        1.51213e-25        2.46439e-25
 39.68        1.79037e-25        1.52183e-25        2.47860e-25
 39.90        1.80121e-25        1.53160e-25        2.49292e-25
 40.11        1.81212e-25        1.54145e-25        2.50734e-25
 40.33        1.82312e-25        1.55137e-25        2.52188e-25
 40.55        1.83420e-25        1.56136e-25        2.53652e-25
 40.77        1.84536e-25        1.57143e-25        2.55127e-25
 40.99        1.85661e-25        1.58158e-25        2.56613e-25
 41.21        1.86794e-25        1.59181e-25        2.58110e-25
 41.44        1.87936e-25        1.60212e-25        2.59619e-25
 41.66        1.89087e-25        1.61250e-25        2.61140e-25
 41.89        1.90247e-25        1.62297e-25        2.62672e-25
 42.12        1.91416e-25        1.63352e-25        2.64217e-25
 42.35        1.92594e-25        1.64416e-25        2.65773e-25
 42.57        1.93781e-25        1.65487e-25        2.67342e-25
 42.81        1.94978e-25        1.66567e-25        2.68923e-25
 43.04        1.96184e-25        1.67656e-25        2.70517e-25
 43.27        1.97400e-25        1.68753e-25        2.72123e-25
 43.51        1.98626e-25        1.69860e-25        2.73742e-25
 43.74        1.99861e-25        1.70974e-25        2.75375e-25
 43.98        2.01106e-25        1.72098e-25        2.77020e-25
 44.22        2.02361e-25        1.73231e-25        2.78678e-25
 44.46        2.03627e-25        1.74373e-25        2.80350e-25
 44.70        2.04902e-25        1.75524e-25        2.82035e-25
 44.94        2.06188e-25        1.76684e-25        2.83734e-25
 45.19        2.07483e-25        1.77853e-25        2.85446e-25
 45.43        2.08790e-25        1.79032e-25        2.87172e-25
 45.68        2.10106e-25        1.80220e-25        2.88911e-25
 45.93        2.11433e-25        1.81417e-25        2.90664e-25
 46.18        2.12770e-25        1.82624e-25        2.92432e-25
 46.43        2.14118e-25        1.83841e-25        2.94213e-25
 46.68        2.15477e-25        1.85067e-25        2.96007e-25
 46.93        2.16846e-25        1.86302e-25        2.97816e-25
 47.19        2.18225e-25        1.87547e-25        2.99639e-25
 47.44        2.19615e-25        1.88802e-25        3.01475e-25
 47.70        2.21016e-25        1.90066e-25        3.03325e-25
 47.96        2.22427e-25        1.91340e-25        3.05189e-25
 48.22        2.23849e-25        1.92623e-25        3.07067e-25
 48.48        2.25281e-25        1.93916e-25        3.08958e-25
 48.74        2.26723e-25        1.95219e-25        3.10863e-25
 49.01        2.28175e-25        1.96531e-25        3.12781e-25
 49.27        2.29638e-25        1.97852e-25        3.14712e-25
 49.54        2.31111e-25        1.99183e-25        3.16656e-25
 49.81        2.32594e-25        2.00523e-25        3.18612e-25
 50.08        2.34086e-25        2.01872e-25        3.20581e-25
 50.35        2.35588e-25        2.03231e-25        3.22563e-25
 50.63        2.37100e-25        2.04598e-25        3.24556e-25
 50.90        2.38622e-25        2.05975e-25        3.26563e-25
 51.18        2.40154e-25        2.07362e-25        3.28582e-25
 51.45        2.41696e-25        2.08758e-25        3.30614e-25
 51.73        2.43248e-25        2.10163e-25        3.32659e-25
 52.01        2.44811e-25        2.11579e-25        3.34717e-25
 52.30        2.46384e-25        2.13004e-25        3.36789e-25
 52.58        2.47967e-25        2.14439e-25        3.38874e-25
 52.87        2.49561e-25        2.15885e-25        3.40972e-25
 53.15        2.51167e-25        2.17340e-25        3.43085e-25
 53.44        2.52783e-25        2.18806e-25        3.45211e-25
 53.73        2.54410e-25        2.20282e-25        3.47352e-25
 54.02        2.56048e-25        2.21768e-25        3.49507e-25
 54.32        2.57697e-25        2.23265e-25        3.51676e-25
 54.61        2.59358e-25        2.24773e-25        3.53860e-25
 54.91        2.61031e-25        2.26292e-25        3.56059e-25
 55.21        2.62715e-25        2.27821e-25        3.58272e-25
 55.51        2.64411e-25        2.29362e-25        3.60501e-25
 55.81        2.66119e-25        2.30913e-25        3.62745e-25
 56.11        2.67839e-25        2.32476e-25        3.65005e-25
 56.41        2.69571e-25        2.34050e-25        3.67280e-25
 56.72        2.71315e-25        2.35636e-25        3.69570e-25
 57.03        2.73072e-25        2.37233e-25        3.71877e-25
 57.34        2.74841e-25        2.38842e-25        3.74200e-25
 57.65        2.76623e-25        2.40462e-25        3.76539e-25
 57.96        2.78417e-25        2.42095e-25        3.78894e-25
 58.28        2.80224e-25        2.43739e-25        3.81266e-25
 58.59        2.82045e-25        2.45396e-25        3.83654e-25
 58.91        2.83878e-25        2.47065e-25        3.86060e-25
 59.23        2.85725e-25        2.48746e-25        3.88482e-25
 59.55        2.87584e-25        2.50439e-25        3.90921e-25
 59.87        2.89457e-25        2.52145e-25        3.93378e-25
 60.20        2.91344e-25        2.53863e-25        3.95851e-25
 60.53        2.93244e-25        2.55594e-25        3.98343e-25
 60.86        2.95159e-25        2.57338e-25        4.00852e-25
 61.19        2.97087e-25        2.59095e-25        4.03379e-25
 61.52        2.99030e-25        2.60866e-25        4.05925e-25
 61.85        3.00987e-25        2.62650e-25        4.08490e-25
 62.19        3.02959e-25        2.64447e-25        4.11074e-25
 62.52        3.04946e-25        2.66259e-25        4.13677e-25
 62.86        3.06948e-25        2.68085e-25        4.16301e-25
 63.20        3.08967e-25        2.69925e-25        4.18944e-25
 63.55        3.11000e-25        2.71780e-25        4.21608e-25
 63.89        3.13051e-25        2.73650e-25        4.24293e-25
 64.24        3.15117e-25        2.75534e-25        4.27000e-25
 64.59        3.17200e-25        2.77434e-25        4.29728e-25
 64.94        3.19300e-25        2.79350e-25        4.32478e-25
 65.29        3.21417e-25        2.81281e-25        4.35250e-25
 65.65        3.23552e-25        2.83229e-25        4.38045e-25
 66.00        3.25704e-25        2.85192e-25        4.40864e-25
 66.36        3.27875e-25        2.87173e-25        4.43706e-25
 66.72        3.30064e-25        2.89170e-25        4.46572e-25
 67.08        3.32271e-25        2.91184e-25        4.49462e-25
 67.45        3.34498e-25        2.93215e-25        4.52377e-25
 67.81        3.36743e-25        2.95264e-25        4.55318e-25
 68.18        3.39009e-25        2.97331e-25        4.58284e-25
 68.55        3.41294e-25        2.99416e-25        4.61276e-25
 68.92        3.43599e-25        3.01519e-25        4.64294e-25
 69.30        3.45925e-25        3.03641e-25        4.67339e-25
 69.67        3.48271e-25        3.05782e-25        4.70412e-25
 70.05        3.50639e-25        3.07942e-25        4.73512e-25
 70.43        3.53028e-25        3.10121e-25        4.76640e-25
 70.81        3.55438e-25        3.12320e-25        4.79796e-25
 71.20        3.57871e-25        3.14539e-25        4.82981e-25
 71.58        3.60325e-25        3.16778e-25        4.86195e-25
 71.97        3.62800e-25        3.19036e-25        4.89437e-25
 72.36        3.65298e-25        3.21315e-25        4.92707e-25
 72.76        3.67818e-25        3.23613e-25        4.96007e-25
 73.15        3.70360e-25        3.25932e-25        4.99336e-25
 73.55        3.72924e-25        3.28271e-25        5.02693e-25
 73.95        3.75510e-25        3.30630e-25        5.06080e-25
 74.35        3.78118e-25        3.33009e-25        5.09496e-25
 74.75        3.80749e-25        3.35409e-25        5.12941e-25
 75.16        3.83402e-25        3.37829e-25        5.16415e-25
 75.57        3.86077e-25        3.40270e-25        5.19918e-25
 75.98        3.88774e-25        3.42730e-25        5.23449e-25
 76.39        3.91494e-25        3.45211e-25        5.27010e-25
 76.80        3.94235e-25        3.47712e-25        5.30599e-25
 77.22        3.96998e-25        3.50234e-25        5.34216e-25
 77.64        3.99782e-25        3.52775e-25        5.37861e-25
 78.06        4.02588e-25        3.55336e-25        5.41534e-25
 78.48        4.05416e-25        3.57916e-25        5.45235e-25
 78.91        4.08264e-25        3.60516e-25        5.48962e-25
 79.34        4.11133e-25        3.63136e-25        5.52716e-25
 79.77        4.14022e-25        3.65774e-25        5.56497e-25
 80.20        4.16931e-25        3.68431e-25        5.60302e-25
 80.64        4.19861e-25        3.71107e-25        5.64134e-25
 81.07        4.22810e-25        3.73802e-25        5.67991e-25
 81.51        4.25780e-25        3.76516e-25        5.71874e-25
 81.96        4.28771e-25        3.79250e-25        5.75785e-25
 82.40        4.31784e-25        3.82004e-25        5.79722e-25
 82.85        4.34817e-25        3.84778e-25        5.83687e-25
 83.30        4.37873e-25        3.87573e-25        5.87681e-25
 83.75        4.40952e-25        3.90388e-25        5.91703e-25
 84.20        4.44053e-25        3.93225e-25        5.95754e-25
 84.66        4.47177e-25        3.96084e-25        5.99835e-25
 85.12        4.50325e-25        3.98964e-25        6.03946e-25
 85.58        4.53496e-25        4.01867e-25        6.08088e-25
 86.05        4.56692e-25        4.04792e-25        6.12261e-25
 86.51        4.59913e-25        4.07741e-25        6.16466e-25
 86.98        4.63159e-25        4.10713e-25        6.20704e-25
 87.46        4.66431e-25        4.13709e-25        6.24975e-25
 87.93        4.69729e-25        4.16729e-25        6.29279e-25
 88.41        4.73054e-25        4.19774e-25        6.33618e-25
 88.89        4.76405e-25        4.22845e-25        6.37992e-25
 89.37        4.79785e-25        4.25941e-25        6.42401e-25
 89.86        4.83193e-25        4.29063e-25        6.46847e-25
 90.34        4.86629e-25        4.32212e-25        6.51330e-25
 90.83        4.90094e-25        4.35388e-25        6.55850e-25
 91.33        4.93589e-25        4.38590e-25        6.60408e-25
 91.82        4.97112e-25        4.41820e-25        6.65004e-25
 92.32        5.00665e-25        4.45078e-25        6.69637e-25
 92.82        5.04248e-25        4.48362e-25        6.74308e-25
 93.33        5.07860e-25        4.51674e-25        6.79017e-25
 93.83        5.11501e-25        4.55014e-25        6.83764e-25
 94.34        5.15172e-25        4.58381e-25        6.88549e-25
 94.85        5.18872e-25        4.61775e-25        6.93372e-25
 95.37        5.22603e-25        4.65198e-25        6.98233e-25
 95.89        5.26362e-25        4.68647e-25        7.03132e-25
 96.41        5.30152e-25        4.72125e-25        7.08069e-25
 96.93        5.33970e-25        4.75630e-25        7.13044e-25
 97.45        5.37818e-25        4.79163e-25        7.18057e-25
 97.98        5.41696e-25        4.82723e-25        7.23106e-25
 98.52        5.45602e-25        4.86310e-25        7.28193e-25
 99.05        5.49538e-25        4.89925e-25        7.33317e-25
 99.59        5.53502e-25        4.93566e-25        7.38478e-25
100.13        5.57495e-25        4.97235e-25        7.43675e-25
100.67        5.61517e-25        5.00931e-25        7.48908e-25
101.22        5.65567e-25        5.04655e-25        7.54179e-25
101.77        5.69648e-25        5.08406e-25        7.59488e-25
102.32        5.73761e-25        5.12188e-25        7.64837e-25
102.88        5.77904e-25        5.15999e-25        7.70226e-25
103.43        5.82081e-25        5.19841e-25        7.75657e-25
103.99        5.86292e-25        5.23714e-25        7.81132e-25
104.56        5.90537e-25        5.27620e-25        7.86651e-25
105.13        5.94819e-25        5.31560e-25        7.92216e-25
105.70        5.99137e-25        5.35534e-25        7.97829e-25
106.27        6.03493e-25        5.39544e-25        8.03490e-25
106.85        6.07888e-25        5.43590e-25        8.09202e-25
107.43        6.12324e-25        5.47674e-25        8.14966e-25
108.01        6.16802e-25        5.51796e-25        8.20784e-25
108.60        6.21323e-25        5.55959e-25        8.26657e-25
109.19        6.25888e-25        5.60163e-25        8.32587e-25
109.78        6.30498e-25        5.64409e-25        8.38577e-25
110.37        6.35156e-25        5.68699e-25        8.44628e-25
110.97        6.39862e-25        5.73033e-25        8.50740e-25
111.58        6.44615e-25        5.77411e-25        8.56914e-25
112.18        6.49416e-25        5.81832e-25        8.63148e-25
112.79        6.54263e-25        5.86297e-25        8.69444e-25
113.40        6.59156e-25        5.90805e-25        8.75799e-25
114.02        6.64096e-25        5.95356e-25        8.82213e-25
114.64        6.69081e-25        5.99949e-25        8.88686e-25
115.26        6.74110e-25        6.04583e-25        8.95217e-25
115.88        6.79184e-25        6.09258e-25        9.01804e-25
116.51        6.84301e-25        6.13974e-25        9.08448e-25
117.15        6.89461e-25        6.18729e-25        9.15147e-25
117.78        6.94662e-25        6.23523e-25        9.21899e-25
118.42        6.99905e-25        6.28355e-25        9.28703e-25
119.06        7.05186e-25        6.33224e-25        9.35559e-25
119.71        7.10506e-25        6.38129e-25        9.42464e-25
120.36        7.15864e-25        6.43068e-25        9.49416e-25
121.01        7.21259e-25        6.48042e-25        9.56417e-25
121.67        7.26692e-25        6.53052e-25        9.63466e-25
122.33        7.32164e-25        6.58099e-25        9.70566e-25
122.99        7.37676e-25        6.63183e-25        9.77718e-25
123.66        7.43231e-25        6.68306e-25        9.84924e-25
124.33        7.48828e-25        6.73468e-25        9.92185e-25
125.01        7.54469e-25        6.78672e-25        9.99503e-25
125.69        7.60156e-25        6.83918e-25        1.00688e-24
126.37        7.65889e-25        6.89207e-25        1.01432e-24
127.05        7.71671e-25        6.94541e-25        1.02182e-24
127.74        7.77503e-25        6.99921e-25        1.02938e-24
128.44        7.83386e-25        7.05349e-25        1.03701e-24
129.13        7.89322e-25        7.10825e-25        1.04471e-24
129.83        7.95313e-25        7.16352e-25        1.05248e-24
130.54        8.01360e-25        7.21931e-25        1.06032e-24
131.25        8.07464e-25        7.27563e-25        1.06824e-24
131.96        8.13626e-25        7.33248e-25        1.07623e-24
132.68        8.19845e-25        7.38985e-25        1.08430e-24
133.40        8.26121e-25        7.44776e-25        1.09244e-24
134.12        8.32456e-25        7.50621e-25        1.10066e-24
134.85        8.38848e-25        7.56518e-25        1.10895e-24
135.58        8.45299e-25        7.62470e-25        1.11731e-24
136.32        8.51807e-25        7.68475e-25        1.12575e-24
137.06        8.58374e-25        7.74534e-25        1.13427e-24
137.80        8.64998e-25        7.80647e-25        1.14286e-24
138.55        8.71680e-25        7.86813e-25        1.15153e-24
139.30        8.78421e-25        7.93033e-25        1.16027e-24
140.05        8.85218e-25        7.99306e-25        1.16908e-24
140.82        8.92074e-25        8.05633e-25        1.17797e-24
141.58        8.98988e-25        8.12015e-25        1.18694e-24
142.35        9.05964e-25        8.18454e-25        1.19598e-24
143.12        9.13002e-25        8.24951e-25        1.20510e-24
143.90        9.20106e-25        8.31508e-25        1.21431e-24
144.68        9.27276e-25        8.38127e-25        1.22361e-24
145.46        9.34515e-25        8.44811e-25        1.23299e-24
146.25        9.41825e-25        8.51560e-25        1.24247e-24
147.05        9.49209e-25        8.58378e-25        1.25204e-24
147.84        9.56668e-25        8.65266e-25        1.26170e-24
148.65        9.64205e-25        8.72227e-25        1.27147e-24
149.45        9.71823e-25        8.79263e-25        1.28134e-24
150.26        9.79524e-25        8.86376e-25        1.29132e-24
151.08        9.87309e-25        8.93568e-25        1.30141e-24
151.90        9.95177e-25        9.00837e-25        1.31160e-24
152.72        1.00313e-24        9.08183e-25        1.32190e-24
153.55        1.01116e-24        9.15603e-25        1.33230e-24
154.39        1.01926e-24        9.23096e-25        1.34279e-24
155.22        1.02745e-24        9.30659e-25        1.35339e-24
156.07        1.03570e-24        9.38292e-25        1.36408e-24
156.91        1.04403e-24        9.45990e-25        1.37486e-24
157.77        1.05242e-24        9.53753e-25        1.38572e-24
158.62        1.06088e-24        9.61577e-25        1.39667e-24
159.48        1.06940e-24        9.69460e-25        1.40770e-24
160.35        1.07798e-24        9.77398e-25        1.41880e-24
161.22        1.08662e-24        9.85390e-25        1.42997e-24
162.09        1.09531e-24        9.93437e-25        1.44122e-24
162.97        1.10407e-24        1.00154e-24        1.45254e-24
163.86        1.11288e-24        1.00970e-24        1.46394e-24
164.75        1.12176e-24        1.01792e-24        1.47542e-24
165.64        1.13070e-24        1.02620e-24        1.48698e-24
166.54        1.13971e-24        1.03455e-24        1.49862e-24
167.44        1.14879e-24        1.04295e-24        1.51035e-24
168.35        1.15793e-24        1.05142e-24        1.52217e-24
169.27        1.16714e-24        1.05996e-24        1.53408e-24
170.19        1.17643e-24        1.06857e-24        1.54607e-24
171.11        1.18579e-24        1.07725e-24        1.55817e-24
172.04        1.19523e-24        1.08600e-24        1.57036e-24
172.97        1.20475e-24        1.09482e-24        1.58265e-24
173.91        1.21435e-24        1.10372e-24        1.59505e-24
174.85        1.22403e-24        1.11270e-24        1.60755e-24
175.80        1.23380e-24        1.12176e-24        1.62017e-24
176.76        1.24365e-24        1.13090e-24        1.63290e-24
177.72        1.25360e-24        1.14013e-24        1.64574e-24
178.68        1.26365e-24        1.14944e-24        1.65870e-24
179.65        1.27379e-24        1.15885e-24        1.67179e-24
180.63        1.28402e-24        1.16835e-24        1.68501e-24
181.61        1.29437e-24        1.17794e-24        1.69836e-24
182.59        1.30481e-24        1.18763e-24        1.71183e-24
183.58        1.31535e-24        1.19742e-24        1.72544e-24
184.58        1.32600e-24        1.20730e-24        1.73918e-24
185.58        1.33675e-24        1.21728e-24        1.75306e-24
186.59        1.34761e-24        1.22736e-24        1.76706e-24
187.60        1.35857e-24        1.23753e-24        1.78121e-24
188.62        1.36964e-24        1.24781e-24        1.79548e-24
189.64        1.38081e-24        1.25818e-24        1.80989e-24
190.67        1.39208e-24        1.26865e-24        1.82443e-24
191.71        1.40346e-24        1.27922e-24        1.83911e-24
192.75        1.41495e-24        1.28989e-24        1.85393e-24
193.79        1.42654e-24        1.30065e-24        1.86888e-24
194.84        1.43824e-24        1.31152e-24        1.88396e-24
195.90        1.45005e-24        1.32248e-24        1.89918e-24
196.97        1.46196e-24        1.33355e-24        1.91454e-24
198.03        1.47397e-24        1.34471e-24        1.93002e-24
199.11        1.48609e-24        1.35598e-24        1.94564e-24
200.19        1.49831e-24        1.36734e-24        1.96140e-24
201.28        1.51064e-24        1.37879e-24        1.97729e-24
202.37        1.52308e-24        1.39035e-24        1.99331e-24
203.47        1.53562e-24        1.40201e-24        2.00947e-24
204.57        1.54826e-24        1.41377e-24        2.02576e-24
205.68        1.56102e-24        1.42563e-24        2.04219e-24
206.80        1.57389e-24        1.43760e-24        2.05877e-24
207.92        1.58687e-24        1.44967e-24        2.07548e-24
209.05        1.59996e-24        1.46185e-24        2.09235e-24
210.18        1.61316e-24        1.47413e-24        2.10935e-24
211.32        1.62648e-24        1.48653e-24        2.12650e-24
212.47        1.63992e-24        1.49903e-24        2.14381e-24
213.62        1.65348e-24        1.51164e-24        2.16126e-24
214.78        1.66715e-24        1.52437e-24        2.17887e-24
215.95        1.68095e-24        1.53721e-24        2.19663e-24
217.12        1.69487e-24        1.55017e-24        2.21454e-24
218.30        1.70891e-24        1.56324e-24        2.23262e-24
219.48        1.72308e-24        1.57643e-24        2.25086e-24
220.68        1.73738e-24        1.58974e-24        2.26925e-24
221.87        1.75180e-24        1.60317e-24        2.28782e-24
223.08        1.76636e-24        1.61672e-24        2.30655e-24
224.29        1.78105e-24        1.63040e-24        2.32545e-24
225.51        1.79587e-24        1.64420e-24        2.34452e-24
226.73        1.81084e-24        1.65814e-24        2.36377e-24
227.96        1.82594e-24        1.67221e-24        2.38321e-24
229.20        1.84119e-24        1.68641e-24        2.40283e-24
230.44        1.85659e-24        1.70075e-24        2.42263e-24
231.69        1.87214e-24        1.71523e-24        2.44263e-24
232.95        1.88784e-24        1.72986e-24        2.46283e-24
234.21        1.90369e-24        1.74463e-24        2.48322e-24
235.48        1.91971e-24        1.75955e-24        2.50382e-24
236.76        1.93589e-24        1.77462e-24        2.52463e-24
238.05        1.95223e-24        1.78985e-24        2.54565e-24
239.34        1.96875e-24        1.80523e-24        2.56689e-24
240.64        1.98544e-24        1.82078e-24        2.58835e-24
241.94        2.00230e-24        1.83649e-24        2.61004e-24
243.26        2.01934e-24        1.85237e-24        2.63195e-24
244.58        2.03655e-24        1.86840e-24        2.65408e-24
245.90        2.05393e-24        1.88460e-24        2.67644e-24
247.24        2.07149e-24        1.90096e-24        2.69902e-24
248.58        2.08922e-24        1.91748e-24        2.72181e-24
249.93        2.10712e-24        1.93416e-24        2.74483e-24
251.29        2.12519e-24        1.95100e-24        2.76806e-24
252.65        2.14342e-24        1.96800e-24        2.79151e-24
254.02        2.16183e-24        1.98515e-24        2.81517e-24
255.40        2.18039e-24        2.00245e-24        2.83904e-24
256.79        2.19912e-24        2.01991e-24        2.86312e-24
258.18        2.21800e-24        2.03751e-24        2.88739e-24
259.58        2.23705e-24        2.05526e-24        2.91187e-24
260.99        2.25624e-24        2.07316e-24        2.93655e-24
262.41        2.27559e-24        2.09120e-24        2.96142e-24
263.83        2.29510e-24        2.10939e-24        2.98650e-24
265.26        2.31478e-24        2.12773e-24        3.01178e-24
266.70        2.33461e-24        2.14623e-24        3.03728e-24
268.15        2.35462e-24        2.16488e-24        3.06299e-24
269.61        2.37481e-24        2.18370e-24        3.08893e-24
271.07        2.39517e-24        2.20269e-24        3.11510e-24
272.54        2.41572e-24        2.22186e-24        3.14150e-24
274.02        2.43646e-24        2.24120e-24        3.16815e-24
275.51        2.45739e-24        2.26072e-24        3.19505e-24
277.00        2.47852e-24        2.28043e-24        3.22220e-24
278.50        2.49986e-24        2.30033e-24        3.24961e-24
280.02        2.52141e-24        2.32043e-24        3.27730e-24
281.54        2.54317e-24        2.34073e-24        3.30526e-24
283.06        2.56515e-24        2.36124e-24        3.33351e-24
284.60        2.58736e-24        2.38195e-24        3.36203e-24
286.14        2.60978e-24        2.40287e-24        3.39083e-24
287.70        2.63242e-24        2.42399e-24        3.41992e-24
289.26        2.65528e-24        2.44532e-24        3.44928e-24
290.83        2.67836e-24        2.46686e-24        3.47893e-24
292.41        2.70167e-24        2.48860e-24        3.50886e-24
293.99        2.72519e-24        2.51055e-24        3.53907e-24
295.59        2.74893e-24        2.53271e-24        3.56956e-24
297.19        2.77289e-24        2.55507e-24        3.60032e-24
298.81        2.79707e-24        2.57764e-24        3.63137e-24
300.43        2.82147e-24        2.60042e-24        3.66270e-24
302.06        2.84609e-24        2.62340e-24        3.69430e-24
303.70        2.87093e-24        2.64659e-24        3.72618e-24
305.35        2.89599e-24        2.66999e-24        3.75835e-24
307.00        2.92127e-24        2.69361e-24        3.79080e-24
308.67        2.94678e-24        2.71743e-24        3.82354e-24
310.35        2.97253e-24        2.74148e-24        3.85657e-24
312.03        2.99850e-24        2.76574e-24        3.88990e-24
313.72        3.02471e-24        2.79022e-24        3.92353e-24
315.43        3.05115e-24        2.81493e-24        3.95746e-24
317.14        3.07784e-24        2.83987e-24        3.99169e-24
318.86        3.10477e-24        2.86503e-24        4.02623e-24
320.59        3.13194e-24        2.89042e-24        4.06109e-24
322.33        3.15936e-24        2.91605e-24        4.09625e-24
324.08        3.18703e-24        2.94192e-24        4.13174e-24
325.84        3.21496e-24        2.96802e-24        4.16755e-24
327.61        3.24313e-24        2.99436e-24        4.20368e-24
329.38        3.27157e-24        3.02095e-24        4.24014e-24
331.17        3.30027e-24        3.04778e-24        4.27694e-24
332.97        3.32923e-24        3.07486e-24        4.31407e-24
334.78        3.35846e-24        3.10219e-24        4.35154e-24
336.59        3.38795e-24        3.12978e-24        4.38934e-24
338.42        3.41772e-24        3.15761e-24        4.42749e-24
340.26        3.44775e-24        3.18571e-24        4.46599e-24
342.10        3.47806e-24        3.21405e-24        4.50483e-24
343.96        3.50864e-24        3.24266e-24        4.54401e-24
345.83        3.53949e-24        3.27153e-24        4.58355e-24
347.70        3.57063e-24        3.30066e-24        4.62345e-24
349.59        3.60204e-24        3.33005e-24        4.66369e-24
351.49        3.63373e-24        3.35971e-24        4.70430e-24
353.40        3.66571e-24        3.38963e-24        4.74526e-24
355.31        3.69797e-24        3.41982e-24        4.78658e-24
357.24        3.73051e-24        3.45028e-24        4.82827e-24
359.18        3.76334e-24        3.48101e-24        4.87032e-24
361.13        3.79645e-24        3.51201e-24        4.91273e-24
363.09        3.82986e-24        3.54328e-24        4.95551e-24
365.06        3.86356e-24        3.57483e-24        4.99867e-24
367.04        3.89755e-24        3.60666e-24        5.04220e-24
369.03        3.93186e-24        3.63878e-24        5.08612e-24
371.04        3.96646e-24        3.67118e-24        5.13044e-24
373.05        4.00139e-24        3.70389e-24        5.17515e-24
375.08        4.03662e-24        3.73689e-24        5.22026e-24
377.11        4.07219e-24        3.77019e-24        5.26579e-24
379.16        4.10808e-24        3.80381e-24        5.31173e-24
381.22        4.14430e-24        3.83774e-24        5.35810e-24
383.28        4.18086e-24        3.87198e-24        5.40490e-24
385.36        4.21776e-24        3.90656e-24        5.45214e-24
387.46        4.25502e-24        3.94146e-24        5.49982e-24
389.56        4.29263e-24        3.97670e-24        5.54796e-24
391.67        4.33061e-24        4.01227e-24        5.59656e-24
393.80        4.36895e-24        4.04820e-24        5.64563e-24
395.94        4.40767e-24        4.08448e-24        5.69518e-24
398.08        4.44677e-24        4.12112e-24        5.74521e-24
400.25        4.48626e-24        4.15813e-24        5.79574e-24
402.42        4.52615e-24        4.19551e-24        5.84678e-24
404.60        4.56644e-24        4.23326e-24        5.89832e-24
406.80        4.60712e-24        4.27140e-24        5.95038e-24
409.01        4.64822e-24        4.30991e-24        6.00295e-24
411.23        4.68972e-24        4.34881e-24        6.05604e-24
413.46        4.73163e-24        4.38810e-24        6.10966e-24
415.70        4.77396e-24        4.42777e-24        6.16380e-24
417.96        4.81670e-24        4.46784e-24        6.21848e-24
420.23        4.85986e-24        4.50830e-24        6.27369e-24
422.51        4.90344e-24        4.54916e-24        6.32943e-24
424.80        4.94745e-24        4.59042e-24        6.38572e-24
427.10        4.99188e-24        4.63208e-24        6.44255e-24
429.42        5.03674e-24        4.67414e-24        6.49992e-24
431.75        5.08203e-24        4.71660e-24        6.55784e-24
434.10        5.12776e-24        4.75948e-24        6.61632e-24
436.45        5.17391e-24        4.80276e-24        6.67535e-24
438.82        5.22051e-24        4.84645e-24        6.73493e-24
441.20        5.26754e-24        4.89056e-24        6.79507e-24
443.60        5.31501e-24        4.93508e-24        6.85577e-24
446.00        5.36292e-24        4.98001e-24        6.91703e-24
448.43        5.41127e-24        5.02536e-24        6.97886e-24
450.86        5.46007e-24        5.07112e-24        7.04125e-24
453.31        5.50931e-24        5.11730e-24        7.10420e-24
455.77        5.55900e-24        5.16391e-24        7.16773e-24
458.24        5.60914e-24        5.21095e-24        7.23184e-24
460.73        5.65976e-24        5.25843e-24        7.29655e-24
463.23        5.71084e-24        5.30635e-24        7.36186e-24
465.74        5.76241e-24        5.35472e-24        7.42778e-24
468.27        5.81446e-24        5.40355e-24        7.49432e-24
470.81        5.86700e-24        5.45284e-24        7.56149e-24
473.37        5.92005e-24        5.50261e-24        7.62930e-24
475.93        5.97361e-24        5.55285e-24        7.69777e-24
478.52        6.02769e-24        5.60359e-24        7.76689e-24
481.12        6.08229e-24        5.65481e-24        7.83669e-24
483.73        6.13743e-24        5.70655e-24        7.90717e-24
486.35        6.19312e-24        5.75879e-24        7.97835e-24
488.99        6.24936e-24        5.81156e-24        8.05024e-24
491.64        6.30617e-24        5.86486e-24        8.12285e-24
494.31        6.36355e-24        5.91869e-24        8.19619e-24
497.00        6.42151e-24        5.97308e-24        8.27027e-24
499.69        6.48007e-24        6.02802e-24        8.34512e-24
502.41        6.53923e-24        6.08353e-24        8.42074e-24
505.13        6.59901e-24        6.13962e-24        8.49714e-24
507.87        6.65940e-24        6.19629e-24        8.57433e-24
510.63        6.72042e-24        6.25354e-24        8.65231e-24
513.40        6.78206e-24        6.31138e-24        8.73110e-24
516.19        6.84434e-24        6.36982e-24        8.81069e-24
518.99        6.90725e-24        6.42885e-24        8.89111e-24
521.81        6.97081e-24        6.48849e-24        8.97234e-24
524.64        7.03502e-24        6.54874e-24        9.05440e-24
527.49        7.09988e-24        6.60960e-24        9.13730e-24
530.35        7.16540e-24        6.67108e-24        9.22103e-24
533.23        7.23158e-24        6.73319e-24        9.30562e-24
536.12        7.29843e-24        6.79592e-24        9.39106e-24
539.03        7.36596e-24        6.85928e-24        9.47735e-24
541.96        7.43416e-24        6.92328e-24        9.56451e-24
544.90        7.50304e-24        6.98791e-24        9.65255e-24
547.85        7.57260e-24        7.05319e-24        9.74145e-24
550.83        7.64286e-24        7.11912e-24        9.83124e-24
553.82        7.71380e-24        7.18569e-24        9.92191e-24
556.82        7.78545e-24        7.25293e-24        1.00135e-23
559.84        7.85781e-24        7.32083e-24        1.01059e-23
562.88        7.93089e-24        7.38941e-24        1.01993e-23
565.94        8.00469e-24        7.45866e-24        1.02937e-23
569.01        8.07923e-24        7.52861e-24        1.03889e-23
572.10        8.15450e-24        7.59925e-24        1.04851e-23
575.20        8.23053e-24        7.67060e-24        1.05823e-23
578.32        8.30732e-24        7.74266e-24        1.06804e-23
581.46        8.38488e-24        7.81544e-24        1.07795e-23
584.62        8.46321e-24        7.88895e-24        1.08796e-23
587.79        8.54233e-24        7.96320e-24        1.09807e-23
590.98        8.62224e-24        8.03819e-24        1.10828e-23
594.19        8.70295e-24        8.11394e-24        1.11860e-23
597.41        8.78448e-24        8.19045e-24        1.12902e-23
600.66        8.86683e-24        8.26774e-24        1.13954e-23
603.92        8.95001e-24        8.34580e-24        1.15017e-23
607.19        9.03402e-24        8.42465e-24        1.16091e-23
610.49        9.11887e-24        8.50429e-24        1.17175e-23
613.80        9.20458e-24        8.58472e-24        1.18270e-23
617.13        9.29113e-24        8.66596e-24        1.19376e-23
620.48        9.37855e-24        8.74800e-24        1.20493e-23
623.85        9.46683e-24        8.83086e-24        1.21621e-23
627.24        9.55597e-24        8.91453e-24        1.22760e-23
630.64        9.64599e-24        8.99902e-24        1.23910e-23
634.06        9.73689e-24        9.08433e-24        1.25072e-23
637.50        9.82868e-24        9.17048e-24        1.26245e-23
640.96        9.92135e-24        9.25746e-24        1.27429e-23
644.44        1.00149e-23        9.34527e-24        1.28624e-23
647.94        1.01094e-23        9.43393e-24        1.29831e-23
651.46        1.02047e-23        9.52343e-24        1.31050e-23
654.99        1.03010e-23        9.61379e-24        1.32280e-23
658.55        1.03982e-23        9.70500e-24        1.33521e-23
662.12        1.04963e-23        9.79709e-24        1.34775e-23
665.72        1.05953e-23        9.89007e-24        1.36041e-23
669.33        1.06953e-23        9.98394e-24        1.37318e-23
672.96        1.07963e-23        1.00787e-23        1.38609e-23
676.61        1.08983e-23        1.01744e-23        1.39912e-23
680.29        1.10012e-23        1.02711e-23        1.41227e-23
683.98        1.11052e-23        1.03686e-23        1.42556e-23
687.69        1.12102e-23        1.04672e-23        1.43897e-23
691.42        1.13162e-23        1.05667e-23        1.45252e-23
695.17        1.14233e-23        1.06672e-23        1.46620e-23
698.95        1.15315e-23        1.07687e-23        1.48002e-23
702.74        1.16407e-23        1.08713e-23        1.49398e-23
706.55        1.17511e-23        1.09748e-23        1.50808e-23
710.39        1.18626e-23        1.10795e-23        1.52233e-23
714.24        1.19751e-23        1.11851e-23        1.53671e-23
718.12        1.20889e-23        1.12919e-23        1.55125e-23
722.02        1.22038e-23        1.13997e-23        1.56593e-23
725.94        1.23199e-23        1.15087e-23        1.58077e-23
729.88        1.24372e-23        1.16188e-23        1.59575e-23
733.84        1.25557e-23        1.17300e-23        1.61090e-23
737.82        1.26754e-23        1.18424e-23        1.62620e-23
741.83        1.27964e-23        1.19559e-23        1.64166e-23
745.85        1.29186e-23        1.20706e-23        1.65728e-23
749.90        1.30422e-23        1.21865e-23        1.67306e-23
753.97        1.31670e-23        1.23037e-23        1.68902e-23
758.06        1.32931e-23        1.24221e-23        1.70514e-23
762.18        1.34206e-23        1.25417e-23        1.72143e-23
766.31        1.35494e-23        1.26626e-23        1.73789e-23
770.47        1.36796e-23        1.27848e-23        1.75453e-23
774.65        1.38112e-23        1.29082e-23        1.77134e-23
778.86        1.39442e-23        1.30330e-23        1.78834e-23
783.08        1.40785e-23        1.31591e-23        1.80551e-23
787.33        1.42143e-23        1.32865e-23        1.82286e-23
791.61        1.43516e-23        1.34153e-23        1.84040e-23
795.90        1.44903e-23        1.35454e-23        1.85813e-23
800.22        1.46304e-23        1.36770e-23        1.87604e-23
804.57        1.47721e-23        1.38099e-23        1.89414e-23
808.93        1.49152e-23        1.39442e-23        1.91244e-23
813.32        1.50599e-23        1.40800e-23        1.93093e-23
817.74        1.52061e-23        1.42171e-23        1.94961e-23
822.18        1.53538e-23        1.43558e-23        1.96850e-23
826.64        1.55032e-23        1.44959e-23        1.98758e-23
831.12        1.56541e-23        1.46375e-23        2.00687e-23
835.63        1.58066e-23        1.47806e-23        2.02636e-23
840.17        1.59607e-23        1.49252e-23        2.04606e-23
844.73        1.61164e-23        1.50713e-23        2.06596e-23
849.31        1.62738e-23        1.52190e-23        2.08608e-23
853.92        1.64329e-23        1.53682e-23        2.10641e-23
858.56        1.65936e-23        1.55190e-23        2.12695e-23
863.22        1.67560e-23        1.56714e-23        2.14772e-23
867.90        1.69202e-23        1.58254e-23        2.16870e-23
872.61        1.70860e-23        1.59811e-23        2.18990e-23
877.35        1.72536e-23        1.61383e-23        2.21132e-23
882.11        1.74230e-23        1.62972e-23        2.23297e-23
886.90        1.75941e-23        1.64578e-23        2.25484e-23
891.71        1.77671e-23        1.66200e-23        2.27695e-23
896.55        1.79418e-23        1.67840e-23        2.29928e-23
901.42        1.81184e-23        1.69496e-23        2.32185e-23
906.31        1.82968e-23        1.71170e-23        2.34466e-23
911.23        1.84770e-23        1.72861e-23        2.36770e-23
916.17        1.86591e-23        1.74569e-23        2.39098e-23
921.15        1.88432e-23        1.76296e-23        2.41450e-23
926.14        1.90291e-23        1.78040e-23        2.43827e-23
931.17        1.92170e-23        1.79803e-23        2.46229e-23
936.22        1.94069e-23        1.81584e-23        2.48656e-23
941.31        1.95987e-23        1.83384e-23        2.51109e-23
946.41        1.97926e-23        1.85202e-23        2.53587e-23
951.55        1.99885e-23        1.87040e-23        2.56091e-23
956.72        2.01864e-23        1.88897e-23        2.58622e-23
961.91        2.03864e-23        1.90773e-23        2.61179e-23
967.13        2.05886e-23        1.92669e-23        2.63763e-23
972.38        2.07928e-23        1.94585e-23        2.66374e-23
977.65        2.09992e-23        1.96521e-23        2.69012e-23
982.96        2.12078e-23        1.98478e-23        2.71679e-23
988.30        2.14185e-23        2.00455e-23        2.74373e-23
993.66        2.16315e-23        2.02453e-23        2.77096e-23
999.05        2.18467e-23        2.04471e-23        2.79847e-23
1004.47        2.20642e-23        2.06512e-23        2.82627e-23
1009.93        2.22840e-23        2.08573e-23        2.85437e-23
1015.41        2.25060e-23        2.10656e-23        2.88276e-23
1020.92        2.27304e-23        2.12761e-23        2.91144e-23
1026.46        2.29571e-23        2.14888e-23        2.94043e-23
1032.03        2.31862e-23        2.17036e-23        2.96971e-23
1037.63        2.34176e-23        2.19207e-23        2.99930e-23
1043.26        2.36515e-23        2.21401e-23        3.02919e-23
1048.92        2.38877e-23        2.23616e-23        3.05939e-23
1054.62        2.41263e-23        2.25855e-23        3.08989e-23
1060.34        2.43673e-23        2.28116e-23        3.12071e-23
1066.10        2.46108e-23        2.30399e-23        3.15184e-23
1071.88        2.48567e-23        2.32706e-23        3.18327e-23
1077.70        2.51051e-23        2.35036e-23        3.21503e-23
1083.55        2.53559e-23        2.37389e-23        3.24710e-23
1089.43        2.56092e-23        2.39765e-23        3.27948e-23
1095.34        2.58650e-23        2.42164e-23        3.31219e-23
1101.29        2.61233e-23        2.44587e-23        3.34521e-23
1107.26        2.63841e-23        2.47033e-23        3.37855e-23
1113.27        2.66475e-23        2.49503e-23        3.41222e-23
1119.31        2.69134e-23        2.51998e-23        3.44622e-23
1125.39        2.71819e-23        2.54516e-23        3.48055e-23
1131.50        2.74531e-23        2.57060e-23        3.51522e-23
1137.64        2.77270e-23        2.59629e-23        3.55024e-23
1143.81        2.80036e-23        2.62223e-23        3.58561e-23
1150.02        2.82830e-23        2.64844e-23        3.62133e-23
1156.26        2.85652e-23        2.67491e-23        3.65741e-23
1162.54        2.88502e-23        2.70164e-23        3.69385e-23
1168.85        2.91382e-23        2.72865e-23        3.73067e-23
1175.19        2.94291e-23        2.75593e-23        3.76787e-23
1181.57        2.97230e-23        2.78350e-23        3.80545e-23
1187.98        3.00199e-23        2.81135e-23        3.84341e-23
1194.43        3.03200e-23        2.83949e-23        3.88178e-23
1200.91        3.06232e-23        2.86792e-23        3.92055e-23
1207.43        3.09296e-23        2.89666e-23        3.95972e-23
1213.98        3.12392e-23        2.92569e-23        3.99931e-23
1220.57        3.15520e-23        2.95503e-23        4.03931e-23
1227.19        3.18682e-23        2.98468e-23        4.07974e-23
1233.85        3.21876e-23        3.01464e-23        4.12059e-23
1240.55        3.25104e-23        3.04491e-23        4.16186e-23
1247.28        3.28365e-23        3.07549e-23        4.20356e-23
1254.05        3.31661e-23        3.10640e-23        4.24570e-23
1260.86        3.34990e-23        3.13762e-23        4.28828e-23
1267.70        3.38354e-23        3.16916e-23        4.33129e-23
1274.58        3.41752e-23        3.20103e-23        4.37475e-23
1281.50        3.45185e-23        3.23322e-23        4.41865e-23
1288.45        3.48654e-23        3.26575e-23        4.46301e-23
1295.45        3.52157e-23        3.29860e-23        4.50781e-23
1302.48        3.55697e-23        3.33179e-23        4.55307e-23
1309.55        3.59272e-23        3.36531e-23        4.59880e-23
1316.65        3.62883e-23        3.39918e-23        4.64498e-23
1323.80        3.66531e-23        3.43338e-23        4.69163e-23
1330.98        3.70216e-23        3.46794e-23        4.73876e-23
1338.21        3.73939e-23        3.50284e-23        4.78637e-23
1345.47        3.77699e-23        3.53810e-23        4.83446e-23
1352.77        3.81498e-23        3.57372e-23        4.88304e-23
1360.12        3.85335e-23        3.60970e-23        4.93212e-23
1367.50        3.89212e-23        3.64604e-23        4.98170e-23
1374.92        3.93128e-23        3.68276e-23        5.03178e-23
1382.38        3.97083e-23        3.71985e-23        5.08238e-23
1389.88        4.01080e-23        3.75732e-23        5.13349e-23
1397.43        4.05117e-23        3.79517e-23        5.18513e-23
1405.01        4.09196e-23        3.83341e-23        5.23729e-23
1412.64        4.13316e-23        3.87204e-23        5.28999e-23
1420.30        4.17478e-23        3.91106e-23        5.34323e-23
1428.01        4.21683e-23        3.95049e-23        5.39701e-23
1435.76        4.25932e-23        3.99032e-23        5.45135e-23
1443.55        4.30224e-23        4.03055e-23        5.50624e-23
1451.39        4.34560e-23        4.07121e-23        5.56170e-23
1459.27        4.38940e-23        4.11228e-23        5.61774e-23
1467.19        4.43366e-23        4.15377e-23        5.67434e-23
1475.15        4.47838e-23        4.19569e-23        5.73154e-23
1483.15        4.52355e-23        4.23804e-23        5.78932e-23
1491.20        4.56920e-23        4.28083e-23        5.84770e-23
1499.30        4.61531e-23        4.32406e-23        5.90668e-23
1507.43        4.66190e-23        4.36774e-23        5.96628e-23
1515.62        4.70897e-23        4.41188e-23        6.02649e-23
1523.84        4.75653e-23        4.45646e-23        6.08732e-23
1532.11        4.80458e-23        4.50151e-23        6.14878e-23
1540.43        4.85313e-23        4.54702e-23        6.21087e-23
1548.79        4.90217e-23        4.59300e-23        6.27360e-23
1557.19        4.95172e-23        4.63945e-23        6.33698e-23
1565.64        5.00178e-23        4.68638e-23        6.40100e-23
1574.14        5.05235e-23        4.73379e-23        6.46569e-23
1582.68        5.10344e-23        4.78169e-23        6.53103e-23
1591.27        5.15505e-23        4.83007e-23        6.59705e-23
1599.91        5.20718e-23        4.87895e-23        6.66373e-23
1608.59        5.25985e-23        4.92832e-23        6.73110e-23
1617.32        5.31305e-23        4.97820e-23        6.79915e-23
1626.10        5.36680e-23        5.02858e-23        6.86789e-23
1634.93        5.42109e-23        5.07948e-23        6.93733e-23
1643.80        5.47592e-23        5.13089e-23        7.00747e-23
1652.72        5.53131e-23        5.18281e-23        7.07832e-23
1661.69        5.58726e-23        5.23526e-23        7.14988e-23
1670.71        5.64377e-23        5.28823e-23        7.22216e-23
1679.78        5.70084e-23        5.34174e-23        7.29517e-23
1688.89        5.75848e-23        5.39578e-23        7.36890e-23
1698.06        5.81670e-23        5.45036e-23        7.44337e-23
1707.27        5.87550e-23        5.50548e-23        7.51858e-23
1716.54        5.93488e-23        5.56115e-23        7.59454e-23
1725.86        5.99486e-23        5.61737e-23        7.67125e-23
1735.22        6.05543e-23        5.67415e-23        7.74873e-23
1744.64        6.11660e-23        5.73150e-23        7.82699e-23
1754.11        6.17839e-23        5.78942e-23        7.90602e-23
1763.63        6.24080e-23        5.84792e-23        7.98585e-23
1773.20        6.30383e-23        5.90701e-23        8.06647e-23
1782.82        6.36749e-23        5.96669e-23        8.14791e-23
1792.50        6.43179e-23        6.02696e-23        8.23017e-23
1802.23        6.49675e-23        6.08785e-23        8.31325e-23
1812.01        6.56235e-23        6.14935e-23        8.39718e-23
1821.84        6.62862e-23        6.21147e-23        8.48195e-23
1831.73        6.69556e-23        6.27422e-23        8.56758e-23
1841.67        6.76318e-23        6.33760e-23        8.65408e-23
1851.67        6.83149e-23        6.40163e-23        8.74146e-23
1861.72        6.90049e-23        6.46631e-23        8.82973e-23
1871.82        6.97020e-23        6.53165e-23        8.91890e-23
1881.98        7.04061e-23        6.59766e-23        9.00899e-23
1892.20        7.11176e-23        6.66434e-23        9.09999e-23
1902.46        7.18363e-23        6.73171e-23        9.19194e-23
1912.79        7.25624e-23        6.79977e-23        9.28483e-23
1923.17        7.32960e-23        6.86853e-23        9.37868e-23
1933.61        7.40372e-23        6.93801e-23        9.47351e-23
1944.10        7.47861e-23        7.00820e-23        9.56931e-23
1954.65        7.55428e-23        7.07912e-23        9.66612e-23
1965.26        7.63074e-23        7.15079e-23        9.76394e-23
1975.93        7.70800e-23        7.22320e-23        9.86278e-23
1986.65        7.78607e-23        7.29637e-23        9.96266e-23
1997.43        7.86496e-23        7.37031e-23        1.00636e-22
2008.28        7.94468e-23        7.44503e-23        1.01656e-22
2019.17        8.02524e-23        7.52054e-23        1.02687e-22
2030.13        8.10666e-23        7.59684e-23        1.03728e-22
2041.15        8.18894e-23        7.67395e-23        1.04781e-22
2052.23        8.27208e-23        7.75187e-23        1.05845e-22
2063.37        8.35610e-23        7.83061e-23        1.06920e-22
2074.57        8.44101e-23        7.91019e-23        1.08006e-22
2085.82        8.52681e-23        7.99060e-23        1.09104e-22
2097.15        8.61352e-23        8.07186e-23        1.10213e-22
2108.53        8.70115e-23        8.15398e-23        1.11335e-22
2119.97        8.78970e-23        8.23696e-23        1.12468e-22
2131.48        8.87918e-23        8.32081e-23        1.13612e-22
2143.04        8.96961e-23        8.40555e-23        1.14770e-22
2154.68        9.06098e-23        8.49118e-23        1.15939e-22
2166.37        9.15332e-23        8.57771e-23        1.17120e-22
2178.13        9.24664e-23        8.66515e-23        1.18314e-22
2189.95        9.34093e-23        8.75351e-23        1.19521e-22
2201.83        9.43621e-23        8.84280e-23        1.20740e-22
2213.78        9.53250e-23        8.93302e-23        1.21972e-22
2225.80        9.62980e-23        9.02419e-23        1.23217e-22
2237.88        9.72811e-23        9.11631e-23        1.24476e-22
2250.02        9.82746e-23        9.20940e-23        1.25747e-22
2262.24        9.92785e-23        9.30346e-23        1.27032e-22
2274.51        1.00293e-22        9.39851e-23        1.28330e-22
2286.86        1.01318e-22        9.49454e-23        1.29641e-22
2299.27        1.02354e-22        9.59158e-23        1.30967e-22
2311.75        1.03400e-22        9.68963e-23        1.32306e-22
2324.29        1.04457e-22        9.78870e-23        1.33659e-22
2336.91        1.05526e-22        9.88880e-23        1.35027e-22
2349.59        1.06605e-22        9.98994e-23        1.36408e-22
2362.34        1.07696e-22        1.00921e-22        1.37804e-22
2375.16        1.08798e-22        1.01954e-22        1.39214e-22
2388.06        1.09911e-22        1.02997e-22        1.40639e-22
2401.02        1.11036e-22        1.04051e-22        1.42079e-22
2414.05        1.12173e-22        1.05115e-22        1.43534e-22
2427.15        1.13321e-22        1.06191e-22        1.45003e-22
2440.32        1.14481e-22        1.07278e-22        1.46488e-22
2453.57        1.15653e-22        1.08376e-22        1.47988e-22
2466.88        1.16837e-22        1.09485e-22        1.49503e-22
2480.27        1.18033e-22        1.10605e-22        1.51034e-22
2493.73        1.19241e-22        1.11737e-22        1.52581e-22
2507.27        1.20462e-22        1.12880e-22        1.54143e-22
2520.87        1.21695e-22        1.14035e-22        1.55721e-22
2534.55        1.22940e-22        1.15202e-22        1.57315e-22
2548.31        1.24198e-22        1.16380e-22        1.58926e-22
2562.14        1.25469e-22        1.17571e-22        1.60553e-22
2576.05        1.26753e-22        1.18773e-22        1.62196e-22
2590.03        1.28050e-22        1.19988e-22        1.63856e-22
2604.08        1.29360e-22        1.21215e-22        1.65532e-22
2618.22        1.30683e-22        1.22454e-22        1.67226e-22
2632.43        1.32019e-22        1.23706e-22        1.68937e-22
2646.71        1.33369e-22        1.24970e-22        1.70665e-22
2661.08        1.34732e-22        1.26247e-22        1.72410e-22
2675.52        1.36110e-22        1.27537e-22        1.74173e-22
2690.04        1.37501e-22        1.28840e-22        1.75954e-22
2704.64        1.38906e-22        1.30156e-22        1.77753e-22
2719.32        1.40325e-22        1.31485e-22        1.79570e-22
2734.08        1.41759e-22        1.32828e-22        1.81405e-22
2748.92        1.43206e-22        1.34184e-22        1.83258e-22
2763.84        1.44668e-22        1.35553e-22        1.85130e-22
2778.84        1.46145e-22        1.36936e-22        1.87021e-22
2793.92        1.47637e-22        1.38333e-22        1.88930e-22
2809.08        1.49143e-22        1.39744e-22        1.90859e-22
2824.33        1.50665e-22        1.41169e-22        1.92807e-22
2839.65        1.52201e-22        1.42608e-22        1.94774e-22
2855.07        1.53753e-22        1.44061e-22        1.96760e-22
2870.56        1.55320e-22        1.45529e-22        1.98766e-22
2886.14        1.56902e-22        1.47011e-22        2.00793e-22
2901.80        1.58500e-22        1.48507e-22        2.02839e-22
2917.55        1.60114e-22        1.50019e-22        2.04905e-22
2933.39        1.61744e-22        1.51545e-22        2.06991e-22
2949.31        1.63390e-22        1.53086e-22        2.09098e-22
2965.31        1.65051e-22        1.54642e-22        2.11226e-22
2981.41        1.66729e-22        1.56214e-22        2.13374e-22
2997.59        1.68424e-22        1.57800e-22        2.15543e-22
3013.86        1.70135e-22        1.59403e-22        2.17734e-22
3030.21        1.71862e-22        1.61020e-22        2.19946e-22
3046.66        1.73606e-22        1.62654e-22        2.22179e-22
3063.20        1.75368e-22        1.64303e-22        2.24434e-22
3079.82        1.77146e-22        1.65969e-22        2.26711e-22
3096.54        1.78942e-22        1.67650e-22        2.29010e-22
3113.34        1.80755e-22        1.69348e-22        2.31331e-22
3130.24        1.82586e-22        1.71063e-22        2.33676e-22
3147.23        1.84435e-22        1.72794e-22        2.36043e-22
3164.31        1.86302e-22        1.74543e-22        2.38433e-22
3181.48        1.88187e-22        1.76308e-22        2.40847e-22
3198.75        1.90091e-22        1.78091e-22        2.43284e-22
3216.11        1.92013e-22        1.79891e-22        2.45745e-22
3233.56        1.93954e-22        1.81708e-22        2.48230e-22
3251.11        1.95914e-22        1.83544e-22        2.50740e-22
3268.76        1.97894e-22        1.85398e-22        2.53274e-22
3286.50        1.99893e-22        1.87270e-22        2.55834e-22
3304.33        2.01911e-22        1.89160e-22        2.58418e-22
3322.27        2.03950e-22        1.91069e-22        2.61028e-22
3340.30        2.06009e-22        1.92997e-22        2.63664e-22
3358.43        2.08088e-22        1.94944e-22        2.66326e-22
3376.65        2.10187e-22        1.96910e-22        2.69015e-22
3394.98        2.12308e-22        1.98896e-22        2.71730e-22
3413.41        2.14450e-22        2.00901e-22        2.74472e-22
3431.93        2.16613e-22        2.02927e-22        2.77242e-22
3450.56        2.18797e-22        2.04973e-22        2.80039e-22
3469.28        2.21004e-22        2.07039e-22        2.82864e-22
3488.11        2.23233e-22        2.09126e-22        2.85718e-22
3507.04        2.25484e-22        2.11234e-22        2.88600e-22
3526.08        2.27757e-22        2.13363e-22        2.91511e-22
3545.21        2.30054e-22        2.15513e-22        2.94452e-22
3564.46        2.32374e-22        2.17685e-22        2.97422e-22
3583.80        2.34717e-22        2.19880e-22        3.00423e-22
3603.25        2.37085e-22        2.22096e-22        3.03454e-22
3622.81        2.39476e-22        2.24335e-22        3.06516e-22
3642.47        2.41892e-22        2.26597e-22        3.09610e-22
3662.24        2.44332e-22        2.28883e-22        3.12735e-22
3682.11        2.46798e-22        2.31191e-22        3.15892e-22
3702.10        2.49289e-22        2.33524e-22        3.19082e-22
3722.19        2.51806e-22        2.35880e-22        3.22305e-22
3742.39        2.54349e-22        2.38262e-22        3.25562e-22
3762.70        2.56919e-22        2.40667e-22        3.28852e-22
3783.12        2.59515e-22        2.43098e-22        3.32177e-22
3803.66        2.62139e-22        2.45555e-22        3.35537e-22
3824.30        2.64790e-22        2.48037e-22        3.38932e-22
3845.05        2.67470e-22        2.50545e-22        3.42363e-22
3865.92        2.70177e-22        2.53080e-22        3.45831e-22
3886.90        2.72914e-22        2.55642e-22        3.49336e-22
3908.00        2.75680e-22        2.58232e-22        3.52878e-22
3929.21        2.78475e-22        2.60849e-22        3.56458e-22
3950.53        2.81301e-22        2.63494e-22        3.60077e-22
3971.97        2.84157e-22        2.66168e-22        3.63735e-22
3993.53        2.87045e-22        2.68871e-22        3.67433e-22
4015.21        2.89964e-22        2.71603e-22        3.71171e-22
4037.00        2.92915e-22        2.74365e-22        3.74951e-22
4058.91        2.95898e-22        2.77158e-22        3.78772e-22
4080.94        2.98913e-22        2.79981e-22        3.82634e-22
4103.08        3.01962e-22        2.82834e-22        3.86539e-22
4125.35        3.05043e-22        2.85718e-22        3.90486e-22
4147.74        3.08158e-22        2.88634e-22        3.94476e-22
4170.25        3.11307e-22        2.91581e-22        3.98509e-22
4192.89        3.14489e-22        2.94560e-22        4.02585e-22
4215.64        3.17706e-22        2.97570e-22        4.06706e-22
4238.52        3.20958e-22        3.00613e-22        4.10871e-22
4261.52        3.24244e-22        3.03689e-22        4.15080e-22
4284.65        3.27565e-22        3.06797e-22        4.19335e-22
4307.91        3.30922e-22        3.09939e-22        4.23635e-22
4331.29        3.34314e-22        3.13114e-22        4.27981e-22
4354.79        3.37742e-22        3.16322e-22        4.32372e-22
4378.43        3.41206e-22        3.19564e-22        4.36810e-22
4402.19        3.44707e-22        3.22840e-22        4.41295e-22
4426.08        3.48244e-22        3.26150e-22        4.45826e-22
4450.11        3.51818e-22        3.29495e-22        4.50405e-22
4474.26        3.55430e-22        3.32875e-22        4.55031e-22
4498.54        3.59078e-22        3.36289e-22        4.59706e-22
4522.96        3.62764e-22        3.39738e-22        4.64428e-22
4547.50        3.66488e-22        3.43223e-22        4.69198e-22
4572.18        3.70249e-22        3.46743e-22        4.74017e-22
4597.00        3.74049e-22        3.50298e-22        4.78885e-22
4621.95        3.77887e-22        3.53890e-22        4.83802e-22
4647.03        3.81763e-22        3.57517e-22        4.88769e-22
4672.25        3.85678e-22        3.61180e-22        4.93784e-22
4697.61        3.89632e-22        3.64880e-22        4.98849e-22
4723.10        3.93624e-22        3.68616e-22        5.03964e-22
4748.74        3.97655e-22        3.72388e-22        5.09129e-22
4774.51        4.01725e-22        3.76197e-22        5.14343e-22
4800.42        4.05835e-22        3.80042e-22        5.19608e-22
4826.48        4.09983e-22        3.83924e-22        5.24923e-22
4852.67        4.14171e-22        3.87843e-22        5.30288e-22
4879.01        4.18398e-22        3.91798e-22        5.35703e-22
4905.49        4.22664e-22        3.95790e-22        5.41168e-22
4932.11        4.26969e-22        3.99819e-22        5.46684e-22
4958.88        4.31313e-22        4.03885e-22        5.52249e-22
4985.79        4.35697e-22        4.07987e-22        5.57865e-22
5012.85        4.40119e-22        4.12125e-22        5.63531e-22
5040.06        4.44581e-22        4.16301e-22        5.69246e-22
5067.41        4.49082e-22        4.20513e-22        5.75012e-22
5094.91        4.53623e-22        4.24763e-22        5.80830e-22
5122.56        4.58204e-22        4.29051e-22        5.86699e-22
5150.37        4.62826e-22        4.33376e-22        5.92619e-22
5178.32        4.67490e-22        4.37741e-22        5.98593e-22
5206.42        4.72194e-22        4.42144e-22        6.04620e-22
5234.68        4.76941e-22        4.46587e-22        6.10700e-22
5263.09        4.81731e-22        4.51069e-22        6.16835e-22
5291.65        4.86563e-22        4.55592e-22        6.23025e-22
5320.37        4.91439e-22        4.60156e-22        6.29271e-22
5349.25        4.96359e-22        4.64761e-22        6.35572e-22
5378.28        5.01323e-22        4.69407e-22        6.41931e-22
5407.47        5.06332e-22        4.74096e-22        6.48347e-22
5436.82        5.11387e-22        4.78828e-22        6.54822e-22
5466.32        5.16488e-22        4.83602e-22        6.61355e-22
5495.99        5.21636e-22        4.88421e-22        6.67949e-22
5525.82        5.26831e-22        4.93284e-22        6.74603e-22
5555.81        5.32074e-22        4.98191e-22        6.81318e-22
5585.96        5.37365e-22        5.03145e-22        6.88095e-22
5616.28        5.42706e-22        5.08144e-22        6.94936e-22
5646.76        5.48097e-22        5.13191e-22        7.01840e-22
5677.41        5.53539e-22        5.18284e-22        7.08810e-22
5708.22        5.59032e-22        5.23426e-22        7.15845e-22
5739.20        5.64577e-22        5.28617e-22        7.22947e-22
5770.35        5.70175e-22        5.33857e-22        7.30116e-22
5801.67        5.75826e-22        5.39148e-22        7.37355e-22
5833.15        5.81533e-22        5.44490e-22        7.44663e-22
5864.81        5.87294e-22        5.49884e-22        7.52042e-22
5896.64        5.93113e-22        5.55330e-22        7.59493e-22
5928.64        5.98988e-22        5.60830e-22        7.67018e-22
5960.82        6.04922e-22        5.66385e-22        7.74617e-22
5993.17        6.10914e-22        5.71995e-22        7.82293e-22
6025.70        6.16967e-22        5.77662e-22        7.90045e-22
6058.40        6.23081e-22        5.83385e-22        7.97875e-22
6091.28        6.29257e-22        5.89166e-22        8.05784e-22
6124.34        6.35495e-22        5.95005e-22        8.13773e-22
6157.58        6.41795e-22        6.00903e-22        8.21841e-22
6191.00        6.48158e-22        6.06860e-22        8.29991e-22
6224.60        6.54585e-22        6.12877e-22        8.38222e-22
6258.38        6.61077e-22        6.18954e-22        8.46536e-22
6292.35        6.67633e-22        6.25091e-22        8.54933e-22
6326.50        6.74255e-22        6.31290e-22        8.63414e-22
6360.83        6.80943e-22        6.37551e-22        8.71979e-22
6395.35        6.87697e-22        6.43874e-22        8.80630e-22
6430.06        6.94519e-22        6.50260e-22        8.89366e-22
6464.96        7.01408e-22        6.56709e-22        8.98190e-22
6500.05        7.08366e-22        6.63223e-22        9.07101e-22
6535.33        7.15393e-22        6.69800e-22        9.16101e-22
6570.79        7.22489e-22        6.76443e-22        9.25189e-22
6606.46        7.29655e-22        6.83152e-22        9.34367e-22
6642.31        7.36892e-22        6.89927e-22        9.43636e-22
6678.36        7.44201e-22        6.96768e-22        9.52996e-22
6714.61        7.51581e-22        7.03676e-22        9.62448e-22
6751.05        7.59033e-22        7.10652e-22        9.71993e-22
6787.69        7.66558e-22        7.17697e-22        9.81631e-22
6824.53        7.74157e-22        7.24810e-22        9.91363e-22
6861.56        7.81830e-22        7.31993e-22        1.00119e-21
6898.80        7.89577e-22        7.39245e-22        1.01111e-21
6936.25        7.97400e-22        7.46568e-22        1.02113e-21
6973.89        8.05299e-22        7.53961e-22        1.03125e-21
7011.74        8.13273e-22        7.61426e-22        1.04146e-21
7049.79        8.21325e-22        7.68963e-22        1.05177e-21
7088.06        8.29455e-22        7.76573e-22        1.06219e-21
7126.52        8.37663e-22        7.84257e-22        1.07270e-21
7165.20        8.45952e-22        7.92015e-22        1.08332e-21
7204.09        8.54322e-22        7.99850e-22        1.09404e-21
7243.19        8.62774e-22        8.07761e-22        1.10486e-21
7282.50        8.71309e-22        8.15751e-22        1.11579e-21
7322.02        8.79929e-22        8.23819e-22        1.12684e-21
7361.76        8.88634e-22        8.31968e-22        1.13799e-21
7401.72        8.97427e-22        8.40198e-22        1.14925e-21
7441.89        9.06308e-22        8.48511e-22        1.16062e-21
7482.28        9.15278e-22        8.56907e-22        1.17211e-21
7522.88        9.24339e-22        8.65388e-22        1.18372e-21
7563.71        9.33493e-22        8.73956e-22        1.19544e-21
7604.76        9.42740e-22        8.82611e-22        1.20729e-21
7646.04        9.52082e-22        8.91355e-22        1.21926e-21
7687.53        9.61521e-22        9.00189e-22        1.23135e-21
7729.26        9.71058e-22        9.09116e-22        1.24356e-21
7771.20        9.80695e-22        9.18135e-22        1.25591e-21
7813.38        9.90433e-22        9.27249e-22        1.26838e-21
7855.79        1.00027e-21        9.36460e-22        1.28099e-21
7898.42        1.01022e-21        9.45768e-22        1.29373e-21
7941.29        1.02027e-21        9.55177e-22        1.30660e-21
7984.39        1.03043e-21        9.64686e-22        1.31962e-21
8027.72        1.04070e-21        9.74299e-22        1.33278e-21
8071.29        1.05109e-21        9.84016e-22        1.34608e-21
8115.09        1.06158e-21        9.93838e-22        1.35953e-21
8159.14        1.07219e-21        1.00377e-21        1.37312e-21
8203.42        1.08292e-21        1.01380e-21        1.38686e-21
8247.94        1.09376e-21        1.02395e-21        1.40075e-21
8292.71        1.10472e-21        1.03421e-21        1.41479e-21
8337.71        1.11580e-21        1.04458e-21        1.42898e-21
8382.96        1.12700e-21        1.05506e-21        1.44333e-21
8428.46        1.13832e-21        1.06565e-21        1.45784e-21
8474.20        1.14977e-21        1.07636e-21        1.47250e-21
8520.20        1.16133e-21        1.08718e-21        1.48732e-21
8566.44        1.17303e-21        1.09813e-21        1.50230e-21
8612.93        1.18485e-21        1.10919e-21        1.51745e-21
8659.67        1.19680e-21        1.12037e-21        1.53276e-21
8706.67        1.20888e-21        1.13167e-21        1.54823e-21
8753.93        1.22109e-21        1.14309e-21        1.56387e-21
8801.44        1.23343e-21        1.15464e-21        1.57969e-21
8849.20        1.24590e-21        1.16631e-21        1.59567e-21
8897.23        1.25851e-21        1.17811e-21        1.61182e-21
8945.52        1.27125e-21        1.19003e-21        1.62815e-21
8994.07        1.28413e-21        1.20209e-21        1.64466e-21
9042.88        1.29715e-21        1.21427e-21        1.66134e-21
9091.96        1.31031e-21        1.22658e-21        1.67820e-21
9141.30        1.32361e-21        1.23902e-21        1.69524e-21
9190.92        1.33705e-21        1.25160e-21        1.71246e-21
9240.80        1.35063e-21        1.26430e-21        1.72986e-21
9290.95        1.36436e-21        1.27714e-21        1.74745e-21
9341.37        1.37822e-21        1.29012e-21        1.76522e-21
9392.07        1.39224e-21        1.30323e-21        1.78317e-21
9443.05        1.40639e-21        1.31647e-21        1.80131e-21
9494.30        1.42069e-21        1.32985e-21        1.81964e-21
9545.82        1.43514e-21        1.34337e-21        1.83815e-21
9597.63        1.44974e-21        1.35702e-21        1.85685e-21
9649.72        1.46448e-21        1.37082e-21        1.87574e-21
9702.09        1.47937e-21        1.38474e-21        1.89482e-21
9754.75        1.49440e-21        1.39881e-21        1.91409e-21
9807.69        1.50959e-21        1.41302e-21        1.93354e-21
9860.92        1.52492e-21        1.42736e-21        1.95319e-21
9914.44        1.54040e-21        1.44185e-21        1.97303e-21
9968.24        1.55603e-21        1.45647e-21        1.99306e-21


==> anc/tautau_3fgl_constraints_one.txt <==
#DM constraints, tautau, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
  2.00        1.99611e-27        1.45221e-27        2.54002e-27
  2.01        2.01326e-27        1.46474e-27        2.56178e-27
  2.02        2.03054e-27        1.47738e-27        2.58371e-27
  2.03        2.04795e-27        1.49010e-27        2.60579e-27
  2.04        2.06548e-27        1.50292e-27        2.62804e-27
  2.05        2.08314e-27        1.51583e-27        2.65044e-27
  2.07        2.10093e-27        1.52884e-27        2.67301e-27
  2.08        2.11884e-27        1.54195e-27        2.69574e-27
  2.09        2.13689e-27        1.55515e-27        2.71863e-27
  2.10        2.15507e-27        1.56844e-27        2.74169e-27
  2.11        2.17337e-27        1.58184e-27        2.76491e-27
  2.12        2.19181e-27        1.59533e-27        2.78830e-27
  2.13        2.21038e-27        1.60891e-27        2.81185e-27
  2.15        2.22909e-27        1.62260e-27        2.83557e-27
  2.16        2.24792e-27        1.63639e-27        2.85946e-27
  2.17        2.26690e-27        1.65027e-27        2.88352e-27
  2.18        2.28600e-27        1.66425e-27        2.90775e-27
  2.19        2.30524e-27        1.67834e-27        2.93214e-27
  2.20        2.32462e-27        1.69252e-27        2.95671e-27
  2.22        2.34413e-27        1.70681e-27        2.98145e-27
  2.23        2.36378e-27        1.72120e-27        3.00636e-27
  2.24        2.38356e-27        1.73569e-27        3.03144e-27
  2.25        2.40349e-27        1.75028e-27        3.05670e-27
  2.27        2.42355e-27        1.76497e-27        3.08213e-27
  2.28        2.44375e-27        1.77977e-27        3.10773e-27
  2.29        2.46409e-27        1.79467e-27        3.13351e-27
  2.30        2.48457e-27        1.80968e-27        3.15947e-27
  2.31        2.50520e-27        1.82479e-27        3.18561e-27
  2.33        2.52596e-27        1.84000e-27        3.21192e-27
  2.34        2.54687e-27        1.85532e-27        3.23841e-27
  2.35        2.56791e-27        1.87075e-27        3.26508e-27
  2.37        2.58911e-27        1.88629e-27        3.29193e-27
  2.38        2.61044e-27        1.90193e-27        3.31896e-27
  2.39        2.63192e-27        1.91767e-27        3.34617e-27
  2.40        2.65354e-27        1.93353e-27        3.37356e-27
  2.42        2.67531e-27        1.94949e-27        3.40113e-27
  2.43        2.69723e-27        1.96557e-27        3.42889e-27
  2.44        2.71929e-27        1.98175e-27        3.45683e-27
  2.46        2.74150e-27        1.99804e-27        3.48495e-27
  2.47        2.76385e-27        2.01444e-27        3.51326e-27
  2.48        2.78635e-27        2.03095e-27        3.54176e-27
  2.50        2.80901e-27        2.04757e-27        3.57044e-27
  2.51        2.83181e-27        2.06431e-27        3.59931e-27
  2.52        2.85476e-27        2.08115e-27        3.62836e-27
  2.54        2.87785e-27        2.09811e-27        3.65760e-27
  2.55        2.90110e-27        2.11518e-27        3.68703e-27
  2.57        2.92450e-27        2.13236e-27        3.71665e-27
  2.58        2.94806e-27        2.14965e-27        3.74646e-27
  2.59        2.97176e-27        2.16706e-27        3.77646e-27
  2.61        2.99561e-27        2.18458e-27        3.80665e-27
  2.62        3.01962e-27        2.20222e-27        3.83702e-27
  2.64        3.04378e-27        2.21997e-27        3.86760e-27
  2.65        3.06810e-27        2.23784e-27        3.89836e-27
  2.66        3.09257e-27        2.25582e-27        3.92931e-27
  2.68        3.11719e-27        2.27391e-27        3.96046e-27
  2.69        3.14197e-27        2.29213e-27        3.99180e-27
  2.71        3.16690e-27        2.31046e-27        4.02334e-27
  2.72        3.19199e-27        2.32890e-27        4.05507e-27
  2.74        3.21723e-27        2.34747e-27        4.08699e-27
  2.75        3.24263e-27        2.36615e-27        4.11911e-27
  2.77        3.26819e-27        2.38495e-27        4.15143e-27
  2.78        3.29390e-27        2.40386e-27        4.18394e-27
  2.80        3.31977e-27        2.42290e-27        4.21665e-27
  2.81        3.34580e-27        2.44205e-27        4.24955e-27
  2.83        3.37199e-27        2.46133e-27        4.28266e-27
  2.84        3.39834e-27        2.48072e-27        4.31596e-27
  2.86        3.42484e-27        2.50023e-27        4.34945e-27
  2.87        3.45151e-27        2.51987e-27        4.38315e-27
  2.89        3.47833e-27        2.53962e-27        4.41705e-27
  2.91        3.50532e-27        2.55949e-27        4.45114e-27
  2.92        3.53246e-27        2.57949e-27        4.48543e-27
  2.94        3.55976e-27        2.59960e-27        4.51993e-27
  2.95        3.58723e-27        2.61984e-27        4.55462e-27
  2.97        3.61486e-27        2.64020e-27        4.58951e-27
  2.99        3.64264e-27        2.66068e-27        4.62461e-27
  3.00        3.67059e-27        2.68128e-27        4.65990e-27
  3.02        3.69870e-27        2.70201e-27        4.69540e-27
  3.03        3.72697e-27        2.72286e-27        4.73109e-27
  3.05        3.75541e-27        2.74383e-27        4.76699e-27
  3.07        3.78401e-27        2.76492e-27        4.80309e-27
  3.08        3.81277e-27        2.78614e-27        4.83939e-27
  3.10        3.84169e-27        2.80748e-27        4.87589e-27
  3.12        3.87077e-27        2.82895e-27        4.91260e-27
  3.13        3.90002e-27        2.85054e-27        4.94950e-27
  3.15        3.92943e-27        2.87225e-27        4.98661e-27
  3.17        3.95901e-27        2.89409e-27        5.02392e-27
  3.19        3.98875e-27        2.91605e-27        5.06144e-27
  3.20        4.01865e-27        2.93814e-27        5.09915e-27
  3.22        4.04871e-27        2.96035e-27        5.13707e-27
  3.24        4.07894e-27        2.98269e-27        5.17520e-27
  3.26        4.10934e-27        3.00515e-27        5.21352e-27
  3.27        4.13989e-27        3.02774e-27        5.25205e-27
  3.29        4.17061e-27        3.05045e-27        5.29078e-27
  3.31        4.20150e-27        3.07329e-27        5.32971e-27
  3.33        4.23255e-27        3.09626e-27        5.36884e-27
  3.34        4.26376e-27        3.11935e-27        5.40818e-27
  3.36        4.29514e-27        3.14256e-27        5.44772e-27
  3.38        4.32668e-27        3.16591e-27        5.48746e-27
  3.40        4.35839e-27        3.18937e-27        5.52740e-27
  3.42        4.39026e-27        3.21297e-27        5.56755e-27
  3.44        4.42229e-27        3.23669e-27        5.60790e-27
  3.45        4.45449e-27        3.26054e-27        5.64844e-27
  3.47        4.48685e-27        3.28451e-27        5.68920e-27
  3.49        4.51938e-27        3.30861e-27        5.73015e-27
  3.51        4.55207e-27        3.33284e-27        5.77130e-27
  3.53        4.58492e-27        3.35719e-27        5.81265e-27
  3.55        4.61794e-27        3.38167e-27        5.85421e-27
  3.57        4.65112e-27        3.40627e-27        5.89596e-27
  3.59        4.68446e-27        3.43101e-27        5.93791e-27
  3.61        4.71797e-27        3.45586e-27        5.98007e-27
  3.63        4.75163e-27        3.48085e-27        6.02242e-27
  3.65        4.78546e-27        3.50596e-27        6.06497e-27
  3.67        4.81946e-27        3.53120e-27        6.10772e-27
  3.69        4.85361e-27        3.55656e-27        6.15067e-27
  3.71        4.88793e-27        3.58205e-27        6.19381e-27
  3.73        4.92241e-27        3.60766e-27        6.23715e-27
  3.75        4.95705e-27        3.63341e-27        6.28069e-27
  3.77        4.99185e-27        3.65927e-27        6.32443e-27
  3.79        5.02681e-27        3.68527e-27        6.36836e-27
  3.81        5.06193e-27        3.71138e-27        6.41248e-27
  3.83        5.09721e-27        3.73763e-27        6.45680e-27
  3.85        5.13265e-27        3.76400e-27        6.50131e-27
  3.87        5.16826e-27        3.79049e-27        6.54602e-27
  3.89        5.20401e-27        3.81711e-27        6.59092e-27
  3.91        5.23993e-27        3.84386e-27        6.63601e-27
  3.93        5.27601e-27        3.87073e-27        6.68129e-27
  3.96        5.31224e-27        3.89772e-27        6.72676e-27
  3.98        5.34863e-27        3.92484e-27        6.77242e-27
  4.00        5.38517e-27        3.95208e-27        6.81827e-27
  4.02        5.42188e-27        3.97945e-27        6.86431e-27
  4.04        5.45873e-27        4.00693e-27        6.91053e-27
  4.06        5.49575e-27        4.03455e-27        6.95694e-27
  4.09        5.53291e-27        4.06228e-27        7.00354e-27
  4.11        5.57023e-27        4.09014e-27        7.05032e-27
  4.13        5.60771e-27        4.11812e-27        7.09729e-27
  4.15        5.64533e-27        4.14623e-27        7.14444e-27
  4.18        5.68311e-27        4.17445e-27        7.19177e-27
  4.20        5.72104e-27        4.20280e-27        7.23928e-27
  4.22        5.75912e-27        4.23127e-27        7.28697e-27
  4.24        5.79735e-27        4.25985e-27        7.33484e-27
  4.27        5.83573e-27        4.28856e-27        7.38289e-27
  4.29        5.87425e-27        4.31739e-27        7.43111e-27
  4.31        5.91293e-27        4.34634e-27        7.47951e-27
  4.34        5.95175e-27        4.37541e-27        7.52809e-27
  4.36        5.99072e-27        4.40460e-27        7.57684e-27
  4.38        6.02983e-27        4.43390e-27        7.62576e-27
  4.41        6.06909e-27        4.46333e-27        7.67485e-27
  4.43        6.10849e-27        4.49287e-27        7.72411e-27
  4.46        6.14803e-27        4.52253e-27        7.77354e-27
  4.48        6.18772e-27        4.55231e-27        7.82313e-27
  4.50        6.22755e-27        4.58220e-27        7.87290e-27
  4.53        6.26751e-27        4.61221e-27        7.92282e-27
  4.55        6.30762e-27        4.64233e-27        7.97291e-27
  4.58        6.34787e-27        4.67257e-27        8.02316e-27
  4.60        6.38825e-27        4.70292e-27        8.07357e-27
  4.63        6.42877e-27        4.73339e-27        8.12415e-27
  4.65        6.46942e-27        4.76397e-27        8.17487e-27
  4.68        6.51021e-27        4.79466e-27        8.22576e-27
  4.70        6.55113e-27        4.82547e-27        8.27680e-27
  4.73        6.59219e-27        4.85639e-27        8.32799e-27
  4.75        6.63337e-27        4.88741e-27        8.37933e-27
  4.78        6.67469e-27        4.91855e-27        8.43082e-27
  4.81        6.71613e-27        4.94980e-27        8.48246e-27
  4.83        6.75770e-27        4.98116e-27        8.53425e-27
  4.86        6.79940e-27        5.01262e-27        8.58618e-27
  4.89        6.84123e-27        5.04420e-27        8.63826e-27
  4.91        6.88318e-27        5.07588e-27        8.69048e-27
  4.94        6.92525e-27        5.10767e-27        8.74283e-27
  4.97        6.96744e-27        5.13956e-27        8.79533e-27
  4.99        7.00976e-27        5.17156e-27        8.84796e-27
  5.02        7.05219e-27        5.20366e-27        8.90072e-27
  5.05        7.09475e-27        5.23587e-27        8.95362e-27
  5.07        7.13742e-27        5.26818e-27        9.00665e-27
  5.10        7.18020e-27        5.30060e-27        9.05981e-27
  5.13        7.22310e-27        5.33311e-27        9.11309e-27
  5.16        7.26612e-27        5.36573e-27        9.16650e-27
  5.18        7.30924e-27        5.39845e-27        9.22004e-27
  5.21        7.35248e-27        5.43127e-27        9.27369e-27
  5.24        7.39582e-27        5.46418e-27        9.32746e-27
  5.27        7.43928e-27        5.49720e-27        9.38136e-27
  5.30        7.48284e-27        5.53031e-27        9.43536e-27
  5.33        7.52650e-27        5.56352e-27        9.48948e-27
  5.36        7.57027e-27        5.59682e-27        9.54371e-27
  5.39        7.61414e-27        5.63022e-27        9.59805e-27
  5.41        7.65811e-27        5.66372e-27        9.65250e-27
  5.44        7.70218e-27        5.69730e-27        9.70706e-27
  5.47        7.74635e-27        5.73098e-27        9.76171e-27
  5.50        7.79061e-27        5.76476e-27        9.81647e-27
  5.53        7.83497e-27        5.79862e-27        9.87132e-27
  5.56        7.87943e-27        5.83257e-27        9.92628e-27
  5.59        7.92397e-27        5.86662e-27        9.98132e-27
  5.62        7.96861e-27        5.90075e-27        1.00365e-26
  5.65        8.01333e-27        5.93497e-27        1.00917e-26
  5.68        8.05814e-27        5.96928e-27        1.01470e-26
  5.72        8.10304e-27        6.00367e-27        1.02024e-26
  5.75        8.14802e-27        6.03815e-27        1.02579e-26
  5.78        8.19309e-27        6.07271e-27        1.03135e-26
  5.81        8.23824e-27        6.10736e-27        1.03691e-26
  5.84        8.28346e-27        6.14209e-27        1.04248e-26
  5.87        8.32877e-27        6.17690e-27        1.04806e-26
  5.90        8.37415e-27        6.21179e-27        1.05365e-26
  5.94        8.41961e-27        6.24677e-27        1.05925e-26
  5.97        8.46514e-27        6.28182e-27        1.06485e-26
  6.00        8.51075e-27        6.31695e-27        1.07045e-26
  6.03        8.55642e-27        6.35216e-27        1.07607e-26
  6.07        8.60217e-27        6.38745e-27        1.08169e-26
  6.10        8.64798e-27        6.42281e-27        1.08731e-26
  6.13        8.69386e-27        6.45825e-27        1.09295e-26
  6.17        8.73980e-27        6.49377e-27        1.09858e-26
  6.20        8.78581e-27        6.52935e-27        1.10423e-26
  6.23        8.83187e-27        6.56502e-27        1.10987e-26
  6.27        8.87800e-27        6.60075e-27        1.11553e-26
  6.30        8.92419e-27        6.63656e-27        1.12118e-26
  6.33        8.97043e-27        6.67243e-27        1.12684e-26
  6.37        9.01673e-27        6.70838e-27        1.13251e-26
  6.40        9.06309e-27        6.74440e-27        1.13818e-26
  6.44        9.10950e-27        6.78048e-27        1.14385e-26
  6.47        9.15596e-27        6.81663e-27        1.14953e-26
  6.51        9.20247e-27        6.85286e-27        1.15521e-26
  6.54        9.24903e-27        6.88914e-27        1.16089e-26
  6.58        9.29563e-27        6.92550e-27        1.16658e-26
  6.61        9.34228e-27        6.96192e-27        1.17226e-26
  6.65        9.38898e-27        6.99840e-27        1.17796e-26
  6.69        9.43572e-27        7.03495e-27        1.18365e-26
  6.72        9.48250e-27        7.07156e-27        1.18934e-26
  6.76        9.52933e-27        7.10824e-27        1.19504e-26
  6.80        9.57619e-27        7.14497e-27        1.20074e-26
  6.83        9.62309e-27        7.18177e-27        1.20644e-26
  6.87        9.67003e-27        7.21864e-27        1.21214e-26
  6.91        9.71701e-27        7.25556e-27        1.21785e-26
  6.95        9.76402e-27        7.29254e-27        1.22355e-26
  6.98        9.81107e-27        7.32958e-27        1.22926e-26
  7.02        9.85815e-27        7.36669e-27        1.23496e-26
  7.06        9.90526e-27        7.40385e-27        1.24067e-26
  7.10        9.95240e-27        7.44107e-27        1.24637e-26
  7.14        9.99957e-27        7.47835e-27        1.25208e-26
  7.17        1.00468e-26        7.51569e-27        1.25779e-26
  7.21        1.00940e-26        7.55309e-27        1.26349e-26
  7.25        1.01413e-26        7.59054e-27        1.26920e-26
  7.29        1.01886e-26        7.62806e-27        1.27491e-26
  7.33        1.02359e-26        7.66563e-27        1.28061e-26
  7.37        1.02832e-26        7.70326e-27        1.28632e-26
  7.41        1.03306e-26        7.74094e-27        1.29202e-26
  7.45        1.03780e-26        7.77869e-27        1.29772e-26
  7.49        1.04254e-26        7.81649e-27        1.30343e-26
  7.53        1.04728e-26        7.85435e-27        1.30913e-26
  7.57        1.05203e-26        7.89227e-27        1.31483e-26
  7.61        1.05678e-26        7.93024e-27        1.32053e-26
  7.66        1.06153e-26        7.96828e-27        1.32623e-26
  7.70        1.06628e-26        8.00637e-27        1.33192e-26
  7.74        1.07104e-26        8.04452e-27        1.33762e-26
  7.78        1.07579e-26        8.08273e-27        1.34331e-26
  7.82        1.08055e-26        8.12100e-27        1.34901e-26
  7.87        1.08532e-26        8.15934e-27        1.35470e-26
  7.91        1.09008e-26        8.19773e-27        1.36039e-26
  7.95        1.09485e-26        8.23618e-27        1.36608e-26
  7.99        1.09962e-26        8.27470e-27        1.37177e-26
  8.04        1.10439e-26        8.31327e-27        1.37745e-26
  8.08        1.10917e-26        8.35192e-27        1.38314e-26
  8.13        1.11394e-26        8.39062e-27        1.38883e-26
  8.17        1.11872e-26        8.42940e-27        1.39451e-26
  8.21        1.12351e-26        8.46824e-27        1.40019e-26
  8.26        1.12830e-26        8.50716e-27        1.40588e-26
  8.30        1.13309e-26        8.54615e-27        1.41156e-26
  8.35        1.13788e-26        8.58521e-27        1.41724e-26
  8.39        1.14268e-26        8.62435e-27        1.42293e-26
  8.44        1.14748e-26        8.66357e-27        1.42861e-26
  8.49        1.15229e-26        8.70287e-27        1.43430e-26
  8.53        1.15710e-26        8.74226e-27        1.43998e-26
  8.58        1.16192e-26        8.78173e-27        1.44567e-26
  8.62        1.16675e-26        8.82130e-27        1.45136e-26
  8.67        1.17158e-26        8.86096e-27        1.45706e-26
  8.72        1.17641e-26        8.90071e-27        1.46275e-26
  8.77        1.18125e-26        8.94057e-27        1.46845e-26
  8.81        1.18610e-26        8.98052e-27        1.47416e-26
  8.86        1.19096e-26        9.02058e-27        1.47986e-26
  8.91        1.19583e-26        9.06076e-27        1.48558e-26
  8.96        1.20070e-26        9.10104e-27        1.49130e-26
  9.01        1.20558e-26        9.14144e-27        1.49702e-26
  9.05        1.21048e-26        9.18197e-27        1.50275e-26
  9.10        1.21538e-26        9.22262e-27        1.50849e-26
  9.15        1.22029e-26        9.26340e-27        1.51424e-26
  9.20        1.22521e-26        9.30431e-27        1.52000e-26
  9.25        1.23015e-26        9.34536e-27        1.52576e-26
  9.30        1.23510e-26        9.38656e-27        1.53154e-26
  9.35        1.24006e-26        9.42790e-27        1.53732e-26
  9.40        1.24503e-26        9.46940e-27        1.54312e-26
  9.46        1.25002e-26        9.51105e-27        1.54893e-26
  9.51        1.25502e-26        9.55287e-27        1.55475e-26
  9.56        1.26004e-26        9.59486e-27        1.56059e-26
  9.61        1.26507e-26        9.63702e-27        1.56644e-26
  9.66        1.27012e-26        9.67936e-27        1.57231e-26
  9.71        1.27519e-26        9.72189e-27        1.57819e-26
  9.77        1.28028e-26        9.76461e-27        1.58409e-26
  9.82        1.28538e-26        9.80753e-27        1.59002e-26
  9.87        1.29051e-26        9.85066e-27        1.59596e-26
  9.93        1.29566e-26        9.89399e-27        1.60192e-26
  9.98        1.30083e-26        9.93755e-27        1.60790e-26
 10.04        1.30602e-26        9.98133e-27        1.61391e-26
 10.09        1.31124e-26        1.00253e-26        1.61994e-26
 10.14        1.31648e-26        1.00696e-26        1.62599e-26
 10.20        1.32174e-26        1.01141e-26        1.63208e-26
 10.25        1.32703e-26        1.01588e-26        1.63819e-26
 10.31        1.33236e-26        1.02039e-26        1.64432e-26
 10.37        1.33770e-26        1.02491e-26        1.65049e-26
 10.42        1.34308e-26        1.02947e-26        1.65669e-26
 10.48        1.34849e-26        1.03406e-26        1.66293e-26
 10.54        1.35393e-26        1.03867e-26        1.66920e-26
 10.59        1.35941e-26        1.04332e-26        1.67550e-26
 10.65        1.36492e-26        1.04799e-26        1.68184e-26
 10.71        1.37046e-26        1.05270e-26        1.68822e-26
 10.77        1.37604e-26        1.05744e-26        1.69464e-26
 10.83        1.38166e-26        1.06222e-26        1.70110e-26
 10.88        1.38732e-26        1.06703e-26        1.70761e-26
 10.94        1.39301e-26        1.07187e-26        1.71416e-26
 11.00        1.39875e-26        1.07676e-26        1.72075e-26
 11.06        1.40454e-26        1.08168e-26        1.72739e-26
 11.12        1.41036e-26        1.08664e-26        1.73409e-26
 11.18        1.41623e-26        1.09164e-26        1.74083e-26
 11.24        1.42215e-26        1.09667e-26        1.74762e-26
 11.30        1.42811e-26        1.10176e-26        1.75447e-26
 11.37        1.43413e-26        1.10688e-26        1.76138e-26
 11.43        1.44019e-26        1.11205e-26        1.76834e-26
 11.49        1.44631e-26        1.11726e-26        1.77536e-26
 11.55        1.45248e-26        1.12251e-26        1.78245e-26
 11.61        1.45870e-26        1.12782e-26        1.78959e-26
 11.68        1.46498e-26        1.13317e-26        1.79680e-26
 11.74        1.47132e-26        1.13857e-26        1.80407e-26
 11.80        1.47772e-26        1.14402e-26        1.81141e-26
 11.87        1.48417e-26        1.14952e-26        1.81882e-26
 11.93        1.49069e-26        1.15507e-26        1.82630e-26
 12.00        1.49726e-26        1.16067e-26        1.83386e-26
 12.06        1.50390e-26        1.16633e-26        1.84148e-26
 12.13        1.51061e-26        1.17204e-26        1.84918e-26
 12.19        1.51738e-26        1.17780e-26        1.85696e-26
 12.26        1.52422e-26        1.18362e-26        1.86482e-26
 12.33        1.53113e-26        1.18950e-26        1.87275e-26
 12.39        1.53810e-26        1.19544e-26        1.88077e-26
 12.46        1.54515e-26        1.20144e-26        1.88887e-26
 12.53        1.55227e-26        1.20749e-26        1.89705e-26
 12.60        1.55946e-26        1.21361e-26        1.90531e-26
 12.66        1.56672e-26        1.21978e-26        1.91367e-26
 12.73        1.57406e-26        1.22602e-26        1.92211e-26
 12.80        1.58148e-26        1.23232e-26        1.93063e-26
 12.87        1.58897e-26        1.23869e-26        1.93925e-26
 12.94        1.59653e-26        1.24511e-26        1.94795e-26
 13.01        1.60418e-26        1.25161e-26        1.95675e-26
 13.08        1.61190e-26        1.25816e-26        1.96564e-26
 13.15        1.61970e-26        1.26478e-26        1.97462e-26
 13.23        1.62758e-26        1.27147e-26        1.98369e-26
 13.30        1.63554e-26        1.27822e-26        1.99285e-26
 13.37        1.64357e-26        1.28504e-26        2.00211e-26
 13.44        1.65169e-26        1.29192e-26        2.01146e-26
 13.51        1.65988e-26        1.29887e-26        2.02090e-26
 13.59        1.66816e-26        1.30588e-26        2.03043e-26
 13.66        1.67651e-26        1.31296e-26        2.04005e-26
 13.74        1.68494e-26        1.32011e-26        2.04977e-26
 13.81        1.69345e-26        1.32732e-26        2.05957e-26
 13.89        1.70203e-26        1.33459e-26        2.06947e-26
 13.96        1.71069e-26        1.34193e-26        2.07945e-26
 14.04        1.71942e-26        1.34933e-26        2.08951e-26
 14.11        1.72823e-26        1.35680e-26        2.09966e-26
 14.19        1.73710e-26        1.36432e-26        2.10989e-26
 14.27        1.74605e-26        1.37190e-26        2.12020e-26
 14.34        1.75506e-26        1.37954e-26        2.13058e-26
 14.42        1.76414e-26        1.38724e-26        2.14104e-26
 14.50        1.77328e-26        1.39499e-26        2.15157e-26
 14.58        1.78248e-26        1.40280e-26        2.16216e-26
 14.66        1.79173e-26        1.41065e-26        2.17282e-26
 14.74        1.80104e-26        1.41855e-26        2.18353e-26
 14.82        1.81040e-26        1.42650e-26        2.19429e-26
 14.90        1.81980e-26        1.43449e-26        2.20510e-26
 14.98        1.82924e-26        1.44252e-26        2.21595e-26
 15.06        1.83871e-26        1.45059e-26        2.22684e-26
 15.14        1.84822e-26        1.45869e-26        2.23775e-26
 15.22        1.85776e-26        1.46683e-26        2.24870e-26
 15.31        1.86734e-26        1.47500e-26        2.25969e-26
 15.39        1.87696e-26        1.48321e-26        2.27070e-26
 15.47        1.88661e-26        1.49145e-26        2.28176e-26
 15.56        1.89629e-26        1.49974e-26        2.29284e-26
 15.64        1.90601e-26        1.50806e-26        2.30397e-26
 15.73        1.91577e-26        1.51642e-26        2.31513e-26
 15.81        1.92557e-26        1.52482e-26        2.32633e-26
 15.90        1.93541e-26        1.53326e-26        2.33756e-26
 15.98        1.94529e-26        1.54174e-26        2.34884e-26
 16.07        1.95521e-26        1.55025e-26        2.36016e-26
 16.16        1.96516e-26        1.55881e-26        2.37151e-26
 16.25        1.97516e-26        1.56742e-26        2.38291e-26
 16.33        1.98520e-26        1.57606e-26        2.39435e-26
 16.42        1.99529e-26        1.58475e-26        2.40583e-26
 16.51        2.00541e-26        1.59348e-26        2.41735e-26
 16.60        2.01559e-26        1.60225e-26        2.42892e-26
 16.69        2.02580e-26        1.61107e-26        2.44054e-26
 16.78        2.03606e-26        1.61993e-26        2.45220e-26
 16.87        2.04637e-26        1.62884e-26        2.46391e-26
 16.96        2.05673e-26        1.63779e-26        2.47566e-26
 17.06        2.06713e-26        1.64680e-26        2.48746e-26
 17.15        2.07758e-26        1.65585e-26        2.49932e-26
 17.24        2.08808e-26        1.66494e-26        2.51122e-26
 17.34        2.09863e-26        1.67409e-26        2.52317e-26
 17.43        2.10923e-26        1.68329e-26        2.53518e-26
 17.52        2.11989e-26        1.69253e-26        2.54724e-26
 17.62        2.13059e-26        1.70183e-26        2.55935e-26
 17.72        2.14135e-26        1.71118e-26        2.57152e-26
 17.81        2.15216e-26        1.72058e-26        2.58374e-26
 17.91        2.16302e-26        1.73003e-26        2.59602e-26
 18.01        2.17394e-26        1.73954e-26        2.60835e-26
 18.10        2.18492e-26        1.74909e-26        2.62074e-26
 18.20        2.19595e-26        1.75871e-26        2.63320e-26
 18.30        2.20704e-26        1.76838e-26        2.64571e-26
 18.40        2.21819e-26        1.77810e-26        2.65828e-26
 18.50        2.22939e-26        1.78788e-26        2.67091e-26
 18.60        2.24066e-26        1.79772e-26        2.68360e-26
 18.70        2.25198e-26        1.80761e-26        2.69635e-26
 18.80        2.26337e-26        1.81757e-26        2.70917e-26
 18.90        2.27481e-26        1.82758e-26        2.72205e-26
 19.01        2.28632e-26        1.83765e-26        2.73499e-26
 19.11        2.29789e-26        1.84777e-26        2.74800e-26
 19.21        2.30952e-26        1.85796e-26        2.76108e-26
 19.32        2.32121e-26        1.86821e-26        2.77421e-26
 19.42        2.33297e-26        1.87852e-26        2.78742e-26
 19.53        2.34479e-26        1.88889e-26        2.80068e-26
 19.63        2.35667e-26        1.89932e-26        2.81402e-26
 19.74        2.36862e-26        1.90982e-26        2.82742e-26
 19.85        2.38063e-26        1.92037e-26        2.84088e-26
 19.96        2.39270e-26        1.93099e-26        2.85442e-26
 20.06        2.40484e-26        1.94167e-26        2.86801e-26
 20.17        2.41704e-26        1.95241e-26        2.88168e-26
 20.28        2.42931e-26        1.96321e-26        2.89541e-26
 20.39        2.44165e-26        1.97409e-26        2.90921e-26
 20.50        2.45406e-26        1.98502e-26        2.92309e-26
 20.61        2.46653e-26        1.99603e-26        2.93703e-26
 20.73        2.47908e-26        2.00711e-26        2.95106e-26
 20.84        2.49171e-26        2.01825e-26        2.96516e-26
 20.95        2.50441e-26        2.02947e-26        2.97935e-26
 21.07        2.51719e-26        2.04077e-26        2.99362e-26
 21.18        2.53005e-26        2.05213e-26        3.00797e-26
 21.29        2.54299e-26        2.06358e-26        3.02241e-26
 21.41        2.55602e-26        2.07510e-26        3.03694e-26
 21.53        2.56913e-26        2.08670e-26        3.05156e-26
 21.64        2.58233e-26        2.09839e-26        3.06628e-26
 21.76        2.59562e-26        2.11015e-26        3.08109e-26
 21.88        2.60900e-26        2.12200e-26        3.09600e-26
 22.00        2.62248e-26        2.13394e-26        3.11101e-26
 22.12        2.63605e-26        2.14597e-26        3.12613e-26
 22.24        2.64972e-26        2.15808e-26        3.14136e-26
 22.36        2.66349e-26        2.17028e-26        3.15669e-26
 22.48        2.67736e-26        2.18258e-26        3.17214e-26
 22.60        2.69134e-26        2.19497e-26        3.18770e-26
 22.72        2.70542e-26        2.20746e-26        3.20338e-26
 22.85        2.71961e-26        2.22005e-26        3.21918e-26
 22.97        2.73392e-26        2.23273e-26        3.23510e-26
 23.10        2.74834e-26        2.24552e-26        3.25115e-26
 23.22        2.76287e-26        2.25841e-26        3.26733e-26
 23.35        2.77752e-26        2.27140e-26        3.28364e-26
 23.47        2.79229e-26        2.28450e-26        3.30008e-26
 23.60        2.80719e-26        2.29771e-26        3.31666e-26
 23.73        2.82220e-26        2.31103e-26        3.33337e-26
 23.86        2.83735e-26        2.32447e-26        3.35023e-26
 23.99        2.85263e-26        2.33801e-26        3.36724e-26
 24.12        2.86803e-26        2.35168e-26        3.38439e-26
 24.25        2.88358e-26        2.36546e-26        3.40169e-26
 24.38        2.89925e-26        2.37936e-26        3.41915e-26
 24.51        2.91507e-26        2.39338e-26        3.43676e-26
 24.65        2.93102e-26        2.40752e-26        3.45453e-26
 24.78        2.94712e-26        2.42179e-26        3.47246e-26
 24.91        2.96337e-26        2.43618e-26        3.49056e-26
 25.05        2.97976e-26        2.45070e-26        3.50882e-26
 25.18        2.99630e-26        2.46535e-26        3.52724e-26
 25.32        3.01299e-26        2.48013e-26        3.54584e-26
 25.46        3.02983e-26        2.49505e-26        3.56461e-26
 25.60        3.04683e-26        2.51010e-26        3.58356e-26
 25.74        3.06398e-26        2.52528e-26        3.60267e-26
 25.88        3.08128e-26        2.54060e-26        3.62197e-26
 26.02        3.09875e-26        2.55605e-26        3.64145e-26
 26.16        3.11637e-26        2.57165e-26        3.66110e-26
 26.30        3.13416e-26        2.58738e-26        3.68094e-26
 26.44        3.15210e-26        2.60325e-26        3.70096e-26
 26.59        3.17021e-26        2.61926e-26        3.72116e-26
 26.73        3.18848e-26        2.63541e-26        3.74155e-26
 26.87        3.20691e-26        2.65171e-26        3.76212e-26
 27.02        3.22551e-26        2.66815e-26        3.78287e-26
 27.17        3.24427e-26        2.68473e-26        3.80381e-26
 27.31        3.26319e-26        2.70145e-26        3.82493e-26
 27.46        3.28227e-26        2.71831e-26        3.84623e-26
 27.61        3.30152e-26        2.73532e-26        3.86772e-26
 27.76        3.32093e-26        2.75246e-26        3.88939e-26
 27.91        3.34049e-26        2.76975e-26        3.91124e-26
 28.06        3.36022e-26        2.78718e-26        3.93326e-26
 28.22        3.38011e-26        2.80475e-26        3.95546e-26
 28.37        3.40015e-26        2.82246e-26        3.97784e-26
 28.52        3.42034e-26        2.84030e-26        4.00038e-26
 28.68        3.44069e-26        2.85828e-26        4.02309e-26
 28.83        3.46118e-26        2.87639e-26        4.04596e-26
 28.99        3.48182e-26        2.89464e-26        4.06899e-26
 29.15        3.50259e-26        2.91301e-26        4.09218e-26
 29.31        3.52351e-26        2.93151e-26        4.11551e-26
 29.47        3.54456e-26        2.95013e-26        4.13898e-26
 29.63        3.56573e-26        2.96887e-26        4.16259e-26
 29.79        3.58703e-26        2.98773e-26        4.18632e-26
 29.95        3.60844e-26        3.00669e-26        4.21018e-26
 30.11        3.62996e-26        3.02577e-26        4.23415e-26
 30.27        3.65159e-26        3.04495e-26        4.25822e-26
 30.44        3.67332e-26        3.06424e-26        4.28241e-26
 30.60        3.69517e-26        3.08364e-26        4.30670e-26
 30.77        3.71713e-26        3.10315e-26        4.33112e-26
 30.94        3.73921e-26        3.12277e-26        4.35564e-26
 31.10        3.76140e-26        3.14251e-26        4.38029e-26
 31.27        3.78370e-26        3.16235e-26        4.40505e-26
 31.44        3.80613e-26        3.18232e-26        4.42993e-26
 31.61        3.82867e-26        3.20240e-26        4.45494e-26
 31.78        3.85133e-26        3.22259e-26        4.48007e-26
 31.96        3.87412e-26        3.24291e-26        4.50533e-26
 32.13        3.89703e-26        3.26335e-26        4.53071e-26
 32.30        3.92007e-26        3.28391e-26        4.55623e-26
 32.48        3.94324e-26        3.30460e-26        4.58188e-26
 32.66        3.96654e-26        3.32541e-26        4.60766e-26
 32.83        3.98997e-26        3.34635e-26        4.63358e-26
 33.01        4.01353e-26        3.36742e-26        4.65964e-26
 33.19        4.03723e-26        3.38862e-26        4.68584e-26
 33.37        4.06107e-26        3.40995e-26        4.71218e-26
 33.55        4.08504e-26        3.43141e-26        4.73867e-26
 33.73        4.10916e-26        3.45302e-26        4.76531e-26
 33.92        4.13343e-26        3.47475e-26        4.79210e-26
 34.10        4.15784e-26        3.49663e-26        4.81904e-26
 34.29        4.18240e-26        3.51865e-26        4.84614e-26
 34.47        4.20711e-26        3.54082e-26        4.87340e-26
 34.66        4.23197e-26        3.56312e-26        4.90082e-26
 34.85        4.25699e-26        3.58558e-26        4.92840e-26
 35.04        4.28217e-26        3.60818e-26        4.95615e-26
 35.23        4.30750e-26        3.63094e-26        4.98407e-26
 35.42        4.33300e-26        3.65384e-26        5.01216e-26
 35.61        4.35866e-26        3.67691e-26        5.04042e-26
 35.80        4.38450e-26        3.70013e-26        5.06886e-26
 36.00        4.41050e-26        3.72350e-26        5.09749e-26
 36.19        4.43667e-26        3.74704e-26        5.12629e-26
 36.39        4.46302e-26        3.77075e-26        5.15529e-26
 36.59        4.48954e-26        3.79461e-26        5.18447e-26
 36.79        4.51625e-26        3.81865e-26        5.21384e-26
 36.99        4.54313e-26        3.84285e-26        5.24341e-26
 37.19        4.57021e-26        3.86723e-26        5.27318e-26
 37.39        4.59747e-26        3.89178e-26        5.30315e-26
 37.59        4.62492e-26        3.91650e-26        5.33333e-26
 37.80        4.65256e-26        3.94140e-26        5.36371e-26
 38.00        4.68040e-26        3.96649e-26        5.39430e-26
 38.21        4.70843e-26        3.99175e-26        5.42511e-26
 38.41        4.73667e-26        4.01720e-26        5.45613e-26
 38.62        4.76511e-26        4.04284e-26        5.48738e-26
 38.83        4.79376e-26        4.06867e-26        5.51884e-26
 39.04        4.82261e-26        4.09469e-26        5.55053e-26
 39.25        4.85168e-26        4.12090e-26        5.58245e-26
 39.47        4.88095e-26        4.14730e-26        5.61461e-26
 39.68        4.91045e-26        4.17391e-26        5.64699e-26
 39.90        4.94016e-26        4.20071e-26        5.67962e-26
 40.11        4.97010e-26        4.22772e-26        5.71248e-26
 40.33        5.00026e-26        4.25492e-26        5.74559e-26
 40.55        5.03064e-26        4.28234e-26        5.77894e-26
 40.77        5.06126e-26        4.30996e-26        5.81255e-26
 40.99        5.09210e-26        4.33780e-26        5.84640e-26
 41.21        5.12319e-26        4.36585e-26        5.88052e-26
 41.44        5.15451e-26        4.39412e-26        5.91490e-26
 41.66        5.18608e-26        4.42261e-26        5.94955e-26
 41.89        5.21789e-26        4.45132e-26        5.98446e-26
 42.12        5.24995e-26        4.48026e-26        6.01964e-26
 42.35        5.28226e-26        4.50942e-26        6.05511e-26
 42.57        5.31483e-26        4.53881e-26        6.09085e-26
 42.81        5.34765e-26        4.56844e-26        6.12687e-26
 43.04        5.38074e-26        4.59830e-26        6.16318e-26
 43.27        5.41409e-26        4.62839e-26        6.19978e-26
 43.51        5.44770e-26        4.65873e-26        6.23667e-26
 43.74        5.48158e-26        4.68931e-26        6.27385e-26
 43.98        5.51573e-26        4.72013e-26        6.31134e-26
 44.22        5.55016e-26        4.75120e-26        6.34912e-26
 44.46        5.58486e-26        4.78252e-26        6.38721e-26
 44.70        5.61984e-26        4.81408e-26        6.42560e-26
 44.94        5.65510e-26        4.84590e-26        6.46430e-26
 45.19        5.69064e-26        4.87797e-26        6.50331e-26
 45.43        5.72646e-26        4.91030e-26        6.54263e-26
 45.68        5.76257e-26        4.94288e-26        6.58226e-26
 45.93        5.79896e-26        4.97573e-26        6.62220e-26
 46.18        5.83565e-26        5.00883e-26        6.66246e-26
 46.43        5.87261e-26        5.04219e-26        6.70304e-26
 46.68        5.90987e-26        5.07581e-26        6.74393e-26
 46.93        5.94742e-26        5.10970e-26        6.78514e-26
 47.19        5.98526e-26        5.14385e-26        6.82667e-26
 47.44        6.02338e-26        5.17826e-26        6.86851e-26
 47.70        6.06180e-26        5.21293e-26        6.91066e-26
 47.96        6.10050e-26        5.24787e-26        6.95313e-26
 48.22        6.13949e-26        5.28307e-26        6.99591e-26
 48.48        6.17876e-26        5.31853e-26        7.03899e-26
 48.74        6.21832e-26        5.35425e-26        7.08238e-26
 49.01        6.25816e-26        5.39024e-26        7.12608e-26
 49.27        6.29828e-26        5.42648e-26        7.17007e-26
 49.54        6.33867e-26        5.46298e-26        7.21436e-26
 49.81        6.37934e-26        5.49973e-26        7.25894e-26
 50.08        6.42027e-26        5.53674e-26        7.30380e-26
 50.35        6.46147e-26        5.57400e-26        7.34894e-26
 50.63        6.50294e-26        5.61151e-26        7.39436e-26
 50.90        6.54468e-26        5.64928e-26        7.44008e-26
 51.18        6.58669e-26        5.68730e-26        7.48608e-26
 51.45        6.62898e-26        5.72559e-26        7.53237e-26
 51.73        6.67155e-26        5.76414e-26        7.57896e-26
 52.01        6.71441e-26        5.80296e-26        7.62585e-26
 52.30        6.75755e-26        5.84205e-26        7.67305e-26
 52.58        6.80098e-26        5.88142e-26        7.72055e-26
 52.87        6.84471e-26        5.92106e-26        7.76836e-26
 53.15        6.88873e-26        5.96097e-26        7.81649e-26
 53.44        6.93306e-26        6.00117e-26        7.86494e-26
 53.73        6.97768e-26        6.04166e-26        7.91371e-26
 54.02        7.02262e-26        6.08243e-26        7.96280e-26
 54.32        7.06786e-26        6.12349e-26        8.01223e-26
 54.61        7.11341e-26        6.16484e-26        8.06199e-26
 54.91        7.15929e-26        6.20649e-26        8.11208e-26
 55.21        7.20548e-26        6.24844e-26        8.16251e-26
 55.51        7.25199e-26        6.29069e-26        8.21329e-26
 55.81        7.29883e-26        6.33325e-26        8.26442e-26
 56.11        7.34600e-26        6.37611e-26        8.31589e-26
 56.41        7.39351e-26        6.41929e-26        8.36773e-26
 56.72        7.44135e-26        6.46278e-26        8.41992e-26
 57.03        7.48953e-26        6.50658e-26        8.47247e-26
 57.34        7.53805e-26        6.55071e-26        8.52539e-26
 57.65        7.58692e-26        6.59515e-26        8.57868e-26
 57.96        7.63613e-26        6.63993e-26        8.63234e-26
 58.28        7.68570e-26        6.68503e-26        8.68638e-26
 58.59        7.73563e-26        6.73046e-26        8.74079e-26
 58.91        7.78591e-26        6.77623e-26        8.79559e-26
 59.23        7.83656e-26        6.82233e-26        8.85078e-26
 59.55        7.88756e-26        6.86878e-26        8.90635e-26
 59.87        7.93894e-26        6.91556e-26        8.96232e-26
 60.20        7.99068e-26        6.96269e-26        9.01868e-26
 60.53        8.04280e-26        7.01017e-26        9.07544e-26
 60.86        8.09530e-26        7.05800e-26        9.13261e-26
 61.19        8.14819e-26        7.10619e-26        9.19019e-26
 61.52        8.20147e-26        7.15475e-26        9.24819e-26
 61.85        8.25515e-26        7.20368e-26        9.30662e-26
 62.19        8.30924e-26        7.25299e-26        9.36549e-26
 62.52        8.36374e-26        7.30267e-26        9.42481e-26
 62.86        8.41866e-26        7.35275e-26        9.48458e-26
 63.20        8.47401e-26        7.40322e-26        9.54480e-26
 63.55        8.52980e-26        7.45410e-26        9.60550e-26
 63.89        8.58602e-26        7.50537e-26        9.66667e-26
 64.24        8.64270e-26        7.55707e-26        9.72833e-26
 64.59        8.69983e-26        7.60918e-26        9.79048e-26
 64.94        8.75743e-26        7.66172e-26        9.85313e-26
 65.29        8.81550e-26        7.71469e-26        9.91630e-26
 65.65        8.87404e-26        7.76810e-26        9.97998e-26
 66.00        8.93308e-26        7.82196e-26        1.00442e-25
 66.36        8.99261e-26        7.87627e-26        1.01089e-25
 66.72        9.05264e-26        7.93105e-26        1.01742e-25
 67.08        9.11319e-26        7.98629e-26        1.02401e-25
 67.45        9.17426e-26        8.04200e-26        1.03065e-25
 67.81        9.23585e-26        8.09820e-26        1.03735e-25
 68.18        9.29798e-26        8.15488e-26        1.04411e-25
 68.55        9.36065e-26        8.21207e-26        1.05092e-25
 68.92        9.42388e-26        8.26975e-26        1.05780e-25
 69.30        9.48767e-26        8.32795e-26        1.06474e-25
 69.67        9.55203e-26        8.38667e-26        1.07174e-25
 70.05        9.61696e-26        8.44591e-26        1.07880e-25
 70.43        9.68248e-26        8.50568e-26        1.08593e-25
 70.81        9.74860e-26        8.56600e-26        1.09312e-25
 71.20        9.81530e-26        8.62685e-26        1.10038e-25
 71.58        9.88260e-26        8.68825e-26        1.10770e-25
 71.97        9.95051e-26        8.75019e-26        1.11508e-25
 72.36        1.00190e-25        8.81268e-26        1.12253e-25
 72.76        1.00881e-25        8.87572e-26        1.13005e-25
 73.15        1.01578e-25        8.93932e-26        1.13764e-25
 73.55        1.02282e-25        9.00347e-26        1.14529e-25
 73.95        1.02991e-25        9.06817e-26        1.15300e-25
 74.35        1.03706e-25        9.13343e-26        1.16078e-25
 74.75        1.04428e-25        9.19925e-26        1.16863e-25
 75.16        1.05156e-25        9.26563e-26        1.17655e-25
 75.57        1.05889e-25        9.33256e-26        1.18453e-25
 75.98        1.06629e-25        9.40005e-26        1.19257e-25
 76.39        1.07375e-25        9.46810e-26        1.20069e-25
 76.80        1.08127e-25        9.53670e-26        1.20886e-25
 77.22        1.08884e-25        9.60584e-26        1.21710e-25
 77.64        1.09648e-25        9.67554e-26        1.22541e-25
 78.06        1.10418e-25        9.74578e-26        1.23378e-25
 78.48        1.11193e-25        9.81655e-26        1.24221e-25
 78.91        1.11974e-25        9.88787e-26        1.25070e-25
 79.34        1.12761e-25        9.95971e-26        1.25925e-25
 79.77        1.13554e-25        1.00321e-25        1.26787e-25
 80.20        1.14352e-25        1.01049e-25        1.27654e-25
 80.64        1.15155e-25        1.01783e-25        1.28527e-25
 81.07        1.15964e-25        1.02523e-25        1.29405e-25
 81.51        1.16779e-25        1.03267e-25        1.30290e-25
 81.96        1.17599e-25        1.04017e-25        1.31181e-25
 82.40        1.18425e-25        1.04772e-25        1.32078e-25
 82.85        1.19257e-25        1.05533e-25        1.32981e-25
 83.30        1.20095e-25        1.06299e-25        1.33891e-25
 83.75        1.20940e-25        1.07072e-25        1.34808e-25
 84.20        1.21790e-25        1.07850e-25        1.35731e-25
 84.66        1.22647e-25        1.08634e-25        1.36660e-25
 85.12        1.23510e-25        1.09424e-25        1.37597e-25
 85.58        1.24380e-25        1.10220e-25        1.38541e-25
 86.05        1.25257e-25        1.11022e-25        1.39491e-25
 86.51        1.26140e-25        1.11831e-25        1.40449e-25
 86.98        1.27030e-25        1.12646e-25        1.41415e-25
 87.46        1.27928e-25        1.13468e-25        1.42388e-25
 87.93        1.28832e-25        1.14296e-25        1.43369e-25
 88.41        1.29744e-25        1.15131e-25        1.44357e-25
 88.89        1.30664e-25        1.15973e-25        1.45354e-25
 89.37        1.31590e-25        1.16823e-25        1.46358e-25
 89.86        1.32525e-25        1.17679e-25        1.47371e-25
 90.34        1.33468e-25        1.18543e-25        1.48392e-25
 90.83        1.34418e-25        1.19414e-25        1.49422e-25
 91.33        1.35376e-25        1.20292e-25        1.50461e-25
 91.82        1.36343e-25        1.21178e-25        1.51508e-25
 92.32        1.37317e-25        1.22071e-25        1.52563e-25
 92.82        1.38300e-25        1.22972e-25        1.53627e-25
 93.33        1.39290e-25        1.23881e-25        1.54700e-25
 93.83        1.40289e-25        1.24796e-25        1.55782e-25
 94.34        1.41296e-25        1.25720e-25        1.56872e-25
 94.85        1.42311e-25        1.26651e-25        1.57971e-25
 95.37        1.43334e-25        1.27590e-25        1.59078e-25
 95.89        1.44365e-25        1.28536e-25        1.60195e-25
 96.41        1.45404e-25        1.29490e-25        1.61319e-25
 96.93        1.46452e-25        1.30451e-25        1.62453e-25
 97.45        1.47507e-25        1.31420e-25        1.63595e-25
 97.98        1.48571e-25        1.32396e-25        1.64745e-25
 98.52        1.49642e-25        1.33380e-25        1.65904e-25
 99.05        1.50722e-25        1.34371e-25        1.67072e-25
 99.59        1.51809e-25        1.35370e-25        1.68247e-25
100.13        1.52904e-25        1.36376e-25        1.69431e-25
100.67        1.54007e-25        1.37390e-25        1.70624e-25
101.22        1.55118e-25        1.38411e-25        1.71824e-25
101.77        1.56237e-25        1.39440e-25        1.73034e-25
102.32        1.57365e-25        1.40477e-25        1.74253e-25
102.88        1.58502e-25        1.41523e-25        1.75481e-25
103.43        1.59647e-25        1.42576e-25        1.76718e-25
103.99        1.60802e-25        1.43639e-25        1.77965e-25
104.56        1.61966e-25        1.44710e-25        1.79223e-25
105.13        1.63141e-25        1.45791e-25        1.80491e-25
105.70        1.64325e-25        1.46881e-25        1.81769e-25
106.27        1.65520e-25        1.47980e-25        1.83059e-25
106.85        1.66725e-25        1.49090e-25        1.84360e-25
107.43        1.67942e-25        1.50210e-25        1.85674e-25
108.01        1.69170e-25        1.51341e-25        1.86999e-25
108.60        1.70410e-25        1.52483e-25        1.88337e-25
109.19        1.71662e-25        1.53636e-25        1.89688e-25
109.78        1.72927e-25        1.54800e-25        1.91053e-25
110.37        1.74204e-25        1.55977e-25        1.92431e-25
110.97        1.75495e-25        1.57165e-25        1.93824e-25
111.58        1.76798e-25        1.58366e-25        1.95231e-25
112.18        1.78115e-25        1.59579e-25        1.96651e-25
112.79        1.79444e-25        1.60804e-25        1.98085e-25
113.40        1.80787e-25        1.62040e-25        1.99533e-25
114.02        1.82141e-25        1.63288e-25        2.00994e-25
114.64        1.83508e-25        1.64548e-25        2.02469e-25
115.26        1.84888e-25        1.65819e-25        2.03957e-25
115.88        1.86280e-25        1.67101e-25        2.05458e-25
116.51        1.87683e-25        1.68394e-25        2.06972e-25
117.15        1.89098e-25        1.69699e-25        2.08498e-25
117.78        1.90525e-25        1.71013e-25        2.10036e-25
118.42        1.91963e-25        1.72339e-25        2.11586e-25
119.06        1.93411e-25        1.73674e-25        2.13148e-25
119.71        1.94870e-25        1.75019e-25        2.14721e-25
120.36        1.96340e-25        1.76374e-25        2.16305e-25
121.01        1.97819e-25        1.77738e-25        2.17900e-25
121.67        1.99309e-25        1.79112e-25        2.19506e-25
122.33        2.00810e-25        1.80496e-25        2.21124e-25
122.99        2.02322e-25        1.81891e-25        2.22753e-25
123.66        2.03846e-25        1.83296e-25        2.24395e-25
124.33        2.05381e-25        1.84712e-25        2.26049e-25
125.01        2.06928e-25        1.86139e-25        2.27717e-25
125.69        2.08488e-25        1.87578e-25        2.29397e-25
126.37        2.10060e-25        1.89029e-25        2.31092e-25
127.05        2.11646e-25        1.90492e-25        2.32800e-25
127.74        2.13245e-25        1.91967e-25        2.34524e-25
128.44        2.14859e-25        1.93456e-25        2.36262e-25
129.13        2.16487e-25        1.94958e-25        2.38016e-25
129.83        2.18130e-25        1.96474e-25        2.39787e-25
130.54        2.19789e-25        1.98004e-25        2.41574e-25
131.25        2.21463e-25        1.99548e-25        2.43377e-25
131.96        2.23153e-25        2.01108e-25        2.45198e-25
132.68        2.24858e-25        2.02681e-25        2.47036e-25
133.40        2.26580e-25        2.04269e-25        2.48890e-25
134.12        2.28317e-25        2.05872e-25        2.50762e-25
134.85        2.30071e-25        2.07490e-25        2.52651e-25
135.58        2.31840e-25        2.09122e-25        2.54557e-25
136.32        2.33625e-25        2.10769e-25        2.56480e-25
137.06        2.35426e-25        2.12431e-25        2.58420e-25
137.80        2.37243e-25        2.14108e-25        2.60378e-25
138.55        2.39075e-25        2.15799e-25        2.62352e-25
139.30        2.40924e-25        2.17505e-25        2.64343e-25
140.05        2.42788e-25        2.19225e-25        2.66351e-25
140.82        2.44669e-25        2.20961e-25        2.68377e-25
141.58        2.46565e-25        2.22711e-25        2.70419e-25
142.35        2.48478e-25        2.24477e-25        2.72480e-25
143.12        2.50409e-25        2.26259e-25        2.74559e-25
143.90        2.52357e-25        2.28057e-25        2.76657e-25
144.68        2.54324e-25        2.29873e-25        2.78774e-25
145.46        2.56309e-25        2.31706e-25        2.80912e-25
146.25        2.58314e-25        2.33557e-25        2.83071e-25
147.05        2.60339e-25        2.35427e-25        2.85251e-25
147.84        2.62385e-25        2.37316e-25        2.87454e-25
148.65        2.64452e-25        2.39225e-25        2.89679e-25
149.45        2.66541e-25        2.41155e-25        2.91928e-25
150.26        2.68654e-25        2.43106e-25        2.94201e-25
151.08        2.70789e-25        2.45079e-25        2.96499e-25
151.90        2.72947e-25        2.47072e-25        2.98821e-25
152.72        2.75127e-25        2.49087e-25        3.01167e-25
153.55        2.77329e-25        2.51122e-25        3.03537e-25
154.39        2.79553e-25        2.53177e-25        3.05929e-25
155.22        2.81797e-25        2.55252e-25        3.08343e-25
156.07        2.84061e-25        2.57345e-25        3.10778e-25
156.91        2.86345e-25        2.59456e-25        3.13234e-25
157.77        2.88647e-25        2.61585e-25        3.15709e-25
158.62        2.90968e-25        2.63731e-25        3.18204e-25
159.48        2.93305e-25        2.65893e-25        3.20716e-25
160.35        2.95658e-25        2.68070e-25        3.23245e-25
161.22        2.98027e-25        2.70263e-25        3.25791e-25
162.09        3.00411e-25        2.72470e-25        3.28353e-25
162.97        3.02813e-25        2.74692e-25        3.30933e-25
163.86        3.05230e-25        2.76931e-25        3.33530e-25
164.75        3.07665e-25        2.79185e-25        3.36145e-25
165.64        3.10118e-25        2.81457e-25        3.38779e-25
166.54        3.12588e-25        2.83745e-25        3.41432e-25
167.44        3.15077e-25        2.86050e-25        3.44104e-25
168.35        3.17585e-25        2.88374e-25        3.46796e-25
169.27        3.20112e-25        2.90715e-25        3.49508e-25
170.19        3.22659e-25        2.93076e-25        3.52242e-25
171.11        3.25227e-25        2.95456e-25        3.54997e-25
172.04        3.27815e-25        2.97855e-25        3.57775e-25
172.97        3.30426e-25        3.00275e-25        3.60576e-25
173.91        3.33058e-25        3.02716e-25        3.63400e-25
174.85        3.35714e-25        3.05179e-25        3.66249e-25
175.80        3.38393e-25        3.07663e-25        3.69123e-25
176.76        3.41097e-25        3.10171e-25        3.72022e-25
177.72        3.43825e-25        3.12702e-25        3.74949e-25
178.68        3.46580e-25        3.15257e-25        3.77902e-25
179.65        3.49361e-25        3.17837e-25        3.80884e-25
180.63        3.52169e-25        3.20442e-25        3.83895e-25
181.61        3.55005e-25        3.23074e-25        3.86936e-25
182.59        3.57869e-25        3.25731e-25        3.90007e-25
183.58        3.60761e-25        3.28416e-25        3.93107e-25
184.58        3.63682e-25        3.31126e-25        3.96238e-25
185.58        3.66631e-25        3.33863e-25        3.99399e-25
186.59        3.69609e-25        3.36627e-25        4.02590e-25
187.60        3.72615e-25        3.39418e-25        4.05812e-25
188.62        3.75650e-25        3.42235e-25        4.09064e-25
189.64        3.78713e-25        3.45080e-25        4.12347e-25
190.67        3.81806e-25        3.47952e-25        4.15661e-25
191.71        3.84928e-25        3.50850e-25        4.19005e-25
192.75        3.88078e-25        3.53776e-25        4.22380e-25
193.79        3.91258e-25        3.56729e-25        4.25786e-25
194.84        3.94466e-25        3.59710e-25        4.29223e-25
195.90        3.97704e-25        3.62717e-25        4.32690e-25
196.97        4.00970e-25        3.65752e-25        4.36188e-25
198.03        4.04265e-25        3.68814e-25        4.39717e-25
199.11        4.07589e-25        3.71903e-25        4.43276e-25
200.19        4.10942e-25        3.75019e-25        4.46865e-25
201.28        4.14323e-25        3.78161e-25        4.50485e-25
202.37        4.17733e-25        3.81331e-25        4.54135e-25
203.47        4.21173e-25        3.84529e-25        4.57816e-25
204.57        4.24642e-25        3.87754e-25        4.61529e-25
205.68        4.28140e-25        3.91008e-25        4.65273e-25
206.80        4.31669e-25        3.94290e-25        4.69049e-25
207.92        4.35229e-25        3.97601e-25        4.72857e-25
209.05        4.38820e-25        4.00940e-25        4.76699e-25
210.18        4.42442e-25        4.04310e-25        4.80573e-25
211.32        4.46095e-25        4.07709e-25        4.84481e-25
212.47        4.49781e-25        4.11138e-25        4.88423e-25
213.62        4.53499e-25        4.14598e-25        4.92400e-25
214.78        4.57250e-25        4.18088e-25        4.96411e-25
215.95        4.61034e-25        4.21610e-25        5.00457e-25
217.12        4.64851e-25        4.25163e-25        5.04539e-25
218.30        4.68703e-25        4.28749e-25        5.08658e-25
219.48        4.72589e-25        4.32366e-25        5.12812e-25
220.68        4.76510e-25        4.36016e-25        5.17004e-25
221.87        4.80466e-25        4.39700e-25        5.21233e-25
223.08        4.84458e-25        4.43417e-25        5.25500e-25
224.29        4.88487e-25        4.47168e-25        5.29806e-25
225.51        4.92553e-25        4.50955e-25        5.34152e-25
226.73        4.96658e-25        4.54777e-25        5.38538e-25
227.96        5.00801e-25        4.58636e-25        5.42966e-25
229.20        5.04983e-25        4.62531e-25        5.47436e-25
230.44        5.09206e-25        4.66464e-25        5.51948e-25
231.69        5.13471e-25        4.70436e-25        5.56505e-25
232.95        5.17777e-25        4.74447e-25        5.61106e-25
234.21        5.22126e-25        4.78499e-25        5.65753e-25
235.48        5.26518e-25        4.82591e-25        5.70446e-25
236.76        5.30956e-25        4.86725e-25        5.75187e-25
238.05        5.35438e-25        4.90901e-25        5.79976e-25
239.34        5.39968e-25        4.95121e-25        5.84815e-25
240.64        5.44545e-25        4.99385e-25        5.89704e-25
241.94        5.49170e-25        5.03694e-25        5.94645e-25
243.26        5.53842e-25        5.08048e-25        5.99637e-25
244.58        5.58563e-25        5.12446e-25        6.04679e-25
245.90        5.63331e-25        5.16889e-25        6.09773e-25
247.24        5.68147e-25        5.21376e-25        6.14917e-25
248.58        5.73009e-25        5.25908e-25        6.20111e-25
249.93        5.77918e-25        5.30483e-25        6.25354e-25
251.29        5.82874e-25        5.35101e-25        6.30647e-25
252.65        5.87876e-25        5.39762e-25        6.35989e-25
254.02        5.92923e-25        5.44466e-25        6.41380e-25
255.40        5.98015e-25        5.49212e-25        6.46818e-25
256.79        6.03151e-25        5.53999e-25        6.52303e-25
258.18        6.08331e-25        5.58828e-25        6.57835e-25
259.58        6.13554e-25        5.63696e-25        6.63412e-25
260.99        6.18819e-25        5.68604e-25        6.69033e-25
262.41        6.24126e-25        5.73552e-25        6.74700e-25
263.83        6.29477e-25        5.78541e-25        6.80413e-25
265.26        6.34872e-25        5.83571e-25        6.86174e-25
266.70        6.40313e-25        5.88644e-25        6.91982e-25
268.15        6.45801e-25        5.93761e-25        6.97841e-25
269.61        6.51337e-25        5.98923e-25        7.03751e-25
271.07        6.56922e-25        6.04132e-25        7.09713e-25
272.54        6.62558e-25        6.09387e-25        7.15728e-25
274.02        6.68245e-25        6.14692e-25        7.21799e-25
275.51        6.73987e-25        6.20046e-25        7.27927e-25
277.00        6.79782e-25        6.25452e-25        7.34113e-25
278.50        6.85635e-25        6.30910e-25        7.40359e-25
280.02        6.91545e-25        6.36423e-25        7.46667e-25
281.54        6.97514e-25        6.41991e-25        7.53038e-25
283.06        7.03544e-25        6.47615e-25        7.59472e-25
284.60        7.09633e-25        6.53296e-25        7.65971e-25
286.14        7.15783e-25        6.59033e-25        7.72533e-25
287.70        7.21993e-25        6.64827e-25        7.79159e-25
289.26        7.28263e-25        6.70677e-25        7.85850e-25
290.83        7.34594e-25        6.76584e-25        7.92604e-25
292.41        7.40985e-25        6.82547e-25        7.99423e-25
293.99        7.47436e-25        6.88568e-25        8.06305e-25
295.59        7.53948e-25        6.94645e-25        8.13251e-25
297.19        7.60520e-25        7.00779e-25        8.20262e-25
298.81        7.67152e-25        7.06969e-25        8.27335e-25
300.43        7.73844e-25        7.13216e-25        8.34472e-25
302.06        7.80596e-25        7.19520e-25        8.41672e-25
303.70        7.87408e-25        7.25880e-25        8.48936e-25
305.35        7.94281e-25        7.32298e-25        8.56264e-25
307.00        8.01216e-25        7.38774e-25        8.63658e-25
308.67        8.08213e-25        7.45309e-25        8.71117e-25
310.35        8.15273e-25        7.51904e-25        8.78643e-25
312.03        8.22397e-25        7.58558e-25        8.86236e-25
313.72        8.29585e-25        7.65274e-25        8.93897e-25
315.43        8.36839e-25        7.72050e-25        9.01627e-25
317.14        8.44158e-25        7.78889e-25        9.09427e-25
318.86        8.51543e-25        7.85791e-25        9.17296e-25
320.59        8.58996e-25        7.92755e-25        9.25237e-25
322.33        8.66517e-25        7.99784e-25        9.33249e-25
324.08        8.74106e-25        8.06878e-25        9.41334e-25
325.84        8.81765e-25        8.14037e-25        9.49492e-25
327.61        8.89493e-25        8.21262e-25        9.57724e-25
329.38        8.97293e-25        8.28554e-25        9.66032e-25
331.17        9.05164e-25        8.35913e-25        9.74414e-25
332.97        9.13107e-25        8.43341e-25        9.82874e-25
334.78        9.21124e-25        8.50837e-25        9.91410e-25
336.59        9.29213e-25        8.58403e-25        1.00002e-24
338.42        9.37376e-25        8.66037e-25        1.00871e-24
340.26        9.45613e-25        8.73742e-25        1.01748e-24
342.10        9.53926e-25        8.81518e-25        1.02633e-24
343.96        9.62313e-25        8.89364e-25        1.03526e-24
345.83        9.70776e-25        8.97281e-25        1.04427e-24
347.70        9.79315e-25        9.05271e-25        1.05336e-24
349.59        9.87930e-25        9.13332e-25        1.06253e-24
351.49        9.96623e-25        9.21466e-25        1.07178e-24
353.40        1.00539e-24        9.29673e-25        1.08111e-24
355.31        1.01424e-24        9.37953e-25        1.09053e-24
357.24        1.02317e-24        9.46307e-25        1.10002e-24
359.18        1.03217e-24        9.54735e-25        1.10960e-24
361.13        1.04125e-24        9.63237e-25        1.11927e-24
363.09        1.05041e-24        9.71814e-25        1.12901e-24
365.06        1.05966e-24        9.80467e-25        1.13885e-24
367.04        1.06898e-24        9.89197e-25        1.14876e-24
369.03        1.07839e-24        9.98006e-25        1.15877e-24
371.04        1.08788e-24        1.00689e-24        1.16887e-24
373.05        1.09746e-24        1.01586e-24        1.17905e-24
375.08        1.10712e-24        1.02491e-24        1.18933e-24
377.11        1.11688e-24        1.03405e-24        1.19970e-24
379.16        1.12672e-24        1.04327e-24        1.21017e-24
381.22        1.13665e-24        1.05257e-24        1.22074e-24
383.28        1.14668e-24        1.06197e-24        1.23140e-24
385.36        1.15680e-24        1.07145e-24        1.24216e-24
387.46        1.16702e-24        1.08102e-24        1.25302e-24
389.56        1.17734e-24        1.09069e-24        1.26399e-24
391.67        1.18775e-24        1.10044e-24        1.27506e-24
393.80        1.19827e-24        1.11030e-24        1.28624e-24
395.94        1.20889e-24        1.12025e-24        1.29753e-24
398.08        1.21961e-24        1.13030e-24        1.30893e-24
400.25        1.23045e-24        1.14045e-24        1.32044e-24
402.42        1.24139e-24        1.15070e-24        1.33207e-24
404.60        1.25243e-24        1.16106e-24        1.34381e-24
406.80        1.26359e-24        1.17151e-24        1.35567e-24
409.01        1.27486e-24        1.18208e-24        1.36765e-24
411.23        1.28625e-24        1.19275e-24        1.37975e-24
413.46        1.29774e-24        1.20352e-24        1.39196e-24
415.70        1.30935e-24        1.21440e-24        1.40430e-24
417.96        1.32107e-24        1.22539e-24        1.41676e-24
420.23        1.33291e-24        1.23649e-24        1.42933e-24
422.51        1.34486e-24        1.24770e-24        1.44203e-24
424.80        1.35693e-24        1.25901e-24        1.45486e-24
427.10        1.36912e-24        1.27044e-24        1.46780e-24
429.42        1.38142e-24        1.28197e-24        1.48088e-24
431.75        1.39385e-24        1.29362e-24        1.49407e-24
434.10        1.40639e-24        1.30538e-24        1.50740e-24
436.45        1.41905e-24        1.31725e-24        1.52084e-24
438.82        1.43183e-24        1.32924e-24        1.53442e-24
441.20        1.44473e-24        1.34133e-24        1.54812e-24
443.60        1.45775e-24        1.35354e-24        1.56195e-24
446.00        1.47089e-24        1.36587e-24        1.57591e-24
448.43        1.48415e-24        1.37830e-24        1.58999e-24
450.86        1.49753e-24        1.39085e-24        1.60421e-24
453.31        1.51104e-24        1.40352e-24        1.61855e-24
455.77        1.52466e-24        1.41630e-24        1.63302e-24
458.24        1.53842e-24        1.42921e-24        1.64763e-24
460.73        1.55230e-24        1.44223e-24        1.66237e-24
463.23        1.56631e-24        1.45537e-24        1.67725e-24
465.74        1.58045e-24        1.46864e-24        1.69227e-24
468.27        1.59473e-24        1.48203e-24        1.70743e-24
470.81        1.60914e-24        1.49555e-24        1.72273e-24
473.37        1.62369e-24        1.50920e-24        1.73818e-24
475.93        1.63838e-24        1.52298e-24        1.75378e-24
478.52        1.65321e-24        1.53689e-24        1.76953e-24
481.12        1.66819e-24        1.55094e-24        1.78543e-24
483.73        1.68331e-24        1.56513e-24        1.80149e-24
486.35        1.69858e-24        1.57946e-24        1.81771e-24
488.99        1.71401e-24        1.59393e-24        1.83409e-24
491.64        1.72959e-24        1.60855e-24        1.85063e-24
494.31        1.74533e-24        1.62332e-24        1.86734e-24
497.00        1.76122e-24        1.63823e-24        1.88422e-24
499.69        1.77729e-24        1.65330e-24        1.90127e-24
502.41        1.79351e-24        1.66853e-24        1.91850e-24
505.13        1.80991e-24        1.68391e-24        1.93590e-24
507.87        1.82647e-24        1.69945e-24        1.95349e-24
510.63        1.84321e-24        1.71516e-24        1.97126e-24
513.40        1.86011e-24        1.73102e-24        1.98921e-24
516.19        1.87719e-24        1.74705e-24        2.00734e-24
518.99        1.89445e-24        1.76324e-24        2.02566e-24
521.81        1.91188e-24        1.77960e-24        2.04417e-24
524.64        1.92949e-24        1.79612e-24        2.06286e-24
527.49        1.94728e-24        1.81281e-24        2.08175e-24
530.35        1.96525e-24        1.82968e-24        2.10083e-24
533.23        1.98340e-24        1.84671e-24        2.12010e-24
536.12        2.00174e-24        1.86391e-24        2.13956e-24
539.03        2.02026e-24        1.88129e-24        2.15922e-24
541.96        2.03896e-24        1.89884e-24        2.17908e-24
544.90        2.05786e-24        1.91657e-24        2.19914e-24
547.85        2.07693e-24        1.93448e-24        2.21939e-24
550.83        2.09620e-24        1.95256e-24        2.23985e-24
553.82        2.11566e-24        1.97082e-24        2.26051e-24
556.82        2.13531e-24        1.98926e-24        2.28137e-24
559.84        2.15516e-24        2.00788e-24        2.30244e-24
562.88        2.17520e-24        2.02669e-24        2.32371e-24
565.94        2.19544e-24        2.04568e-24        2.34520e-24
569.01        2.21589e-24        2.06487e-24        2.36690e-24
572.10        2.23653e-24        2.08424e-24        2.38882e-24
575.20        2.25738e-24        2.10381e-24        2.41096e-24
578.32        2.27844e-24        2.12358e-24        2.43331e-24
581.46        2.29972e-24        2.14354e-24        2.45589e-24
584.62        2.32120e-24        2.16370e-24        2.47870e-24
587.79        2.34290e-24        2.18406e-24        2.50174e-24
590.98        2.36482e-24        2.20463e-24        2.52500e-24
594.19        2.38696e-24        2.22541e-24        2.54850e-24
597.41        2.40932e-24        2.24639e-24        2.57224e-24
600.66        2.43190e-24        2.26759e-24        2.59621e-24
603.92        2.45471e-24        2.28900e-24        2.62043e-24
607.19        2.47776e-24        2.31062e-24        2.64489e-24
610.49        2.50103e-24        2.33247e-24        2.66959e-24
613.80        2.52454e-24        2.35453e-24        2.69454e-24
617.13        2.54828e-24        2.37681e-24        2.71974e-24
620.48        2.57225e-24        2.39931e-24        2.74519e-24
623.85        2.59646e-24        2.42203e-24        2.77089e-24
627.24        2.62091e-24        2.44498e-24        2.79684e-24
630.64        2.64560e-24        2.46816e-24        2.82305e-24
634.06        2.67053e-24        2.49156e-24        2.84951e-24
637.50        2.69571e-24        2.51518e-24        2.87623e-24
640.96        2.72112e-24        2.53904e-24        2.90321e-24
644.44        2.74678e-24        2.56312e-24        2.93044e-24
647.94        2.77269e-24        2.58744e-24        2.95794e-24
651.46        2.79885e-24        2.61199e-24        2.98570e-24
654.99        2.82525e-24        2.63677e-24        3.01372e-24
658.55        2.85190e-24        2.66179e-24        3.04201e-24
662.12        2.87881e-24        2.68704e-24        3.07058e-24
665.72        2.90598e-24        2.71254e-24        3.09941e-24
669.33        2.93341e-24        2.73829e-24        3.12853e-24
672.96        2.96110e-24        2.76429e-24        3.15792e-24
676.61        2.98907e-24        2.79053e-24        3.18760e-24
680.29        3.01731e-24        2.81704e-24        3.21757e-24
683.98        3.04582e-24        2.84380e-24        3.24784e-24
687.69        3.07462e-24        2.87083e-24        3.27841e-24
691.42        3.10370e-24        2.89813e-24        3.30927e-24
695.17        3.13307e-24        2.92569e-24        3.34045e-24
698.95        3.16274e-24        2.95354e-24        3.37194e-24
702.74        3.19270e-24        2.98166e-24        3.40374e-24
706.55        3.22297e-24        3.01007e-24        3.43586e-24
710.39        3.25354e-24        3.03876e-24        3.46831e-24
714.24        3.28442e-24        3.06774e-24        3.50109e-24
718.12        3.31562e-24        3.09702e-24        3.53421e-24
722.02        3.34713e-24        3.12660e-24        3.56766e-24
725.94        3.37897e-24        3.15649e-24        3.60146e-24
729.88        3.41114e-24        3.18668e-24        3.63561e-24
733.84        3.44364e-24        3.21718e-24        3.67010e-24
737.82        3.47648e-24        3.24800e-24        3.70496e-24
741.83        3.50966e-24        3.27914e-24        3.74018e-24
745.85        3.54319e-24        3.31060e-24        3.77577e-24
749.90        3.57707e-24        3.34240e-24        3.81174e-24
753.97        3.61130e-24        3.37453e-24        3.84808e-24
758.06        3.64590e-24        3.40700e-24        3.88481e-24
762.18        3.68087e-24        3.43981e-24        3.92193e-24
766.31        3.71620e-24        3.47296e-24        3.95944e-24
770.47        3.75191e-24        3.50647e-24        3.99734e-24
774.65        3.78799e-24        3.54034e-24        4.03565e-24
778.86        3.82446e-24        3.57456e-24        4.07437e-24
783.08        3.86132e-24        3.60914e-24        4.11349e-24
787.33        3.89856e-24        3.64409e-24        4.15303e-24
791.61        3.93620e-24        3.67941e-24        4.19299e-24
795.90        3.97424e-24        3.71510e-24        4.23337e-24
800.22        4.01268e-24        3.75117e-24        4.27418e-24
804.57        4.05153e-24        3.78763e-24        4.31543e-24
808.93        4.09079e-24        3.82447e-24        4.35711e-24
813.32        4.13047e-24        3.86170e-24        4.39923e-24
817.74        4.17057e-24        3.89933e-24        4.44180e-24
822.18        4.21109e-24        3.93735e-24        4.48483e-24
826.64        4.25204e-24        3.97578e-24        4.52831e-24
831.12        4.29343e-24        4.01462e-24        4.57225e-24
835.63        4.33526e-24        4.05386e-24        4.61665e-24
840.17        4.37753e-24        4.09352e-24        4.66153e-24
844.73        4.42024e-24        4.13360e-24        4.70688e-24
849.31        4.46341e-24        4.17411e-24        4.75272e-24
853.92        4.50703e-24        4.21504e-24        4.79903e-24
858.56        4.55112e-24        4.25640e-24        4.84584e-24
863.22        4.59567e-24        4.29820e-24        4.89314e-24
867.90        4.64069e-24        4.34044e-24        4.94094e-24
872.61        4.68618e-24        4.38312e-24        4.98924e-24
877.35        4.73215e-24        4.42625e-24        5.03805e-24
882.11        4.77860e-24        4.46983e-24        5.08737e-24
886.90        4.82554e-24        4.51387e-24        5.13721e-24
891.71        4.87297e-24        4.55837e-24        5.18757e-24
896.55        4.92089e-24        4.60333e-24        5.23846e-24
901.42        4.96932e-24        4.64876e-24        5.28987e-24
906.31        5.01824e-24        4.69466e-24        5.34183e-24
911.23        5.06768e-24        4.74104e-24        5.39432e-24
916.17        5.11764e-24        4.78791e-24        5.44736e-24
921.15        5.16811e-24        4.83526e-24        5.50096e-24
926.14        5.21911e-24        4.88310e-24        5.55512e-24
931.17        5.27065e-24        4.93145e-24        5.60984e-24
936.22        5.32272e-24        4.98030e-24        5.66514e-24
941.31        5.37534e-24        5.02966e-24        5.72101e-24
946.41        5.42851e-24        5.07954e-24        5.77747e-24
951.55        5.48223e-24        5.12994e-24        5.83453e-24
956.72        5.53652e-24        5.18087e-24        5.89218e-24
961.91        5.59138e-24        5.23233e-24        5.95043e-24
967.13        5.64682e-24        5.28433e-24        6.00930e-24
972.38        5.70284e-24        5.33688e-24        6.06879e-24
977.65        5.75944e-24        5.38998e-24        6.12890e-24
982.96        5.81665e-24        5.44364e-24        6.18965e-24
988.30        5.87445e-24        5.49787e-24        6.25103e-24
993.66        5.93286e-24        5.55266e-24        6.31306e-24
999.05        5.99189e-24        5.60803e-24        6.37575e-24
1004.47        6.05154e-24        5.66398e-24        6.43909e-24
1009.93        6.11181e-24        5.72052e-24        6.50310e-24
1015.41        6.17272e-24        5.77766e-24        6.56778e-24
1020.92        6.23426e-24        5.83539e-24        6.63314e-24
1026.46        6.29644e-24        5.89372e-24        6.69917e-24
1032.03        6.35927e-24        5.95265e-24        6.76589e-24
1037.63        6.42275e-24        6.01219e-24        6.83330e-24
1043.26        6.48687e-24        6.07235e-24        6.90140e-24
1048.92        6.55166e-24        6.13312e-24        6.97020e-24
1054.62        6.61710e-24        6.19451e-24        7.03970e-24
1060.34        6.68321e-24        6.25652e-24        7.10991e-24
1066.10        6.74999e-24        6.31915e-24        7.18082e-24
1071.88        6.81744e-24        6.38242e-24        7.25245e-24
1077.70        6.88556e-24        6.44632e-24        7.32479e-24
1083.55        6.95435e-24        6.51085e-24        7.39786e-24
1089.43        7.02383e-24        6.57602e-24        7.47164e-24
1095.34        7.09399e-24        6.64182e-24        7.54615e-24
1101.29        7.16483e-24        6.70827e-24        7.62138e-24
1107.26        7.23636e-24        6.77537e-24        7.69735e-24
1113.27        7.30859e-24        6.84312e-24        7.77406e-24
1119.31        7.38152e-24        6.91153e-24        7.85152e-24
1125.39        7.45517e-24        6.98061e-24        7.92974e-24
1131.50        7.52955e-24        7.05037e-24        8.00873e-24
1137.64        7.60467e-24        7.12083e-24        8.08851e-24
1143.81        7.68054e-24        7.19199e-24        8.16908e-24
1150.02        7.75716e-24        7.26386e-24        8.25046e-24
1156.26        7.83456e-24        7.33645e-24        8.33267e-24
1162.54        7.91274e-24        7.40978e-24        8.41570e-24
1168.85        7.99172e-24        7.48385e-24        8.49958e-24
1175.19        8.07151e-24        7.55869e-24        8.58433e-24
1181.57        8.15211e-24        7.63429e-24        8.66994e-24
1187.98        8.23356e-24        7.71067e-24        8.75644e-24
1194.43        8.31585e-24        7.78785e-24        8.84385e-24
1200.91        8.39901e-24        7.86584e-24        8.93217e-24
1207.43        8.48304e-24        7.94465e-24        9.02143e-24
1213.98        8.56795e-24        8.02429e-24        9.11162e-24
1220.57        8.65376e-24        8.10476e-24        9.20276e-24
1227.19        8.74047e-24        8.18608e-24        9.29486e-24
1233.85        8.82808e-24        8.26824e-24        9.38793e-24
1240.55        8.91661e-24        8.35126e-24        9.48196e-24
1247.28        9.00606e-24        8.43515e-24        9.57698e-24
1254.05        9.09644e-24        8.51990e-24        9.67298e-24
1260.86        9.18775e-24        8.60553e-24        9.76998e-24
1267.70        9.28001e-24        8.69205e-24        9.86798e-24
1274.58        9.37322e-24        8.77945e-24        9.96699e-24
1281.50        9.46738e-24        8.86775e-24        1.00670e-23
1288.45        9.56251e-24        8.95695e-24        1.01681e-23
1295.45        9.65860e-24        9.04706e-24        1.02701e-23
1302.48        9.75567e-24        9.13808e-24        1.03733e-23
1309.55        9.85373e-24        9.23003e-24        1.04774e-23
1316.65        9.95278e-24        9.32291e-24        1.05827e-23
1323.80        1.00528e-23        9.41672e-24        1.06889e-23
1330.98        1.01539e-23        9.51149e-24        1.07963e-23
1338.21        1.02560e-23        9.60722e-24        1.09048e-23
1345.47        1.03591e-23        9.70393e-24        1.10143e-23
1352.77        1.04633e-23        9.80162e-24        1.11250e-23
1360.12        1.05686e-23        9.90030e-24        1.12368e-23
1367.50        1.06749e-23        9.99998e-24        1.13498e-23
1374.92        1.07823e-23        1.01007e-23        1.14639e-23
1382.38        1.08908e-23        1.02024e-23        1.15792e-23
1389.88        1.10004e-23        1.03052e-23        1.16956e-23
1397.43        1.11111e-23        1.04090e-23        1.18133e-23
1405.01        1.12230e-23        1.05139e-23        1.19321e-23
1412.64        1.13360e-23        1.06198e-23        1.20522e-23
1420.30        1.14502e-23        1.07269e-23        1.21735e-23
1428.01        1.15655e-23        1.08350e-23        1.22960e-23
1435.76        1.16820e-23        1.09442e-23        1.24198e-23
1443.55        1.17997e-23        1.10546e-23        1.25449e-23
1451.39        1.19187e-23        1.11661e-23        1.26712e-23
1459.27        1.20388e-23        1.12787e-23        1.27989e-23
1467.19        1.21602e-23        1.13925e-23        1.29279e-23
1475.15        1.22828e-23        1.15075e-23        1.30582e-23
1483.15        1.24067e-23        1.16237e-23        1.31898e-23
1491.20        1.25319e-23        1.17410e-23        1.33228e-23
1499.30        1.26584e-23        1.18596e-23        1.34572e-23
1507.43        1.27862e-23        1.19794e-23        1.35930e-23
1515.62        1.29153e-23        1.21004e-23        1.37301e-23
1523.84        1.30457e-23        1.22227e-23        1.38687e-23
1532.11        1.31775e-23        1.23463e-23        1.40087e-23
1540.43        1.33107e-23        1.24711e-23        1.41502e-23
1548.79        1.34452e-23        1.25972e-23        1.42931e-23
1557.19        1.35811e-23        1.27246e-23        1.44375e-23
1565.64        1.37184e-23        1.28533e-23        1.45834e-23
1574.14        1.38571e-23        1.29833e-23        1.47308e-23
1582.68        1.39972e-23        1.31147e-23        1.48796e-23
1591.27        1.41387e-23        1.32474e-23        1.50300e-23
1599.91        1.42817e-23        1.33815e-23        1.51820e-23
1608.59        1.44262e-23        1.35169e-23        1.53355e-23
1617.32        1.45721e-23        1.36537e-23        1.54905e-23
1626.10        1.47195e-23        1.37919e-23        1.56471e-23
1634.93        1.48684e-23        1.39315e-23        1.58053e-23
1643.80        1.50188e-23        1.40725e-23        1.59651e-23
1652.72        1.51707e-23        1.42149e-23        1.61265e-23
1661.69        1.53241e-23        1.43587e-23        1.62896e-23
1670.71        1.54791e-23        1.45040e-23        1.64542e-23
1679.78        1.56357e-23        1.46508e-23        1.66206e-23
1688.89        1.57938e-23        1.47990e-23        1.67886e-23
1698.06        1.59534e-23        1.49487e-23        1.69582e-23
1707.27        1.61147e-23        1.50999e-23        1.71296e-23
1716.54        1.62776e-23        1.52525e-23        1.73026e-23
1725.86        1.64421e-23        1.54067e-23        1.74774e-23
1735.22        1.66082e-23        1.55625e-23        1.76539e-23
1744.64        1.67760e-23        1.57198e-23        1.78322e-23
1754.11        1.69454e-23        1.58786e-23        1.80123e-23
1763.63        1.71166e-23        1.60391e-23        1.81941e-23
1773.20        1.72895e-23        1.62011e-23        1.83778e-23
1782.82        1.74641e-23        1.63648e-23        1.85634e-23
1792.50        1.76405e-23        1.65301e-23        1.87508e-23
1802.23        1.78186e-23        1.66971e-23        1.89401e-23
1812.01        1.79985e-23        1.68658e-23        1.91313e-23
1821.84        1.81803e-23        1.70362e-23        1.93244e-23
1831.73        1.83639e-23        1.72083e-23        1.95195e-23
1841.67        1.85493e-23        1.73821e-23        1.97166e-23
1851.67        1.87367e-23        1.75577e-23        1.99157e-23
1861.72        1.89259e-23        1.77351e-23        2.01168e-23
1871.82        1.91171e-23        1.79143e-23        2.03199e-23
1881.98        1.93103e-23        1.80954e-23        2.05252e-23
1892.20        1.95054e-23        1.82783e-23        2.07325e-23
1902.46        1.97025e-23        1.84630e-23        2.09420e-23
1912.79        1.99017e-23        1.86497e-23        2.11536e-23
1923.17        2.01029e-23        1.88383e-23        2.13674e-23
1933.61        2.03062e-23        1.90288e-23        2.15835e-23
1944.10        2.05116e-23        1.92214e-23        2.18018e-23
1954.65        2.07191e-23        1.94159e-23        2.20223e-23
1965.26        2.09288e-23        1.96124e-23        2.22452e-23
1975.93        2.11407e-23        1.98110e-23        2.24704e-23
1986.65        2.13548e-23        2.00117e-23        2.26979e-23
1997.43        2.15712e-23        2.02145e-23        2.29279e-23
2008.28        2.17898e-23        2.04194e-23        2.31602e-23
2019.17        2.20108e-23        2.06265e-23        2.33951e-23
2030.13        2.22341e-23        2.08358e-23        2.36324e-23
2041.15        2.24598e-23        2.10473e-23        2.38722e-23
2052.23        2.26878e-23        2.12610e-23        2.41146e-23
2063.37        2.29182e-23        2.14770e-23        2.43595e-23
2074.57        2.31511e-23        2.16952e-23        2.46070e-23
2085.82        2.33865e-23        2.19158e-23        2.48571e-23
2097.15        2.36243e-23        2.21387e-23        2.51099e-23
2108.53        2.38646e-23        2.23639e-23        2.53653e-23
2119.97        2.41075e-23        2.25915e-23        2.56235e-23
2131.48        2.43529e-23        2.28215e-23        2.58843e-23
2143.04        2.46009e-23        2.30539e-23        2.61479e-23
2154.68        2.48515e-23        2.32887e-23        2.64143e-23
2166.37        2.51048e-23        2.35261e-23        2.66835e-23
2178.13        2.53607e-23        2.37659e-23        2.69555e-23
2189.95        2.56193e-23        2.40082e-23        2.72304e-23
2201.83        2.58807e-23        2.42531e-23        2.75082e-23
2213.78        2.61447e-23        2.45006e-23        2.77889e-23
2225.80        2.64116e-23        2.47506e-23        2.80726e-23
2237.88        2.66813e-23        2.50033e-23        2.83592e-23
2250.02        2.69537e-23        2.52586e-23        2.86489e-23
2262.24        2.72291e-23        2.55166e-23        2.89416e-23
2274.51        2.75073e-23        2.57772e-23        2.92373e-23
2286.86        2.77884e-23        2.60406e-23        2.95362e-23
2299.27        2.80725e-23        2.63068e-23        2.98381e-23
2311.75        2.83595e-23        2.65757e-23        3.01433e-23
2324.29        2.86495e-23        2.68474e-23        3.04516e-23
2336.91        2.89425e-23        2.71220e-23        3.07631e-23
2349.59        2.92386e-23        2.73994e-23        3.10778e-23
2362.34        2.95377e-23        2.76796e-23        3.13959e-23
2375.16        2.98400e-23        2.79628e-23        3.17172e-23
2388.06        3.01454e-23        2.82489e-23        3.20418e-23
2401.02        3.04539e-23        2.85379e-23        3.23699e-23
2414.05        3.07656e-23        2.88300e-23        3.27013e-23
2427.15        3.10805e-23        2.91250e-23        3.30361e-23
2440.32        3.13987e-23        2.94230e-23        3.33744e-23
2453.57        3.17201e-23        2.97242e-23        3.37161e-23
2466.88        3.20448e-23        3.00283e-23        3.40613e-23
2480.27        3.23729e-23        3.03356e-23        3.44101e-23
2493.73        3.27043e-23        3.06461e-23        3.47625e-23
2507.27        3.30390e-23        3.09596e-23        3.51184e-23
2520.87        3.33772e-23        3.12764e-23        3.54779e-23
2534.55        3.37188e-23        3.15964e-23        3.58411e-23
2548.31        3.40638e-23        3.19196e-23        3.62080e-23
2562.14        3.44124e-23        3.22461e-23        3.65787e-23
2576.05        3.47645e-23        3.25759e-23        3.69530e-23
2590.03        3.51201e-23        3.29090e-23        3.73312e-23
2604.08        3.54794e-23        3.32455e-23        3.77132e-23
2618.22        3.58423e-23        3.35854e-23        3.80991e-23
2632.43        3.62088e-23        3.39288e-23        3.84889e-23
2646.71        3.65790e-23        3.42755e-23        3.88826e-23
2661.08        3.69530e-23        3.46258e-23        3.92802e-23
2675.52        3.73308e-23        3.49796e-23        3.96819e-23
2690.04        3.77123e-23        3.53370e-23        4.00876e-23
2704.64        3.80977e-23        3.56979e-23        4.04974e-23
2719.32        3.84869e-23        3.60624e-23        4.09114e-23
2734.08        3.88800e-23        3.64306e-23        4.13294e-23
2748.92        3.92771e-23        3.68025e-23        4.17517e-23
2763.84        3.96782e-23        3.71781e-23        4.21782e-23
2778.84        4.00832e-23        3.75575e-23        4.26089e-23
2793.92        4.04923e-23        3.79406e-23        4.30440e-23
2809.08        4.09054e-23        3.83275e-23        4.34834e-23
2824.33        4.13227e-23        3.87183e-23        4.39271e-23
2839.65        4.17441e-23        3.91130e-23        4.43753e-23
2855.07        4.21697e-23        3.95115e-23        4.48279e-23
2870.56        4.25995e-23        3.99140e-23        4.52849e-23
2886.14        4.30335e-23        4.03205e-23        4.57465e-23
2901.80        4.34718e-23        4.07310e-23        4.62127e-23
2917.55        4.39145e-23        4.11455e-23        4.66834e-23
2933.39        4.43615e-23        4.15641e-23        4.71588e-23
2949.31        4.48128e-23        4.19868e-23        4.76388e-23
2965.31        4.52686e-23        4.24136e-23        4.81235e-23
2981.41        4.57288e-23        4.28446e-23        4.86130e-23
2997.59        4.61935e-23        4.32798e-23        4.91072e-23
3013.86        4.66628e-23        4.37193e-23        4.96063e-23
3030.21        4.71366e-23        4.41630e-23        5.01102e-23
3046.66        4.76150e-23        4.46110e-23        5.06190e-23
3063.20        4.80980e-23        4.50634e-23        5.11327e-23
3079.82        4.85858e-23        4.55201e-23        5.16515e-23
3096.54        4.90783e-23        4.59814e-23        5.21753e-23
3113.34        4.95756e-23        4.64471e-23        5.27042e-23
3130.24        5.00778e-23        4.69174e-23        5.32383e-23
3147.23        5.05849e-23        4.73922e-23        5.37776e-23
3164.31        5.10969e-23        4.78717e-23        5.43221e-23
3181.48        5.16140e-23        4.83559e-23        5.48720e-23
3198.75        5.21361e-23        4.88448e-23        5.54273e-23
3216.11        5.26633e-23        4.93386e-23        5.59880e-23
3233.56        5.31957e-23        4.98371e-23        5.65543e-23
3251.11        5.37333e-23        5.03406e-23        5.71261e-23
3268.76        5.42762e-23        5.08490e-23        5.77035e-23
3286.50        5.48245e-23        5.13624e-23        5.82866e-23
3304.33        5.53781e-23        5.18808e-23        5.88754e-23
3322.27        5.59372e-23        5.24044e-23        5.94701e-23
3340.30        5.65019e-23        5.29332e-23        6.00706e-23
3358.43        5.70721e-23        5.34672e-23        6.06771e-23
3376.65        5.76480e-23        5.40065e-23        6.12896e-23
3394.98        5.82296e-23        5.45511e-23        6.19082e-23
3413.41        5.88171e-23        5.51011e-23        6.25330e-23
3431.93        5.94103e-23        5.56567e-23        6.31639e-23
3450.56        6.00095e-23        5.62178e-23        6.38012e-23
3469.28        6.06147e-23        5.67844e-23        6.44449e-23
3488.11        6.12259e-23        5.73568e-23        6.50950e-23
3507.04        6.18433e-23        5.79349e-23        6.57517e-23
3526.08        6.24669e-23        5.85189e-23        6.64150e-23
3545.21        6.30968e-23        5.91087e-23        6.70850e-23
3564.46        6.37331e-23        5.97045e-23        6.77617e-23
3583.80        6.43758e-23        6.03063e-23        6.84454e-23
3603.25        6.50251e-23        6.09142e-23        6.91359e-23
3622.81        6.56810e-23        6.15284e-23        6.98336e-23
3642.47        6.63436e-23        6.21488e-23        7.05384e-23
3662.24        6.70130e-23        6.27756e-23        7.12504e-23
3682.11        6.76892e-23        6.34088e-23        7.19697e-23
3702.10        6.83725e-23        6.40485e-23        7.26965e-23
3722.19        6.90628e-23        6.46948e-23        7.34308e-23
3742.39        6.97603e-23        6.53479e-23        7.41727e-23
3762.70        7.04651e-23        6.60077e-23        7.49224e-23
3783.12        7.11772e-23        6.66745e-23        7.56799e-23
3803.66        7.18968e-23        6.73482e-23        7.64454e-23
3824.30        7.26239e-23        6.80290e-23        7.72189e-23
3845.05        7.33588e-23        6.87170e-23        7.80006e-23
3865.92        7.41014e-23        6.94122e-23        7.87907e-23
3886.90        7.48520e-23        7.01149e-23        7.95891e-23
3908.00        7.56106e-23        7.08251e-23        8.03961e-23
3929.21        7.63773e-23        7.15429e-23        8.12118e-23
3950.53        7.71523e-23        7.22684e-23        8.20363e-23
3971.97        7.79357e-23        7.30018e-23        8.28697e-23
3993.53        7.87276e-23        7.37431e-23        8.37122e-23
4015.21        7.95282e-23        7.44925e-23        8.45640e-23
4037.00        8.03376e-23        7.52501e-23        8.54250e-23
4058.91        8.11557e-23        7.60160e-23        8.62955e-23
4080.94        8.19828e-23        7.67901e-23        8.71755e-23
4103.08        8.28189e-23        7.75727e-23        8.80651e-23
4125.35        8.36641e-23        7.83638e-23        8.89643e-23
4147.74        8.45184e-23        7.91635e-23        8.98733e-23
4170.25        8.53820e-23        7.99718e-23        9.07922e-23
4192.89        8.62549e-23        8.07887e-23        9.17210e-23
4215.64        8.71371e-23        8.16145e-23        9.26598e-23
4238.52        8.80289e-23        8.24491e-23        9.36087e-23
4261.52        8.89302e-23        8.32927e-23        9.45677e-23
4284.65        8.98411e-23        8.41452e-23        9.55370e-23
4307.91        9.07618e-23        8.50068e-23        9.65167e-23
4331.29        9.16922e-23        8.58776e-23        9.75068e-23
4354.79        9.26324e-23        8.67575e-23        9.85073e-23
4378.43        9.35825e-23        8.76467e-23        9.95184e-23
4402.19        9.45427e-23        8.85452e-23        1.00540e-22
4426.08        9.55128e-23        8.94531e-23        1.01573e-22
4450.11        9.64931e-23        9.03705e-23        1.02616e-22
4474.26        9.74836e-23        9.12974e-23        1.03670e-22
4498.54        9.84842e-23        9.22338e-23        1.04735e-22
4522.96        9.94952e-23        9.31798e-23        1.05811e-22
4547.50        1.00516e-22        9.41355e-23        1.06897e-22
4572.18        1.01548e-22        9.51010e-23        1.07995e-22
4597.00        1.02590e-22        9.60762e-23        1.09104e-22
4621.95        1.03643e-22        9.70612e-23        1.10225e-22
4647.03        1.04706e-22        9.80561e-23        1.11356e-22
4672.25        1.05780e-22        9.90608e-23        1.12499e-22
4697.61        1.06864e-22        1.00075e-22        1.13653e-22
4723.10        1.07959e-22        1.01100e-22        1.14818e-22
4748.74        1.09065e-22        1.02135e-22        1.15995e-22
4774.51        1.10181e-22        1.03179e-22        1.17183e-22
4800.42        1.11308e-22        1.04234e-22        1.18382e-22
4826.48        1.12446e-22        1.05299e-22        1.19593e-22
4852.67        1.13594e-22        1.06374e-22        1.20815e-22
4879.01        1.14754e-22        1.07458e-22        1.22049e-22
4905.49        1.15924e-22        1.08553e-22        1.23294e-22
4932.11        1.17105e-22        1.09658e-22        1.24551e-22
4958.88        1.18296e-22        1.10773e-22        1.25819e-22
4985.79        1.19498e-22        1.11898e-22        1.27098e-22
5012.85        1.20711e-22        1.13033e-22        1.28389e-22
5040.06        1.21935e-22        1.14179e-22        1.29691e-22
5067.41        1.23169e-22        1.15334e-22        1.31005e-22
5094.91        1.24415e-22        1.16500e-22        1.32330e-22
5122.56        1.25671e-22        1.17676e-22        1.33667e-22
5150.37        1.26939e-22        1.18862e-22        1.35016e-22
5178.32        1.28218e-22        1.20059e-22        1.36377e-22
5206.42        1.29509e-22        1.21267e-22        1.37750e-22
5234.68        1.30810e-22        1.22485e-22        1.39136e-22
5263.09        1.32124e-22        1.23715e-22        1.40533e-22
5291.65        1.33449e-22        1.24955e-22        1.41944e-22
5320.37        1.34787e-22        1.26207e-22        1.43367e-22
5349.25        1.36136e-22        1.27470e-22        1.44802e-22
5378.28        1.37498e-22        1.28744e-22        1.46251e-22
5407.47        1.38871e-22        1.30030e-22        1.47713e-22
5436.82        1.40258e-22        1.31328e-22        1.49188e-22
5466.32        1.41657e-22        1.32637e-22        1.50676e-22
5495.99        1.43069e-22        1.33959e-22        1.52179e-22
5525.82        1.44494e-22        1.35293e-22        1.53695e-22
5555.81        1.45932e-22        1.36639e-22        1.55225e-22
5585.96        1.47383e-22        1.37997e-22        1.56769e-22
5616.28        1.48848e-22        1.39368e-22        1.58327e-22
5646.76        1.50326e-22        1.40753e-22        1.59900e-22
5677.41        1.51819e-22        1.42150e-22        1.61488e-22
5708.22        1.53325e-22        1.43560e-22        1.63091e-22
5739.20        1.54846e-22        1.44984e-22        1.64709e-22
5770.35        1.56382e-22        1.46421e-22        1.66342e-22
5801.67        1.57932e-22        1.47872e-22        1.67991e-22
5833.15        1.59497e-22        1.49337e-22        1.69656e-22
5864.81        1.61077e-22        1.50816e-22        1.71338e-22
5896.64        1.62673e-22        1.52310e-22        1.73035e-22
5928.64        1.64284e-22        1.53819e-22        1.74750e-22
5960.82        1.65912e-22        1.55342e-22        1.76481e-22
5993.17        1.67555e-22        1.56881e-22        1.78230e-22
6025.70        1.69215e-22        1.58435e-22        1.79996e-22
6058.40        1.70892e-22        1.60005e-22        1.81780e-22
6091.28        1.72586e-22        1.61590e-22        1.83582e-22
6124.34        1.74297e-22        1.63192e-22        1.85402e-22
6157.58        1.76025e-22        1.64809e-22        1.87240e-22
6191.00        1.77770e-22        1.66443e-22        1.89097e-22
6224.60        1.79533e-22        1.68093e-22        1.90972e-22
6258.38        1.81313e-22        1.69760e-22        1.92866e-22
6292.35        1.83111e-22        1.71444e-22        1.94779e-22
6326.50        1.84928e-22        1.73144e-22        1.96711e-22
6360.83        1.86762e-22        1.74861e-22        1.98663e-22
6395.35        1.88614e-22        1.76595e-22        2.00634e-22
6430.06        1.90485e-22        1.78346e-22        2.02624e-22
6464.96        1.92375e-22        1.80115e-22        2.04634e-22
6500.05        1.94283e-22        1.81902e-22        2.06665e-22
6535.33        1.96210e-22        1.83706e-22        2.08715e-22
6570.79        1.98157e-22        1.85528e-22        2.10786e-22
6606.46        2.00122e-22        1.87368e-22        2.12877e-22
6642.31        2.02107e-22        1.89226e-22        2.14988e-22
6678.36        2.04112e-22        1.91102e-22        2.17121e-22
6714.61        2.06136e-22        1.92997e-22        2.19274e-22
6751.05        2.08180e-22        1.94910e-22        2.21449e-22
6787.69        2.10244e-22        1.96842e-22        2.23645e-22
6824.53        2.12328e-22        1.98793e-22        2.25862e-22
6861.56        2.14432e-22        2.00763e-22        2.28101e-22
6898.80        2.16557e-22        2.02752e-22        2.30362e-22
6936.25        2.18703e-22        2.04761e-22        2.32644e-22
6973.89        2.20869e-22        2.06789e-22        2.34949e-22
7011.74        2.23056e-22        2.08836e-22        2.37276e-22
7049.79        2.25264e-22        2.10903e-22        2.39626e-22
7088.06        2.27494e-22        2.12990e-22        2.41998e-22
7126.52        2.29746e-22        2.15098e-22        2.44393e-22
7165.20        2.32019e-22        2.17226e-22        2.46812e-22
7204.09        2.34314e-22        2.19375e-22        2.49254e-22
7243.19        2.36633e-22        2.21544e-22        2.51721e-22
7282.50        2.38974e-22        2.23736e-22        2.54211e-22
7322.02        2.41338e-22        2.25949e-22        2.56727e-22
7361.76        2.43725e-22        2.28184e-22        2.59267e-22
7401.72        2.46137e-22        2.30441e-22        2.61833e-22
7441.89        2.48573e-22        2.32721e-22        2.64425e-22
7482.28        2.51033e-22        2.35023e-22        2.67042e-22
7522.88        2.53518e-22        2.37350e-22        2.69687e-22
7563.71        2.56029e-22        2.39699e-22        2.72358e-22
7604.76        2.58565e-22        2.42073e-22        2.75056e-22
7646.04        2.61127e-22        2.44472e-22        2.77783e-22
7687.53        2.63716e-22        2.46895e-22        2.80537e-22
7729.26        2.66332e-22        2.49343e-22        2.83321e-22
7771.20        2.68975e-22        2.51817e-22        2.86133e-22
7813.38        2.71646e-22        2.54316e-22        2.88975e-22
7855.79        2.74345e-22        2.56842e-22        2.91847e-22
7898.42        2.77073e-22        2.59396e-22        2.94750e-22
7941.29        2.79830e-22        2.61976e-22        2.97684e-22
7984.39        2.82617e-22        2.64584e-22        3.00649e-22
8027.72        2.85434e-22        2.67220e-22        3.03647e-22
8071.29        2.88281e-22        2.69886e-22        3.06677e-22
8115.09        2.91160e-22        2.72580e-22        3.09740e-22
8159.14        2.94070e-22        2.75303e-22        3.12837e-22
8203.42        2.97012e-22        2.78056e-22        3.15968e-22
8247.94        2.99985e-22        2.80839e-22        3.19132e-22
8292.71        3.02991e-22        2.83652e-22        3.22331e-22
8337.71        3.06030e-22        2.86495e-22        3.25565e-22
8382.96        3.09102e-22        2.89370e-22        3.28834e-22
8428.46        3.12207e-22        2.92275e-22        3.32139e-22
8474.20        3.15346e-22        2.95213e-22        3.35479e-22
8520.20        3.18519e-22        2.98182e-22        3.38856e-22
8566.44        3.21726e-22        3.01183e-22        3.42269e-22
8612.93        3.24968e-22        3.04216e-22        3.45720e-22
8659.67        3.28245e-22        3.07283e-22        3.49208e-22
8706.67        3.31558e-22        3.10383e-22        3.52733e-22
8753.93        3.34907e-22        3.13516e-22        3.56297e-22
8801.44        3.38291e-22        3.16683e-22        3.59900e-22
8849.20        3.41712e-22        3.19884e-22        3.63541e-22
8897.23        3.45171e-22        3.23120e-22        3.67221e-22
8945.52        3.48666e-22        3.26390e-22        3.70942e-22
8994.07        3.52199e-22        3.29696e-22        3.74702e-22
9042.88        3.55770e-22        3.33037e-22        3.78503e-22
9091.96        3.59379e-22        3.36413e-22        3.82344e-22
9141.30        3.63026e-22        3.39826e-22        3.86226e-22
9190.92        3.66712e-22        3.43275e-22        3.90150e-22
9240.80        3.70437e-22        3.46760e-22        3.94114e-22
9290.95        3.74201e-22        3.50282e-22        3.98121e-22
9341.37        3.78005e-22        3.53840e-22        4.02169e-22
9392.07        3.81848e-22        3.57436e-22        4.06260e-22
9443.05        3.85731e-22        3.61068e-22        4.10393e-22
9494.30        3.89653e-22        3.64738e-22        4.14568e-22
9545.82        3.93616e-22        3.68446e-22        4.18786e-22
9597.63        3.97618e-22        3.72190e-22        4.23046e-22
9649.72        4.01661e-22        3.75973e-22        4.27350e-22
9702.09        4.05745e-22        3.79793e-22        4.31696e-22
9754.75        4.09869e-22        3.83652e-22        4.36086e-22
9807.69        4.14033e-22        3.87548e-22        4.40519e-22
9860.92        4.18239e-22        3.91482e-22        4.44995e-22
9914.44        4.22485e-22        3.95454e-22        4.49515e-22
9968.24        4.26771e-22        3.99465e-22        4.54078e-22


==> anc/tautau_3fhl_constraints.txt <==
#DM constraints, tautau, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05                nan                nan                nan
 10.09                nan                nan                nan
 10.14                nan                nan                nan
 10.19                nan                nan                nan
 10.23                nan                nan                nan
 10.28                nan                nan                nan
 10.33                nan                nan                nan
 10.38                nan                nan                nan
 10.42                nan                nan                nan
 10.47                nan                nan                nan
 10.52        1.27853e-21        1.14599e-21        1.41107e-21
 10.57        2.08314e-22        1.86714e-22        2.29914e-22
 10.62        1.06214e-22        9.51983e-23        1.17229e-22
 10.67        6.84363e-23        6.13371e-23        7.55354e-23
 10.72        4.90712e-23        4.39798e-23        5.41627e-23
 10.77        3.74518e-23        3.35651e-23        4.13386e-23
 10.81        2.97917e-23        2.66993e-23        3.28842e-23
 10.86        2.44129e-23        2.18783e-23        2.69476e-23
 10.91        2.04604e-23        1.83356e-23        2.25852e-23
 10.97        1.74542e-23        1.56412e-23        1.92672e-23
 11.02        1.51050e-23        1.35357e-23        1.66744e-23
 11.07        1.32286e-23        1.18539e-23        1.46033e-23
 11.12        1.17024e-23        1.04860e-23        1.29187e-23
 11.17        1.04419e-23        9.35631e-24        1.15274e-23
 11.22        9.38716e-24        8.41103e-24        1.03633e-23
 11.27        8.49459e-24        7.61108e-24        9.37810e-24
 11.32        7.73172e-24        6.92738e-24        8.53607e-24
 11.38        7.07398e-24        6.33790e-24        7.81006e-24
 11.43        6.50243e-24        5.82568e-24        7.17919e-24
 11.48        6.00230e-24        5.37746e-24        6.62715e-24
 11.54        5.56190e-24        4.98278e-24        6.14102e-24
 11.59        5.17186e-24        4.63323e-24        5.71050e-24
 11.64        4.82463e-24        4.32205e-24        5.32721e-24
 11.70        4.51401e-24        4.04369e-24        4.98434e-24
 11.75        4.23493e-24        3.79359e-24        4.67628e-24
 11.80        3.98317e-24        3.56797e-24        4.39837e-24
 11.86        3.75520e-24        3.36367e-24        4.14672e-24
 11.91        3.54804e-24        3.17803e-24        3.91804e-24
 11.97        3.35919e-24        3.00880e-24        3.70958e-24
 12.02        3.18650e-24        2.85405e-24        3.51895e-24
 12.08        3.02815e-24        2.71215e-24        3.34415e-24
 12.14        2.88255e-24        2.58168e-24        3.18342e-24
 12.19        2.74835e-24        2.46142e-24        3.03527e-24
 12.25        2.62435e-24        2.35031e-24        2.89840e-24
 12.30        2.50954e-24        2.24743e-24        2.77165e-24
 12.36        2.40300e-24        2.15196e-24        2.65404e-24
 12.42        2.30394e-24        2.06320e-24        2.54468e-24
 12.48        2.21167e-24        1.98051e-24        2.44282e-24
 12.53        2.12556e-24        1.90335e-24        2.34776e-24
 12.59        2.04506e-24        1.83123e-24        2.25890e-24
 12.65        1.96970e-24        1.76370e-24        2.17570e-24
 12.71        1.89902e-24        1.70037e-24        2.09768e-24
 12.77        1.83265e-24        1.64090e-24        2.02441e-24
 12.82        1.77024e-24        1.58498e-24        1.95550e-24
 12.88        1.71146e-24        1.53231e-24        1.89061e-24
 12.94        1.65604e-24        1.48265e-24        1.82943e-24
 13.00        1.60372e-24        1.43577e-24        1.77167e-24
 13.06        1.55427e-24        1.39146e-24        1.71707e-24
 13.12        1.50747e-24        1.34953e-24        1.66541e-24
 13.18        1.46314e-24        1.30982e-24        1.61647e-24
 13.25        1.42111e-24        1.27215e-24        1.57007e-24
 13.31        1.38121e-24        1.23641e-24        1.52602e-24
 13.37        1.34330e-24        1.20244e-24        1.48417e-24
 13.43        1.30725e-24        1.17014e-24        1.44436e-24
 13.49        1.27294e-24        1.13939e-24        1.40648e-24
 13.55        1.24025e-24        1.11010e-24        1.37039e-24
 13.62        1.20908e-24        1.08218e-24        1.33597e-24
 13.68        1.17933e-24        1.05553e-24        1.30314e-24
 13.74        1.15093e-24        1.03008e-24        1.27178e-24
 13.81        1.12378e-24        1.00576e-24        1.24181e-24
 13.87        1.09782e-24        9.82498e-25        1.21315e-24
 13.93        1.07298e-24        9.60238e-25        1.18572e-24
 14.00        1.04918e-24        9.38921e-25        1.15945e-24
 14.06        1.02638e-24        9.18492e-25        1.13427e-24
 14.13        1.00452e-24        8.98902e-25        1.11013e-24
 14.19        9.83539e-25        8.80106e-25        1.08697e-24
 14.26        9.63398e-25        8.62061e-25        1.06474e-24
 14.32        9.44050e-25        8.44726e-25        1.04337e-24
 14.39        9.25454e-25        8.28065e-25        1.02284e-24
 14.46        9.07571e-25        8.12043e-25        1.00310e-24
 14.52        8.90364e-25        7.96627e-25        9.84102e-25
 14.59        8.73800e-25        7.81786e-25        9.65814e-25
 14.66        8.57847e-25        7.67493e-25        9.48201e-25
 14.73        8.42475e-25        7.53720e-25        9.31229e-25
 14.79        8.27655e-25        7.40443e-25        9.14867e-25
 14.86        8.13362e-25        7.27637e-25        8.99087e-25
 14.93        7.99571e-25        7.15281e-25        8.83861e-25
 15.00        7.86258e-25        7.03354e-25        8.69163e-25
 15.07        7.72336e-25        6.90894e-25        8.53777e-25
 15.14        7.58882e-25        6.78854e-25        8.38910e-25
 15.21        7.45877e-25        6.67216e-25        8.24539e-25
 15.28        7.33303e-25        6.55962e-25        8.10643e-25
 15.35        7.21138e-25        6.45076e-25        7.97201e-25
 15.42        7.09367e-25        6.34541e-25        7.84192e-25
 15.49        6.97971e-25        6.24342e-25        7.71599e-25
 15.56        6.86935e-25        6.14466e-25        7.59404e-25
 15.63        6.76244e-25        6.04898e-25        7.47590e-25
 15.71        6.65884e-25        5.95627e-25        7.36142e-25
 15.78        6.55841e-25        5.86639e-25        7.25044e-25
 15.85        6.46102e-25        5.77923e-25        7.14282e-25
 15.93        6.36656e-25        5.69469e-25        7.03842e-25
 16.00        6.27489e-25        5.61266e-25        6.93713e-25
 16.07        6.18593e-25        5.53304e-25        6.83882e-25
 16.15        6.09955e-25        5.45573e-25        6.74337e-25
 16.22        6.01567e-25        5.38066e-25        6.65068e-25
 16.30        5.93418e-25        5.30774e-25        6.56063e-25
 16.37        5.85500e-25        5.23688e-25        6.47313e-25
 16.45        5.77805e-25        5.16800e-25        6.38809e-25
 16.52        5.70323e-25        5.10104e-25        6.30542e-25
 16.60        5.63048e-25        5.03593e-25        6.22502e-25
 16.68        5.55971e-25        4.97260e-25        6.14682e-25
 16.75        5.49086e-25        4.91098e-25        6.07074e-25
 16.83        5.42387e-25        4.85102e-25        5.99671e-25
 16.91        5.35866e-25        4.79266e-25        5.92465e-25
 16.99        5.29517e-25        4.73584e-25        5.85449e-25
 17.07        5.23334e-25        4.68051e-25        5.78618e-25
 17.14        5.17313e-25        4.62662e-25        5.71964e-25
 17.22        5.11447e-25        4.57412e-25        5.65482e-25
 17.30        5.05732e-25        4.52297e-25        5.59166e-25
 17.38        5.00161e-25        4.47311e-25        5.53011e-25
 17.46        4.94732e-25        4.42452e-25        5.47012e-25
 17.54        4.89438e-25        4.37714e-25        5.41162e-25
 17.62        4.84277e-25        4.33095e-25        5.35459e-25
 17.71        4.79243e-25        4.28589e-25        5.29896e-25
 17.79        4.74332e-25        4.24194e-25        5.24470e-25
 17.87        4.69542e-25        4.19907e-25        5.19177e-25
 17.95        4.64867e-25        4.15723e-25        5.14012e-25
 18.04        4.60305e-25        4.11640e-25        5.08971e-25
 18.12        4.55853e-25        4.07654e-25        5.04051e-25
 18.20        4.51506e-25        4.03764e-25        4.99248e-25
 18.29        4.47262e-25        3.99965e-25        4.94558e-25
 18.37        4.43117e-25        3.96256e-25        4.89979e-25
 18.46        4.39070e-25        3.92633e-25        4.85507e-25
 18.54        4.35117e-25        3.89095e-25        4.81139e-25
 18.63        4.31255e-25        3.85638e-25        4.76871e-25
 18.71        4.27482e-25        3.82261e-25        4.72702e-25
 18.80        4.23795e-25        3.78961e-25        4.68629e-25
 18.89        4.20192e-25        3.75736e-25        4.64648e-25
 18.97        4.16671e-25        3.72584e-25        4.60757e-25
 19.06        4.13229e-25        3.69503e-25        4.56954e-25
 19.15        4.09864e-25        3.66492e-25        4.53237e-25
 19.24        4.06575e-25        3.63547e-25        4.49603e-25
 19.33        4.03359e-25        3.60668e-25        4.46049e-25
 19.42        4.00214e-25        3.57853e-25        4.42574e-25
 19.50        3.97138e-25        3.55100e-25        4.39176e-25
 19.60        3.94130e-25        3.52408e-25        4.35853e-25
 19.69        3.91188e-25        3.49774e-25        4.32603e-25
 19.78        3.88311e-25        3.47198e-25        4.29423e-25
 19.87        3.85495e-25        3.44678e-25        4.26313e-25
 19.96        3.82741e-25        3.42212e-25        4.23270e-25
 20.05        3.79885e-25        3.39658e-25        4.20111e-25
 20.14        3.76961e-25        3.37046e-25        4.16877e-25
 20.24        3.74099e-25        3.34489e-25        4.13709e-25
 20.33        3.71295e-25        3.31984e-25        4.10606e-25
 20.42        3.68549e-25        3.29531e-25        4.07568e-25
 20.52        3.65860e-25        3.27128e-25        4.04592e-25
 20.61        3.63226e-25        3.24776e-25        4.01677e-25
 20.71        3.60647e-25        3.22471e-25        3.98823e-25
 20.80        3.58121e-25        3.20214e-25        3.96027e-25
 20.90        3.55647e-25        3.18004e-25        3.93289e-25
 21.00        3.53224e-25        3.15840e-25        3.90608e-25
 21.09        3.50851e-25        3.13720e-25        3.87982e-25
 21.19        3.48527e-25        3.11644e-25        3.85410e-25
 21.29        3.46251e-25        3.09611e-25        3.82892e-25
 21.39        3.44023e-25        3.07620e-25        3.80425e-25
 21.49        3.41840e-25        3.05670e-25        3.78010e-25
 21.59        3.39703e-25        3.03761e-25        3.75645e-25
 21.69        3.37611e-25        3.01892e-25        3.73329e-25
 21.79        3.35562e-25        3.00062e-25        3.71062e-25
 21.89        3.33556e-25        2.98270e-25        3.68841e-25
 21.99        3.31592e-25        2.96515e-25        3.66668e-25
 22.09        3.29669e-25        2.94798e-25        3.64539e-25
 22.19        3.27786e-25        2.93117e-25        3.62456e-25
 22.29        3.25944e-25        2.91471e-25        3.60417e-25
 22.40        3.24140e-25        2.89860e-25        3.58420e-25
 22.50        3.22375e-25        2.88283e-25        3.56466e-25
 22.60        3.20647e-25        2.86740e-25        3.54554e-25
 22.71        3.18957e-25        2.85230e-25        3.52683e-25
 22.81        3.17302e-25        2.83753e-25        3.50852e-25
 22.92        3.15684e-25        2.82307e-25        3.49061e-25
 23.02        3.14101e-25        2.80893e-25        3.47308e-25
 23.13        3.12552e-25        2.79510e-25        3.45594e-25
 23.24        3.11037e-25        2.78157e-25        3.43917e-25
 23.34        3.09556e-25        2.76834e-25        3.42277e-25
 23.45        3.08107e-25        2.75541e-25        3.40674e-25
 23.56        3.06691e-25        2.74276e-25        3.39106e-25
 23.67        3.05307e-25        2.73041e-25        3.37574e-25
 23.78        3.03955e-25        2.71833e-25        3.36077e-25
 23.89        3.02633e-25        2.70652e-25        3.34613e-25
 24.00        3.01342e-25        2.69499e-25        3.33184e-25
 24.11        3.00080e-25        2.68373e-25        3.31787e-25
 24.22        2.98849e-25        2.67273e-25        3.30424e-25
 24.33        2.97646e-25        2.66200e-25        3.29092e-25
 24.45        2.96472e-25        2.65152e-25        3.27793e-25
 24.56        2.95327e-25        2.64129e-25        3.26524e-25
 24.67        2.94209e-25        2.63132e-25        3.25287e-25
 24.79        2.93119e-25        2.62159e-25        3.24080e-25
 24.90        2.92056e-25        2.61210e-25        3.22903e-25
 25.01        2.91021e-25        2.60285e-25        3.21756e-25
 25.13        2.90011e-25        2.59384e-25        3.20638e-25
 25.25        2.89028e-25        2.58507e-25        3.19549e-25
 25.36        2.88070e-25        2.57652e-25        3.18488e-25
 25.48        2.87138e-25        2.56820e-25        3.17455e-25
 25.60        2.86230e-25        2.56009e-25        3.16450e-25
 25.72        2.85346e-25        2.55221e-25        3.15471e-25
 25.83        2.84486e-25        2.54454e-25        3.14519e-25
 25.95        2.83650e-25        2.53707e-25        3.13592e-25
 26.07        2.82836e-25        2.52982e-25        3.12691e-25
 26.19        2.82046e-25        2.52276e-25        3.11815e-25
 26.32        2.81278e-25        2.51591e-25        3.10964e-25
 26.44        2.80532e-25        2.50926e-25        3.10137e-25
 26.56        2.79807e-25        2.50279e-25        3.09335e-25
 26.68        2.79104e-25        2.49652e-25        3.08556e-25
 26.80        2.78422e-25        2.49044e-25        3.07800e-25
 26.93        2.77761e-25        2.48455e-25        3.07067e-25
 27.05        2.77120e-25        2.47884e-25        3.06357e-25
 27.18        2.76500e-25        2.47330e-25        3.05669e-25
 27.30        2.75900e-25        2.46795e-25        3.05004e-25
 27.43        2.75319e-25        2.46278e-25        3.04360e-25
 27.56        2.74758e-25        2.45778e-25        3.03738e-25
 27.68        2.74216e-25        2.45295e-25        3.03137e-25
 27.81        2.73693e-25        2.44829e-25        3.02557e-25
 27.94        2.73189e-25        2.44380e-25        3.01998e-25
 28.07        2.72703e-25        2.43947e-25        3.01459e-25
 28.20        2.72236e-25        2.43531e-25        3.00941e-25
 28.33        2.71787e-25        2.43131e-25        3.00443e-25
 28.46        2.71356e-25        2.42748e-25        2.99964e-25
 28.59        2.70943e-25        2.42380e-25        2.99506e-25
 28.72        2.70547e-25        2.42028e-25        2.99067e-25
 28.86        2.70170e-25        2.41692e-25        2.98647e-25
 28.99        2.69809e-25        2.41371e-25        2.98247e-25
 29.12        2.69466e-25        2.41066e-25        2.97865e-25
 29.26        2.69139e-25        2.40776e-25        2.97503e-25
 29.39        2.68830e-25        2.40501e-25        2.97159e-25
 29.53        2.68538e-25        2.40241e-25        2.96834e-25
 29.66        2.68262e-25        2.39997e-25        2.96527e-25
 29.80        2.68002e-25        2.39767e-25        2.96238e-25
 29.94        2.67760e-25        2.39551e-25        2.95968e-25
 30.08        2.67452e-25        2.39280e-25        2.95624e-25
 30.22        2.67096e-25        2.38967e-25        2.95226e-25
 30.36        2.66756e-25        2.38668e-25        2.94845e-25
 30.50        2.66432e-25        2.38382e-25        2.94481e-25
 30.64        2.66123e-25        2.38111e-25        2.94134e-25
 30.78        2.65829e-25        2.37853e-25        2.93804e-25
 30.92        2.65549e-25        2.37608e-25        2.93490e-25
 31.06        2.65285e-25        2.37377e-25        2.93193e-25
 31.21        2.65035e-25        2.37158e-25        2.92911e-25
 31.35        2.64799e-25        2.36953e-25        2.92645e-25
 31.50        2.64577e-25        2.36759e-25        2.92395e-25
 31.64        2.64369e-25        2.36579e-25        2.92160e-25
 31.79        2.64175e-25        2.36411e-25        2.91940e-25
 31.93        2.63995e-25        2.36254e-25        2.91735e-25
 32.08        2.63828e-25        2.36110e-25        2.91546e-25
 32.23        2.63674e-25        2.35978e-25        2.91371e-25
 32.38        2.63534e-25        2.35858e-25        2.91210e-25
 32.53        2.63407e-25        2.35749e-25        2.91064e-25
 32.68        2.63292e-25        2.35652e-25        2.90932e-25
 32.83        2.63190e-25        2.35567e-25        2.90814e-25
 32.98        2.63101e-25        2.35493e-25        2.90710e-25
 33.13        2.63025e-25        2.35430e-25        2.90620e-25
 33.29        2.62961e-25        2.35378e-25        2.90544e-25
 33.44        2.62909e-25        2.35337e-25        2.90481e-25
 33.59        2.62869e-25        2.35307e-25        2.90432e-25
 33.75        2.62842e-25        2.35288e-25        2.90396e-25
 33.91        2.62826e-25        2.35280e-25        2.90373e-25
 34.06        2.62823e-25        2.35282e-25        2.90363e-25
 34.22        2.62831e-25        2.35296e-25        2.90367e-25
 34.38        2.62851e-25        2.35319e-25        2.90384e-25
 34.54        2.62883e-25        2.35354e-25        2.90413e-25
 34.70        2.62927e-25        2.35398e-25        2.90455e-25
 34.86        2.62982e-25        2.35453e-25        2.90511e-25
 35.02        2.63048e-25        2.35519e-25        2.90578e-25
 35.18        2.63126e-25        2.35594e-25        2.90659e-25
 35.34        2.63216e-25        2.35680e-25        2.90751e-25
 35.50        2.63316e-25        2.35776e-25        2.90857e-25
 35.67        2.63428e-25        2.35882e-25        2.90975e-25
 35.83        2.63552e-25        2.35998e-25        2.91105e-25
 36.00        2.63686e-25        2.36125e-25        2.91247e-25
 36.16        2.63831e-25        2.36261e-25        2.91402e-25
 36.33        2.63988e-25        2.36407e-25        2.91569e-25
 36.50        2.64156e-25        2.36563e-25        2.91748e-25
 36.67        2.64335e-25        2.36730e-25        2.91940e-25
 36.84        2.64524e-25        2.36906e-25        2.92143e-25
 37.01        2.64725e-25        2.37092e-25        2.92359e-25
 37.18        2.64937e-25        2.37287e-25        2.92586e-25
 37.35        2.65160e-25        2.37493e-25        2.92826e-25
 37.52        2.65393e-25        2.37709e-25        2.93078e-25
 37.70        2.65638e-25        2.37934e-25        2.93342e-25
 37.87        2.65894e-25        2.38169e-25        2.93618e-25
 38.04        2.66160e-25        2.38414e-25        2.93906e-25
 38.22        2.66438e-25        2.38669e-25        2.94206e-25
 38.40        2.66726e-25        2.38934e-25        2.94518e-25
 38.57        2.67025e-25        2.39208e-25        2.94842e-25
 38.75        2.67335e-25        2.39493e-25        2.95178e-25
 38.93        2.67657e-25        2.39787e-25        2.95527e-25
 39.11        2.67989e-25        2.40091e-25        2.95887e-25
 39.29        2.68332e-25        2.40405e-25        2.96259e-25
 39.47        2.68686e-25        2.40729e-25        2.96644e-25
 39.66        2.69052e-25        2.41063e-25        2.97040e-25
 39.84        2.69428e-25        2.41407e-25        2.97449e-25
 40.02        2.69806e-25        2.41752e-25        2.97860e-25
 40.21        2.70127e-25        2.42048e-25        2.98206e-25
 40.39        2.70458e-25        2.42352e-25        2.98564e-25
 40.58        2.70799e-25        2.42666e-25        2.98933e-25
 40.77        2.71151e-25        2.42990e-25        2.99313e-25
 40.95        2.71514e-25        2.43323e-25        2.99705e-25
 41.14        2.71886e-25        2.43665e-25        3.00108e-25
 41.33        2.72269e-25        2.44016e-25        3.00523e-25
 41.52        2.72662e-25        2.44377e-25        3.00948e-25
 41.72        2.73066e-25        2.44746e-25        3.01385e-25
 41.91        2.73479e-25        2.45125e-25        3.01833e-25
 42.10        2.73902e-25        2.45513e-25        3.02292e-25
 42.30        2.74336e-25        2.45910e-25        3.02762e-25
 42.49        2.74779e-25        2.46316e-25        3.03243e-25
 42.69        2.75233e-25        2.46731e-25        3.03734e-25
 42.89        2.75696e-25        2.47155e-25        3.04237e-25
 43.08        2.76170e-25        2.47588e-25        3.04751e-25
 43.28        2.76653e-25        2.48030e-25        3.05275e-25
 43.48        2.77146e-25        2.48481e-25        3.05811e-25
 43.68        2.77649e-25        2.48941e-25        3.06357e-25
 43.89        2.78162e-25        2.49410e-25        3.06914e-25
 44.09        2.78684e-25        2.49887e-25        3.07481e-25
 44.29        2.79217e-25        2.50374e-25        3.08060e-25
 44.50        2.79759e-25        2.50869e-25        3.08649e-25
 44.70        2.80311e-25        2.51373e-25        3.09249e-25
 44.91        2.80873e-25        2.51886e-25        3.09859e-25
 45.12        2.81444e-25        2.52408e-25        3.10480e-25
 45.32        2.82025e-25        2.52939e-25        3.11112e-25
 45.53        2.82616e-25        2.53478e-25        3.11755e-25
 45.74        2.83217e-25        2.54026e-25        3.12408e-25
 45.95        2.83828e-25        2.54583e-25        3.13072e-25
 46.17        2.84448e-25        2.55149e-25        3.13746e-25
 46.38        2.85078e-25        2.55724e-25        3.14432e-25
 46.59        2.85718e-25        2.56308e-25        3.15128e-25
 46.81        2.86367e-25        2.56901e-25        3.15834e-25
 47.03        2.87027e-25        2.57502e-25        3.16552e-25
 47.24        2.87696e-25        2.58112e-25        3.17280e-25
 47.46        2.88375e-25        2.58731e-25        3.18019e-25
 47.68        2.89064e-25        2.59360e-25        3.18768e-25
 47.90        2.89763e-25        2.59997e-25        3.19529e-25
 48.12        2.90471e-25        2.60643e-25        3.20300e-25
 48.34        2.91190e-25        2.61298e-25        3.21082e-25
 48.57        2.91918e-25        2.61962e-25        3.21874e-25
 48.79        2.92656e-25        2.62634e-25        3.22678e-25
 49.02        2.93404e-25        2.63317e-25        3.23492e-25
 49.24        2.94163e-25        2.64008e-25        3.24318e-25
 49.47        2.94931e-25        2.64708e-25        3.25154e-25
 49.70        2.95709e-25        2.65417e-25        3.26001e-25
 49.93        2.96498e-25        2.66136e-25        3.26860e-25
 50.16        2.97260e-25        2.66831e-25        3.27689e-25
 50.39        2.98016e-25        2.67521e-25        3.28511e-25
 50.62        2.98782e-25        2.68219e-25        3.29344e-25
 50.86        2.99557e-25        2.68927e-25        3.30187e-25
 51.09        3.00342e-25        2.69643e-25        3.31041e-25
 51.33        3.01137e-25        2.70368e-25        3.31905e-25
 51.57        3.01941e-25        2.71102e-25        3.32780e-25
 51.80        3.02756e-25        2.71845e-25        3.33666e-25
 52.04        3.03580e-25        2.72597e-25        3.34562e-25
 52.28        3.04414e-25        2.73358e-25        3.35469e-25
 52.52        3.05258e-25        2.74129e-25        3.36388e-25
 52.77        3.06112e-25        2.74908e-25        3.37317e-25
 53.01        3.06976e-25        2.75696e-25        3.38257e-25
 53.26        3.07851e-25        2.76494e-25        3.39207e-25
 53.50        3.08735e-25        2.77300e-25        3.40169e-25
 53.75        3.09629e-25        2.78116e-25        3.41142e-25
 54.00        3.10534e-25        2.78942e-25        3.42127e-25
 54.25        3.11449e-25        2.79777e-25        3.43122e-25
 54.50        3.12375e-25        2.80621e-25        3.44129e-25
 54.75        3.13311e-25        2.81475e-25        3.45147e-25
 55.00        3.14257e-25        2.82338e-25        3.46176e-25
 55.25        3.15214e-25        2.83211e-25        3.47217e-25
 55.51        3.16182e-25        2.84094e-25        3.48270e-25
 55.77        3.17160e-25        2.84986e-25        3.49334e-25
 56.02        3.18149e-25        2.85888e-25        3.50410e-25
 56.28        3.19149e-25        2.86800e-25        3.51497e-25
 56.54        3.20159e-25        2.87722e-25        3.52596e-25
 56.80        3.21181e-25        2.88654e-25        3.53708e-25
 57.07        3.22214e-25        2.89596e-25        3.54831e-25
 57.33        3.23257e-25        2.90548e-25        3.55966e-25
 57.59        3.24312e-25        2.91511e-25        3.57114e-25
 57.86        3.25379e-25        2.92484e-25        3.58273e-25
 58.13        3.26456e-25        2.93467e-25        3.59445e-25
 58.40        3.27545e-25        2.94460e-25        3.60630e-25
 58.67        3.28646e-25        2.95464e-25        3.61827e-25
 58.94        3.29758e-25        2.96479e-25        3.63037e-25
 59.21        3.30882e-25        2.97505e-25        3.64259e-25
 59.48        3.32018e-25        2.98541e-25        3.65494e-25
 59.76        3.33165e-25        2.99588e-25        3.66742e-25
 60.03        3.34320e-25        3.00642e-25        3.67998e-25
 60.31        3.35450e-25        3.01672e-25        3.69229e-25
 60.59        3.36593e-25        3.02714e-25        3.70472e-25
 60.87        3.37746e-25        3.03765e-25        3.71727e-25
 61.15        3.38912e-25        3.04828e-25        3.72995e-25
 61.43        3.40089e-25        3.05901e-25        3.74276e-25
 61.72        3.41278e-25        3.06985e-25        3.75570e-25
 62.00        3.42478e-25        3.08080e-25        3.76876e-25
 62.29        3.43690e-25        3.09185e-25        3.78195e-25
 62.57        3.44914e-25        3.10301e-25        3.79527e-25
 62.86        3.46150e-25        3.11428e-25        3.80872e-25
 63.15        3.47397e-25        3.12566e-25        3.82229e-25
 63.45        3.48657e-25        3.13714e-25        3.83599e-25
 63.74        3.49928e-25        3.14873e-25        3.84982e-25
 64.03        3.51211e-25        3.16044e-25        3.86377e-25
 64.33        3.52505e-25        3.17225e-25        3.87786e-25
 64.63        3.53812e-25        3.18417e-25        3.89207e-25
 64.92        3.55131e-25        3.19620e-25        3.90642e-25
 65.22        3.56461e-25        3.20833e-25        3.92089e-25
 65.53        3.57804e-25        3.22058e-25        3.93549e-25
 65.83        3.59158e-25        3.23294e-25        3.95022e-25
 66.13        3.60525e-25        3.24541e-25        3.96508e-25
 66.44        3.61903e-25        3.25799e-25        3.98008e-25
 66.74        3.63294e-25        3.27067e-25        3.99520e-25
 67.05        3.64696e-25        3.28348e-25        4.01045e-25
 67.36        3.66111e-25        3.29639e-25        4.02583e-25
 67.67        3.67538e-25        3.30941e-25        4.04135e-25
 67.99        3.68977e-25        3.32254e-25        4.05699e-25
 68.30        3.70428e-25        3.33579e-25        4.07277e-25
 68.61        3.71891e-25        3.34915e-25        4.08867e-25
 68.93        3.73367e-25        3.36262e-25        4.10471e-25
 69.25        3.74854e-25        3.37620e-25        4.12088e-25
 69.57        3.76354e-25        3.38990e-25        4.13719e-25
 69.89        3.77867e-25        3.40371e-25        4.15362e-25
 70.21        3.79391e-25        3.41763e-25        4.17019e-25
 70.54        3.80928e-25        3.43167e-25        4.18690e-25
 70.86        3.82478e-25        3.44582e-25        4.20373e-25
 71.19        3.84039e-25        3.46008e-25        4.22070e-25
 71.52        3.85614e-25        3.47447e-25        4.23781e-25
 71.85        3.87201e-25        3.48896e-25        4.25505e-25
 72.18        3.88800e-25        3.50358e-25        4.27243e-25
 72.52        3.90413e-25        3.51831e-25        4.28994e-25
 72.85        3.92038e-25        3.53316e-25        4.30760e-25
 73.19        3.93676e-25        3.54813e-25        4.32539e-25
 73.52        3.95327e-25        3.56322e-25        4.34332e-25
 73.86        3.96991e-25        3.57843e-25        4.36139e-25
 74.21        3.98669e-25        3.59377e-25        4.37960e-25
 74.55        4.00359e-25        3.60922e-25        4.39796e-25
 74.89        4.02063e-25        3.62479e-25        4.41646e-25
 75.24        4.03779e-25        3.64049e-25        4.43510e-25
 75.59        4.05510e-25        3.65632e-25        4.45388e-25
 75.93        4.07254e-25        3.67226e-25        4.47281e-25
 76.29        4.09011e-25        3.68834e-25        4.49188e-25
 76.64        4.10782e-25        3.70453e-25        4.51110e-25
 76.99        4.12567e-25        3.72086e-25        4.53047e-25
 77.35        4.14365e-25        3.73731e-25        4.54999e-25
 77.70        4.16177e-25        3.75389e-25        4.56965e-25
 78.06        4.18004e-25        3.77060e-25        4.58947e-25
 78.42        4.19844e-25        3.78744e-25        4.60943e-25
 78.79        4.21698e-25        3.80441e-25        4.62955e-25
 79.15        4.23567e-25        3.82152e-25        4.64982e-25
 79.52        4.25449e-25        3.83875e-25        4.67024e-25
 79.88        4.27346e-25        3.85612e-25        4.69081e-25
 80.25        4.29246e-25        3.87348e-25        4.71144e-25
 80.62        4.31155e-25        3.89092e-25        4.73218e-25
 80.99        4.33078e-25        3.90849e-25        4.75308e-25
 81.37        4.35016e-25        3.92619e-25        4.77413e-25
 81.74        4.36968e-25        3.94403e-25        4.79534e-25
 82.12        4.38936e-25        3.96200e-25        4.81671e-25
 82.50        4.40918e-25        3.98012e-25        4.83824e-25
 82.88        4.42915e-25        3.99837e-25        4.85993e-25
 83.26        4.44928e-25        4.01677e-25        4.88179e-25
 83.65        4.46956e-25        4.03530e-25        4.90381e-25
 84.04        4.48999e-25        4.05398e-25        4.92600e-25
 84.42        4.51059e-25        4.07281e-25        4.94836e-25
 84.81        4.53134e-25        4.09178e-25        4.97089e-25
 85.21        4.55225e-25        4.11090e-25        4.99360e-25
 85.60        4.57332e-25        4.13018e-25        5.01647e-25
 85.99        4.59456e-25        4.14960e-25        5.03952e-25
 86.39        4.61596e-25        4.16917e-25        5.06275e-25
 86.79        4.63753e-25        4.18890e-25        5.08616e-25
 87.19        4.65927e-25        4.20879e-25        5.10975e-25
 87.59        4.68118e-25        4.22883e-25        5.13352e-25
 88.00        4.70326e-25        4.24903e-25        5.15748e-25
 88.40        4.72551e-25        4.26940e-25        5.18162e-25
 88.81        4.74794e-25        4.28992e-25        5.20595e-25
 89.22        4.77054e-25        4.31061e-25        5.23047e-25
 89.63        4.79333e-25        4.33147e-25        5.25519e-25
 90.05        4.81630e-25        4.35249e-25        5.28010e-25
 90.46        4.83945e-25        4.37369e-25        5.30520e-25
 90.88        4.86278e-25        4.39505e-25        5.33050e-25
 91.30        4.88629e-25        4.41658e-25        5.35600e-25
 91.72        4.90998e-25        4.43828e-25        5.38169e-25
 92.15        4.93386e-25        4.46014e-25        5.40757e-25
 92.57        4.95791e-25        4.48218e-25        5.43364e-25
 93.00        4.98214e-25        4.50437e-25        5.45991e-25
 93.43        5.00655e-25        4.52673e-25        5.48636e-25
 93.86        5.03113e-25        4.54926e-25        5.51300e-25
 94.29        5.05589e-25        4.57195e-25        5.53983e-25
 94.73        5.08082e-25        4.59480e-25        5.56684e-25
 95.17        5.10592e-25        4.61781e-25        5.59404e-25
 95.61        5.13120e-25        4.64098e-25        5.62142e-25
 96.05        5.15664e-25        4.66430e-25        5.64898e-25
 96.49        5.18225e-25        4.68779e-25        5.67672e-25
 96.94        5.20803e-25        4.71143e-25        5.70463e-25
 97.39        5.23397e-25        4.73522e-25        5.73272e-25
 97.84        5.26008e-25        4.75917e-25        5.76099e-25
 98.29        5.28634e-25        4.78327e-25        5.78942e-25
 98.74        5.31277e-25        4.80751e-25        5.81802e-25
 99.20        5.33935e-25        4.83191e-25        5.84679e-25
 99.66        5.36609e-25        4.85645e-25        5.87573e-25
100.12        5.39306e-25        4.88117e-25        5.90494e-25
100.58        5.42043e-25        4.90618e-25        5.93468e-25
101.04        5.44797e-25        4.93134e-25        5.96460e-25
101.51        5.47567e-25        4.95665e-25        5.99469e-25
101.98        5.50354e-25        4.98212e-25        6.02496e-25
102.45        5.53159e-25        5.00776e-25        6.05542e-25
102.92        5.55982e-25        5.03356e-25        6.08608e-25
103.40        5.58823e-25        5.05952e-25        6.11693e-25
103.87        5.61683e-25        5.08567e-25        6.14798e-25
104.35        5.64562e-25        5.11199e-25        6.17924e-25
104.84        5.67461e-25        5.13851e-25        6.21072e-25
105.32        5.70381e-25        5.16521e-25        6.24242e-25
105.81        5.73322e-25        5.19210e-25        6.27434e-25
106.30        5.76285e-25        5.21920e-25        6.30650e-25
106.79        5.79270e-25        5.24650e-25        6.33890e-25
107.28        5.82277e-25        5.27401e-25        6.37154e-25
107.77        5.85309e-25        5.30174e-25        6.40443e-25
108.27        5.88364e-25        5.32969e-25        6.43758e-25
108.77        5.91444e-25        5.35787e-25        6.47100e-25
109.27        5.94549e-25        5.38629e-25        6.50469e-25
109.78        5.97681e-25        5.41495e-25        6.53867e-25
110.29        6.00839e-25        5.44385e-25        6.57293e-25
110.80        6.04024e-25        5.47300e-25        6.60748e-25
111.31        6.07236e-25        5.50241e-25        6.64232e-25
111.82        6.10475e-25        5.53205e-25        6.67745e-25
112.34        6.13740e-25        5.56194e-25        6.71285e-25
112.86        6.17031e-25        5.59207e-25        6.74854e-25
113.38        6.20347e-25        5.62244e-25        6.78450e-25
113.90        6.23688e-25        5.65304e-25        6.82073e-25
114.43        6.27055e-25        5.68387e-25        6.85723e-25
114.96        6.30446e-25        5.71493e-25        6.89399e-25
115.49        6.33861e-25        5.74622e-25        6.93101e-25
116.02        6.37300e-25        5.77772e-25        6.96828e-25
116.56        6.40762e-25        5.80945e-25        7.00580e-25
117.09        6.44248e-25        5.84138e-25        7.04357e-25
117.63        6.47755e-25        5.87353e-25        7.08158e-25
118.18        6.51285e-25        5.90588e-25        7.11982e-25
118.72        6.54836e-25        5.93842e-25        7.15829e-25
119.27        6.58407e-25        5.97117e-25        7.19698e-25
119.82        6.61999e-25        6.00410e-25        7.23588e-25
120.38        6.65611e-25        6.03722e-25        7.27499e-25
120.93        6.69242e-25        6.07052e-25        7.31432e-25
121.49        6.72893e-25        6.10401e-25        7.35385e-25
122.05        6.76565e-25        6.13769e-25        7.39360e-25
122.62        6.80257e-25        6.17157e-25        7.43357e-25
123.18        6.83970e-25        6.20564e-25        7.47376e-25
123.75        6.87705e-25        6.23991e-25        7.51418e-25
124.32        6.91461e-25        6.27438e-25        7.55483e-25
124.90        6.95239e-25        6.30906e-25        7.59571e-25
125.47        6.99039e-25        6.34395e-25        7.63683e-25
126.05        7.02862e-25        6.37906e-25        7.67819e-25
126.63        7.06708e-25        6.41438e-25        7.71979e-25
127.22        7.10578e-25        6.44992e-25        7.76165e-25
127.81        7.14472e-25        6.48568e-25        7.80375e-25
128.40        7.18390e-25        6.52168e-25        7.84612e-25
128.99        7.22333e-25        6.55790e-25        7.88875e-25
129.59        7.26301e-25        6.59436e-25        7.93165e-25
130.18        7.30294e-25        6.63107e-25        7.97482e-25
130.79        7.34314e-25        6.66801e-25        8.01826e-25
131.39        7.38360e-25        6.70520e-25        8.06199e-25
132.00        7.42431e-25        6.74264e-25        8.10599e-25
132.61        7.46530e-25        6.78032e-25        8.15027e-25
133.22        7.50655e-25        6.81826e-25        8.19484e-25
133.83        7.54806e-25        6.85644e-25        8.23968e-25
134.45        7.58984e-25        6.89488e-25        8.28481e-25
135.07        7.63189e-25        6.93356e-25        8.33022e-25
135.70        7.67421e-25        6.97250e-25        8.37592e-25
136.32        7.71680e-25        7.01170e-25        8.42191e-25
136.95        7.75967e-25        7.05115e-25        8.46818e-25
137.58        7.80280e-25        7.09086e-25        8.51475e-25
138.22        7.84621e-25        7.13082e-25        8.56160e-25
138.86        7.88990e-25        7.17105e-25        8.60874e-25
139.50        7.93386e-25        7.21153e-25        8.65618e-25
140.14        7.97809e-25        7.25228e-25        8.70390e-25
140.79        8.02261e-25        7.29329e-25        8.75193e-25
141.44        8.06742e-25        7.33457e-25        8.80026e-25
142.09        8.11252e-25        7.37614e-25        8.84890e-25
142.75        8.15793e-25        7.41799e-25        8.89787e-25
143.41        8.20366e-25        7.46014e-25        8.94717e-25
144.07        8.24971e-25        7.50260e-25        8.99682e-25
144.74        8.29610e-25        7.54537e-25        9.04683e-25
145.41        8.34284e-25        7.58847e-25        9.09721e-25
146.08        8.38993e-25        7.63191e-25        9.14796e-25
146.75        8.43740e-25        7.67569e-25        9.19911e-25
147.43        8.48524e-25        7.71983e-25        9.25066e-25
148.11        8.53348e-25        7.76434e-25        9.30263e-25
148.79        8.58213e-25        7.80923e-25        9.35502e-25
149.48        8.63119e-25        7.85451e-25        9.40787e-25
150.17        8.68123e-25        7.90063e-25        9.46184e-25
150.87        8.73341e-25        7.94851e-25        9.51831e-25
151.56        8.78606e-25        7.99682e-25        9.57529e-25
152.26        8.83916e-25        8.04555e-25        9.63276e-25
152.97        8.89270e-25        8.09470e-25        9.69071e-25
153.67        8.94668e-25        8.14424e-25        9.74912e-25
154.38        9.00107e-25        8.19417e-25        9.80797e-25
155.09        9.05586e-25        8.24447e-25        9.86725e-25
155.81        9.11104e-25        8.29513e-25        9.92694e-25
156.53        9.16658e-25        8.34613e-25        9.98703e-25
157.25        9.22248e-25        8.39746e-25        1.00475e-24
157.98        9.27872e-25        8.44911e-25        1.01083e-24
158.71        9.33526e-25        8.50105e-25        1.01695e-24
159.44        9.39211e-25        8.55327e-25        1.02309e-24
160.18        9.44923e-25        8.60575e-25        1.02927e-24
160.92        9.50661e-25        8.65848e-25        1.03547e-24
161.66        9.56426e-25        8.71145e-25        1.04171e-24
162.41        9.62218e-25        8.76468e-25        1.04797e-24
163.16        9.68037e-25        8.81817e-25        1.05426e-24
163.91        9.73885e-25        8.87193e-25        1.06058e-24
164.67        9.79761e-25        8.92596e-25        1.06693e-24
165.43        9.85666e-25        8.98026e-25        1.07331e-24
166.19        9.91602e-25        9.03484e-25        1.07972e-24
166.96        9.97568e-25        9.08972e-25        1.08616e-24
167.73        1.00356e-24        9.14488e-25        1.09264e-24
168.51        1.00959e-24        9.20035e-25        1.09915e-24
169.28        1.01566e-24        9.25612e-25        1.10570e-24
170.07        1.02175e-24        9.31221e-25        1.11228e-24
170.85        1.02788e-24        9.36862e-25        1.11890e-24
171.64        1.03404e-24        9.42536e-25        1.12555e-24
172.43        1.04024e-24        9.48243e-25        1.13224e-24
173.23        1.04648e-24        9.53985e-25        1.13898e-24
174.03        1.05275e-24        9.59762e-25        1.14575e-24
174.83        1.05907e-24        9.65575e-25        1.15256e-24
175.64        1.06542e-24        9.71425e-25        1.15941e-24
176.45        1.07181e-24        9.77312e-25        1.16631e-24
177.27        1.07824e-24        9.83238e-25        1.17325e-24
178.08        1.08472e-24        9.89204e-25        1.18023e-24
178.91        1.09124e-24        9.95211e-25        1.18726e-24
179.73        1.09780e-24        1.00126e-24        1.19434e-24
180.56        1.10441e-24        1.00735e-24        1.20146e-24
181.40        1.11106e-24        1.01348e-24        1.20864e-24
182.23        1.11776e-24        1.01966e-24        1.21586e-24
183.08        1.12451e-24        1.02588e-24        1.22314e-24
183.92        1.13130e-24        1.03215e-24        1.23046e-24
184.77        1.13814e-24        1.03846e-24        1.23783e-24
185.62        1.14503e-24        1.04481e-24        1.24525e-24
186.48        1.15196e-24        1.05120e-24        1.25272e-24
187.34        1.15895e-24        1.05765e-24        1.26024e-24
188.21        1.16597e-24        1.06413e-24        1.26782e-24
189.08        1.17305e-24        1.07066e-24        1.27544e-24
189.95        1.18017e-24        1.07724e-24        1.28311e-24
190.83        1.18735e-24        1.08386e-24        1.29083e-24
191.71        1.19457e-24        1.09053e-24        1.29861e-24
192.59        1.20183e-24        1.09724e-24        1.30643e-24
193.48        1.20915e-24        1.10399e-24        1.31431e-24
194.38        1.21652e-24        1.11080e-24        1.32224e-24
195.27        1.22393e-24        1.11764e-24        1.33021e-24
196.18        1.23139e-24        1.12454e-24        1.33824e-24
197.08        1.23890e-24        1.13148e-24        1.34632e-24
197.99        1.24646e-24        1.13846e-24        1.35446e-24
198.91        1.25407e-24        1.14550e-24        1.36264e-24
199.83        1.26172e-24        1.15257e-24        1.37087e-24
200.75        1.26986e-24        1.16005e-24        1.37966e-24
201.68        1.27815e-24        1.16767e-24        1.38863e-24
202.61        1.28650e-24        1.17534e-24        1.39766e-24
203.54        1.29491e-24        1.18307e-24        1.40675e-24
204.48        1.30338e-24        1.19085e-24        1.41591e-24
205.43        1.31191e-24        1.19868e-24        1.42514e-24
206.38        1.32050e-24        1.20658e-24        1.43442e-24
207.33        1.32915e-24        1.21453e-24        1.44377e-24
208.29        1.33786e-24        1.22253e-24        1.45319e-24
209.25        1.34663e-24        1.23059e-24        1.46267e-24
210.21        1.35546e-24        1.23871e-24        1.47221e-24
211.18        1.36435e-24        1.24688e-24        1.48182e-24
212.16        1.37330e-24        1.25511e-24        1.49150e-24
213.14        1.38232e-24        1.26339e-24        1.50124e-24
214.12        1.39139e-24        1.27173e-24        1.51104e-24
215.11        1.40052e-24        1.28013e-24        1.52091e-24
216.11        1.40972e-24        1.28859e-24        1.53085e-24
217.10        1.41897e-24        1.29710e-24        1.54085e-24
218.11        1.42829e-24        1.30567e-24        1.55091e-24
219.11        1.43767e-24        1.31429e-24        1.56104e-24
220.13        1.44710e-24        1.32297e-24        1.57124e-24
221.14        1.45660e-24        1.33171e-24        1.58150e-24
222.16        1.46616e-24        1.34050e-24        1.59183e-24
223.19        1.47579e-24        1.34936e-24        1.60222e-24
224.22        1.48547e-24        1.35827e-24        1.61268e-24
225.26        1.49523e-24        1.36724e-24        1.62321e-24
226.30        1.50504e-24        1.37628e-24        1.63381e-24
227.34        1.51493e-24        1.38537e-24        1.64448e-24
228.39        1.52488e-24        1.39453e-24        1.65523e-24
229.45        1.53490e-24        1.40376e-24        1.66605e-24
230.51        1.54499e-24        1.41305e-24        1.67694e-24
231.57        1.55516e-24        1.42240e-24        1.68791e-24
232.64        1.56539e-24        1.43182e-24        1.69896e-24
233.71        1.57570e-24        1.44132e-24        1.71008e-24
234.79        1.58608e-24        1.45088e-24        1.72129e-24
235.88        1.59654e-24        1.46051e-24        1.73257e-24
236.97        1.60708e-24        1.47022e-24        1.74395e-24
238.06        1.61770e-24        1.48000e-24        1.75540e-24
239.16        1.62840e-24        1.48985e-24        1.76694e-24
240.26        1.63918e-24        1.49978e-24        1.77857e-24
241.37        1.65004e-24        1.50979e-24        1.79029e-24
242.49        1.66098e-24        1.51987e-24        1.80210e-24
243.61        1.67201e-24        1.53003e-24        1.81399e-24
244.73        1.68312e-24        1.54027e-24        1.82597e-24
245.86        1.69431e-24        1.55058e-24        1.83804e-24
247.00        1.70558e-24        1.56097e-24        1.85019e-24
248.14        1.71693e-24        1.57143e-24        1.86242e-24
249.29        1.72835e-24        1.58196e-24        1.87474e-24
250.44        1.73985e-24        1.59256e-24        1.88714e-24
251.59        1.75143e-24        1.60324e-24        1.89962e-24
252.76        1.76308e-24        1.61398e-24        1.91218e-24
253.92        1.77481e-24        1.62480e-24        1.92482e-24
255.10        1.78661e-24        1.63568e-24        1.93754e-24
256.27        1.79847e-24        1.64662e-24        1.95033e-24
257.46        1.81041e-24        1.65763e-24        1.96319e-24
258.65        1.82242e-24        1.66871e-24        1.97612e-24
259.84        1.83449e-24        1.67985e-24        1.98912e-24
261.04        1.84662e-24        1.69104e-24        2.00220e-24
262.25        1.85882e-24        1.70230e-24        2.01533e-24
263.46        1.87108e-24        1.71362e-24        2.02854e-24
264.67        1.88341e-24        1.72500e-24        2.04182e-24
265.90        1.89581e-24        1.73645e-24        2.05518e-24
267.12        1.90829e-24        1.74797e-24        2.06860e-24
268.36        1.92083e-24        1.75955e-24        2.08211e-24
269.60        1.93344e-24        1.77120e-24        2.09569e-24
270.84        1.94613e-24        1.78292e-24        2.10935e-24
272.09        1.95890e-24        1.79471e-24        2.12309e-24
273.35        1.97174e-24        1.80657e-24        2.13691e-24
274.61        1.98466e-24        1.81851e-24        2.15081e-24
275.88        1.99767e-24        1.83053e-24        2.16481e-24
277.15        2.01076e-24        1.84263e-24        2.17889e-24
278.43        2.02393e-24        1.85480e-24        2.19306e-24
279.72        2.03719e-24        1.86706e-24        2.20732e-24
281.01        2.05054e-24        1.87940e-24        2.22168e-24
282.31        2.06398e-24        1.89183e-24        2.23614e-24
283.61        2.07751e-24        1.90434e-24        2.25069e-24
284.92        2.09113e-24        1.91693e-24        2.26533e-24
286.24        2.10484e-24        1.92962e-24        2.28007e-24
287.56        2.11865e-24        1.94238e-24        2.29491e-24
288.89        2.13254e-24        1.95523e-24        2.30984e-24
290.22        2.14652e-24        1.96817e-24        2.32487e-24
291.56        2.16060e-24        1.98120e-24        2.34000e-24
292.91        2.17476e-24        1.99431e-24        2.35522e-24
294.26        2.18902e-24        2.00750e-24        2.37054e-24
295.62        2.20337e-24        2.02078e-24        2.38595e-24
296.99        2.21781e-24        2.03415e-24        2.40147e-24
298.36        2.23234e-24        2.04760e-24        2.41707e-24
299.74        2.24696e-24        2.06114e-24        2.43277e-24
301.12        2.26251e-24        2.07549e-24        2.44953e-24
302.51        2.27837e-24        2.09012e-24        2.46663e-24
303.91        2.29435e-24        2.10485e-24        2.48385e-24
305.31        2.31044e-24        2.11969e-24        2.50119e-24
306.72        2.32665e-24        2.13464e-24        2.51865e-24
308.14        2.34297e-24        2.14969e-24        2.53624e-24
309.56        2.35940e-24        2.16485e-24        2.55395e-24
310.99        2.37596e-24        2.18012e-24        2.57179e-24
312.43        2.39263e-24        2.19550e-24        2.58975e-24
313.87        2.40942e-24        2.21100e-24        2.60784e-24
315.32        2.42633e-24        2.22660e-24        2.62606e-24
316.77        2.44336e-24        2.24232e-24        2.64441e-24
318.24        2.46052e-24        2.25815e-24        2.66289e-24
319.71        2.47779e-24        2.27409e-24        2.68150e-24
321.18        2.49519e-24        2.29015e-24        2.70024e-24
322.67        2.51272e-24        2.30633e-24        2.71911e-24
324.16        2.53037e-24        2.32262e-24        2.73812e-24
325.65        2.54815e-24        2.33903e-24        2.75726e-24
327.16        2.56605e-24        2.35556e-24        2.77654e-24
328.67        2.58408e-24        2.37221e-24        2.79596e-24
330.19        2.60224e-24        2.38897e-24        2.81551e-24
331.71        2.62053e-24        2.40586e-24        2.83520e-24
333.24        2.63895e-24        2.42288e-24        2.85503e-24
334.78        2.65750e-24        2.44001e-24        2.87500e-24
336.33        2.67619e-24        2.45726e-24        2.89511e-24
337.88        2.69500e-24        2.47464e-24        2.91535e-24
339.44        2.71394e-24        2.49214e-24        2.93574e-24
341.01        2.73301e-24        2.50976e-24        2.95626e-24
342.58        2.75221e-24        2.52750e-24        2.97692e-24
344.17        2.77154e-24        2.54536e-24        2.99772e-24
345.76        2.79100e-24        2.56334e-24        3.01866e-24
347.35        2.81059e-24        2.58144e-24        3.03973e-24
348.96        2.83030e-24        2.59967e-24        3.06094e-24
350.57        2.85015e-24        2.61801e-24        3.08229e-24
352.19        2.87012e-24        2.63647e-24        3.10377e-24
353.81        2.89022e-24        2.65506e-24        3.12539e-24
355.45        2.91045e-24        2.67376e-24        3.14714e-24
357.09        2.93080e-24        2.69258e-24        3.16902e-24
358.74        2.95128e-24        2.71151e-24        3.19104e-24
360.39        2.97188e-24        2.73057e-24        3.21319e-24
362.06        2.99260e-24        2.74974e-24        3.23547e-24
363.73        3.01346e-24        2.76902e-24        3.25789e-24
365.41        3.03443e-24        2.78843e-24        3.28044e-24
367.10        3.05554e-24        2.80796e-24        3.30312e-24
368.79        3.07678e-24        2.82761e-24        3.32595e-24
370.50        3.09815e-24        2.84739e-24        3.34892e-24
372.21        3.11966e-24        2.86729e-24        3.37202e-24
373.93        3.14130e-24        2.88733e-24        3.39528e-24
375.65        3.16309e-24        2.90749e-24        3.41868e-24
377.39        3.18501e-24        2.92778e-24        3.44223e-24
379.13        3.20707e-24        2.94821e-24        3.46593e-24
380.88        3.22929e-24        2.96878e-24        3.48979e-24
382.64        3.25165e-24        2.98949e-24        3.51381e-24
384.41        3.27416e-24        3.01033e-24        3.53798e-24
386.18        3.29682e-24        3.03133e-24        3.56232e-24
387.97        3.31964e-24        3.05246e-24        3.58682e-24
389.76        3.34262e-24        3.07375e-24        3.61148e-24
391.56        3.36575e-24        3.09518e-24        3.63632e-24
393.37        3.38905e-24        3.11678e-24        3.66133e-24
395.18        3.41252e-24        3.13852e-24        3.68652e-24
397.01        3.43616e-24        3.16043e-24        3.71189e-24
398.84        3.45997e-24        3.18250e-24        3.73745e-24
400.68        3.48442e-24        3.20513e-24        3.76370e-24
402.53        3.50983e-24        3.22862e-24        3.79104e-24
404.39        3.53545e-24        3.25230e-24        3.81860e-24
406.26        3.56127e-24        3.27617e-24        3.84637e-24
408.14        3.58730e-24        3.30023e-24        3.87437e-24
410.02        3.61353e-24        3.32448e-24        3.90258e-24
411.91        3.63997e-24        3.34892e-24        3.93102e-24
413.82        3.66661e-24        3.37356e-24        3.95967e-24
415.73        3.69347e-24        3.39838e-24        3.98855e-24
417.65        3.72052e-24        3.42340e-24        4.01764e-24
419.58        3.74779e-24        3.44862e-24        4.04696e-24
421.51        3.77526e-24        3.47402e-24        4.07649e-24
423.46        3.80293e-24        3.49962e-24        4.10625e-24
425.42        3.83081e-24        3.52541e-24        4.13622e-24
427.38        3.85890e-24        3.55139e-24        4.16642e-24
429.35        3.88719e-24        3.57756e-24        4.19683e-24
431.34        3.91569e-24        3.60392e-24        4.22746e-24
433.33        3.94439e-24        3.63047e-24        4.25831e-24
435.33        3.97329e-24        3.65722e-24        4.28937e-24
437.34        4.00240e-24        3.68415e-24        4.32065e-24
439.36        4.03171e-24        3.71127e-24        4.35214e-24
441.39        4.06121e-24        3.73858e-24        4.38385e-24
443.43        4.09092e-24        3.76607e-24        4.41577e-24
445.48        4.12082e-24        3.79375e-24        4.44789e-24
447.53        4.15092e-24        3.82162e-24        4.48023e-24
449.60        4.18122e-24        3.84966e-24        4.51278e-24
451.68        4.21171e-24        3.87789e-24        4.54553e-24
453.76        4.24239e-24        3.90630e-24        4.57848e-24
455.86        4.27327e-24        3.93489e-24        4.61165e-24
457.96        4.30435e-24        3.96367e-24        4.64502e-24
460.08        4.33562e-24        3.99264e-24        4.67861e-24
462.20        4.36710e-24        4.02180e-24        4.71241e-24
464.34        4.39879e-24        4.05114e-24        4.74643e-24
466.48        4.43068e-24        4.08069e-24        4.78068e-24
468.64        4.46278e-24        4.11043e-24        4.81514e-24
470.80        4.49510e-24        4.14037e-24        4.84983e-24
472.97        4.52762e-24        4.17050e-24        4.88474e-24
475.16        4.56037e-24        4.20085e-24        4.91988e-24
477.35        4.59333e-24        4.23140e-24        4.95526e-24
479.56        4.62651e-24        4.26215e-24        4.99087e-24
481.77        4.65992e-24        4.29312e-24        5.02672e-24
484.00        4.69356e-24        4.32430e-24        5.06282e-24
486.23        4.72742e-24        4.35570e-24        5.09915e-24
488.48        4.76152e-24        4.38731e-24        5.13574e-24
490.73        4.79586e-24        4.41915e-24        5.17257e-24
493.00        4.83044e-24        4.45121e-24        5.20966e-24
495.28        4.86525e-24        4.48350e-24        5.24701e-24
497.56        4.90032e-24        4.51602e-24        5.28461e-24
499.86        4.93563e-24        4.54878e-24        5.32249e-24
502.17        4.97237e-24        4.58282e-24        5.36193e-24
504.49        5.00947e-24        4.61719e-24        5.40175e-24
506.82        5.04685e-24        4.65182e-24        5.44188e-24
509.16        5.08451e-24        4.68672e-24        5.48231e-24
511.51        5.12246e-24        4.72188e-24        5.52303e-24
513.87        5.16069e-24        4.75731e-24        5.56407e-24
516.25        5.19920e-24        4.79300e-24        5.60540e-24
518.63        5.23801e-24        4.82897e-24        5.64704e-24
521.02        5.27710e-24        4.86520e-24        5.68899e-24
523.43        5.31648e-24        4.90171e-24        5.73125e-24
525.85        5.35615e-24        4.93848e-24        5.77381e-24
528.28        5.39611e-24        4.97553e-24        5.81668e-24
530.72        5.43636e-24        5.01285e-24        5.85986e-24
533.17        5.47690e-24        5.05045e-24        5.90335e-24
535.63        5.51774e-24        5.08831e-24        5.94716e-24
538.10        5.55886e-24        5.12646e-24        5.99127e-24
540.59        5.60028e-24        5.16487e-24        6.03569e-24
543.08        5.64200e-24        5.20357e-24        6.08043e-24
545.59        5.68401e-24        5.24254e-24        6.12548e-24
548.11        5.72631e-24        5.28178e-24        6.17084e-24
550.64        5.76891e-24        5.32130e-24        6.21651e-24
553.19        5.81180e-24        5.36110e-24        6.26250e-24
555.74        5.85499e-24        5.40118e-24        6.30880e-24
558.31        5.89848e-24        5.44154e-24        6.35542e-24
560.89        5.94228e-24        5.48219e-24        6.40237e-24
563.48        5.98638e-24        5.52312e-24        6.44964e-24
566.08        6.03079e-24        5.56435e-24        6.49723e-24
568.69        6.07552e-24        5.60587e-24        6.54516e-24
571.32        6.12056e-24        5.64768e-24        6.59343e-24
573.96        6.16592e-24        5.68980e-24        6.64204e-24
576.61        6.21160e-24        5.73222e-24        6.69098e-24
579.27        6.25761e-24        5.77495e-24        6.74028e-24
581.95        6.30396e-24        5.81799e-24        6.78992e-24
584.63        6.35063e-24        5.86134e-24        6.83992e-24
587.33        6.39765e-24        5.90502e-24        6.89027e-24
590.05        6.44500e-24        5.94901e-24        6.94099e-24
592.77        6.49270e-24        5.99332e-24        6.99208e-24
595.51        6.54075e-24        6.03797e-24        7.04353e-24
598.26        6.58915e-24        6.08295e-24        7.09536e-24
601.02        6.63858e-24        6.12886e-24        7.14831e-24
603.80        6.68954e-24        6.17614e-24        7.20294e-24
606.58        6.74089e-24        6.22379e-24        7.25799e-24
609.39        6.79265e-24        6.27182e-24        7.31348e-24
612.20        6.84481e-24        6.32023e-24        7.36939e-24
615.03        6.89737e-24        6.36902e-24        7.42573e-24
617.87        6.95034e-24        6.41818e-24        7.48250e-24
620.72        7.00371e-24        6.46773e-24        7.53970e-24
623.59        7.05749e-24        6.51765e-24        7.59733e-24
626.47        7.11167e-24        6.56795e-24        7.65539e-24
629.36        7.16626e-24        6.61864e-24        7.71388e-24
632.27        7.22126e-24        6.66970e-24        7.77281e-24
635.19        7.27666e-24        6.72115e-24        7.83216e-24
638.12        7.33246e-24        6.77297e-24        7.89195e-24
641.07        7.38867e-24        6.82518e-24        7.95217e-24
644.03        7.44529e-24        6.87777e-24        8.01281e-24
647.00        7.50231e-24        6.93073e-24        8.07389e-24
649.99        7.55974e-24        6.98408e-24        8.13539e-24
652.99        7.61757e-24        7.03781e-24        8.19733e-24
656.01        7.67580e-24        7.09191e-24        8.25969e-24
659.04        7.73445e-24        7.14641e-24        8.32249e-24
662.08        7.79351e-24        7.20129e-24        8.38573e-24
665.14        7.85299e-24        7.25657e-24        8.44941e-24
668.21        7.91289e-24        7.31224e-24        8.51354e-24
671.30        7.97322e-24        7.36831e-24        8.57812e-24
674.40        8.03398e-24        7.42479e-24        8.64316e-24
677.51        8.09517e-24        7.48168e-24        8.70866e-24
680.64        8.15680e-24        7.53898e-24        8.77462e-24
683.78        8.21888e-24        7.59670e-24        8.84106e-24
686.94        8.28141e-24        7.65485e-24        8.90797e-24
690.11        8.34439e-24        7.71342e-24        8.97536e-24
693.30        8.40783e-24        7.77242e-24        9.04324e-24
696.50        8.47173e-24        7.83186e-24        9.11161e-24
699.72        8.53611e-24        7.89173e-24        9.18048e-24
702.95        8.60095e-24        7.95206e-24        9.24985e-24
706.19        8.66627e-24        8.01283e-24        9.31972e-24
709.46        8.73207e-24        8.07405e-24        9.39009e-24
712.73        8.79835e-24        8.13572e-24        9.46097e-24
716.02        8.86510e-24        8.19784e-24        9.53236e-24
719.33        8.93234e-24        8.26042e-24        9.60425e-24
722.65        9.00005e-24        8.32344e-24        9.67665e-24
725.99        9.06824e-24        8.38692e-24        9.74956e-24
729.34        9.13691e-24        8.45085e-24        9.82298e-24
732.71        9.20606e-24        8.51523e-24        9.89690e-24
736.09        9.27570e-24        8.58007e-24        9.97133e-24
739.49        9.34581e-24        8.64536e-24        1.00463e-23
742.91        9.41640e-24        8.71110e-24        1.01217e-23
746.34        9.48747e-24        8.77729e-24        1.01977e-23
749.79        9.55902e-24        8.84394e-24        1.02741e-23
753.25        9.63105e-24        8.91104e-24        1.03511e-23
756.73        9.70356e-24        8.97860e-24        1.04285e-23
760.22        9.77657e-24        9.04662e-24        1.05065e-23
763.73        9.85007e-24        9.11512e-24        1.05850e-23
767.26        9.92409e-24        9.18409e-24        1.06641e-23
770.80        9.99861e-24        9.25355e-24        1.07437e-23
774.36        1.00737e-23        9.32351e-24        1.08238e-23
777.94        1.01492e-23        9.39397e-24        1.09045e-23
781.53        1.02254e-23        9.46495e-24        1.09858e-23
785.14        1.03020e-23        9.53644e-24        1.10677e-23
788.77        1.03793e-23        9.60847e-24        1.11501e-23
792.41        1.04571e-23        9.68103e-24        1.12332e-23
796.07        1.05355e-23        9.75415e-24        1.13168e-23
799.74        1.06145e-23        9.82782e-24        1.14011e-23
803.44        1.06972e-23        9.90475e-24        1.14896e-23
807.15        1.07808e-23        9.98251e-24        1.15790e-23
810.88        1.08651e-23        1.00609e-23        1.16692e-23
814.62        1.09500e-23        1.01399e-23        1.17601e-23
818.38        1.10357e-23        1.02196e-23        1.18517e-23
822.16        1.11220e-23        1.02999e-23        1.19441e-23
825.96        1.12091e-23        1.03809e-23        1.20372e-23
829.77        1.12968e-23        1.04625e-23        1.21310e-23
833.61        1.13852e-23        1.05448e-23        1.22256e-23
837.46        1.14743e-23        1.06277e-23        1.23209e-23
841.32        1.15641e-23        1.07113e-23        1.24170e-23
845.21        1.16547e-23        1.07956e-23        1.25138e-23
849.11        1.17459e-23        1.08805e-23        1.26113e-23
853.03        1.18378e-23        1.09660e-23        1.27096e-23
856.97        1.19304e-23        1.10522e-23        1.28086e-23
860.93        1.20237e-23        1.11391e-23        1.29084e-23
864.91        1.21178e-23        1.12266e-23        1.30089e-23
868.90        1.22125e-23        1.13148e-23        1.31102e-23
872.91        1.23079e-23        1.14037e-23        1.32122e-23
876.94        1.24041e-23        1.14932e-23        1.33149e-23
880.99        1.25009e-23        1.15834e-23        1.34184e-23
885.06        1.25985e-23        1.16742e-23        1.35227e-23
889.15        1.26967e-23        1.17657e-23        1.36277e-23
893.26        1.27957e-23        1.18579e-23        1.37334e-23
897.38        1.28953e-23        1.19507e-23        1.38399e-23
901.52        1.29956e-23        1.20442e-23        1.39471e-23
905.69        1.30967e-23        1.21383e-23        1.40550e-23
909.87        1.31984e-23        1.22331e-23        1.41637e-23
914.07        1.33009e-23        1.23286e-23        1.42731e-23
918.29        1.34040e-23        1.24247e-23        1.43833e-23
922.53        1.35079e-23        1.25215e-23        1.44943e-23
926.79        1.36125e-23        1.26190e-23        1.46061e-23
931.07        1.37179e-23        1.27172e-23        1.47186e-23
935.37        1.38240e-23        1.28162e-23        1.48319e-23
939.69        1.39309e-23        1.29158e-23        1.49460e-23
944.03        1.40386e-23        1.30161e-23        1.50610e-23
948.39        1.41470e-23        1.31172e-23        1.51767e-23
952.77        1.42562e-23        1.32191e-23        1.52933e-23
957.17        1.43662e-23        1.33217e-23        1.54108e-23
961.59        1.44770e-23        1.34250e-23        1.55291e-23
966.03        1.45887e-23        1.35291e-23        1.56482e-23
970.50        1.47011e-23        1.36340e-23        1.57682e-23
974.98        1.48144e-23        1.37397e-23        1.58892e-23
979.48        1.49286e-23        1.38462e-23        1.60110e-23
984.00        1.50436e-23        1.39535e-23        1.61337e-23
988.55        1.51595e-23        1.40616e-23        1.62573e-23
993.11        1.52762e-23        1.41706e-23        1.63819e-23
997.70        1.53939e-23        1.42804e-23        1.65075e-23
1002.31        1.55150e-23        1.43932e-23        1.66368e-23
1006.94        1.56396e-23        1.45091e-23        1.67701e-23
1011.59        1.57653e-23        1.46260e-23        1.69046e-23
1016.26        1.58920e-23        1.47439e-23        1.70401e-23
1020.95        1.60197e-23        1.48628e-23        1.71767e-23
1025.66        1.61485e-23        1.49826e-23        1.73144e-23
1030.40        1.62783e-23        1.51034e-23        1.74533e-23
1035.16        1.64092e-23        1.52251e-23        1.75932e-23
1039.94        1.65411e-23        1.53479e-23        1.77343e-23
1044.74        1.66740e-23        1.54716e-23        1.78765e-23
1049.57        1.68080e-23        1.55963e-23        1.80198e-23
1054.41        1.69431e-23        1.57220e-23        1.81642e-23
1059.28        1.70792e-23        1.58486e-23        1.83097e-23
1064.18        1.72163e-23        1.59763e-23        1.84564e-23
1069.09        1.73545e-23        1.61049e-23        1.86041e-23
1074.03        1.74938e-23        1.62345e-23        1.87530e-23
1078.99        1.76341e-23        1.63651e-23        1.89030e-23
1083.97        1.77754e-23        1.64967e-23        1.90542e-23
1088.98        1.79178e-23        1.66293e-23        1.92064e-23
1094.01        1.80613e-23        1.67628e-23        1.93597e-23
1099.06        1.82057e-23        1.68973e-23        1.95142e-23
1104.13        1.83513e-23        1.70328e-23        1.96697e-23
1109.23        1.84978e-23        1.71693e-23        1.98264e-23
1114.35        1.86454e-23        1.73067e-23        1.99842e-23
1119.50        1.87941e-23        1.74452e-23        2.01431e-23
1124.67        1.89439e-23        1.75847e-23        2.03032e-23
1129.86        1.90948e-23        1.77251e-23        2.04644e-23
1135.08        1.92467e-23        1.78667e-23        2.06268e-23
1140.32        1.93998e-23        1.80093e-23        2.07904e-23
1145.59        1.95541e-23        1.81529e-23        2.09552e-23
1150.88        1.97094e-23        1.82976e-23        2.11212e-23
1156.20        1.98660e-23        1.84434e-23        2.12885e-23
1161.54        2.00237e-23        1.85903e-23        2.14570e-23
1166.90        2.01826e-23        1.87384e-23        2.16268e-23
1172.29        2.03427e-23        1.88875e-23        2.17979e-23
1177.70        2.05040e-23        1.90379e-23        2.19702e-23
1183.14        2.06666e-23        1.91893e-23        2.21439e-23
1188.60        2.08305e-23        1.93420e-23        2.23189e-23
1194.09        2.09956e-23        1.94959e-23        2.24953e-23
1199.61        2.11620e-23        1.96509e-23        2.26731e-23
1205.15        2.13297e-23        1.98072e-23        2.28523e-23
1210.71        2.14988e-23        1.99648e-23        2.30328e-23
1216.31        2.16692e-23        2.01236e-23        2.32148e-23
1221.92        2.18409e-23        2.02836e-23        2.33982e-23
1227.57        2.20140e-23        2.04449e-23        2.35830e-23
1233.23        2.21884e-23        2.06075e-23        2.37693e-23
1238.93        2.23642e-23        2.07714e-23        2.39570e-23
1244.65        2.25413e-23        2.09365e-23        2.41461e-23
1250.40        2.27198e-23        2.11029e-23        2.43367e-23
1256.17        2.28997e-23        2.12706e-23        2.45288e-23
1261.97        2.30810e-23        2.14396e-23        2.47223e-23
1267.80        2.32636e-23        2.16099e-23        2.49173e-23
1273.66        2.34476e-23        2.17815e-23        2.51138e-23
1279.54        2.36331e-23        2.19544e-23        2.53117e-23
1285.45        2.38199e-23        2.21286e-23        2.55112e-23
1291.38        2.40081e-23        2.23042e-23        2.57121e-23
1297.35        2.41978e-23        2.24811e-23        2.59145e-23
1303.34        2.43889e-23        2.26593e-23        2.61185e-23
1309.36        2.45814e-23        2.28388e-23        2.63239e-23
1315.41        2.47753e-23        2.30197e-23        2.65308e-23
1321.48        2.49706e-23        2.32019e-23        2.67393e-23
1327.58        2.51675e-23        2.33856e-23        2.69493e-23
1333.71        2.53657e-23        2.35705e-23        2.71609e-23
1339.87        2.55655e-23        2.37569e-23        2.73741e-23
1346.06        2.57667e-23        2.39447e-23        2.75888e-23
1352.28        2.59695e-23        2.41339e-23        2.78051e-23
1358.52        2.61737e-23        2.43244e-23        2.80230e-23
1364.80        2.63795e-23        2.45165e-23        2.82425e-23
1371.10        2.65868e-23        2.47099e-23        2.84636e-23
1377.43        2.67956e-23        2.49048e-23        2.86864e-23
1383.79        2.70060e-23        2.51012e-23        2.89108e-23
1390.18        2.72179e-23        2.52991e-23        2.91368e-23
1396.60        2.74315e-23        2.54984e-23        2.93646e-23
1403.05        2.76466e-23        2.56992e-23        2.95940e-23
1409.53        2.78633e-23        2.59015e-23        2.98251e-23
1416.04        2.80816e-23        2.61054e-23        3.00579e-23
1422.58        2.83016e-23        2.63108e-23        3.02924e-23
1429.15        2.85232e-23        2.65177e-23        3.05287e-23
1435.75        2.87464e-23        2.67261e-23        3.07667e-23
1442.38        2.89713e-23        2.69362e-23        3.10065e-23
1449.04        2.91979e-23        2.71478e-23        3.12480e-23
1455.73        2.94262e-23        2.73610e-23        3.14913e-23
1462.46        2.96561e-23        2.75758e-23        3.17364e-23
1469.21        2.98878e-23        2.77922e-23        3.19834e-23
1475.99        3.01212e-23        2.80103e-23        3.22321e-23
1482.81        3.03563e-23        2.82299e-23        3.24827e-23
1489.66        3.05932e-23        2.84513e-23        3.27352e-23
1496.54        3.08319e-23        2.86743e-23        3.29895e-23
1503.45        3.10775e-23        2.89034e-23        3.32516e-23
1510.39        3.13303e-23        2.91388e-23        3.35218e-23
1517.37        3.15851e-23        2.93762e-23        3.37941e-23
1524.37        3.18420e-23        2.96154e-23        3.40686e-23
1531.41        3.21010e-23        2.98566e-23        3.43453e-23
1538.49        3.23620e-23        3.00997e-23        3.46242e-23
1545.59        3.26250e-23        3.03447e-23        3.49054e-23
1552.73        3.28902e-23        3.05917e-23        3.51887e-23
1559.90        3.31575e-23        3.08407e-23        3.54743e-23
1567.10        3.34270e-23        3.10917e-23        3.57622e-23
1574.34        3.36985e-23        3.13446e-23        3.60524e-23
1581.61        3.39722e-23        3.15996e-23        3.63449e-23
1588.91        3.42481e-23        3.18566e-23        3.66396e-23
1596.25        3.45262e-23        3.21156e-23        3.69367e-23
1603.62        3.48064e-23        3.23767e-23        3.72361e-23
1611.03        3.50888e-23        3.26398e-23        3.75379e-23
1618.47        3.53735e-23        3.29050e-23        3.78420e-23
1625.94        3.56604e-23        3.31723e-23        3.81485e-23
1633.45        3.59495e-23        3.34416e-23        3.84574e-23
1641.00        3.62409e-23        3.37131e-23        3.87687e-23
1648.57        3.65345e-23        3.39867e-23        3.90824e-23
1656.19        3.68305e-23        3.42624e-23        3.93985e-23
1663.84        3.71287e-23        3.45402e-23        3.97171e-23
1671.52        3.74292e-23        3.48202e-23        4.00381e-23
1679.24        3.77320e-23        3.51024e-23        4.03616e-23
1686.99        3.80371e-23        3.53867e-23        4.06875e-23
1694.78        3.83446e-23        3.56732e-23        4.10160e-23
1702.61        3.86544e-23        3.59619e-23        4.13469e-23
1710.47        3.89666e-23        3.62528e-23        4.16804e-23
1718.37        3.92811e-23        3.65459e-23        4.20163e-23
1726.31        3.95981e-23        3.68413e-23        4.23548e-23
1734.28        3.99174e-23        3.71389e-23        4.26959e-23
1742.29        4.02392e-23        3.74387e-23        4.30396e-23
1750.34        4.05634e-23        3.77409e-23        4.33859e-23
1758.42        4.08901e-23        3.80454e-23        4.37348e-23
1766.54        4.12192e-23        3.83521e-23        4.40864e-23
1774.70        4.15509e-23        3.86613e-23        4.44406e-23
1782.89        4.18851e-23        3.89727e-23        4.47975e-23
1791.13        4.22218e-23        3.92866e-23        4.51571e-23
1799.40        4.25611e-23        3.96029e-23        4.55194e-23
1807.71        4.29030e-23        3.99215e-23        4.58845e-23
1816.06        4.32475e-23        4.02426e-23        4.62524e-23
1824.44        4.35946e-23        4.05662e-23        4.66230e-23
1832.87        4.39443e-23        4.08922e-23        4.69965e-23
1841.33        4.42968e-23        4.12207e-23        4.73728e-23
1849.84        4.46518e-23        4.15517e-23        4.77519e-23
1858.38        4.50096e-23        4.18853e-23        4.81340e-23
1866.96        4.53701e-23        4.22214e-23        4.85189e-23
1875.58        4.57334e-23        4.25601e-23        4.89068e-23
1884.25        4.60994e-23        4.29013e-23        4.92976e-23
1892.95        4.64683e-23        4.32452e-23        4.96913e-23
1901.69        4.68399e-23        4.35917e-23        5.00881e-23
1910.47        4.72144e-23        4.39409e-23        5.04879e-23
1919.29        4.75917e-23        4.42927e-23        5.08908e-23
1928.16        4.79719e-23        4.46472e-23        5.12967e-23
1937.06        4.83551e-23        4.50045e-23        5.17057e-23
1946.01        4.87411e-23        4.53645e-23        5.21178e-23
1954.99        4.91301e-23        4.57272e-23        5.25330e-23
1964.02        4.95221e-23        4.60928e-23        5.29515e-23
1973.09        4.99171e-23        4.64611e-23        5.33731e-23
1982.21        5.03151e-23        4.68323e-23        5.37979e-23
1991.36        5.07162e-23        4.72063e-23        5.42260e-23
2000.56        5.11211e-23        4.75840e-23        5.46583e-23
2009.79        5.15418e-23        4.79755e-23        5.51080e-23
2019.08        5.19659e-23        4.83703e-23        5.55614e-23
2028.40        5.23934e-23        4.87683e-23        5.60185e-23
2037.77        5.28244e-23        4.91695e-23        5.64793e-23
2047.18        5.32589e-23        4.95739e-23        5.69438e-23
2056.63        5.36969e-23        4.99817e-23        5.74121e-23
2066.13        5.41384e-23        5.03927e-23        5.78841e-23
2075.67        5.45835e-23        5.08070e-23        5.83600e-23
2085.26        5.50322e-23        5.12247e-23        5.88397e-23
2094.89        5.54846e-23        5.16458e-23        5.93233e-23
2104.56        5.59406e-23        5.20703e-23        5.98108e-23
2114.28        5.64002e-23        5.24982e-23        6.03023e-23
2124.04        5.68636e-23        5.29295e-23        6.07977e-23
2133.85        5.73307e-23        5.33643e-23        6.12970e-23
2143.71        5.78016e-23        5.38027e-23        6.18005e-23
2153.61        5.82762e-23        5.42445e-23        6.23079e-23
2163.55        5.87547e-23        5.46899e-23        6.28194e-23
2173.54        5.92370e-23        5.51389e-23        6.33350e-23
2183.58        5.97231e-23        5.55914e-23        6.38548e-23
2193.67        6.02132e-23        5.60476e-23        6.43787e-23
2203.80        6.07072e-23        5.65075e-23        6.49068e-23
2213.97        6.12051e-23        5.69710e-23        6.54392e-23
2224.20        6.17070e-23        5.74382e-23        6.59757e-23
2234.47        6.22129e-23        5.79091e-23        6.65166e-23
2244.79        6.27228e-23        5.83838e-23        6.70618e-23
2255.16        6.32368e-23        5.88623e-23        6.76113e-23
2265.57        6.37548e-23        5.93446e-23        6.81651e-23
2276.03        6.42770e-23        5.98307e-23        6.87234e-23
2286.54        6.48033e-23        6.03206e-23        6.92860e-23
2297.10        6.53338e-23        6.08144e-23        6.98532e-23
2307.71        6.58685e-23        6.13122e-23        7.04248e-23
2318.37        6.64074e-23        6.18138e-23        7.10009e-23
2329.08        6.69505e-23        6.23194e-23        7.15816e-23
2339.83        6.74979e-23        6.28290e-23        7.21668e-23
2350.64        6.80496e-23        6.33426e-23        7.27566e-23
2361.49        6.86057e-23        6.38602e-23        7.33511e-23
2372.40        6.91661e-23        6.43819e-23        7.39502e-23
2383.35        6.97308e-23        6.49077e-23        7.45540e-23
2394.36        7.03000e-23        6.54375e-23        7.51625e-23
2405.42        7.08736e-23        6.59715e-23        7.57757e-23
2416.53        7.14517e-23        6.65097e-23        7.63937e-23
2427.69        7.20343e-23        6.70520e-23        7.70165e-23
2438.90        7.26213e-23        6.75985e-23        7.76442e-23
2450.16        7.32130e-23        6.81493e-23        7.82767e-23
2461.48        7.38091e-23        6.87043e-23        7.89140e-23
2472.84        7.44099e-23        6.92635e-23        7.95563e-23
2484.26        7.50153e-23        6.98271e-23        8.02035e-23
2495.74        7.56253e-23        7.03950e-23        8.08557e-23
2507.26        7.62400e-23        7.09672e-23        8.15128e-23
2518.84        7.68594e-23        7.15438e-23        8.21750e-23
2530.47        7.74835e-23        7.21249e-23        8.28422e-23
2542.16        7.81124e-23        7.27103e-23        8.35146e-23
2553.90        7.87461e-23        7.33003e-23        8.41920e-23
2565.69        7.93847e-23        7.38947e-23        8.48747e-23
2577.54        8.00281e-23        7.44937e-23        8.55625e-23
2589.44        8.06765e-23        7.50973e-23        8.62557e-23
2601.40        8.13298e-23        7.57054e-23        8.69541e-23
2613.42        8.19880e-23        7.63183e-23        8.76578e-23
2625.49        8.26514e-23        7.69358e-23        8.83670e-23
2637.61        8.33198e-23        7.75580e-23        8.90815e-23
2649.79        8.39933e-23        7.81850e-23        8.98015e-23
2662.03        8.46719e-23        7.88168e-23        9.05270e-23
2674.32        8.53558e-23        7.94534e-23        9.12581e-23
2686.67        8.60449e-23        8.00949e-23        9.19948e-23
2699.08        8.67392e-23        8.07413e-23        9.27371e-23
2711.54        8.74389e-23        8.13927e-23        9.34850e-23
2724.07        8.81439e-23        8.20490e-23        9.42387e-23
2736.65        8.88543e-23        8.27104e-23        9.49982e-23
2749.28        8.95702e-23        8.33768e-23        9.57635e-23
2761.98        9.02915e-23        8.40484e-23        9.65347e-23
2774.74        9.10184e-23        8.47251e-23        9.73117e-23
2787.55        9.17509e-23        8.54070e-23        9.80948e-23
2800.42        9.24890e-23        8.60941e-23        9.88838e-23
2813.36        9.32327e-23        8.67865e-23        9.96789e-23
2826.35        9.39822e-23        8.74842e-23        1.00480e-22
2839.40        9.47374e-23        8.81873e-23        1.01287e-22
2852.51        9.54984e-23        8.88958e-23        1.02101e-22
2865.69        9.62653e-23        8.96098e-23        1.02921e-22
2878.92        9.70381e-23        9.03292e-23        1.03747e-22
2892.22        9.78169e-23        9.10542e-23        1.04580e-22
2905.57        9.86016e-23        9.17848e-23        1.05418e-22
2918.99        9.93924e-23        9.25210e-23        1.06264e-22
2932.47        1.00189e-22        9.32630e-23        1.07116e-22
2946.01        1.00992e-22        9.40106e-23        1.07974e-22
2959.62        1.01802e-22        9.47641e-23        1.08839e-22
2973.29        1.02617e-22        9.55233e-23        1.09711e-22
2987.02        1.03439e-22        9.62885e-23        1.10590e-22
3000.81        1.04269e-22        9.70608e-23        1.11477e-22
3014.67        1.05125e-22        9.78577e-23        1.12392e-22
3028.59        1.05988e-22        9.86611e-23        1.13316e-22
3042.58        1.06859e-22        9.94711e-23        1.14246e-22
3056.63        1.07736e-22        1.00288e-22        1.15184e-22
3070.74        1.08620e-22        1.01111e-22        1.16130e-22
3084.93        1.09512e-22        1.01940e-22        1.17083e-22
3099.17        1.10411e-22        1.02777e-22        1.18045e-22
3113.48        1.11317e-22        1.03620e-22        1.19013e-22
3127.86        1.12230e-22        1.04470e-22        1.19990e-22
3142.31        1.13151e-22        1.05327e-22        1.20975e-22
3156.82        1.14079e-22        1.06191e-22        1.21967e-22
3171.40        1.15015e-22        1.07062e-22        1.22968e-22
3186.04        1.15958e-22        1.07940e-22        1.23977e-22
3200.76        1.16909e-22        1.08825e-22        1.24994e-22
3215.54        1.17868e-22        1.09717e-22        1.26019e-22
3230.39        1.18834e-22        1.10616e-22        1.27052e-22
3245.31        1.19808e-22        1.11523e-22        1.28094e-22
3260.29        1.20790e-22        1.12436e-22        1.29144e-22
3275.35        1.21780e-22        1.13358e-22        1.30202e-22
3290.48        1.22778e-22        1.14286e-22        1.31269e-22
3305.67        1.23784e-22        1.15222e-22        1.32345e-22
3320.94        1.24797e-22        1.16166e-22        1.33429e-22
3336.27        1.25820e-22        1.17117e-22        1.34522e-22
3351.68        1.26850e-22        1.18076e-22        1.35624e-22
3367.16        1.27888e-22        1.19042e-22        1.36735e-22
3382.71        1.28935e-22        1.20016e-22        1.37854e-22
3398.33        1.29990e-22        1.20998e-22        1.38983e-22
3414.02        1.31054e-22        1.21988e-22        1.40120e-22
3429.79        1.32126e-22        1.22986e-22        1.41267e-22
3445.63        1.33207e-22        1.23992e-22        1.42422e-22
3461.54        1.34297e-22        1.25006e-22        1.43588e-22
3477.53        1.35395e-22        1.26027e-22        1.44762e-22
3493.59        1.36502e-22        1.27057e-22        1.45946e-22
3509.72        1.37617e-22        1.28096e-22        1.47139e-22
3525.93        1.38742e-22        1.29142e-22        1.48341e-22
3542.21        1.39875e-22        1.30197e-22        1.49553e-22
3558.57        1.41018e-22        1.31260e-22        1.50775e-22
3575.00        1.42169e-22        1.32332e-22        1.52007e-22
3591.51        1.43330e-22        1.33412e-22        1.53248e-22
3608.10        1.44500e-22        1.34501e-22        1.54499e-22
3624.76        1.45679e-22        1.35598e-22        1.55760e-22
3641.50        1.46868e-22        1.36704e-22        1.57031e-22
3658.32        1.48066e-22        1.37819e-22        1.58313e-22
3675.21        1.49273e-22        1.38942e-22        1.59604e-22
3692.19        1.50490e-22        1.40074e-22        1.60905e-22
3709.24        1.51716e-22        1.41216e-22        1.62217e-22
3726.37        1.52952e-22        1.42366e-22        1.63539e-22
3743.58        1.54198e-22        1.43525e-22        1.64871e-22
3760.86        1.55454e-22        1.44694e-22        1.66214e-22
3778.23        1.56719e-22        1.45871e-22        1.67567e-22
3795.68        1.57994e-22        1.47058e-22        1.68931e-22
3813.21        1.59280e-22        1.48254e-22        1.70305e-22
3830.82        1.60575e-22        1.49459e-22        1.71691e-22
3848.51        1.61880e-22        1.50674e-22        1.73087e-22
3866.28        1.63196e-22        1.51898e-22        1.74494e-22
3884.14        1.64521e-22        1.53131e-22        1.75912e-22
3902.08        1.65857e-22        1.54374e-22        1.77340e-22
3920.10        1.67204e-22        1.55627e-22        1.78780e-22
3938.20        1.68561e-22        1.56890e-22        1.80231e-22
3956.39        1.69928e-22        1.58162e-22        1.81694e-22
3974.66        1.71306e-22        1.59444e-22        1.83167e-22
3993.01        1.72694e-22        1.60736e-22        1.84652e-22
4011.45        1.74108e-22        1.62052e-22        1.86165e-22
4029.98        1.75543e-22        1.63387e-22        1.87699e-22
4048.59        1.76989e-22        1.64732e-22        1.89246e-22
4067.29        1.78447e-22        1.66089e-22        1.90805e-22
4086.07        1.79916e-22        1.67456e-22        1.92376e-22
4104.94        1.81396e-22        1.68833e-22        1.93959e-22
4123.90        1.82889e-22        1.70222e-22        1.95556e-22
4142.94        1.84393e-22        1.71622e-22        1.97164e-22
4162.07        1.85909e-22        1.73032e-22        1.98786e-22
4181.29        1.87437e-22        1.74454e-22        2.00420e-22
4200.60        1.88977e-22        1.75887e-22        2.02067e-22
4220.00        1.90529e-22        1.77331e-22        2.03728e-22
4239.49        1.92094e-22        1.78787e-22        2.05401e-22
4259.07        1.93671e-22        1.80254e-22        2.07088e-22
4278.74        1.95260e-22        1.81733e-22        2.08787e-22
4298.50        1.96862e-22        1.83224e-22        2.10501e-22
4318.35        1.98477e-22        1.84726e-22        2.12228e-22
4338.29        2.00104e-22        1.86240e-22        2.13968e-22
4358.33        2.01745e-22        1.87767e-22        2.15723e-22
4378.45        2.03398e-22        1.89305e-22        2.17491e-22
4398.67        2.05064e-22        1.90855e-22        2.19273e-22
4418.99        2.06744e-22        1.92418e-22        2.21069e-22
4439.39        2.08436e-22        1.93993e-22        2.22880e-22
4459.90        2.10143e-22        1.95580e-22        2.24705e-22
4480.49        2.11862e-22        1.97180e-22        2.26544e-22
4501.18        2.13596e-22        1.98793e-22        2.28398e-22
4521.97        2.15343e-22        2.00418e-22        2.30267e-22
4542.85        2.17103e-22        2.02057e-22        2.32150e-22
4563.83        2.18878e-22        2.03708e-22        2.34049e-22
4584.91        2.20667e-22        2.05372e-22        2.35962e-22
4606.08        2.22470e-22        2.07050e-22        2.37890e-22
4627.35        2.24287e-22        2.08741e-22        2.39834e-22
4648.72        2.26119e-22        2.10445e-22        2.41794e-22
4670.19        2.27966e-22        2.12163e-22        2.43768e-22
4691.76        2.29827e-22        2.13894e-22        2.45759e-22
4713.43        2.31702e-22        2.15639e-22        2.47765e-22
4735.19        2.33593e-22        2.17398e-22        2.49788e-22
4757.06        2.35499e-22        2.19171e-22        2.51826e-22
4779.03        2.37419e-22        2.20958e-22        2.53881e-22
4801.10        2.39355e-22        2.22759e-22        2.55951e-22
4823.27        2.41307e-22        2.24575e-22        2.58039e-22
4845.55        2.43274e-22        2.26405e-22        2.60143e-22
4867.92        2.45257e-22        2.28250e-22        2.62264e-22
4890.40        2.47255e-22        2.30109e-22        2.64402e-22
4912.99        2.49270e-22        2.31983e-22        2.66556e-22
4935.68        2.51300e-22        2.33872e-22        2.68728e-22
4958.47        2.53347e-22        2.35776e-22        2.70918e-22
4981.37        2.55410e-22        2.37696e-22        2.73125e-22
5004.37        2.57493e-22        2.39633e-22        2.75352e-22
5027.48        2.59603e-22        2.41597e-22        2.77609e-22
5050.70        2.61731e-22        2.43577e-22        2.79885e-22
5074.03        2.63876e-22        2.45574e-22        2.82179e-22
5097.46        2.66039e-22        2.47586e-22        2.84492e-22
5121.00        2.68219e-22        2.49614e-22        2.86823e-22
5144.65        2.70416e-22        2.51659e-22        2.89174e-22
5168.41        2.72632e-22        2.53720e-22        2.91543e-22
5192.27        2.74865e-22        2.55798e-22        2.93931e-22
5216.25        2.77116e-22        2.57893e-22        2.96339e-22
5240.34        2.79385e-22        2.60005e-22        2.98766e-22
5264.54        2.81673e-22        2.62133e-22        3.01212e-22
5288.86        2.83979e-22        2.64279e-22        3.03678e-22
5313.28        2.86303e-22        2.66442e-22        3.06164e-22
5337.82        2.88646e-22        2.68622e-22        3.08670e-22
5362.47        2.91008e-22        2.70820e-22        3.11197e-22
5387.23        2.93389e-22        2.73036e-22        3.13743e-22
5412.11        2.95789e-22        2.75269e-22        3.16310e-22
5437.10        2.98209e-22        2.77520e-22        3.18897e-22
5462.21        3.00647e-22        2.79789e-22        3.21505e-22
5487.44        3.03106e-22        2.82077e-22        3.24135e-22
5512.78        3.05584e-22        2.84382e-22        3.26785e-22
5538.24        3.08081e-22        2.86707e-22        3.29456e-22
5563.82        3.10599e-22        2.89049e-22        3.32149e-22
5589.51        3.13137e-22        2.91411e-22        3.34863e-22
5615.32        3.15695e-22        2.93791e-22        3.37598e-22
5641.25        3.18273e-22        2.96190e-22        3.40356e-22
5667.31        3.20872e-22        2.98608e-22        3.43136e-22
5693.48        3.23491e-22        3.01046e-22        3.45937e-22
5719.77        3.26132e-22        3.03502e-22        3.48761e-22
5746.19        3.28793e-22        3.05979e-22        3.51607e-22
5772.72        3.31475e-22        3.08475e-22        3.54476e-22
5799.38        3.34179e-22        3.10990e-22        3.57368e-22
5826.16        3.36904e-22        3.13526e-22        3.60282e-22
5853.07        3.39651e-22        3.16082e-22        3.63220e-22
5880.10        3.42419e-22        3.18657e-22        3.66181e-22
5907.25        3.45209e-22        3.21253e-22        3.69165e-22
5934.53        3.48021e-22        3.23870e-22        3.72172e-22
5961.94        3.50855e-22        3.26507e-22        3.75204e-22
5989.47        3.53712e-22        3.29165e-22        3.78259e-22
6017.13        3.56606e-22        3.31858e-22        3.81353e-22
6044.92        3.59531e-22        3.34580e-22        3.84482e-22
6072.84        3.62481e-22        3.37325e-22        3.87636e-22
6100.88        3.65453e-22        3.40091e-22        3.90815e-22
6129.06        3.68449e-22        3.42879e-22        3.94020e-22
6157.36        3.71469e-22        3.45689e-22        3.97250e-22
6185.80        3.74514e-22        3.48522e-22        4.00505e-22
6214.36        3.77582e-22        3.51377e-22        4.03787e-22
6243.06        3.80675e-22        3.54255e-22        4.07094e-22
6271.89        3.83792e-22        3.57157e-22        4.10428e-22
6300.86        3.86935e-22        3.60081e-22        4.13789e-22
6329.96        3.90102e-22        3.63028e-22        4.17176e-22
6359.19        3.93295e-22        3.65999e-22        4.20591e-22
6388.56        3.96513e-22        3.68994e-22        4.24033e-22
6418.06        3.99757e-22        3.72013e-22        4.27502e-22
6447.70        4.03027e-22        3.75055e-22        4.30999e-22
6477.47        4.06323e-22        3.78123e-22        4.34524e-22
6507.39        4.09646e-22        3.81214e-22        4.38077e-22
6537.44        4.12995e-22        3.84331e-22        4.41659e-22
6567.63        4.16371e-22        3.87472e-22        4.45269e-22
6597.96        4.19774e-22        3.90639e-22        4.48908e-22
6628.43        4.23204e-22        3.93831e-22        4.52577e-22
6659.04        4.26661e-22        3.97048e-22        4.56275e-22
6689.79        4.30147e-22        4.00292e-22        4.60002e-22
6720.69        4.33660e-22        4.03561e-22        4.63760e-22
6751.72        4.37202e-22        4.06857e-22        4.67548e-22
6782.90        4.40772e-22        4.10179e-22        4.71366e-22
6814.23        4.44371e-22        4.13528e-22        4.75215e-22
6845.70        4.47999e-22        4.16904e-22        4.79095e-22
6877.31        4.51656e-22        4.20307e-22        4.83006e-22
6909.07        4.55343e-22        4.23738e-22        4.86949e-22
6940.98        4.59060e-22        4.27196e-22        4.90923e-22
6973.03        4.62806e-22        4.30682e-22        4.94930e-22
7005.24        4.66583e-22        4.34197e-22        4.98969e-22
7037.59        4.70390e-22        4.37740e-22        5.03041e-22
7070.09        4.74229e-22        4.41311e-22        5.07146e-22
7102.74        4.78098e-22        4.44912e-22        5.11284e-22
7135.54        4.81998e-22        4.48541e-22        5.15455e-22
7168.49        4.85930e-22        4.52200e-22        5.19660e-22
7201.60        4.89893e-22        4.55888e-22        5.23899e-22
7234.85        4.93889e-22        4.59606e-22        5.28172e-22
7268.26        4.97916e-22        4.63353e-22        5.32479e-22
7301.83        5.01976e-22        4.67131e-22        5.36820e-22
7335.55        5.06068e-22        4.70939e-22        5.41197e-22
7369.43        5.10193e-22        4.74777e-22        5.45608e-22
7403.46        5.14351e-22        4.78646e-22        5.50055e-22
7437.65        5.18542e-22        4.82546e-22        5.54537e-22
7472.00        5.22766e-22        4.86477e-22        5.59055e-22
7506.50        5.27024e-22        4.90439e-22        5.63609e-22
7541.17        5.31316e-22        4.94433e-22        5.68199e-22
7576.00        5.35642e-22        4.98458e-22        5.72825e-22
7610.98        5.40002e-22        5.02515e-22        5.77488e-22
7646.13        5.44396e-22        5.06604e-22        5.82188e-22
7681.44        5.48825e-22        5.10726e-22        5.86925e-22
7716.92        5.53289e-22        5.14879e-22        5.91699e-22
7752.55        5.57788e-22        5.19066e-22        5.96511e-22
7788.35        5.62322e-22        5.23285e-22        6.01360e-22
7824.32        5.66892e-22        5.27537e-22        6.06247e-22
7860.46        5.71498e-22        5.31823e-22        6.11173e-22
7896.76        5.76139e-22        5.36142e-22        6.16136e-22
7933.22        5.80816e-22        5.40494e-22        6.21139e-22
7969.86        5.85530e-22        5.44880e-22        6.26180e-22
8006.67        5.90289e-22        5.49309e-22        6.31270e-22
8043.64        5.95128e-22        5.53811e-22        6.36445e-22
8080.79        6.00005e-22        5.58348e-22        6.41662e-22
8118.11        6.04920e-22        5.62922e-22        6.46919e-22
8155.60        6.09875e-22        5.67531e-22        6.52218e-22
8193.26        6.14868e-22        5.72177e-22        6.57559e-22
8231.10        6.19901e-22        5.76860e-22        6.62942e-22
8269.11        6.24974e-22        5.81580e-22        6.68368e-22
8307.30        6.30088e-22        5.86338e-22        6.73837e-22
8345.66        6.35242e-22        5.91134e-22        6.79350e-22
8384.20        6.40438e-22        5.95968e-22        6.84907e-22
8422.92        6.45675e-22        6.00841e-22        6.90509e-22
8461.82        6.50954e-22        6.05753e-22        6.96156e-22
8500.90        6.56276e-22        6.10704e-22        7.01848e-22
8540.15        6.61641e-22        6.15696e-22        7.07586e-22
8579.59        6.67049e-22        6.20728e-22        7.13371e-22
8619.22        6.72501e-22        6.25800e-22        7.19202e-22
8659.02        6.77998e-22        6.30914e-22        7.25081e-22
8699.01        6.83539e-22        6.36070e-22        7.31008e-22
8739.18        6.89126e-22        6.41268e-22        7.36984e-22
8779.54        6.94759e-22        6.46509e-22        7.43009e-22
8820.08        7.00438e-22        6.51792e-22        7.49083e-22
8860.82        7.06164e-22        6.57120e-22        7.55207e-22
8901.74        7.11937e-22        6.62491e-22        7.61383e-22
8942.85        7.17758e-22        6.67907e-22        7.67609e-22
8984.14        7.23628e-22        6.73368e-22        7.73887e-22
9025.63        7.29547e-22        6.78875e-22        7.80218e-22
9067.32        7.35515e-22        6.84428e-22        7.86602e-22
9109.19        7.41533e-22        6.90027e-22        7.93039e-22
9151.26        7.47602e-22        6.95673e-22        7.99530e-22
9193.52        7.53721e-22        7.01366e-22        8.06075e-22
9235.97        7.59890e-22        7.07106e-22        8.12674e-22
9278.63        7.66111e-22        7.12894e-22        8.19328e-22
9321.48        7.72383e-22        7.18729e-22        8.26037e-22
9364.52        7.78706e-22        7.24612e-22        8.32801e-22
9407.77        7.85082e-22        7.30544e-22        8.39620e-22
9451.22        7.91510e-22        7.36524e-22        8.46496e-22
9494.86        7.97990e-22        7.42553e-22        8.53427e-22
9538.71        8.04524e-22        7.48632e-22        8.60415e-22
9582.76        8.11110e-22        7.54759e-22        8.67460e-22
9627.02        8.17749e-22        7.60936e-22        8.74562e-22
9671.48        8.24443e-22        7.67164e-22        8.81722e-22
9716.14        8.31190e-22        7.73441e-22        8.88939e-22
9761.01        8.37991e-22        7.79768e-22        8.96214e-22
9806.09        8.44846e-22        7.86146e-22        9.03547e-22
9851.37        8.51757e-22        7.92575e-22        9.10938e-22
9896.87        8.58721e-22        7.99055e-22        9.18388e-22
9942.57        8.65741e-22        8.05586e-22        9.25897e-22
9988.49        8.72817e-22        8.12168e-22        9.33465e-22


==> anc/tautau_3fhl_constraints_one.txt <==
#DM constraints, tautau, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 10.00                inf                inf                inf
 10.05                nan                nan                nan
 10.09                nan                nan                nan
 10.14                nan                nan                nan
 10.19                nan                nan                nan
 10.23                nan                nan                nan
 10.28                nan                nan                nan
 10.33                nan                nan                nan
 10.38                nan                nan                nan
 10.42                nan                nan                nan
 10.47                nan                nan                nan
 10.52        2.76760e-22        2.48070e-22        3.05451e-22
 10.57        4.50931e-23        4.04175e-23        4.97687e-23
 10.62        2.29918e-23        2.06073e-23        2.53763e-23
 10.67        1.48142e-23        1.32775e-23        1.63509e-23
 10.72        1.06223e-23        9.52018e-24        1.17244e-23
 10.77        8.10709e-24        7.26574e-24        8.94844e-24
 10.81        6.44893e-24        5.77951e-24        7.11834e-24
 10.86        5.28460e-24        4.73592e-24        5.83327e-24
 10.91        4.42901e-24        3.96907e-24        4.88895e-24
 10.97        3.77827e-24        3.38582e-24        4.17072e-24
 11.02        3.26975e-24        2.93004e-24        3.60945e-24
 11.07        2.86356e-24        2.56599e-24        3.16113e-24
 11.12        2.53318e-24        2.26988e-24        2.79648e-24
 11.17        2.26032e-24        2.02533e-24        2.49531e-24
 11.22        2.03201e-24        1.82071e-24        2.24331e-24
 11.27        1.83880e-24        1.64755e-24        2.03005e-24
 11.32        1.67366e-24        1.49955e-24        1.84778e-24
 11.38        1.53128e-24        1.37195e-24        1.69062e-24
 11.43        1.40756e-24        1.26107e-24        1.55406e-24
 11.48        1.29930e-24        1.16404e-24        1.43456e-24
 11.54        1.20397e-24        1.07861e-24        1.32933e-24
 11.59        1.11954e-24        1.00294e-24        1.23613e-24
 11.64        1.04437e-24        9.35582e-25        1.15317e-24
 11.70        9.77136e-25        8.75325e-25        1.07895e-24
 11.75        9.16724e-25        8.21187e-25        1.01226e-24
 11.80        8.62226e-25        7.72349e-25        9.52103e-25
 11.86        8.12876e-25        7.28125e-25        8.97628e-25
 11.91        7.68034e-25        6.87940e-25        8.48128e-25
 11.97        7.27154e-25        6.51306e-25        8.03001e-25
 12.02        6.89773e-25        6.17808e-25        7.61737e-25
 12.08        6.55495e-25        5.87091e-25        7.23898e-25
 12.14        6.23978e-25        5.58849e-25        6.89106e-25
 12.19        5.94927e-25        5.32816e-25        6.57037e-25
 12.25        5.68086e-25        5.08765e-25        6.27408e-25
 12.30        5.43233e-25        4.86494e-25        5.99971e-25
 12.36        5.20170e-25        4.65828e-25        5.74512e-25
 12.42        4.98727e-25        4.46614e-25        5.50841e-25
 12.48        4.78753e-25        4.28716e-25        5.28790e-25
 12.53        4.60113e-25        4.12013e-25        5.08213e-25
 12.59        4.42689e-25        3.96400e-25        4.88977e-25
 12.65        4.26375e-25        3.81782e-25        4.70967e-25
 12.71        4.11076e-25        3.68074e-25        4.54078e-25
 12.77        3.96710e-25        3.55201e-25        4.38218e-25
 12.82        3.83198e-25        3.43095e-25        4.23302e-25
 12.88        3.70475e-25        3.31695e-25        4.09256e-25
 12.94        3.58478e-25        3.20945e-25        3.96011e-25
 13.00        3.47152e-25        3.10797e-25        3.83508e-25
 13.06        3.36447e-25        3.01206e-25        3.71689e-25
 13.12        3.26318e-25        2.92130e-25        3.60506e-25
 13.18        3.16723e-25        2.83532e-25        3.49913e-25
 13.25        3.07624e-25        2.75380e-25        3.39868e-25
 13.31        2.98987e-25        2.67641e-25        3.30333e-25
 13.37        2.90781e-25        2.60289e-25        3.21273e-25
 13.43        2.82977e-25        2.53297e-25        3.12658e-25
 13.49        2.75549e-25        2.46641e-25        3.04457e-25
 13.55        2.68472e-25        2.40301e-25        2.96644e-25
 13.62        2.61725e-25        2.34256e-25        2.89195e-25
 13.68        2.55287e-25        2.28487e-25        2.82086e-25
 13.74        2.49138e-25        2.22978e-25        2.75298e-25
 13.81        2.43262e-25        2.17714e-25        2.68811e-25
 13.87        2.37643e-25        2.12679e-25        2.62607e-25
 13.93        2.32264e-25        2.07860e-25        2.56669e-25
 14.00        2.27114e-25        2.03245e-25        2.50982e-25
 14.06        2.22178e-25        1.98823e-25        2.45533e-25
 14.13        2.17445e-25        1.94583e-25        2.40308e-25
 14.19        2.12904e-25        1.90514e-25        2.35294e-25
 14.26        2.08544e-25        1.86608e-25        2.30480e-25
 14.32        2.04356e-25        1.82856e-25        2.25856e-25
 14.39        2.00330e-25        1.79249e-25        2.21412e-25
 14.46        1.96459e-25        1.75781e-25        2.17138e-25
 14.52        1.92735e-25        1.72444e-25        2.13026e-25
 14.59        1.89149e-25        1.69231e-25        2.09067e-25
 14.66        1.85696e-25        1.66137e-25        2.05254e-25
 14.73        1.82368e-25        1.63156e-25        2.01580e-25
 14.79        1.79160e-25        1.60282e-25        1.98039e-25
 14.86        1.76066e-25        1.57510e-25        1.94623e-25
 14.93        1.73081e-25        1.54835e-25        1.91327e-25
 15.00        1.70199e-25        1.52253e-25        1.88145e-25
 15.07        1.67185e-25        1.49556e-25        1.84815e-25
 15.14        1.64273e-25        1.46950e-25        1.81596e-25
 15.21        1.61458e-25        1.44430e-25        1.78486e-25
 15.28        1.58736e-25        1.41994e-25        1.75478e-25
 15.35        1.56103e-25        1.39638e-25        1.72568e-25
 15.42        1.53555e-25        1.37357e-25        1.69752e-25
 15.49        1.51088e-25        1.35150e-25        1.67026e-25
 15.56        1.48699e-25        1.33012e-25        1.64386e-25
 15.63        1.46385e-25        1.30941e-25        1.61829e-25
 15.71        1.44142e-25        1.28934e-25        1.59350e-25
 15.78        1.41968e-25        1.26988e-25        1.56948e-25
 15.85        1.39860e-25        1.25101e-25        1.54619e-25
 15.93        1.37815e-25        1.23271e-25        1.52359e-25
 16.00        1.35831e-25        1.21496e-25        1.50166e-25
 16.07        1.33905e-25        1.19772e-25        1.48038e-25
 16.15        1.32035e-25        1.18099e-25        1.45972e-25
 16.22        1.30219e-25        1.16474e-25        1.43965e-25
 16.30        1.28456e-25        1.14895e-25        1.42016e-25
 16.37        1.26742e-25        1.13361e-25        1.40122e-25
 16.45        1.25076e-25        1.11870e-25        1.38281e-25
 16.52        1.23456e-25        1.10421e-25        1.36492e-25
 16.60        1.21881e-25        1.09011e-25        1.34751e-25
 16.68        1.20350e-25        1.07640e-25        1.33059e-25
 16.75        1.18859e-25        1.06307e-25        1.31412e-25
 16.83        1.17409e-25        1.05009e-25        1.29809e-25
 16.91        1.15997e-25        1.03745e-25        1.28249e-25
 16.99        1.14623e-25        1.02515e-25        1.26731e-25
 17.07        1.13285e-25        1.01318e-25        1.25252e-25
 17.14        1.11981e-25        1.00151e-25        1.23811e-25
 17.22        1.10712e-25        9.90147e-26        1.22408e-25
 17.30        1.09474e-25        9.79074e-26        1.21041e-25
 17.38        1.08269e-25        9.68282e-26        1.19709e-25
 17.46        1.07093e-25        9.57763e-26        1.18410e-25
 17.54        1.05947e-25        9.47508e-26        1.17144e-25
 17.62        1.04830e-25        9.37508e-26        1.15909e-25
 17.71        1.03740e-25        9.27755e-26        1.14705e-25
 17.79        1.02677e-25        9.18241e-26        1.13531e-25
 17.87        1.01640e-25        9.08960e-26        1.12385e-25
 17.95        1.00628e-25        8.99903e-26        1.11267e-25
 18.04        9.96410e-26        8.91065e-26        1.10175e-25
 18.12        9.86771e-26        8.82438e-26        1.09110e-25
 18.20        9.77362e-26        8.74016e-26        1.08071e-25
 18.29        9.68175e-26        8.65793e-26        1.07056e-25
 18.37        9.59204e-26        8.57764e-26        1.06064e-25
 18.46        9.50442e-26        8.49922e-26        1.05096e-25
 18.54        9.41885e-26        8.42262e-26        1.04151e-25
 18.63        9.33525e-26        8.34780e-26        1.03227e-25
 18.71        9.25357e-26        8.27469e-26        1.02325e-25
 18.80        9.17377e-26        8.20326e-26        1.01443e-25
 18.89        9.09578e-26        8.13345e-26        1.00581e-25
 18.97        9.01955e-26        8.06522e-26        9.97388e-26
 19.06        8.94505e-26        7.99853e-26        9.89156e-26
 19.15        8.87222e-26        7.93334e-26        9.81109e-26
 19.24        8.80101e-26        7.86960e-26        9.73242e-26
 19.33        8.73139e-26        7.80728e-26        9.65550e-26
 19.42        8.66331e-26        7.74635e-26        9.58028e-26
 19.50        8.59674e-26        7.68675e-26        9.50673e-26
 19.60        8.53163e-26        7.62847e-26        9.43479e-26
 19.69        8.46794e-26        7.57146e-26        9.36443e-26
 19.78        8.40565e-26        7.51570e-26        9.29560e-26
 19.87        8.34471e-26        7.46114e-26        9.22828e-26
 19.96        8.28509e-26        7.40777e-26        9.16241e-26
 20.05        8.22325e-26        7.35248e-26        9.09403e-26
 20.14        8.15998e-26        7.29595e-26        9.02401e-26
 20.24        8.09801e-26        7.24059e-26        8.95543e-26
 20.33        8.03732e-26        7.18636e-26        8.88827e-26
 20.42        7.97788e-26        7.13326e-26        8.82250e-26
 20.52        7.91967e-26        7.08126e-26        8.75808e-26
 20.61        7.86266e-26        7.03032e-26        8.69499e-26
 20.71        7.80682e-26        6.98044e-26        8.63320e-26
 20.80        7.75214e-26        6.93159e-26        8.57269e-26
 20.90        7.69858e-26        6.88375e-26        8.51342e-26
 21.00        7.64614e-26        6.83689e-26        8.45538e-26
 21.09        7.59477e-26        6.79100e-26        8.39854e-26
 21.19        7.54447e-26        6.74606e-26        8.34287e-26
 21.29        7.49520e-26        6.70206e-26        8.28835e-26
 21.39        7.44696e-26        6.65896e-26        8.23496e-26
 21.49        7.39972e-26        6.61676e-26        8.18268e-26
 21.59        7.35346e-26        6.57544e-26        8.13148e-26
 21.69        7.30816e-26        6.53497e-26        8.08135e-26
 21.79        7.26381e-26        6.49535e-26        8.03226e-26
 21.89        7.22038e-26        6.45656e-26        7.98420e-26
 21.99        7.17787e-26        6.41859e-26        7.93715e-26
 22.09        7.13624e-26        6.38141e-26        7.89108e-26
 22.19        7.09550e-26        6.34501e-26        7.84598e-26
 22.29        7.05561e-26        6.30938e-26        7.80183e-26
 22.40        7.01657e-26        6.27451e-26        7.75862e-26
 22.50        6.97835e-26        6.24038e-26        7.71633e-26
 22.60        6.94096e-26        6.20698e-26        7.67494e-26
 22.71        6.90436e-26        6.17429e-26        7.63443e-26
 22.81        6.86855e-26        6.14231e-26        7.59479e-26
 22.92        6.83352e-26        6.11102e-26        7.55602e-26
 23.02        6.79925e-26        6.08041e-26        7.51808e-26
 23.13        6.76572e-26        6.05047e-26        7.48097e-26
 23.24        6.73293e-26        6.02119e-26        7.44467e-26
 23.34        6.70087e-26        5.99255e-26        7.40918e-26
 23.45        6.66951e-26        5.96456e-26        7.37447e-26
 23.56        6.63886e-26        5.93719e-26        7.34054e-26
 23.67        6.60890e-26        5.91043e-26        7.30737e-26
 23.78        6.57962e-26        5.88428e-26        7.27496e-26
 23.89        6.55101e-26        5.85874e-26        7.24328e-26
 24.00        6.52306e-26        5.83378e-26        7.21234e-26
 24.11        6.49575e-26        5.80940e-26        7.18211e-26
 24.22        6.46909e-26        5.78559e-26        7.15259e-26
 24.33        6.44306e-26        5.76235e-26        7.12377e-26
 24.45        6.41765e-26        5.73967e-26        7.09563e-26
 24.56        6.39285e-26        5.71753e-26        7.06818e-26
 24.67        6.36866e-26        5.69593e-26        7.04139e-26
 24.79        6.34507e-26        5.67487e-26        7.01526e-26
 24.90        6.32206e-26        5.65434e-26        6.98979e-26
 25.01        6.29964e-26        5.63432e-26        6.96496e-26
 25.13        6.27779e-26        5.61482e-26        6.94076e-26
 25.25        6.25651e-26        5.59582e-26        6.91719e-26
 25.36        6.23577e-26        5.57732e-26        6.89423e-26
 25.48        6.21558e-26        5.55930e-26        6.87187e-26
 25.60        6.19593e-26        5.54176e-26        6.85010e-26
 25.72        6.17680e-26        5.52469e-26        6.82891e-26
 25.83        6.15819e-26        5.50808e-26        6.80829e-26
 25.95        6.14008e-26        5.49193e-26        6.78824e-26
 26.07        6.12248e-26        5.47622e-26        6.76873e-26
 26.19        6.10537e-26        5.46096e-26        6.74978e-26
 26.32        6.08874e-26        5.44612e-26        6.73135e-26
 26.44        6.07259e-26        5.43172e-26        6.71346e-26
 26.56        6.05690e-26        5.41773e-26        6.69608e-26
 26.68        6.04169e-26        5.40416e-26        6.67922e-26
 26.80        6.02692e-26        5.39099e-26        6.66286e-26
 26.93        6.01261e-26        5.37823e-26        6.64699e-26
 27.05        5.99874e-26        5.36587e-26        6.63162e-26
 27.18        5.98532e-26        5.35389e-26        6.61674e-26
 27.30        5.97232e-26        5.34231e-26        6.60233e-26
 27.43        5.95975e-26        5.33110e-26        6.58839e-26
 27.56        5.94760e-26        5.32028e-26        6.57492e-26
 27.68        5.93587e-26        5.30982e-26        6.56191e-26
 27.81        5.92455e-26        5.29974e-26        6.54936e-26
 27.94        5.91363e-26        5.29001e-26        6.53726e-26
 28.07        5.90312e-26        5.28065e-26        6.52560e-26
 28.20        5.89301e-26        5.27165e-26        6.51438e-26
 28.33        5.88329e-26        5.26299e-26        6.50359e-26
 28.46        5.87397e-26        5.25469e-26        6.49324e-26
 28.59        5.86502e-26        5.24673e-26        6.48332e-26
 28.72        5.85646e-26        5.23911e-26        6.47381e-26
 28.86        5.84828e-26        5.23184e-26        6.46473e-26
 28.99        5.84048e-26        5.22490e-26        6.45606e-26
 29.12        5.83305e-26        5.21829e-26        6.44781e-26
 29.26        5.82598e-26        5.21201e-26        6.43996e-26
 29.39        5.81929e-26        5.20606e-26        6.43251e-26
 29.53        5.81296e-26        5.20044e-26        6.42547e-26
 29.66        5.80699e-26        5.19514e-26        6.41883e-26
 29.80        5.80137e-26        5.19016e-26        6.41259e-26
 29.94        5.79612e-26        5.18550e-26        6.40674e-26
 30.08        5.78946e-26        5.17962e-26        6.39930e-26
 30.22        5.78176e-26        5.17284e-26        6.39067e-26
 30.36        5.77440e-26        5.16637e-26        6.38243e-26
 30.50        5.76738e-26        5.16020e-26        6.37455e-26
 30.64        5.76068e-26        5.15432e-26        6.36704e-26
 30.78        5.75432e-26        5.14874e-26        6.35989e-26
 30.92        5.74827e-26        5.14344e-26        6.35310e-26
 31.06        5.74254e-26        5.13843e-26        6.34666e-26
 31.21        5.73713e-26        5.13370e-26        6.34056e-26
 31.35        5.73202e-26        5.12925e-26        6.33480e-26
 31.50        5.72723e-26        5.12507e-26        6.32939e-26
 31.64        5.72273e-26        5.12116e-26        6.32430e-26
 31.79        5.71853e-26        5.11751e-26        6.31955e-26
 31.93        5.71462e-26        5.11413e-26        6.31511e-26
 32.08        5.71101e-26        5.11102e-26        6.31101e-26
 32.23        5.70769e-26        5.10816e-26        6.30721e-26
 32.38        5.70465e-26        5.10555e-26        6.30374e-26
 32.53        5.70189e-26        5.10320e-26        6.30057e-26
 32.68        5.69941e-26        5.10110e-26        6.29772e-26
 32.83        5.69721e-26        5.09925e-26        6.29517e-26
 32.98        5.69528e-26        5.09764e-26        6.29292e-26
 33.13        5.69362e-26        5.09628e-26        6.29097e-26
 33.29        5.69223e-26        5.09515e-26        6.28931e-26
 33.44        5.69111e-26        5.09427e-26        6.28795e-26
 33.59        5.69026e-26        5.09362e-26        6.28689e-26
 33.75        5.68966e-26        5.09321e-26        6.28611e-26
 33.91        5.68933e-26        5.09304e-26        6.28562e-26
 34.06        5.68925e-26        5.09309e-26        6.28542e-26
 34.22        5.68943e-26        5.09338e-26        6.28549e-26
 34.38        5.68987e-26        5.09389e-26        6.28585e-26
 34.54        5.69056e-26        5.09463e-26        6.28649e-26
 34.70        5.69150e-26        5.09560e-26        6.28741e-26
 34.86        5.69269e-26        5.09679e-26        6.28860e-26
 35.02        5.69413e-26        5.09820e-26        6.29006e-26
 35.18        5.69582e-26        5.09984e-26        6.29180e-26
 35.34        5.69776e-26        5.10170e-26        6.29381e-26
 35.50        5.69994e-26        5.10378e-26        6.29609e-26
 35.67        5.70236e-26        5.10607e-26        6.29864e-26
 35.83        5.70503e-26        5.10859e-26        6.30146e-26
 36.00        5.70793e-26        5.11132e-26        6.30455e-26
 36.16        5.71108e-26        5.11427e-26        6.30790e-26
 36.33        5.71447e-26        5.11744e-26        6.31151e-26
 36.50        5.71811e-26        5.12082e-26        6.31539e-26
 36.67        5.72197e-26        5.12442e-26        6.31953e-26
 36.84        5.72608e-26        5.12823e-26        6.32394e-26
 37.01        5.73043e-26        5.13225e-26        6.32861e-26
 37.18        5.73501e-26        5.13649e-26        6.33353e-26
 37.35        5.73984e-26        5.14094e-26        6.33873e-26
 37.52        5.74489e-26        5.14561e-26        6.34418e-26
 37.70        5.75019e-26        5.15049e-26        6.34989e-26
 37.87        5.75572e-26        5.15558e-26        6.35586e-26
 38.04        5.76149e-26        5.16088e-26        6.36210e-26
 38.22        5.76750e-26        5.16640e-26        6.36859e-26
 38.40        5.77374e-26        5.17213e-26        6.37535e-26
 38.57        5.78022e-26        5.17807e-26        6.38236e-26
 38.75        5.78694e-26        5.18423e-26        6.38964e-26
 38.93        5.79389e-26        5.19060e-26        6.39718e-26
 39.11        5.80108e-26        5.19718e-26        6.40498e-26
 39.29        5.80851e-26        5.20398e-26        6.41304e-26
 39.47        5.81618e-26        5.21099e-26        6.42136e-26
 39.66        5.82408e-26        5.21822e-26        6.42995e-26
 39.84        5.83223e-26        5.22566e-26        6.43880e-26
 40.02        5.84042e-26        5.23314e-26        6.44769e-26
 40.21        5.84736e-26        5.23953e-26        6.45518e-26
 40.39        5.85452e-26        5.24613e-26        6.46292e-26
 40.58        5.86192e-26        5.25293e-26        6.47091e-26
 40.77        5.86954e-26        5.25993e-26        6.47915e-26
 40.95        5.87738e-26        5.26714e-26        6.48763e-26
 41.14        5.88545e-26        5.27454e-26        6.49636e-26
 41.33        5.89374e-26        5.28215e-26        6.50533e-26
 41.52        5.90225e-26        5.28995e-26        6.51454e-26
 41.72        5.91098e-26        5.29796e-26        6.52399e-26
 41.91        5.91992e-26        5.30616e-26        6.53369e-26
 42.10        5.92909e-26        5.31456e-26        6.54362e-26
 42.30        5.93847e-26        5.32315e-26        6.55380e-26
 42.49        5.94807e-26        5.33194e-26        6.56421e-26
 42.69        5.95789e-26        5.34092e-26        6.57485e-26
 42.89        5.96792e-26        5.35010e-26        6.58574e-26
 43.08        5.97817e-26        5.35948e-26        6.59685e-26
 43.28        5.98863e-26        5.36904e-26        6.60821e-26
 43.48        5.99930e-26        5.37880e-26        6.61980e-26
 43.68        6.01019e-26        5.38876e-26        6.63162e-26
 43.89        6.02129e-26        5.39890e-26        6.64367e-26
 44.09        6.03260e-26        5.40924e-26        6.65596e-26
 44.29        6.04412e-26        5.41977e-26        6.66848e-26
 44.50        6.05586e-26        5.43049e-26        6.68123e-26
 44.70        6.06781e-26        5.44140e-26        6.69421e-26
 44.91        6.07997e-26        5.45251e-26        6.70743e-26
 45.12        6.09234e-26        5.46380e-26        6.72088e-26
 45.32        6.10492e-26        5.47529e-26        6.73456e-26
 45.53        6.11772e-26        5.48697e-26        6.74846e-26
 45.74        6.13072e-26        5.49884e-26        6.76261e-26
 45.95        6.14394e-26        5.51090e-26        6.77698e-26
 46.17        6.15736e-26        5.52315e-26        6.79158e-26
 46.38        6.17100e-26        5.53559e-26        6.80641e-26
 46.59        6.18485e-26        5.54823e-26        6.82148e-26
 46.81        6.19891e-26        5.56105e-26        6.83678e-26
 47.03        6.21319e-26        5.57407e-26        6.85231e-26
 47.24        6.22767e-26        5.58728e-26        6.86807e-26
 47.46        6.24237e-26        5.60069e-26        6.88406e-26
 47.68        6.25728e-26        5.61428e-26        6.90028e-26
 47.90        6.27241e-26        5.62807e-26        6.91674e-26
 48.12        6.28775e-26        5.64206e-26        6.93344e-26
 48.34        6.30330e-26        5.65623e-26        6.95036e-26
 48.57        6.31906e-26        5.67061e-26        6.96752e-26
 48.79        6.33505e-26        5.68517e-26        6.98492e-26
 49.02        6.35124e-26        5.69994e-26        7.00255e-26
 49.24        6.36766e-26        5.71490e-26        7.02041e-26
 49.47        6.38429e-26        5.73005e-26        7.03852e-26
 49.70        6.40113e-26        5.74541e-26        7.05686e-26
 49.93        6.41820e-26        5.76096e-26        7.07544e-26
 50.16        6.43470e-26        5.77601e-26        7.09339e-26
 50.39        6.45107e-26        5.79095e-26        7.11119e-26
 50.62        6.46764e-26        5.80607e-26        7.12921e-26
 50.86        6.48442e-26        5.82138e-26        7.14746e-26
 51.09        6.50142e-26        5.83689e-26        7.16594e-26
 51.33        6.51862e-26        5.85259e-26        7.18465e-26
 51.57        6.53604e-26        5.86848e-26        7.20359e-26
 51.80        6.55366e-26        5.88456e-26        7.22277e-26
 52.04        6.57151e-26        5.90084e-26        7.24217e-26
 52.28        6.58956e-26        5.91731e-26        7.26181e-26
 52.52        6.60783e-26        5.93398e-26        7.28169e-26
 52.77        6.62632e-26        5.95085e-26        7.30180e-26
 53.01        6.64503e-26        5.96791e-26        7.32214e-26
 53.26        6.66395e-26        5.98518e-26        7.34273e-26
 53.50        6.68310e-26        6.00264e-26        7.36355e-26
 53.75        6.70246e-26        6.02031e-26        7.38461e-26
 54.00        6.72205e-26        6.03818e-26        7.40592e-26
 54.25        6.74186e-26        6.05625e-26        7.42747e-26
 54.50        6.76189e-26        6.07452e-26        7.44926e-26
 54.75        6.78215e-26        6.09300e-26        7.47130e-26
 55.00        6.80264e-26        6.11169e-26        7.49358e-26
 55.25        6.82335e-26        6.13059e-26        7.51611e-26
 55.51        6.84430e-26        6.14969e-26        7.53890e-26
 55.77        6.86547e-26        6.16901e-26        7.56193e-26
 56.02        6.88688e-26        6.18854e-26        7.58522e-26
 56.28        6.90852e-26        6.20828e-26        7.60876e-26
 56.54        6.93040e-26        6.22824e-26        7.63255e-26
 56.80        6.95251e-26        6.24842e-26        7.65661e-26
 57.07        6.97487e-26        6.26881e-26        7.68092e-26
 57.33        6.99746e-26        6.28942e-26        7.70550e-26
 57.59        7.02030e-26        6.31025e-26        7.73034e-26
 57.86        7.04338e-26        6.33131e-26        7.75544e-26
 58.13        7.06670e-26        6.35259e-26        7.78081e-26
 58.40        7.09028e-26        6.37410e-26        7.80645e-26
 58.67        7.11410e-26        6.39584e-26        7.83236e-26
 58.94        7.13818e-26        6.41780e-26        7.85855e-26
 59.21        7.16250e-26        6.44000e-26        7.88501e-26
 59.48        7.18709e-26        6.46243e-26        7.91175e-26
 59.76        7.21193e-26        6.48510e-26        7.93876e-26
 60.03        7.23693e-26        6.50790e-26        7.96595e-26
 60.31        7.26140e-26        6.53021e-26        7.99258e-26
 60.59        7.28612e-26        6.55275e-26        8.01949e-26
 60.87        7.31110e-26        6.57552e-26        8.04667e-26
 61.15        7.33632e-26        6.59852e-26        8.07413e-26
 61.43        7.36180e-26        6.62176e-26        8.10185e-26
 61.72        7.38754e-26        6.64522e-26        8.12986e-26
 62.00        7.41352e-26        6.66891e-26        8.15813e-26
 62.29        7.43976e-26        6.69284e-26        8.18669e-26
 62.57        7.46626e-26        6.71700e-26        8.21551e-26
 62.86        7.49301e-26        6.74139e-26        8.24462e-26
 63.15        7.52001e-26        6.76602e-26        8.27400e-26
 63.45        7.54727e-26        6.79088e-26        8.30365e-26
 63.74        7.57478e-26        6.81598e-26        8.33359e-26
 64.03        7.60255e-26        6.84131e-26        8.36380e-26
 64.33        7.63058e-26        6.86687e-26        8.39429e-26
 64.63        7.65887e-26        6.89267e-26        8.42506e-26
 64.92        7.68741e-26        6.91871e-26        8.45611e-26
 65.22        7.71621e-26        6.94499e-26        8.48744e-26
 65.53        7.74527e-26        6.97150e-26        8.51905e-26
 65.83        7.77459e-26        6.99825e-26        8.55093e-26
 66.13        7.80417e-26        7.02524e-26        8.58310e-26
 66.44        7.83401e-26        7.05247e-26        8.61556e-26
 66.74        7.86411e-26        7.07994e-26        8.64829e-26
 67.05        7.89447e-26        7.10764e-26        8.68130e-26
 67.36        7.92510e-26        7.13559e-26        8.71460e-26
 67.67        7.95598e-26        7.16378e-26        8.74818e-26
 67.99        7.98713e-26        7.19222e-26        8.78205e-26
 68.30        8.01854e-26        7.22089e-26        8.81620e-26
 68.61        8.05022e-26        7.24981e-26        8.85064e-26
 68.93        8.08216e-26        7.27897e-26        8.88536e-26
 69.25        8.11437e-26        7.30837e-26        8.92036e-26
 69.57        8.14684e-26        7.33802e-26        8.95565e-26
 69.89        8.17957e-26        7.36791e-26        8.99123e-26
 70.21        8.21257e-26        7.39805e-26        9.02710e-26
 70.54        8.24584e-26        7.42843e-26        9.06325e-26
 70.86        8.27938e-26        7.45907e-26        9.09970e-26
 71.19        8.31319e-26        7.48995e-26        9.13643e-26
 71.52        8.34727e-26        7.52108e-26        9.17346e-26
 71.85        8.38162e-26        7.55246e-26        9.21078e-26
 72.18        8.41625e-26        7.58410e-26        9.24840e-26
 72.52        8.45115e-26        7.61599e-26        9.28632e-26
 72.85        8.48634e-26        7.64814e-26        9.32453e-26
 73.19        8.52180e-26        7.68055e-26        9.36304e-26
 73.52        8.55754e-26        7.71321e-26        9.40186e-26
 73.86        8.59356e-26        7.74614e-26        9.44098e-26
 74.21        8.62986e-26        7.77932e-26        9.48040e-26
 74.55        8.66646e-26        7.81277e-26        9.52014e-26
 74.89        8.70333e-26        7.84649e-26        9.56018e-26
 75.24        8.74050e-26        7.88047e-26        9.60053e-26
 75.59        8.77796e-26        7.91472e-26        9.64119e-26
 75.93        8.81570e-26        7.94924e-26        9.68216e-26
 76.29        8.85374e-26        7.98403e-26        9.72345e-26
 76.64        8.89208e-26        8.01910e-26        9.76506e-26
 76.99        8.93071e-26        8.05444e-26        9.80698e-26
 77.35        8.96964e-26        8.09005e-26        9.84923e-26
 77.70        9.00887e-26        8.12595e-26        9.89180e-26
 78.06        9.04840e-26        8.16212e-26        9.93469e-26
 78.42        9.08824e-26        8.19857e-26        9.97791e-26
 78.79        9.12838e-26        8.23531e-26        1.00215e-25
 79.15        9.16883e-26        8.27233e-26        1.00653e-25
 79.52        9.20958e-26        8.30963e-26        1.01095e-25
 79.88        9.25065e-26        8.34723e-26        1.01541e-25
 80.25        9.29177e-26        8.38482e-26        1.01987e-25
 80.62        9.33309e-26        8.42256e-26        1.02436e-25
 80.99        9.37472e-26        8.46059e-26        1.02889e-25
 81.37        9.41667e-26        8.49891e-26        1.03344e-25
 81.74        9.45893e-26        8.53752e-26        1.03803e-25
 82.12        9.50152e-26        8.57643e-26        1.04266e-25
 82.50        9.54442e-26        8.61565e-26        1.04732e-25
 82.88        9.58766e-26        8.65516e-26        1.05202e-25
 83.26        9.63123e-26        8.69498e-26        1.05675e-25
 83.65        9.67513e-26        8.73510e-26        1.06151e-25
 84.04        9.71936e-26        8.77554e-26        1.06632e-25
 84.42        9.76394e-26        8.81630e-26        1.07116e-25
 84.81        9.80886e-26        8.85737e-26        1.07604e-25
 85.21        9.85413e-26        8.89876e-26        1.08095e-25
 85.60        9.89974e-26        8.94047e-26        1.08590e-25
 85.99        9.94571e-26        8.98252e-26        1.09089e-25
 86.39        9.99204e-26        9.02489e-26        1.09592e-25
 86.79        1.00387e-25        9.06760e-26        1.10099e-25
 87.19        1.00858e-25        9.11064e-26        1.10609e-25
 87.59        1.01332e-25        9.15403e-26        1.11124e-25
 88.00        1.01810e-25        9.19776e-26        1.11642e-25
 88.40        1.02292e-25        9.24184e-26        1.12165e-25
 88.81        1.02777e-25        9.28627e-26        1.12692e-25
 89.22        1.03267e-25        9.33106e-26        1.13223e-25
 89.63        1.03760e-25        9.37621e-26        1.13758e-25
 90.05        1.04257e-25        9.42172e-26        1.14297e-25
 90.46        1.04758e-25        9.46760e-26        1.14840e-25
 90.88        1.05263e-25        9.51384e-26        1.15388e-25
 91.30        1.05772e-25        9.56045e-26        1.15940e-25
 91.72        1.06285e-25        9.60742e-26        1.16496e-25
 92.15        1.06802e-25        9.65475e-26        1.17056e-25
 92.57        1.07322e-25        9.70244e-26        1.17621e-25
 93.00        1.07847e-25        9.75049e-26        1.18189e-25
 93.43        1.08375e-25        9.79889e-26        1.18762e-25
 93.86        1.08907e-25        9.84765e-26        1.19338e-25
 94.29        1.09443e-25        9.89676e-26        1.19919e-25
 94.73        1.09983e-25        9.94623e-26        1.20504e-25
 95.17        1.10526e-25        9.99604e-26        1.21093e-25
 95.61        1.11074e-25        1.00462e-25        1.21685e-25
 96.05        1.11624e-25        1.00967e-25        1.22282e-25
 96.49        1.12179e-25        1.01475e-25        1.22882e-25
 96.94        1.12737e-25        1.01987e-25        1.23487e-25
 97.39        1.13298e-25        1.02502e-25        1.24095e-25
 97.84        1.13863e-25        1.03020e-25        1.24706e-25
 98.29        1.14432e-25        1.03542e-25        1.25322e-25
 98.74        1.15004e-25        1.04067e-25        1.25941e-25
 99.20        1.15579e-25        1.04595e-25        1.26564e-25
 99.66        1.16158e-25        1.05126e-25        1.27190e-25
100.12        1.16742e-25        1.05661e-25        1.27823e-25
100.58        1.17335e-25        1.06203e-25        1.28466e-25
101.04        1.17931e-25        1.06747e-25        1.29114e-25
101.51        1.18530e-25        1.07295e-25        1.29765e-25
101.98        1.19134e-25        1.07847e-25        1.30421e-25
102.45        1.19741e-25        1.08401e-25        1.31080e-25
102.92        1.20352e-25        1.08960e-25        1.31744e-25
103.40        1.20967e-25        1.09522e-25        1.32411e-25
103.87        1.21586e-25        1.10088e-25        1.33084e-25
104.35        1.22209e-25        1.10658e-25        1.33760e-25
104.84        1.22837e-25        1.11232e-25        1.34442e-25
105.32        1.23469e-25        1.11810e-25        1.35128e-25
105.81        1.24105e-25        1.12392e-25        1.35819e-25
106.30        1.24747e-25        1.12978e-25        1.36515e-25
106.79        1.25393e-25        1.13569e-25        1.37216e-25
107.28        1.26044e-25        1.14165e-25        1.37923e-25
107.77        1.26700e-25        1.14765e-25        1.38635e-25
108.27        1.27361e-25        1.15370e-25        1.39353e-25
108.77        1.28028e-25        1.15980e-25        1.40076e-25
109.27        1.28700e-25        1.16595e-25        1.40805e-25
109.78        1.29378e-25        1.17216e-25        1.41541e-25
110.29        1.30062e-25        1.17841e-25        1.42282e-25
110.80        1.30751e-25        1.18473e-25        1.43030e-25
111.31        1.31447e-25        1.19109e-25        1.43784e-25
111.82        1.32148e-25        1.19751e-25        1.44545e-25
112.34        1.32855e-25        1.20398e-25        1.45311e-25
112.86        1.33567e-25        1.21050e-25        1.46084e-25
113.38        1.34285e-25        1.21707e-25        1.46862e-25
113.90        1.35008e-25        1.22370e-25        1.47646e-25
114.43        1.35737e-25        1.23037e-25        1.48436e-25
114.96        1.36471e-25        1.23710e-25        1.49232e-25
115.49        1.37210e-25        1.24387e-25        1.50034e-25
116.02        1.37955e-25        1.25069e-25        1.50840e-25
116.56        1.38704e-25        1.25755e-25        1.51653e-25
117.09        1.39458e-25        1.26447e-25        1.52470e-25
117.63        1.40218e-25        1.27143e-25        1.53293e-25
118.18        1.40982e-25        1.27843e-25        1.54121e-25
118.72        1.41750e-25        1.28547e-25        1.54953e-25
119.27        1.42524e-25        1.29256e-25        1.55791e-25
119.82        1.43301e-25        1.29969e-25        1.56633e-25
120.38        1.44083e-25        1.30686e-25        1.57480e-25
120.93        1.44869e-25        1.31407e-25        1.58331e-25
121.49        1.45659e-25        1.32132e-25        1.59187e-25
122.05        1.46454e-25        1.32861e-25        1.60047e-25
122.62        1.47253e-25        1.33594e-25        1.60912e-25
123.18        1.48057e-25        1.34332e-25        1.61782e-25
123.75        1.48865e-25        1.35074e-25        1.62657e-25
124.32        1.49679e-25        1.35820e-25        1.63537e-25
124.90        1.50496e-25        1.36571e-25        1.64422e-25
125.47        1.51319e-25        1.37326e-25        1.65312e-25
126.05        1.52147e-25        1.38086e-25        1.66208e-25
126.63        1.52979e-25        1.38850e-25        1.67108e-25
127.22        1.53817e-25        1.39620e-25        1.68014e-25
127.81        1.54660e-25        1.40394e-25        1.68926e-25
128.40        1.55508e-25        1.41173e-25        1.69843e-25
128.99        1.56361e-25        1.41957e-25        1.70766e-25
129.59        1.57220e-25        1.42746e-25        1.71694e-25
130.18        1.58085e-25        1.43541e-25        1.72629e-25
130.79        1.58955e-25        1.44341e-25        1.73569e-25
131.39        1.59831e-25        1.45146e-25        1.74516e-25
132.00        1.60712e-25        1.45956e-25        1.75468e-25
132.61        1.61599e-25        1.46772e-25        1.76427e-25
133.22        1.62492e-25        1.47593e-25        1.77391e-25
133.83        1.63391e-25        1.48419e-25        1.78362e-25
134.45        1.64295e-25        1.49251e-25        1.79339e-25
135.07        1.65205e-25        1.50089e-25        1.80322e-25
135.70        1.66122e-25        1.50932e-25        1.81311e-25
136.32        1.67043e-25        1.51780e-25        1.82307e-25
136.95        1.67971e-25        1.52634e-25        1.83308e-25
137.58        1.68905e-25        1.53494e-25        1.84316e-25
138.22        1.69845e-25        1.54359e-25        1.85330e-25
138.86        1.70790e-25        1.55230e-25        1.86351e-25
139.50        1.71742e-25        1.56106e-25        1.87378e-25
140.14        1.72699e-25        1.56988e-25        1.88411e-25
140.79        1.73663e-25        1.57876e-25        1.89451e-25
141.44        1.74633e-25        1.58769e-25        1.90497e-25
142.09        1.75609e-25        1.59669e-25        1.91550e-25
142.75        1.76592e-25        1.60575e-25        1.92610e-25
143.41        1.77582e-25        1.61488e-25        1.93677e-25
144.07        1.78579e-25        1.62407e-25        1.94752e-25
144.74        1.79583e-25        1.63332e-25        1.95834e-25
145.41        1.80595e-25        1.64265e-25        1.96925e-25
146.08        1.81614e-25        1.65206e-25        1.98023e-25
146.75        1.82642e-25        1.66153e-25        1.99130e-25
147.43        1.83678e-25        1.67109e-25        2.00246e-25
148.11        1.84722e-25        1.68072e-25        2.01371e-25
148.79        1.85775e-25        1.69044e-25        2.02506e-25
149.48        1.86837e-25        1.70024e-25        2.03649e-25
150.17        1.87920e-25        1.71023e-25        2.04818e-25
150.87        1.89050e-25        1.72059e-25        2.06040e-25
151.56        1.90189e-25        1.73105e-25        2.07274e-25
152.26        1.91339e-25        1.74160e-25        2.08518e-25
152.97        1.92498e-25        1.75224e-25        2.09772e-25
153.67        1.93666e-25        1.76296e-25        2.11036e-25
154.38        1.94844e-25        1.77377e-25        2.12310e-25
155.09        1.96030e-25        1.78466e-25        2.13594e-25
155.81        1.97224e-25        1.79562e-25        2.14886e-25
156.53        1.98426e-25        1.80666e-25        2.16186e-25
157.25        1.99636e-25        1.81778e-25        2.17495e-25
157.98        2.00854e-25        1.82895e-25        2.18812e-25
158.71        2.02078e-25        1.84020e-25        2.20136e-25
159.44        2.03308e-25        1.85150e-25        2.21466e-25
160.18        2.04545e-25        1.86286e-25        2.22803e-25
160.92        2.05787e-25        1.87428e-25        2.24146e-25
161.66        2.07035e-25        1.88574e-25        2.25495e-25
162.41        2.08289e-25        1.89727e-25        2.26850e-25
163.16        2.09548e-25        1.90884e-25        2.28212e-25
163.91        2.10814e-25        1.92048e-25        2.29580e-25
164.67        2.12086e-25        1.93218e-25        2.30954e-25
165.43        2.13364e-25        1.94393e-25        2.32336e-25
166.19        2.14649e-25        1.95575e-25        2.33724e-25
166.96        2.15941e-25        1.96763e-25        2.35119e-25
167.73        2.17239e-25        1.97957e-25        2.36521e-25
168.51        2.18544e-25        1.99157e-25        2.37931e-25
169.28        2.19856e-25        2.00365e-25        2.39348e-25
170.07        2.21176e-25        2.01579e-25        2.40772e-25
170.85        2.22502e-25        2.02800e-25        2.42205e-25
171.64        2.23837e-25        2.04028e-25        2.43645e-25
172.43        2.25179e-25        2.05264e-25        2.45094e-25
173.23        2.26529e-25        2.06506e-25        2.46551e-25
174.03        2.27887e-25        2.07757e-25        2.48017e-25
174.83        2.29253e-25        2.09015e-25        2.49491e-25
175.64        2.30628e-25        2.10282e-25        2.50974e-25
176.45        2.32012e-25        2.11556e-25        2.52467e-25
177.27        2.33404e-25        2.12839e-25        2.53969e-25
178.08        2.34806e-25        2.14130e-25        2.55481e-25
178.91        2.36217e-25        2.15430e-25        2.57003e-25
179.73        2.37637e-25        2.16740e-25        2.58535e-25
180.56        2.39068e-25        2.18058e-25        2.60078e-25
181.40        2.40508e-25        2.19386e-25        2.61631e-25
182.23        2.41959e-25        2.20723e-25        2.63194e-25
183.08        2.43419e-25        2.22070e-25        2.64769e-25
183.92        2.44890e-25        2.23426e-25        2.66354e-25
184.77        2.46370e-25        2.24791e-25        2.67949e-25
185.62        2.47861e-25        2.26167e-25        2.69556e-25
186.48        2.49362e-25        2.27551e-25        2.71173e-25
187.34        2.50874e-25        2.28946e-25        2.72801e-25
188.21        2.52395e-25        2.30350e-25        2.74440e-25
189.08        2.53927e-25        2.31763e-25        2.76090e-25
189.95        2.55469e-25        2.33187e-25        2.77751e-25
190.83        2.57022e-25        2.34620e-25        2.79423e-25
191.71        2.58584e-25        2.36063e-25        2.81106e-25
192.59        2.60158e-25        2.37516e-25        2.82800e-25
193.48        2.61742e-25        2.38978e-25        2.84505e-25
194.38        2.63336e-25        2.40451e-25        2.86221e-25
195.27        2.64940e-25        2.41933e-25        2.87948e-25
196.18        2.66556e-25        2.43426e-25        2.89686e-25
197.08        2.68181e-25        2.44928e-25        2.91435e-25
197.99        2.69818e-25        2.46440e-25        2.93195e-25
198.91        2.71464e-25        2.47962e-25        2.94967e-25
199.83        2.73122e-25        2.49494e-25        2.96749e-25
200.75        2.74882e-25        2.51113e-25        2.98652e-25
201.68        2.76677e-25        2.52762e-25        3.00593e-25
202.61        2.78485e-25        2.54423e-25        3.02547e-25
203.54        2.80306e-25        2.56095e-25        3.04516e-25
204.48        2.82139e-25        2.57779e-25        3.06499e-25
205.43        2.83985e-25        2.59476e-25        3.08495e-25
206.38        2.85845e-25        2.61184e-25        3.10505e-25
207.33        2.87717e-25        2.62905e-25        3.12529e-25
208.29        2.89603e-25        2.64637e-25        3.14568e-25
209.25        2.91501e-25        2.66382e-25        3.16620e-25
210.21        2.93413e-25        2.68139e-25        3.18686e-25
211.18        2.95337e-25        2.69908e-25        3.20766e-25
212.16        2.97275e-25        2.71689e-25        3.22860e-25
213.14        2.99226e-25        2.73483e-25        3.24969e-25
214.12        3.01190e-25        2.75289e-25        3.27091e-25
215.11        3.03167e-25        2.77106e-25        3.29228e-25
216.11        3.05157e-25        2.78937e-25        3.31378e-25
217.10        3.07161e-25        2.80779e-25        3.33543e-25
218.11        3.09178e-25        2.82634e-25        3.35722e-25
219.11        3.11208e-25        2.84501e-25        3.37915e-25
220.13        3.13251e-25        2.86380e-25        3.40122e-25
221.14        3.15307e-25        2.88271e-25        3.42343e-25
222.16        3.17376e-25        2.90175e-25        3.44578e-25
223.19        3.19460e-25        2.92092e-25        3.46828e-25
224.22        3.21557e-25        2.94021e-25        3.49092e-25
225.26        3.23667e-25        2.95963e-25        3.51372e-25
226.30        3.25793e-25        2.97919e-25        3.53666e-25
227.34        3.27932e-25        2.99888e-25        3.55977e-25
228.39        3.30087e-25        3.01871e-25        3.58302e-25
229.45        3.32256e-25        3.03867e-25        3.60644e-25
230.51        3.34440e-25        3.05878e-25        3.63002e-25
231.57        3.36640e-25        3.07903e-25        3.65377e-25
232.64        3.38856e-25        3.09943e-25        3.67768e-25
233.71        3.41087e-25        3.11998e-25        3.70176e-25
234.79        3.43335e-25        3.14067e-25        3.72602e-25
235.88        3.45599e-25        3.16153e-25        3.75045e-25
236.97        3.47880e-25        3.18254e-25        3.77507e-25
238.06        3.50178e-25        3.20370e-25        3.79987e-25
239.16        3.52494e-25        3.22503e-25        3.82485e-25
240.26        3.54828e-25        3.24653e-25        3.85002e-25
241.37        3.57179e-25        3.26819e-25        3.87539e-25
242.49        3.59549e-25        3.29002e-25        3.90095e-25
243.61        3.61936e-25        3.31202e-25        3.92669e-25
244.73        3.64340e-25        3.33418e-25        3.95263e-25
245.86        3.66762e-25        3.35650e-25        3.97875e-25
247.00        3.69202e-25        3.37898e-25        4.00505e-25
248.14        3.71658e-25        3.40162e-25        4.03154e-25
249.29        3.74131e-25        3.42442e-25        4.05820e-25
250.44        3.76621e-25        3.44738e-25        4.08505e-25
251.59        3.79127e-25        3.47048e-25        4.11206e-25
252.76        3.81650e-25        3.49374e-25        4.13925e-25
253.92        3.84188e-25        3.51715e-25        4.16661e-25
255.10        3.86742e-25        3.54070e-25        4.19413e-25
256.27        3.89311e-25        3.56440e-25        4.22181e-25
257.46        3.91895e-25        3.58823e-25        4.24966e-25
258.65        3.94493e-25        3.61221e-25        4.27765e-25
259.84        3.97106e-25        3.63631e-25        4.30580e-25
261.04        3.99732e-25        3.66055e-25        4.33410e-25
262.25        4.02373e-25        3.68492e-25        4.36254e-25
263.46        4.05028e-25        3.70943e-25        4.39113e-25
264.67        4.07697e-25        3.73407e-25        4.41988e-25
265.90        4.10382e-25        3.75885e-25        4.44878e-25
267.12        4.13081e-25        3.78377e-25        4.47785e-25
268.36        4.15796e-25        3.80884e-25        4.50708e-25
269.60        4.18527e-25        3.83406e-25        4.53647e-25
270.84        4.21274e-25        3.85943e-25        4.56604e-25
272.09        4.24037e-25        3.88496e-25        4.59578e-25
273.35        4.26817e-25        3.91064e-25        4.62570e-25
274.61        4.29615e-25        3.93649e-25        4.65581e-25
275.88        4.32430e-25        3.96250e-25        4.68610e-25
277.15        4.35263e-25        3.98868e-25        4.71658e-25
278.43        4.38114e-25        4.01504e-25        4.74725e-25
279.72        4.40985e-25        4.04157e-25        4.77813e-25
281.01        4.43875e-25        4.06828e-25        4.80921e-25
282.31        4.46784e-25        4.09518e-25        4.84050e-25
283.61        4.49713e-25        4.12227e-25        4.87200e-25
284.92        4.52662e-25        4.14953e-25        4.90370e-25
286.24        4.55630e-25        4.17698e-25        4.93561e-25
287.56        4.58617e-25        4.20462e-25        4.96773e-25
288.89        4.61625e-25        4.23244e-25        5.00005e-25
290.22        4.64652e-25        4.26045e-25        5.03259e-25
291.56        4.67698e-25        4.28864e-25        5.06533e-25
292.91        4.70765e-25        4.31702e-25        5.09828e-25
294.26        4.73851e-25        4.34558e-25        5.13144e-25
295.62        4.76957e-25        4.37433e-25        5.16481e-25
296.99        4.80082e-25        4.40327e-25        5.19838e-25
298.36        4.83228e-25        4.43239e-25        5.23217e-25
299.74        4.86393e-25        4.46170e-25        5.26616e-25
301.12        4.89759e-25        4.49276e-25        5.30242e-25
302.51        4.93193e-25        4.52443e-25        5.33944e-25
303.91        4.96652e-25        4.55632e-25        5.37671e-25
305.31        5.00134e-25        4.58844e-25        5.41425e-25
306.72        5.03642e-25        4.62079e-25        5.45205e-25
308.14        5.07175e-25        4.65338e-25        5.49013e-25
309.56        5.10733e-25        4.68620e-25        5.52847e-25
310.99        5.14316e-25        4.71925e-25        5.56708e-25
312.43        5.17925e-25        4.75255e-25        5.60596e-25
313.87        5.21560e-25        4.78608e-25        5.64512e-25
315.32        5.25221e-25        4.81986e-25        5.68456e-25
316.77        5.28908e-25        4.85388e-25        5.72428e-25
318.24        5.32621e-25        4.88814e-25        5.76428e-25
319.71        5.36361e-25        4.92266e-25        5.80456e-25
321.18        5.40128e-25        4.95742e-25        5.84513e-25
322.67        5.43921e-25        4.99244e-25        5.88599e-25
324.16        5.47742e-25        5.02770e-25        5.92713e-25
325.65        5.51590e-25        5.06323e-25        5.96857e-25
327.16        5.55465e-25        5.09901e-25        6.01030e-25
328.67        5.59369e-25        5.13504e-25        6.05233e-25
330.19        5.63300e-25        5.17134e-25        6.09465e-25
331.71        5.67259e-25        5.20791e-25        6.13728e-25
333.24        5.71247e-25        5.24473e-25        6.18020e-25
334.78        5.75262e-25        5.28182e-25        6.22343e-25
336.33        5.79306e-25        5.31917e-25        6.26696e-25
337.88        5.83378e-25        5.35678e-25        6.31078e-25
339.44        5.87478e-25        5.39466e-25        6.35491e-25
341.01        5.91607e-25        5.43280e-25        6.39933e-25
342.58        5.95763e-25        5.47120e-25        6.44406e-25
344.17        5.99947e-25        5.50986e-25        6.48908e-25
345.76        6.04160e-25        5.54879e-25        6.53440e-25
347.35        6.08400e-25        5.58798e-25        6.58002e-25
348.96        6.12668e-25        5.62743e-25        6.62593e-25
350.57        6.16964e-25        5.66713e-25        6.67214e-25
352.19        6.21287e-25        5.70710e-25        6.71864e-25
353.81        6.25638e-25        5.74733e-25        6.76544e-25
355.45        6.30016e-25        5.78781e-25        6.81252e-25
357.09        6.34422e-25        5.82854e-25        6.85989e-25
358.74        6.38855e-25        5.86954e-25        6.90756e-25
360.39        6.43314e-25        5.91078e-25        6.95550e-25
362.06        6.47801e-25        5.95228e-25        7.00373e-25
363.73        6.52314e-25        5.99403e-25        7.05226e-25
365.41        6.56855e-25        6.03604e-25        7.10107e-25
367.10        6.61425e-25        6.07831e-25        7.15018e-25
368.79        6.66022e-25        6.12085e-25        7.19959e-25
370.50        6.70648e-25        6.16367e-25        7.24930e-25
372.21        6.75304e-25        6.20675e-25        7.29933e-25
373.93        6.79989e-25        6.25011e-25        7.34966e-25
375.65        6.84704e-25        6.29376e-25        7.40032e-25
377.39        6.89450e-25        6.33769e-25        7.45130e-25
379.13        6.94226e-25        6.38192e-25        7.50261e-25
380.88        6.99035e-25        6.42644e-25        7.55425e-25
382.64        7.03875e-25        6.47126e-25        7.60624e-25
384.41        7.08747e-25        6.51639e-25        7.65856e-25
386.18        7.13653e-25        6.56182e-25        7.71124e-25
387.97        7.18593e-25        6.60758e-25        7.76428e-25
389.76        7.23566e-25        6.65365e-25        7.81768e-25
391.56        7.28575e-25        6.70006e-25        7.87144e-25
393.37        7.33619e-25        6.74679e-25        7.92559e-25
395.18        7.38699e-25        6.79387e-25        7.98011e-25
397.01        7.43816e-25        6.84129e-25        8.03503e-25
398.84        7.48970e-25        6.88907e-25        8.09034e-25
400.68        7.54262e-25        6.93806e-25        8.14717e-25
402.53        7.59763e-25        6.98890e-25        8.20635e-25
404.39        7.65308e-25        7.04015e-25        8.26601e-25
406.26        7.70898e-25        7.09182e-25        8.32613e-25
408.14        7.76532e-25        7.14390e-25        8.38673e-25
410.02        7.82211e-25        7.19640e-25        8.44781e-25
411.91        7.87934e-25        7.24931e-25        8.50936e-25
413.82        7.93702e-25        7.30264e-25        8.57139e-25
415.73        7.99514e-25        7.35638e-25        8.63390e-25
417.65        8.05371e-25        7.41054e-25        8.69688e-25
419.58        8.11273e-25        7.46512e-25        8.76034e-25
421.51        8.17219e-25        7.52011e-25        8.82427e-25
423.46        8.23210e-25        7.57552e-25        8.88868e-25
425.42        8.29246e-25        7.63135e-25        8.95356e-25
427.38        8.35325e-25        7.68759e-25        9.01892e-25
429.35        8.41450e-25        7.74424e-25        9.08476e-25
431.34        8.47618e-25        7.80131e-25        9.15106e-25
433.33        8.53831e-25        7.85879e-25        9.21783e-25
435.33        8.60088e-25        7.91668e-25        9.28508e-25
437.34        8.66388e-25        7.97498e-25        9.35278e-25
439.36        8.72732e-25        8.03368e-25        9.42096e-25
441.39        8.79119e-25        8.09279e-25        9.48959e-25
443.43        8.85550e-25        8.15231e-25        9.55868e-25
445.48        8.92023e-25        8.21223e-25        9.62823e-25
447.53        8.98539e-25        8.27254e-25        9.69823e-25
449.60        9.05096e-25        8.33325e-25        9.76868e-25
451.68        9.11696e-25        8.39435e-25        9.83957e-25
453.76        9.18338e-25        8.45585e-25        9.91091e-25
455.86        9.25022e-25        8.51775e-25        9.98270e-25
457.96        9.31750e-25        8.58005e-25        1.00549e-24
460.08        9.38520e-25        8.64275e-25        1.01277e-24
462.20        9.45335e-25        8.70587e-25        1.02008e-24
464.34        9.52193e-25        8.76940e-25        1.02745e-24
466.48        9.59097e-25        8.83335e-25        1.03486e-24
468.64        9.66046e-25        8.89773e-25        1.04232e-24
470.80        9.73041e-25        8.96253e-25        1.04983e-24
472.97        9.80082e-25        9.02777e-25        1.05739e-24
475.16        9.87169e-25        9.09345e-25        1.06499e-24
477.35        9.94305e-25        9.15958e-25        1.07265e-24
479.56        1.00149e-24        9.22616e-25        1.08036e-24
481.77        1.00872e-24        9.29319e-25        1.08812e-24
484.00        1.01600e-24        9.36069e-25        1.09593e-24
486.23        1.02333e-24        9.42865e-25        1.10380e-24
488.48        1.03071e-24        9.49709e-25        1.11172e-24
490.73        1.03815e-24        9.56600e-25        1.11969e-24
493.00        1.04563e-24        9.63541e-25        1.12772e-24
495.28        1.05317e-24        9.70531e-25        1.13580e-24
497.56        1.06076e-24        9.77570e-25        1.14395e-24
499.86        1.06840e-24        9.84661e-25        1.15214e-24
502.17        1.07636e-24        9.92030e-25        1.16068e-24
504.49        1.08439e-24        9.99469e-25        1.16930e-24
506.82        1.09248e-24        1.00697e-24        1.17799e-24
509.16        1.10063e-24        1.01452e-24        1.18674e-24
511.51        1.10884e-24        1.02213e-24        1.19556e-24
513.87        1.11712e-24        1.02980e-24        1.20444e-24
516.25        1.12546e-24        1.03753e-24        1.21339e-24
518.63        1.13386e-24        1.04531e-24        1.22240e-24
521.02        1.14232e-24        1.05316e-24        1.23148e-24
523.43        1.15084e-24        1.06106e-24        1.24063e-24
525.85        1.15943e-24        1.06902e-24        1.24984e-24
528.28        1.16808e-24        1.07704e-24        1.25912e-24
530.72        1.17679e-24        1.08512e-24        1.26847e-24
533.17        1.18557e-24        1.09326e-24        1.27788e-24
535.63        1.19441e-24        1.10145e-24        1.28736e-24
538.10        1.20331e-24        1.10971e-24        1.29691e-24
540.59        1.21228e-24        1.11803e-24        1.30653e-24
543.08        1.22131e-24        1.12640e-24        1.31621e-24
545.59        1.23040e-24        1.13484e-24        1.32596e-24
548.11        1.23956e-24        1.14333e-24        1.33578e-24
550.64        1.24878e-24        1.15189e-24        1.34567e-24
553.19        1.25806e-24        1.16050e-24        1.35563e-24
555.74        1.26741e-24        1.16918e-24        1.36565e-24
558.31        1.27683e-24        1.17791e-24        1.37574e-24
560.89        1.28631e-24        1.18671e-24        1.38590e-24
563.48        1.29585e-24        1.19557e-24        1.39613e-24
566.08        1.30547e-24        1.20450e-24        1.40644e-24
568.69        1.31515e-24        1.21349e-24        1.41681e-24
571.32        1.32490e-24        1.22254e-24        1.42726e-24
573.96        1.33472e-24        1.23166e-24        1.43778e-24
576.61        1.34461e-24        1.24084e-24        1.44838e-24
579.27        1.35457e-24        1.25009e-24        1.45905e-24
581.95        1.36460e-24        1.25940e-24        1.46979e-24
584.63        1.37470e-24        1.26879e-24        1.48062e-24
587.33        1.38488e-24        1.27824e-24        1.49152e-24
590.05        1.39513e-24        1.28776e-24        1.50250e-24
592.77        1.40546e-24        1.29736e-24        1.51355e-24
595.51        1.41586e-24        1.30702e-24        1.52469e-24
598.26        1.42634e-24        1.31676e-24        1.53591e-24
601.02        1.43703e-24        1.32670e-24        1.54737e-24
603.80        1.44807e-24        1.33693e-24        1.55920e-24
606.58        1.45918e-24        1.34725e-24        1.57112e-24
609.39        1.47039e-24        1.35764e-24        1.58313e-24
612.20        1.48168e-24        1.36812e-24        1.59523e-24
615.03        1.49306e-24        1.37868e-24        1.60743e-24
617.87        1.50452e-24        1.38933e-24        1.61972e-24
620.72        1.51607e-24        1.40005e-24        1.63210e-24
623.59        1.52771e-24        1.41086e-24        1.64457e-24
626.47        1.53944e-24        1.42175e-24        1.65714e-24
629.36        1.55126e-24        1.43272e-24        1.66980e-24
632.27        1.56316e-24        1.44377e-24        1.68256e-24
635.19        1.57516e-24        1.45491e-24        1.69541e-24
638.12        1.58724e-24        1.46613e-24        1.70835e-24
641.07        1.59941e-24        1.47743e-24        1.72138e-24
644.03        1.61166e-24        1.48881e-24        1.73451e-24
647.00        1.62400e-24        1.50028e-24        1.74773e-24
649.99        1.63643e-24        1.51182e-24        1.76105e-24
652.99        1.64895e-24        1.52345e-24        1.77445e-24
656.01        1.66156e-24        1.53517e-24        1.78795e-24
659.04        1.67425e-24        1.54696e-24        1.80155e-24
662.08        1.68704e-24        1.55884e-24        1.81523e-24
665.14        1.69991e-24        1.57081e-24        1.82902e-24
668.21        1.71288e-24        1.58286e-24        1.84290e-24
671.30        1.72594e-24        1.59500e-24        1.85688e-24
674.40        1.73909e-24        1.60722e-24        1.87096e-24
677.51        1.75234e-24        1.61954e-24        1.88514e-24
680.64        1.76568e-24        1.63194e-24        1.89942e-24
683.78        1.77912e-24        1.64444e-24        1.91380e-24
686.94        1.79265e-24        1.65702e-24        1.92828e-24
690.11        1.80629e-24        1.66970e-24        1.94287e-24
693.30        1.82002e-24        1.68247e-24        1.95756e-24
696.50        1.83385e-24        1.69534e-24        1.97236e-24
699.72        1.84779e-24        1.70830e-24        1.98727e-24
702.95        1.86182e-24        1.72136e-24        2.00229e-24
706.19        1.87596e-24        1.73451e-24        2.01741e-24
709.46        1.89021e-24        1.74777e-24        2.03265e-24
712.73        1.90455e-24        1.76112e-24        2.04799e-24
716.02        1.91900e-24        1.77456e-24        2.06344e-24
719.33        1.93356e-24        1.78811e-24        2.07901e-24
722.65        1.94821e-24        1.80175e-24        2.09468e-24
725.99        1.96298e-24        1.81549e-24        2.11046e-24
729.34        1.97784e-24        1.82933e-24        2.12635e-24
732.71        1.99281e-24        1.84327e-24        2.14235e-24
736.09        2.00788e-24        1.85730e-24        2.15846e-24
739.49        2.02306e-24        1.87144e-24        2.17469e-24
742.91        2.03834e-24        1.88567e-24        2.19102e-24
746.34        2.05373e-24        1.90000e-24        2.20746e-24
749.79        2.06921e-24        1.91442e-24        2.22401e-24
753.25        2.08481e-24        1.92895e-24        2.24067e-24
756.73        2.10050e-24        1.94357e-24        2.25743e-24
760.22        2.11631e-24        1.95830e-24        2.27432e-24
763.73        2.13222e-24        1.97312e-24        2.29131e-24
767.26        2.14824e-24        1.98805e-24        2.30842e-24
770.80        2.16437e-24        2.00309e-24        2.32565e-24
774.36        2.18062e-24        2.01823e-24        2.34300e-24
777.94        2.19698e-24        2.03349e-24        2.36047e-24
781.53        2.21346e-24        2.04885e-24        2.37806e-24
785.14        2.23006e-24        2.06433e-24        2.39578e-24
788.77        2.24677e-24        2.07992e-24        2.41363e-24
792.41        2.26362e-24        2.09563e-24        2.43161e-24
796.07        2.28059e-24        2.11145e-24        2.44972e-24
799.74        2.29768e-24        2.12740e-24        2.46797e-24
803.44        2.31559e-24        2.14405e-24        2.48712e-24
807.15        2.33368e-24        2.16089e-24        2.50648e-24
810.88        2.35193e-24        2.17786e-24        2.52600e-24
814.62        2.37032e-24        2.19496e-24        2.54568e-24
818.38        2.38886e-24        2.21221e-24        2.56551e-24
822.16        2.40755e-24        2.22960e-24        2.58551e-24
825.96        2.42639e-24        2.24713e-24        2.60566e-24
829.77        2.44538e-24        2.26480e-24        2.62597e-24
833.61        2.46452e-24        2.28261e-24        2.64644e-24
837.46        2.48382e-24        2.30056e-24        2.66707e-24
841.32        2.50326e-24        2.31865e-24        2.68787e-24
845.21        2.52285e-24        2.33689e-24        2.70882e-24
849.11        2.54260e-24        2.35526e-24        2.72993e-24
853.03        2.56250e-24        2.37378e-24        2.75121e-24
856.97        2.58254e-24        2.39245e-24        2.77264e-24
860.93        2.60275e-24        2.41125e-24        2.79424e-24
864.91        2.62310e-24        2.43020e-24        2.81600e-24
868.90        2.64361e-24        2.44929e-24        2.83792e-24
872.91        2.66427e-24        2.46853e-24        2.86000e-24
876.94        2.68508e-24        2.48791e-24        2.88225e-24
880.99        2.70604e-24        2.50743e-24        2.90465e-24
885.06        2.72715e-24        2.52709e-24        2.92722e-24
889.15        2.74842e-24        2.54690e-24        2.94995e-24
893.26        2.76984e-24        2.56685e-24        2.97283e-24
897.38        2.79141e-24        2.58694e-24        2.99588e-24
901.52        2.81313e-24        2.60717e-24        3.01909e-24
905.69        2.83500e-24        2.62755e-24        3.04245e-24
909.87        2.85702e-24        2.64806e-24        3.06598e-24
914.07        2.87920e-24        2.66873e-24        3.08967e-24
918.29        2.90153e-24        2.68954e-24        3.11352e-24
922.53        2.92402e-24        2.71050e-24        3.13754e-24
926.79        2.94667e-24        2.73160e-24        3.16173e-24
931.07        2.96948e-24        2.75286e-24        3.18609e-24
935.37        2.99245e-24        2.77428e-24        3.21062e-24
939.69        3.01559e-24        2.79584e-24        3.23533e-24
944.03        3.03889e-24        2.81757e-24        3.26021e-24
948.39        3.06236e-24        2.83945e-24        3.28527e-24
952.77        3.08600e-24        2.86149e-24        3.31051e-24
957.17        3.10981e-24        2.88370e-24        3.33593e-24
961.59        3.13380e-24        2.90607e-24        3.36153e-24
966.03        3.15797e-24        2.92861e-24        3.38733e-24
970.50        3.18231e-24        2.95131e-24        3.41331e-24
974.98        3.20684e-24        2.97419e-24        3.43948e-24
979.48        3.23155e-24        2.99724e-24        3.46585e-24
984.00        3.25644e-24        3.02047e-24        3.49242e-24
988.55        3.28153e-24        3.04387e-24        3.51918e-24
993.11        3.30680e-24        3.06746e-24        3.54615e-24
997.70        3.33227e-24        3.09123e-24        3.57332e-24
1002.31        3.35849e-24        3.11565e-24        3.60133e-24
1006.94        3.38547e-24        3.14075e-24        3.63019e-24
1011.59        3.41267e-24        3.16606e-24        3.65928e-24
1016.26        3.44010e-24        3.19157e-24        3.68862e-24
1020.95        3.46775e-24        3.21730e-24        3.71819e-24
1025.66        3.49562e-24        3.24323e-24        3.74801e-24
1030.40        3.52372e-24        3.26938e-24        3.77806e-24
1035.16        3.55205e-24        3.29574e-24        3.80836e-24
1039.94        3.58060e-24        3.32231e-24        3.83889e-24
1044.74        3.60938e-24        3.34909e-24        3.86967e-24
1049.57        3.63839e-24        3.37608e-24        3.90069e-24
1054.41        3.66762e-24        3.40329e-24        3.93195e-24
1059.28        3.69708e-24        3.43071e-24        3.96345e-24
1064.18        3.72677e-24        3.45834e-24        3.99520e-24
1069.09        3.75669e-24        3.48619e-24        4.02719e-24
1074.03        3.78683e-24        3.51425e-24        4.05942e-24
1078.99        3.81720e-24        3.54252e-24        4.09189e-24
1083.97        3.84780e-24        3.57100e-24        4.12460e-24
1088.98        3.87862e-24        3.59969e-24        4.15755e-24
1094.01        3.90967e-24        3.62860e-24        4.19074e-24
1099.06        3.94095e-24        3.65772e-24        4.22418e-24
1104.13        3.97245e-24        3.68704e-24        4.25785e-24
1109.23        4.00417e-24        3.71658e-24        4.29176e-24
1114.35        4.03613e-24        3.74634e-24        4.32591e-24
1119.50        4.06831e-24        3.77631e-24        4.36032e-24
1124.67        4.10073e-24        3.80650e-24        4.39497e-24
1129.86        4.13339e-24        3.83691e-24        4.42987e-24
1135.08        4.16629e-24        3.86755e-24        4.46502e-24
1140.32        4.19943e-24        3.89841e-24        4.50044e-24
1145.59        4.23281e-24        3.92951e-24        4.53611e-24
1150.88        4.26644e-24        3.96083e-24        4.57205e-24
1156.20        4.30033e-24        3.99240e-24        4.60826e-24
1161.54        4.33447e-24        4.02420e-24        4.64474e-24
1166.90        4.36887e-24        4.05624e-24        4.68149e-24
1172.29        4.40353e-24        4.08853e-24        4.71852e-24
1177.70        4.43845e-24        4.12107e-24        4.75583e-24
1183.14        4.47365e-24        4.15386e-24        4.79343e-24
1188.60        4.50911e-24        4.18691e-24        4.83132e-24
1194.09        4.54486e-24        4.22021e-24        4.86950e-24
1199.61        4.58088e-24        4.25378e-24        4.90798e-24
1205.15        4.61719e-24        4.28762e-24        4.94676e-24
1210.71        4.65378e-24        4.32172e-24        4.98585e-24
1216.31        4.69067e-24        4.35610e-24        5.02524e-24
1221.92        4.72784e-24        4.39074e-24        5.06494e-24
1227.57        4.76530e-24        4.42566e-24        5.10495e-24
1233.23        4.80306e-24        4.46085e-24        5.14527e-24
1238.93        4.84111e-24        4.49632e-24        5.18590e-24
1244.65        4.87945e-24        4.53206e-24        5.22684e-24
1250.40        4.91809e-24        4.56808e-24        5.26810e-24
1256.17        4.95703e-24        4.60439e-24        5.30968e-24
1261.97        4.99627e-24        4.64097e-24        5.35157e-24
1267.80        5.03581e-24        4.67783e-24        5.39378e-24
1273.66        5.07564e-24        4.71498e-24        5.43631e-24
1279.54        5.11578e-24        4.75241e-24        5.47916e-24
1285.45        5.15623e-24        4.79012e-24        5.52233e-24
1291.38        5.19698e-24        4.82813e-24        5.56583e-24
1297.35        5.23803e-24        4.86641e-24        5.60964e-24
1303.34        5.27939e-24        4.90499e-24        5.65379e-24
1309.36        5.32106e-24        4.94385e-24        5.69826e-24
1315.41        5.36303e-24        4.98301e-24        5.74306e-24
1321.48        5.40532e-24        5.02246e-24        5.78819e-24
1327.58        5.44793e-24        5.06220e-24        5.83365e-24
1333.71        5.49085e-24        5.10225e-24        5.87945e-24
1339.87        5.53409e-24        5.14259e-24        5.92559e-24
1346.06        5.57765e-24        5.18324e-24        5.97206e-24
1352.28        5.62154e-24        5.22419e-24        6.01889e-24
1358.52        5.66575e-24        5.26544e-24        6.06605e-24
1364.80        5.71029e-24        5.30701e-24        6.11357e-24
1371.10        5.75516e-24        5.34889e-24        6.16144e-24
1377.43        5.80037e-24        5.39108e-24        6.20966e-24
1383.79        5.84591e-24        5.43359e-24        6.25823e-24
1390.18        5.89179e-24        5.47642e-24        6.30717e-24
1396.60        5.93801e-24        5.51956e-24        6.35646e-24
1403.05        5.98458e-24        5.56304e-24        6.40612e-24
1409.53        6.03149e-24        5.60683e-24        6.45615e-24
1416.04        6.07875e-24        5.65096e-24        6.50655e-24
1422.58        6.12637e-24        5.69542e-24        6.55731e-24
1429.15        6.17433e-24        5.74021e-24        6.60846e-24
1435.75        6.22266e-24        5.78533e-24        6.65998e-24
1442.38        6.27134e-24        5.83080e-24        6.71188e-24
1449.04        6.32039e-24        5.87661e-24        6.76417e-24
1455.73        6.36980e-24        5.92276e-24        6.81684e-24
1462.46        6.41958e-24        5.96925e-24        6.86990e-24
1469.21        6.46973e-24        6.01610e-24        6.92335e-24
1475.99        6.52025e-24        6.06330e-24        6.97720e-24
1482.81        6.57115e-24        6.11085e-24        7.03145e-24
1489.66        6.62243e-24        6.15876e-24        7.08609e-24
1496.54        6.67409e-24        6.20704e-24        7.14115e-24
1503.45        6.72726e-24        6.25664e-24        7.19789e-24
1510.39        6.78198e-24        6.30760e-24        7.25637e-24
1517.37        6.83715e-24        6.35898e-24        7.31532e-24
1524.37        6.89275e-24        6.41076e-24        7.37474e-24
1531.41        6.94880e-24        6.46297e-24        7.43463e-24
1538.49        7.00530e-24        6.51559e-24        7.49501e-24
1545.59        7.06225e-24        6.56864e-24        7.55586e-24
1552.73        7.11965e-24        6.62211e-24        7.61720e-24
1559.90        7.17752e-24        6.67600e-24        7.67903e-24
1567.10        7.23584e-24        6.73033e-24        7.74135e-24
1574.34        7.29462e-24        6.78508e-24        7.80416e-24
1581.61        7.35387e-24        6.84028e-24        7.86747e-24
1588.91        7.41359e-24        6.89590e-24        7.93127e-24
1596.25        7.47378e-24        6.95197e-24        7.99558e-24
1603.62        7.53444e-24        7.00849e-24        8.06040e-24
1611.03        7.59558e-24        7.06544e-24        8.12572e-24
1618.47        7.65720e-24        7.12285e-24        8.19155e-24
1625.94        7.71930e-24        7.18070e-24        8.25790e-24
1633.45        7.78189e-24        7.23901e-24        8.32477e-24
1641.00        7.84496e-24        7.29778e-24        8.39215e-24
1648.57        7.90853e-24        7.35700e-24        8.46006e-24
1656.19        7.97258e-24        7.41668e-24        8.52849e-24
1663.84        8.03714e-24        7.47682e-24        8.59745e-24
1671.52        8.10219e-24        7.53743e-24        8.66694e-24
1679.24        8.16773e-24        7.59851e-24        8.73696e-24
1686.99        8.23379e-24        7.66006e-24        8.80752e-24
1694.78        8.30034e-24        7.72208e-24        8.87861e-24
1702.61        8.36741e-24        7.78457e-24        8.95025e-24
1710.47        8.43498e-24        7.84754e-24        9.02243e-24
1718.37        8.50307e-24        7.91099e-24        9.09515e-24
1726.31        8.57168e-24        7.97492e-24        9.16843e-24
1734.28        8.64081e-24        8.03934e-24        9.24227e-24
1742.29        8.71046e-24        8.10425e-24        9.31666e-24
1750.34        8.78064e-24        8.16966e-24        9.39162e-24
1758.42        8.85136e-24        8.23557e-24        9.46715e-24
1766.54        8.92261e-24        8.30198e-24        9.54325e-24
1774.70        8.99441e-24        8.36889e-24        9.61992e-24
1782.89        9.06675e-24        8.43632e-24        9.69718e-24
1791.13        9.13964e-24        8.50426e-24        9.77503e-24
1799.40        9.21309e-24        8.57272e-24        9.85346e-24
1807.71        9.28710e-24        8.64170e-24        9.93249e-24
1816.06        9.36166e-24        8.71121e-24        1.00121e-23
1824.44        9.43680e-24        8.78125e-24        1.00924e-23
1832.87        9.51251e-24        8.85182e-24        1.01732e-23
1841.33        9.58879e-24        8.92293e-24        1.02547e-23
1849.84        9.66566e-24        8.99459e-24        1.03367e-23
1858.38        9.74311e-24        9.06679e-24        1.04194e-23
1866.96        9.82115e-24        9.13955e-24        1.05027e-23
1875.58        9.89978e-24        9.21286e-24        1.05867e-23
1884.25        9.97902e-24        9.28673e-24        1.06713e-23
1892.95        1.00589e-23        9.36116e-24        1.07565e-23
1901.69        1.01393e-23        9.43617e-24        1.08424e-23
1910.47        1.02204e-23        9.51175e-24        1.09290e-23
1919.29        1.03020e-23        9.58791e-24        1.10162e-23
1928.16        1.03843e-23        9.66466e-24        1.11040e-23
1937.06        1.04673e-23        9.74199e-24        1.11926e-23
1946.01        1.05509e-23        9.81992e-24        1.12818e-23
1954.99        1.06351e-23        9.89844e-24        1.13717e-23
1964.02        1.07199e-23        9.97757e-24        1.14623e-23
1973.09        1.08054e-23        1.00573e-23        1.15535e-23
1982.21        1.08916e-23        1.01377e-23        1.16455e-23
1991.36        1.09784e-23        1.02186e-23        1.17382e-23
2000.56        1.10660e-23        1.03004e-23        1.18317e-23
2009.79        1.11571e-23        1.03851e-23        1.19291e-23
2019.08        1.12489e-23        1.04706e-23        1.20272e-23
2028.40        1.13414e-23        1.05567e-23        1.21262e-23
2037.77        1.14347e-23        1.06436e-23        1.22259e-23
2047.18        1.15288e-23        1.07311e-23        1.23265e-23
2056.63        1.16236e-23        1.08194e-23        1.24278e-23
2066.13        1.17192e-23        1.09084e-23        1.25300e-23
2075.67        1.18155e-23        1.09981e-23        1.26330e-23
2085.26        1.19127e-23        1.10885e-23        1.27369e-23
2094.89        1.20106e-23        1.11796e-23        1.28416e-23
2104.56        1.21093e-23        1.12715e-23        1.29471e-23
2114.28        1.22088e-23        1.13641e-23        1.30535e-23
2124.04        1.23091e-23        1.14575e-23        1.31607e-23
2133.85        1.24102e-23        1.15516e-23        1.32688e-23
2143.71        1.25121e-23        1.16465e-23        1.33778e-23
2153.61        1.26149e-23        1.17422e-23        1.34876e-23
2163.55        1.27185e-23        1.18386e-23        1.35983e-23
2173.54        1.28229e-23        1.19358e-23        1.37100e-23
2183.58        1.29281e-23        1.20337e-23        1.38225e-23
2193.67        1.30342e-23        1.21325e-23        1.39359e-23
2203.80        1.31411e-23        1.22320e-23        1.40502e-23
2213.97        1.32489e-23        1.23323e-23        1.41654e-23
2224.20        1.33575e-23        1.24335e-23        1.42816e-23
2234.47        1.34670e-23        1.25354e-23        1.43987e-23
2244.79        1.35774e-23        1.26382e-23        1.45167e-23
2255.16        1.36887e-23        1.27418e-23        1.46356e-23
2265.57        1.38008e-23        1.28461e-23        1.47555e-23
2276.03        1.39139e-23        1.29514e-23        1.48764e-23
2286.54        1.40278e-23        1.30574e-23        1.49982e-23
2297.10        1.41426e-23        1.31643e-23        1.51209e-23
2307.71        1.42584e-23        1.32721e-23        1.52447e-23
2318.37        1.43750e-23        1.33807e-23        1.53694e-23
2329.08        1.44926e-23        1.34901e-23        1.54951e-23
2339.83        1.46111e-23        1.36004e-23        1.56217e-23
2350.64        1.47305e-23        1.37116e-23        1.57494e-23
2361.49        1.48509e-23        1.38236e-23        1.58781e-23
2372.40        1.49722e-23        1.39366e-23        1.60078e-23
2383.35        1.50944e-23        1.40504e-23        1.61385e-23
2394.36        1.52176e-23        1.41651e-23        1.62702e-23
2405.42        1.53418e-23        1.42807e-23        1.64030e-23
2416.53        1.54669e-23        1.43972e-23        1.65367e-23
2427.69        1.55931e-23        1.45146e-23        1.66716e-23
2438.90        1.57201e-23        1.46329e-23        1.68074e-23
2450.16        1.58482e-23        1.47521e-23        1.69443e-23
2461.48        1.59773e-23        1.48722e-23        1.70823e-23
2472.84        1.61073e-23        1.49933e-23        1.72213e-23
2484.26        1.62383e-23        1.51153e-23        1.73614e-23
2495.74        1.63704e-23        1.52382e-23        1.75026e-23
2507.26        1.65035e-23        1.53621e-23        1.76448e-23
2518.84        1.66375e-23        1.54869e-23        1.77882e-23
2530.47        1.67726e-23        1.56127e-23        1.79326e-23
2542.16        1.69088e-23        1.57394e-23        1.80782e-23
2553.90        1.70460e-23        1.58671e-23        1.82248e-23
2565.69        1.71842e-23        1.59958e-23        1.83726e-23
2577.54        1.73235e-23        1.61254e-23        1.85215e-23
2589.44        1.74638e-23        1.62561e-23        1.86715e-23
2601.40        1.76052e-23        1.63877e-23        1.88227e-23
2613.42        1.77477e-23        1.65204e-23        1.89750e-23
2625.49        1.78913e-23        1.66541e-23        1.91285e-23
2637.61        1.80360e-23        1.67888e-23        1.92832e-23
2649.79        1.81818e-23        1.69245e-23        1.94391e-23
2662.03        1.83287e-23        1.70613e-23        1.95961e-23
2674.32        1.84767e-23        1.71991e-23        1.97544e-23
2686.67        1.86259e-23        1.73379e-23        1.99138e-23
2699.08        1.87762e-23        1.74778e-23        2.00745e-23
2711.54        1.89276e-23        1.76188e-23        2.02364e-23
2724.07        1.90803e-23        1.77609e-23        2.03996e-23
2736.65        1.92340e-23        1.79041e-23        2.05640e-23
2749.28        1.93890e-23        1.80483e-23        2.07297e-23
2761.98        1.95452e-23        1.81937e-23        2.08966e-23
2774.74        1.97025e-23        1.83402e-23        2.10648e-23
2787.55        1.98611e-23        1.84878e-23        2.12343e-23
2800.42        2.00208e-23        1.86365e-23        2.14051e-23
2813.36        2.01818e-23        1.87864e-23        2.15772e-23
2826.35        2.03441e-23        1.89375e-23        2.17506e-23
2839.40        2.05075e-23        1.90897e-23        2.19254e-23
2852.51        2.06723e-23        1.92430e-23        2.21015e-23
2865.69        2.08383e-23        1.93976e-23        2.22790e-23
2878.92        2.10056e-23        1.95533e-23        2.24578e-23
2892.22        2.11741e-23        1.97102e-23        2.26380e-23
2905.57        2.13440e-23        1.98684e-23        2.28196e-23
2918.99        2.15152e-23        2.00278e-23        2.30026e-23
2932.47        2.16877e-23        2.01884e-23        2.31871e-23
2946.01        2.18616e-23        2.03502e-23        2.33729e-23
2959.62        2.20367e-23        2.05133e-23        2.35602e-23
2973.29        2.22133e-23        2.06777e-23        2.37489e-23
2987.02        2.23912e-23        2.08433e-23        2.39391e-23
3000.81        2.25708e-23        2.10105e-23        2.41311e-23
3014.67        2.27561e-23        2.11830e-23        2.43293e-23
3028.59        2.29430e-23        2.13569e-23        2.45291e-23
3042.58        2.31314e-23        2.15322e-23        2.47305e-23
3056.63        2.33213e-23        2.17090e-23        2.49336e-23
3070.74        2.35127e-23        2.18871e-23        2.51383e-23
3084.93        2.37057e-23        2.20667e-23        2.53447e-23
3099.17        2.39003e-23        2.22478e-23        2.55528e-23
3113.48        2.40964e-23        2.24304e-23        2.57625e-23
3127.86        2.42942e-23        2.26144e-23        2.59739e-23
3142.31        2.44935e-23        2.27999e-23        2.61871e-23
3156.82        2.46944e-23        2.29869e-23        2.64019e-23
3171.40        2.48970e-23        2.31754e-23        2.66186e-23
3186.04        2.51012e-23        2.33654e-23        2.68369e-23
3200.76        2.53070e-23        2.35570e-23        2.70570e-23
3215.54        2.55145e-23        2.37501e-23        2.72789e-23
3230.39        2.57237e-23        2.39447e-23        2.75026e-23
3245.31        2.59345e-23        2.41410e-23        2.77281e-23
3260.29        2.61471e-23        2.43388e-23        2.79554e-23
3275.35        2.63614e-23        2.45382e-23        2.81845e-23
3290.48        2.65773e-23        2.47392e-23        2.84155e-23
3305.67        2.67951e-23        2.49418e-23        2.86483e-23
3320.94        2.70146e-23        2.51461e-23        2.88830e-23
3336.27        2.72358e-23        2.53520e-23        2.91196e-23
3351.68        2.74588e-23        2.55595e-23        2.93581e-23
3367.16        2.76836e-23        2.57687e-23        2.95985e-23
3382.71        2.79102e-23        2.59796e-23        2.98409e-23
3398.33        2.81387e-23        2.61922e-23        3.00852e-23
3414.02        2.83689e-23        2.64064e-23        3.03314e-23
3429.79        2.86010e-23        2.66224e-23        3.05796e-23
3445.63        2.88350e-23        2.68402e-23        3.08298e-23
3461.54        2.90708e-23        2.70596e-23        3.10820e-23
3477.53        2.93085e-23        2.72808e-23        3.13362e-23
3493.59        2.95481e-23        2.75038e-23        3.15924e-23
3509.72        2.97896e-23        2.77285e-23        3.18507e-23
3525.93        3.00330e-23        2.79550e-23        3.21110e-23
3542.21        3.02784e-23        2.81834e-23        3.23734e-23
3558.57        3.05257e-23        2.84135e-23        3.26379e-23
3575.00        3.07750e-23        2.86455e-23        3.29045e-23
3591.51        3.10263e-23        2.88793e-23        3.31732e-23
3608.10        3.12795e-23        2.91150e-23        3.34440e-23
3624.76        3.15348e-23        2.93525e-23        3.37170e-23
3641.50        3.17920e-23        2.95919e-23        3.39921e-23
3658.32        3.20513e-23        2.98332e-23        3.42695e-23
3675.21        3.23127e-23        3.00764e-23        3.45490e-23
3692.19        3.25761e-23        3.03215e-23        3.48307e-23
3709.24        3.28416e-23        3.05686e-23        3.51146e-23
3726.37        3.31091e-23        3.08175e-23        3.54007e-23
3743.58        3.33788e-23        3.10685e-23        3.56891e-23
3760.86        3.36506e-23        3.13214e-23        3.59798e-23
3778.23        3.39245e-23        3.15763e-23        3.62728e-23
3795.68        3.42006e-23        3.18332e-23        3.65680e-23
3813.21        3.44788e-23        3.20920e-23        3.68655e-23
3830.82        3.47592e-23        3.23529e-23        3.71654e-23
3848.51        3.50417e-23        3.26159e-23        3.74676e-23
3866.28        3.53265e-23        3.28809e-23        3.77722e-23
3884.14        3.56135e-23        3.31479e-23        3.80791e-23
3902.08        3.59027e-23        3.34170e-23        3.83884e-23
3920.10        3.61941e-23        3.36882e-23        3.87001e-23
3938.20        3.64878e-23        3.39615e-23        3.90142e-23
3956.39        3.67838e-23        3.42368e-23        3.93307e-23
3974.66        3.70820e-23        3.45144e-23        3.96497e-23
3993.01        3.73826e-23        3.47940e-23        3.99711e-23
4011.45        3.76887e-23        3.50789e-23        4.02985e-23
4029.98        3.79993e-23        3.53679e-23        4.06307e-23
4048.59        3.83123e-23        3.56591e-23        4.09655e-23
4067.29        3.86278e-23        3.59527e-23        4.13029e-23
4086.07        3.89458e-23        3.62486e-23        4.16430e-23
4104.94        3.92664e-23        3.65469e-23        4.19858e-23
4123.90        3.95894e-23        3.68475e-23        4.23314e-23
4142.94        3.99150e-23        3.71504e-23        4.26796e-23
4162.07        4.02432e-23        3.74558e-23        4.30306e-23
4181.29        4.05740e-23        3.77636e-23        4.33844e-23
4200.60        4.09074e-23        3.80738e-23        4.37409e-23
4220.00        4.12434e-23        3.83864e-23        4.41003e-23
4239.49        4.15820e-23        3.87015e-23        4.44626e-23
4259.07        4.19234e-23        3.90192e-23        4.48276e-23
4278.74        4.22675e-23        3.93393e-23        4.51956e-23
4298.50        4.26142e-23        3.96619e-23        4.55665e-23
4318.35        4.29637e-23        3.99871e-23        4.59403e-23
4338.29        4.33160e-23        4.03149e-23        4.63171e-23
4358.33        4.36711e-23        4.06453e-23        4.66969e-23
4378.45        4.40289e-23        4.09783e-23        4.70796e-23
4398.67        4.43896e-23        4.13139e-23        4.74654e-23
4418.99        4.47532e-23        4.16521e-23        4.78543e-23
4439.39        4.51196e-23        4.19931e-23        4.82462e-23
4459.90        4.54890e-23        4.23367e-23        4.86412e-23
4480.49        4.58612e-23        4.26830e-23        4.90394e-23
4501.18        4.62364e-23        4.30321e-23        4.94407e-23
4521.97        4.66146e-23        4.33840e-23        4.98452e-23
4542.85        4.69958e-23        4.37386e-23        5.02529e-23
4563.83        4.73799e-23        4.40961e-23        5.06638e-23
4584.91        4.77672e-23        4.44564e-23        5.10780e-23
4606.08        4.81575e-23        4.48195e-23        5.14955e-23
4627.35        4.85509e-23        4.51855e-23        5.19163e-23
4648.72        4.89474e-23        4.55544e-23        5.23404e-23
4670.19        4.93471e-23        4.59263e-23        5.27679e-23
4691.76        4.97499e-23        4.63010e-23        5.31987e-23
4713.43        5.01559e-23        4.66788e-23        5.36331e-23
4735.19        5.05652e-23        4.70596e-23        5.40708e-23
4757.06        5.09777e-23        4.74434e-23        5.45120e-23
4779.03        5.13935e-23        4.78302e-23        5.49568e-23
4801.10        5.18126e-23        4.82201e-23        5.54051e-23
4823.27        5.22350e-23        4.86131e-23        5.58570e-23
4845.55        5.26608e-23        4.90093e-23        5.63124e-23
4867.92        5.30900e-23        4.94086e-23        5.67715e-23
4890.40        5.35227e-23        4.98111e-23        5.72343e-23
4912.99        5.39587e-23        5.02167e-23        5.77007e-23
4935.68        5.43983e-23        5.06257e-23        5.81709e-23
4958.47        5.48413e-23        5.10379e-23        5.86448e-23
4981.37        5.52879e-23        5.14533e-23        5.91225e-23
5004.37        5.57387e-23        5.18727e-23        5.96047e-23
5027.48        5.61956e-23        5.22979e-23        6.00933e-23
5050.70        5.66562e-23        5.27265e-23        6.05860e-23
5074.03        5.71206e-23        5.31586e-23        6.10826e-23
5097.46        5.75887e-23        5.35942e-23        6.15832e-23
5121.00        5.80606e-23        5.40333e-23        6.20879e-23
5144.65        5.85363e-23        5.44759e-23        6.25966e-23
5168.41        5.90158e-23        5.49221e-23        6.31095e-23
5192.27        5.94992e-23        5.53720e-23        6.36264e-23
5216.25        5.99865e-23        5.58254e-23        6.41476e-23
5240.34        6.04777e-23        5.62825e-23        6.46730e-23
5264.54        6.09729e-23        5.67433e-23        6.52025e-23
5288.86        6.14721e-23        5.72077e-23        6.57364e-23
5313.28        6.19752e-23        5.76759e-23        6.62745e-23
5337.82        6.24825e-23        5.81479e-23        6.68170e-23
5362.47        6.29938e-23        5.86237e-23        6.73638e-23
5387.23        6.35092e-23        5.91033e-23        6.79150e-23
5412.11        6.40287e-23        5.95867e-23        6.84707e-23
5437.10        6.45524e-23        6.00740e-23        6.90308e-23
5462.21        6.50803e-23        6.05652e-23        6.95954e-23
5487.44        6.56124e-23        6.10604e-23        7.01645e-23
5512.78        6.61488e-23        6.15595e-23        7.07381e-23
5538.24        6.66895e-23        6.20626e-23        7.13164e-23
5563.82        6.72345e-23        6.25697e-23        7.18992e-23
5589.51        6.77838e-23        6.30808e-23        7.24868e-23
5615.32        6.83375e-23        6.35960e-23        7.30790e-23
5641.25        6.88956e-23        6.41154e-23        7.36759e-23
5667.31        6.94582e-23        6.46388e-23        7.42776e-23
5693.48        7.00252e-23        6.51665e-23        7.48840e-23
5719.77        7.05968e-23        6.56983e-23        7.54953e-23
5746.19        7.11729e-23        6.62343e-23        7.61114e-23
5772.72        7.17535e-23        6.67746e-23        7.67325e-23
5799.38        7.23388e-23        6.73192e-23        7.73584e-23
5826.16        7.29287e-23        6.78681e-23        7.79893e-23
5853.07        7.35232e-23        6.84213e-23        7.86252e-23
5880.10        7.41225e-23        6.89788e-23        7.92661e-23
5907.25        7.47264e-23        6.95408e-23        7.99120e-23
5934.53        7.53352e-23        7.01072e-23        8.05631e-23
5961.94        7.59487e-23        7.06781e-23        8.12193e-23
5989.47        7.65670e-23        7.12534e-23        8.18806e-23
6017.13        7.71934e-23        7.18363e-23        8.25505e-23
6044.92        7.78267e-23        7.24257e-23        8.32278e-23
6072.84        7.84651e-23        7.30197e-23        8.39105e-23
6100.88        7.91086e-23        7.36185e-23        8.45987e-23
6129.06        7.97572e-23        7.42220e-23        8.52923e-23
6157.36        8.04109e-23        7.48304e-23        8.59915e-23
6185.80        8.10699e-23        7.54436e-23        8.66962e-23
6214.36        8.17341e-23        7.60617e-23        8.74065e-23
6243.06        8.24036e-23        7.66847e-23        8.81225e-23
6271.89        8.30784e-23        7.73127e-23        8.88442e-23
6300.86        8.37587e-23        7.79456e-23        8.95717e-23
6329.96        8.44443e-23        7.85837e-23        9.03050e-23
6359.19        8.51355e-23        7.92268e-23        9.10441e-23
6388.56        8.58321e-23        7.98751e-23        9.17891e-23
6418.06        8.65343e-23        8.05285e-23        9.25401e-23
6447.70        8.72422e-23        8.11872e-23        9.32971e-23
6477.47        8.79556e-23        8.18511e-23        9.40602e-23
6507.39        8.86748e-23        8.25204e-23        9.48293e-23
6537.44        8.93998e-23        8.31950e-23        9.56046e-23
6567.63        9.01306e-23        8.38750e-23        9.63861e-23
6597.96        9.08672e-23        8.45604e-23        9.71739e-23
6628.43        9.16097e-23        8.52514e-23        9.79680e-23
6659.04        9.23582e-23        8.59479e-23        9.87685e-23
6689.79        9.31127e-23        8.66500e-23        9.95754e-23
6720.69        9.38732e-23        8.73577e-23        1.00389e-22
6751.72        9.46399e-23        8.80711e-23        1.01209e-22
6782.90        9.54127e-23        8.87903e-23        1.02035e-22
6814.23        9.61918e-23        8.95152e-23        1.02868e-22
6845.70        9.69771e-23        9.02460e-23        1.03708e-22
6877.31        9.77688e-23        9.09827e-23        1.04555e-22
6909.07        9.85668e-23        9.17253e-23        1.05408e-22
6940.98        9.93713e-23        9.24739e-23        1.06269e-22
6973.03        1.00182e-22        9.32286e-23        1.07136e-22
7005.24        1.01000e-22        9.39893e-23        1.08010e-22
7037.59        1.01824e-22        9.47563e-23        1.08892e-22
7070.09        1.02655e-22        9.55294e-23        1.09780e-22
7102.74        1.03492e-22        9.63087e-23        1.10676e-22
7135.54        1.04337e-22        9.70944e-23        1.11579e-22
7168.49        1.05188e-22        9.78864e-23        1.12489e-22
7201.60        1.06046e-22        9.86847e-23        1.13407e-22
7234.85        1.06911e-22        9.94895e-23        1.14332e-22
7268.26        1.07782e-22        1.00301e-22        1.15264e-22
7301.83        1.08661e-22        1.01118e-22        1.16204e-22
7335.55        1.09547e-22        1.01943e-22        1.17151e-22
7369.43        1.10440e-22        1.02774e-22        1.18106e-22
7403.46        1.11340e-22        1.03611e-22        1.19069e-22
7437.65        1.12247e-22        1.04455e-22        1.20039e-22
7472.00        1.13162e-22        1.05306e-22        1.21017e-22
7506.50        1.14083e-22        1.06164e-22        1.22003e-22
7541.17        1.15012e-22        1.07028e-22        1.22996e-22
7576.00        1.15949e-22        1.07900e-22        1.23998e-22
7610.98        1.16893e-22        1.08778e-22        1.25007e-22
7646.13        1.17844e-22        1.09663e-22        1.26025e-22
7681.44        1.18803e-22        1.10555e-22        1.27050e-22
7716.92        1.19769e-22        1.11454e-22        1.28083e-22
7752.55        1.20743e-22        1.12361e-22        1.29125e-22
7788.35        1.21724e-22        1.13274e-22        1.30175e-22
7824.32        1.22714e-22        1.14194e-22        1.31233e-22
7860.46        1.23710e-22        1.15122e-22        1.32299e-22
7896.76        1.24715e-22        1.16057e-22        1.33373e-22
7933.22        1.25728e-22        1.16999e-22        1.34456e-22
7969.86        1.26748e-22        1.17949e-22        1.35547e-22
8006.67        1.27778e-22        1.18907e-22        1.36649e-22
8043.64        1.28826e-22        1.19882e-22        1.37770e-22
8080.79        1.29881e-22        1.20864e-22        1.38899e-22
8118.11        1.30945e-22        1.21854e-22        1.40037e-22
8155.60        1.32018e-22        1.22852e-22        1.41184e-22
8193.26        1.33099e-22        1.23858e-22        1.42340e-22
8231.10        1.34188e-22        1.24871e-22        1.43505e-22
8269.11        1.35286e-22        1.25893e-22        1.44680e-22
8307.30        1.36393e-22        1.26923e-22        1.45864e-22
8345.66        1.37509e-22        1.27961e-22        1.47057e-22
8384.20        1.38634e-22        1.29007e-22        1.48260e-22
8422.92        1.39767e-22        1.30062e-22        1.49472e-22
8461.82        1.40910e-22        1.31126e-22        1.50695e-22
8500.90        1.42062e-22        1.32197e-22        1.51927e-22
8540.15        1.43223e-22        1.33278e-22        1.53169e-22
8579.59        1.44394e-22        1.34367e-22        1.54421e-22
8619.22        1.45574e-22        1.35465e-22        1.55684e-22
8659.02        1.46764e-22        1.36572e-22        1.56956e-22
8699.01        1.47964e-22        1.37688e-22        1.58239e-22
8739.18        1.49173e-22        1.38813e-22        1.59533e-22
8779.54        1.50392e-22        1.39948e-22        1.60837e-22
8820.08        1.51622e-22        1.41092e-22        1.62152e-22
8860.82        1.52861e-22        1.42245e-22        1.63478e-22
8901.74        1.54111e-22        1.43408e-22        1.64814e-22
8942.85        1.55371e-22        1.44580e-22        1.66162e-22
8984.14        1.56642e-22        1.45762e-22        1.67521e-22
9025.63        1.57923e-22        1.46954e-22        1.68892e-22
9067.32        1.59215e-22        1.48156e-22        1.70274e-22
9109.19        1.60518e-22        1.49368e-22        1.71667e-22
9151.26        1.61831e-22        1.50590e-22        1.73072e-22
9193.52        1.63156e-22        1.51823e-22        1.74489e-22
9235.97        1.64491e-22        1.53065e-22        1.75917e-22
9278.63        1.65838e-22        1.54318e-22        1.77358e-22
9321.48        1.67195e-22        1.55581e-22        1.78810e-22
9364.52        1.68564e-22        1.56855e-22        1.80274e-22
9407.77        1.69944e-22        1.58139e-22        1.81750e-22
9451.22        1.71336e-22        1.59433e-22        1.83238e-22
9494.86        1.72739e-22        1.60738e-22        1.84739e-22
9538.71        1.74153e-22        1.62054e-22        1.86252e-22
9582.76        1.75579e-22        1.63381e-22        1.87777e-22
9627.02        1.77016e-22        1.64718e-22        1.89314e-22
9671.48        1.78465e-22        1.66066e-22        1.90864e-22
9716.14        1.79925e-22        1.67425e-22        1.92426e-22
9761.01        1.81397e-22        1.68794e-22        1.94001e-22
9806.09        1.82881e-22        1.70175e-22        1.95588e-22
9851.37        1.84377e-22        1.71566e-22        1.97188e-22
9896.87        1.85885e-22        1.72969e-22        1.98801e-22
9942.57        1.87405e-22        1.74383e-22        2.00426e-22
9988.49        1.88936e-22        1.75808e-22        2.02065e-22


==> anc/toptop_2fhl_constraints.txt <==
#DM constraints, toptop, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        7.48460e-23        7.00911e-23        7.96009e-23
172.55        7.28237e-23        6.81964e-23        7.74511e-23
173.10        7.08998e-23        6.63938e-23        7.54058e-23
173.65        6.90674e-23        6.46770e-23        7.34578e-23
174.20        6.73204e-23        6.30402e-23        7.16007e-23
174.76        6.56533e-23        6.14781e-23        6.98284e-23
175.32        6.40607e-23        5.99860e-23        6.81354e-23
175.88        6.25381e-23        5.85595e-23        6.65168e-23
176.44        6.10811e-23        5.71943e-23        6.49679e-23
177.00        5.96857e-23        5.58869e-23        6.34845e-23
177.57        5.83482e-23        5.46338e-23        6.20626e-23
178.13        5.70653e-23        5.34318e-23        6.06988e-23
178.70        5.58338e-23        5.22780e-23        5.93896e-23
179.27        5.46508e-23        5.11696e-23        5.81320e-23
179.84        5.35136e-23        5.01041e-23        5.69231e-23
180.41        5.24197e-23        4.90793e-23        5.57602e-23
180.99        5.13669e-23        4.80928e-23        5.46410e-23
181.57        5.03529e-23        4.71428e-23        5.35630e-23
182.15        4.93757e-23        4.62272e-23        5.25242e-23
182.73        4.84335e-23        4.53444e-23        5.15226e-23
183.31        4.75245e-23        4.44928e-23        5.05562e-23
183.89        4.66470e-23        4.36706e-23        4.96234e-23
184.48        4.57996e-23        4.28766e-23        4.87225e-23
185.07        4.49807e-23        4.21094e-23        4.78520e-23
185.66        4.41891e-23        4.13677e-23        4.70104e-23
186.25        4.34234e-23        4.06504e-23        4.61965e-23
186.85        4.26825e-23        3.99562e-23        4.54089e-23
187.44        4.19653e-23        3.92842e-23        4.46464e-23
188.04        4.12706e-23        3.86333e-23        4.39079e-23
188.64        4.05976e-23        3.80027e-23        4.31924e-23
189.24        3.99452e-23        3.73915e-23        4.24989e-23
189.85        3.93126e-23        3.67988e-23        4.18264e-23
190.45        3.86989e-23        3.62238e-23        4.11740e-23
191.06        3.81034e-23        3.56659e-23        4.05409e-23
191.67        3.75253e-23        3.51242e-23        3.99264e-23
192.28        3.69639e-23        3.45982e-23        3.93295e-23
192.89        3.64185e-23        3.40872e-23        3.87498e-23
193.51        3.58885e-23        3.35906e-23        3.81863e-23
194.12        3.53732e-23        3.31079e-23        3.76386e-23
194.74        3.48722e-23        3.26385e-23        3.71060e-23
195.36        3.43849e-23        3.21818e-23        3.65879e-23
195.99        3.39107e-23        3.17376e-23        3.60838e-23
196.61        3.34491e-23        3.13051e-23        3.55932e-23
197.24        3.29998e-23        3.08841e-23        3.51155e-23
197.87        3.25622e-23        3.04741e-23        3.46503e-23
198.50        3.21359e-23        3.00747e-23        3.41971e-23
199.13        3.17205e-23        2.96855e-23        3.37556e-23
199.77        3.13157e-23        2.93061e-23        3.33252e-23
200.41        3.09172e-23        2.89329e-23        3.29015e-23
201.04        3.05265e-23        2.85669e-23        3.24860e-23
201.69        3.01453e-23        2.82100e-23        3.20807e-23
202.33        2.97735e-23        2.78617e-23        3.16853e-23
202.97        2.94106e-23        2.75218e-23        3.12994e-23
203.62        2.90564e-23        2.71901e-23        3.09227e-23
204.27        2.87106e-23        2.68661e-23        3.05550e-23
204.92        2.83728e-23        2.65498e-23        3.01959e-23
205.58        2.80430e-23        2.62408e-23        2.98451e-23
206.23        2.77207e-23        2.59390e-23        2.95023e-23
206.89        2.74057e-23        2.56440e-23        2.91674e-23
207.55        2.70979e-23        2.53557e-23        2.88401e-23
208.21        2.67970e-23        2.50739e-23        2.85201e-23
208.88        2.65028e-23        2.47983e-23        2.82073e-23
209.54        2.62150e-23        2.45288e-23        2.79013e-23
210.21        2.59336e-23        2.42652e-23        2.76020e-23
210.88        2.56583e-23        2.40073e-23        2.73092e-23
211.55        2.53888e-23        2.37549e-23        2.70227e-23
212.23        2.51252e-23        2.35079e-23        2.67424e-23
212.90        2.48671e-23        2.32662e-23        2.64679e-23
213.58        2.46144e-23        2.30295e-23        2.61992e-23
214.26        2.43670e-23        2.27978e-23        2.59361e-23
214.95        2.41247e-23        2.25708e-23        2.56785e-23
215.63        2.38873e-23        2.23485e-23        2.54261e-23
216.32        2.36548e-23        2.21308e-23        2.51789e-23
217.01        2.34270e-23        2.19174e-23        2.49367e-23
217.70        2.32038e-23        2.17083e-23        2.46993e-23
218.40        2.29850e-23        2.15033e-23        2.44666e-23
219.09        2.27705e-23        2.13024e-23        2.42386e-23
219.79        2.25603e-23        2.11055e-23        2.40150e-23
220.49        2.23541e-23        2.09124e-23        2.37958e-23
221.20        2.21519e-23        2.07230e-23        2.35808e-23
221.90        2.19536e-23        2.05372e-23        2.33699e-23
222.61        2.17590e-23        2.03549e-23        2.31630e-23
223.32        2.15680e-23        2.01760e-23        2.29599e-23
224.03        2.13805e-23        2.00004e-23        2.27606e-23
224.75        2.11964e-23        1.98280e-23        2.25649e-23
225.46        2.10157e-23        1.96587e-23        2.23727e-23
226.18        2.08381e-23        1.94924e-23        2.21839e-23
226.90        2.06637e-23        1.93289e-23        2.19984e-23
227.63        2.04922e-23        1.91684e-23        2.18161e-23
228.35        2.03238e-23        1.90105e-23        2.16370e-23
229.08        2.01581e-23        1.88554e-23        2.14609e-23
229.81        1.99953e-23        1.87028e-23        2.12877e-23
230.55        1.98351e-23        1.85528e-23        2.11174e-23
231.28        1.96776e-23        1.84053e-23        2.09500e-23
232.02        1.95226e-23        1.82601e-23        2.07852e-23
232.76        1.93701e-23        1.81172e-23        2.06230e-23
233.50        1.92201e-23        1.79767e-23        2.04635e-23
234.25        1.90724e-23        1.78383e-23        2.03064e-23
234.99        1.89269e-23        1.77021e-23        2.01518e-23
235.74        1.87838e-23        1.75679e-23        1.99996e-23
236.49        1.86427e-23        1.74358e-23        1.98497e-23
237.25        1.85039e-23        1.73057e-23        1.97020e-23
238.01        1.83670e-23        1.71775e-23        1.95565e-23
238.76        1.82322e-23        1.70513e-23        1.94132e-23
239.53        1.80994e-23        1.69268e-23        1.92719e-23
240.29        1.79684e-23        1.68042e-23        1.91327e-23
241.06        1.78394e-23        1.66833e-23        1.89956e-23
241.83        1.77123e-23        1.65641e-23        1.88604e-23
242.60        1.75870e-23        1.64468e-23        1.87272e-23
243.37        1.74636e-23        1.63312e-23        1.85960e-23
244.15        1.73420e-23        1.62173e-23        1.84668e-23
244.93        1.72223e-23        1.61052e-23        1.83395e-23
245.71        1.71045e-23        1.59948e-23        1.82142e-23
246.49        1.69885e-23        1.58861e-23        1.80909e-23
247.28        1.68744e-23        1.57792e-23        1.79695e-23
248.06        1.67620e-23        1.56739e-23        1.78501e-23
248.86        1.66515e-23        1.55703e-23        1.77326e-23
249.65        1.65427e-23        1.54685e-23        1.76170e-23
250.45        1.64357e-23        1.53682e-23        1.75032e-23
251.24        1.63305e-23        1.52697e-23        1.73914e-23
252.05        1.62271e-23        1.51728e-23        1.72814e-23
252.85        1.61254e-23        1.50775e-23        1.71733e-23
253.66        1.60254e-23        1.49838e-23        1.70671e-23
254.47        1.59272e-23        1.48917e-23        1.69626e-23
255.28        1.58306e-23        1.48013e-23        1.68600e-23
256.09        1.57357e-23        1.47124e-23        1.67591e-23
256.91        1.56425e-23        1.46250e-23        1.66600e-23
257.73        1.55510e-23        1.45392e-23        1.65627e-23
258.55        1.54611e-23        1.44550e-23        1.64671e-23
259.37        1.53728e-23        1.43723e-23        1.63733e-23
260.20        1.52861e-23        1.42910e-23        1.62812e-23
261.03        1.52010e-23        1.42113e-23        1.61907e-23
261.86        1.51174e-23        1.41330e-23        1.61019e-23
262.70        1.50353e-23        1.40560e-23        1.60146e-23
263.54        1.49545e-23        1.39803e-23        1.59287e-23
264.38        1.48751e-23        1.39059e-23        1.58443e-23
265.22        1.47969e-23        1.38326e-23        1.57612e-23
266.07        1.47200e-23        1.37605e-23        1.56795e-23
266.91        1.46442e-23        1.36894e-23        1.55989e-23
267.77        1.45695e-23        1.36194e-23        1.55195e-23
268.62        1.44958e-23        1.35504e-23        1.54412e-23
269.48        1.44232e-23        1.34823e-23        1.53640e-23
270.34        1.43515e-23        1.34151e-23        1.52879e-23
271.20        1.42807e-23        1.33488e-23        1.52126e-23
272.06        1.42108e-23        1.32832e-23        1.51384e-23
272.93        1.41417e-23        1.32185e-23        1.50650e-23
273.80        1.40735e-23        1.31545e-23        1.49924e-23
274.67        1.40059e-23        1.30912e-23        1.49207e-23
275.55        1.39391e-23        1.30286e-23        1.48497e-23
276.43        1.38730e-23        1.29666e-23        1.47794e-23
277.31        1.38075e-23        1.29052e-23        1.47098e-23
278.20        1.37427e-23        1.28444e-23        1.46409e-23
279.08        1.36784e-23        1.27842e-23        1.45726e-23
279.97        1.36147e-23        1.27244e-23        1.45049e-23
280.87        1.35515e-23        1.26652e-23        1.44377e-23
281.76        1.34888e-23        1.26064e-23        1.43712e-23
282.66        1.34267e-23        1.25482e-23        1.43052e-23
283.56        1.33652e-23        1.24906e-23        1.42398e-23
284.47        1.33042e-23        1.24334e-23        1.41751e-23
285.37        1.32439e-23        1.23769e-23        1.41110e-23
286.28        1.31842e-23        1.23209e-23        1.40475e-23
287.20        1.31251e-23        1.22655e-23        1.39847e-23
288.11        1.30667e-23        1.22107e-23        1.39226e-23
289.03        1.30089e-23        1.21565e-23        1.38612e-23
289.95        1.29518e-23        1.21030e-23        1.38005e-23
290.88        1.28953e-23        1.20501e-23        1.37405e-23
291.81        1.28395e-23        1.19978e-23        1.36813e-23
292.74        1.27844e-23        1.19461e-23        1.36228e-23
293.67        1.27300e-23        1.18951e-23        1.35650e-23
294.61        1.26764e-23        1.18448e-23        1.35079e-23
295.55        1.26234e-23        1.17951e-23        1.34517e-23
296.49        1.25711e-23        1.17461e-23        1.33962e-23
297.43        1.25196e-23        1.16978e-23        1.33414e-23
298.38        1.24688e-23        1.16502e-23        1.32875e-23
299.34        1.24188e-23        1.16032e-23        1.32343e-23
300.29        1.23685e-23        1.15561e-23        1.31808e-23
301.25        1.23167e-23        1.15076e-23        1.31257e-23
302.21        1.22657e-23        1.14599e-23        1.30714e-23
303.17        1.22153e-23        1.14128e-23        1.30179e-23
304.14        1.21657e-23        1.13664e-23        1.29651e-23
305.11        1.21168e-23        1.13206e-23        1.29130e-23
306.08        1.20685e-23        1.12754e-23        1.28616e-23
307.06        1.20209e-23        1.12308e-23        1.28110e-23
308.04        1.19739e-23        1.11868e-23        1.27610e-23
309.02        1.19275e-23        1.11434e-23        1.27116e-23
310.01        1.18818e-23        1.11006e-23        1.26629e-23
310.99        1.18366e-23        1.10583e-23        1.26149e-23
311.99        1.17920e-23        1.10166e-23        1.25674e-23
312.98        1.17480e-23        1.09753e-23        1.25206e-23
313.98        1.17045e-23        1.09346e-23        1.24743e-23
314.98        1.16615e-23        1.08944e-23        1.24286e-23
315.99        1.16191e-23        1.08547e-23        1.23835e-23
316.99        1.15772e-23        1.08155e-23        1.23389e-23
318.00        1.15357e-23        1.07767e-23        1.22948e-23
319.02        1.14948e-23        1.07384e-23        1.22512e-23
320.04        1.14544e-23        1.07005e-23        1.22082e-23
321.06        1.14144e-23        1.06631e-23        1.21656e-23
322.08        1.13748e-23        1.06261e-23        1.21236e-23
323.11        1.13357e-23        1.05895e-23        1.20820e-23
324.14        1.12971e-23        1.05533e-23        1.20409e-23
325.17        1.12588e-23        1.05175e-23        1.20002e-23
326.21        1.12210e-23        1.04820e-23        1.19599e-23
327.25        1.11836e-23        1.04470e-23        1.19201e-23
328.29        1.11465e-23        1.04123e-23        1.18807e-23
329.34        1.11099e-23        1.03780e-23        1.18418e-23
330.39        1.10736e-23        1.03441e-23        1.18032e-23
331.44        1.10377e-23        1.03105e-23        1.17650e-23
332.50        1.10022e-23        1.02772e-23        1.17272e-23
333.56        1.09670e-23        1.02443e-23        1.16898e-23
334.63        1.09322e-23        1.02117e-23        1.16527e-23
335.69        1.08977e-23        1.01794e-23        1.16161e-23
336.76        1.08636e-23        1.01475e-23        1.15798e-23
337.84        1.08299e-23        1.01159e-23        1.15439e-23
338.92        1.07965e-23        1.00846e-23        1.15084e-23
340.00        1.07634e-23        1.00536e-23        1.14732e-23
341.08        1.07307e-23        1.00229e-23        1.14384e-23
342.17        1.06982e-23        9.99259e-24        1.14039e-23
343.26        1.06662e-23        9.96256e-24        1.13698e-23
344.36        1.06344e-23        9.93282e-24        1.13360e-23
345.45        1.06030e-23        9.90340e-24        1.13026e-23
346.56        1.05719e-23        9.87427e-24        1.12695e-23
347.66        1.05411e-23        9.84543e-24        1.12368e-23
348.77        1.05106e-23        9.81689e-24        1.12044e-23
349.88        1.04805e-23        9.78864e-24        1.11723e-23
351.00        1.04506e-23        9.76068e-24        1.11406e-23
352.12        1.04211e-23        9.73301e-24        1.11091e-23
353.24        1.03918e-23        9.70561e-24        1.10780e-23
354.37        1.03629e-23        9.67850e-24        1.10472e-23
355.50        1.03342e-23        9.65166e-24        1.10168e-23
356.63        1.03059e-23        9.62510e-24        1.09866e-23
357.77        1.02778e-23        9.59881e-24        1.09568e-23
358.91        1.02500e-23        9.57278e-24        1.09272e-23
360.05        1.02225e-23        9.54703e-24        1.08980e-23
361.20        1.01953e-23        9.52153e-24        1.08691e-23
362.35        1.01684e-23        9.49630e-24        1.08404e-23
363.51        1.01417e-23        9.47133e-24        1.08121e-23
364.67        1.01153e-23        9.44661e-24        1.07840e-23
365.83        1.00892e-23        9.42215e-24        1.07563e-23
367.00        1.00634e-23        9.39794e-24        1.07288e-23
368.17        1.00378e-23        9.37397e-24        1.07016e-23
369.34        1.00125e-23        9.35026e-24        1.06747e-23
370.52        9.98742e-24        9.32678e-24        1.06481e-23
371.70        9.96262e-24        9.30355e-24        1.06217e-23
372.89        9.93808e-24        9.28055e-24        1.05956e-23
374.08        9.91379e-24        9.25779e-24        1.05698e-23
375.27        9.88976e-24        9.23527e-24        1.05442e-23
376.47        9.86597e-24        9.21298e-24        1.05190e-23
377.67        9.84242e-24        9.19091e-24        1.04939e-23
378.87        9.81912e-24        9.16908e-24        1.04692e-23
380.08        9.79606e-24        9.14747e-24        1.04447e-23
381.29        9.77324e-24        9.12608e-24        1.04204e-23
382.51        9.75066e-24        9.10491e-24        1.03964e-23
383.73        9.72831e-24        9.08397e-24        1.03727e-23
384.95        9.70620e-24        9.06324e-24        1.03492e-23
386.18        9.68431e-24        9.04272e-24        1.03259e-23
387.41        9.66265e-24        9.02242e-24        1.03029e-23
388.65        9.64122e-24        9.00233e-24        1.02801e-23
389.89        9.62001e-24        8.98245e-24        1.02576e-23
391.13        9.59902e-24        8.96278e-24        1.02353e-23
392.38        9.57826e-24        8.94331e-24        1.02132e-23
393.63        9.55771e-24        8.92405e-24        1.01914e-23
394.89        9.53738e-24        8.90498e-24        1.01698e-23
396.15        9.51726e-24        8.88612e-24        1.01484e-23
397.41        9.49735e-24        8.86746e-24        1.01272e-23
398.68        9.47766e-24        8.84899e-24        1.01063e-23
399.95        9.45817e-24        8.83072e-24        1.00856e-23
401.22        9.43822e-24        8.81203e-24        1.00644e-23
402.50        9.41845e-24        8.79352e-24        1.00434e-23
403.79        9.39888e-24        8.77519e-24        1.00226e-23
405.08        9.37951e-24        8.75705e-24        1.00020e-23
406.37        9.36034e-24        8.73910e-24        9.98159e-24
407.66        9.34137e-24        8.72132e-24        9.96141e-24
408.96        9.32259e-24        8.70373e-24        9.94144e-24
410.27        9.30400e-24        8.68632e-24        9.92167e-24
411.58        9.28560e-24        8.66909e-24        9.90211e-24
412.89        9.26738e-24        8.65203e-24        9.88274e-24
414.21        9.24936e-24        8.63514e-24        9.86358e-24
415.53        9.23151e-24        8.61842e-24        9.84460e-24
416.85        9.21385e-24        8.60187e-24        9.82582e-24
418.18        9.19636e-24        8.58549e-24        9.80723e-24
419.52        9.17905e-24        8.56927e-24        9.78883e-24
420.85        9.16192e-24        8.55322e-24        9.77062e-24
422.20        9.14496e-24        8.53733e-24        9.75259e-24
423.54        9.12817e-24        8.52160e-24        9.73474e-24
424.89        9.11155e-24        8.50602e-24        9.71707e-24
426.25        9.09509e-24        8.49061e-24        9.69958e-24
427.61        9.07881e-24        8.47534e-24        9.68227e-24
428.97        9.06268e-24        8.46023e-24        9.66513e-24
430.34        9.04672e-24        8.44527e-24        9.64816e-24
431.71        9.03092e-24        8.43046e-24        9.63137e-24
433.09        9.01527e-24        8.41580e-24        9.61474e-24
434.47        8.99979e-24        8.40129e-24        9.59828e-24
435.86        8.98446e-24        8.38692e-24        9.58199e-24
437.25        8.96928e-24        8.37269e-24        9.56586e-24
438.64        8.95425e-24        8.35861e-24        9.54990e-24
440.04        8.93938e-24        8.34466e-24        9.53409e-24
441.44        8.92465e-24        8.33086e-24        9.51844e-24
442.85        8.91007e-24        8.31719e-24        9.50295e-24
444.26        8.89564e-24        8.30366e-24        9.48762e-24
445.68        8.88135e-24        8.29026e-24        9.47243e-24
447.10        8.86720e-24        8.27700e-24        9.45741e-24
448.53        8.85320e-24        8.26387e-24        9.44253e-24
449.96        8.83933e-24        8.25087e-24        9.42780e-24
451.39        8.82561e-24        8.23800e-24        9.41322e-24
452.83        8.81202e-24        8.22526e-24        9.39879e-24
454.28        8.79857e-24        8.21264e-24        9.38450e-24
455.73        8.78526e-24        8.20016e-24        9.37036e-24
457.18        8.77207e-24        8.18779e-24        9.35635e-24
458.64        8.75902e-24        8.17555e-24        9.34250e-24
460.10        8.74611e-24        8.16344e-24        9.32878e-24
461.57        8.73332e-24        8.15144e-24        9.31520e-24
463.04        8.72067e-24        8.13957e-24        9.30176e-24
464.52        8.70814e-24        8.12782e-24        9.28846e-24
466.00        8.69574e-24        8.11619e-24        9.27529e-24
467.48        8.68347e-24        8.10467e-24        9.26226e-24
468.98        8.67132e-24        8.09328e-24        9.24936e-24
470.47        8.65930e-24        8.08199e-24        9.23660e-24
471.97        8.64740e-24        8.07083e-24        9.22397e-24
473.48        8.63562e-24        8.05978e-24        9.21147e-24
474.99        8.62397e-24        8.04884e-24        9.19910e-24
476.50        8.61244e-24        8.03802e-24        9.18685e-24
478.02        8.60102e-24        8.02731e-24        9.17474e-24
479.55        8.58973e-24        8.01670e-24        9.16275e-24
481.08        8.57855e-24        8.00621e-24        9.15089e-24
482.61        8.56749e-24        7.99583e-24        9.13916e-24
484.15        8.55655e-24        7.98556e-24        9.12755e-24
485.69        8.54573e-24        7.97539e-24        9.11606e-24
487.24        8.53501e-24        7.96534e-24        9.10469e-24
488.80        8.52442e-24        7.95538e-24        9.09345e-24
490.36        8.51393e-24        7.94554e-24        9.08232e-24
491.92        8.50356e-24        7.93580e-24        9.07132e-24
493.49        8.49330e-24        7.92616e-24        9.06044e-24
495.06        8.48315e-24        7.91663e-24        9.04967e-24
496.64        8.47311e-24        7.90719e-24        9.03902e-24
498.23        8.46317e-24        7.89786e-24        9.02849e-24
499.81        8.45335e-24        7.88864e-24        9.01807e-24
501.41        8.44330e-24        7.87921e-24        9.00740e-24
503.01        8.43332e-24        7.86984e-24        8.99679e-24
504.61        8.42344e-24        7.86058e-24        8.98630e-24
506.22        8.41368e-24        7.85142e-24        8.97593e-24
507.84        8.40402e-24        7.84236e-24        8.96568e-24
509.46        8.39447e-24        7.83341e-24        8.95554e-24
511.08        8.38504e-24        7.82456e-24        8.94552e-24
512.71        8.37572e-24        7.81581e-24        8.93563e-24
514.35        8.36651e-24        7.80717e-24        8.92585e-24
515.99        8.35741e-24        7.79863e-24        8.91619e-24
517.63        8.34843e-24        7.79020e-24        8.90666e-24
519.28        8.33956e-24        7.78188e-24        8.89725e-24
520.94        8.33081e-24        7.77367e-24        8.88796e-24
522.60        8.32218e-24        7.76556e-24        8.87879e-24
524.27        8.31366e-24        7.75756e-24        8.86975e-24
525.94        8.30526e-24        7.74968e-24        8.86084e-24
527.62        8.29697e-24        7.74190e-24        8.85205e-24
529.30        8.28881e-24        7.73423e-24        8.84338e-24
530.99        8.28076e-24        7.72667e-24        8.83485e-24
532.68        8.27283e-24        7.71923e-24        8.82644e-24
534.38        8.26502e-24        7.71189e-24        8.81815e-24
536.08        8.25734e-24        7.70467e-24        8.81000e-24
537.79        8.24977e-24        7.69756e-24        8.80198e-24
539.51        8.24233e-24        7.69057e-24        8.79409e-24
541.23        8.23501e-24        7.68369e-24        8.78632e-24
542.96        8.22781e-24        7.67692e-24        8.77869e-24
544.69        8.22073e-24        7.67027e-24        8.77119e-24
546.43        8.21378e-24        7.66373e-24        8.76382e-24
548.17        8.20695e-24        7.65731e-24        8.75659e-24
549.92        8.20025e-24        7.65101e-24        8.74948e-24
551.67        8.19367e-24        7.64482e-24        8.74251e-24
553.43        8.18721e-24        7.63875e-24        8.73568e-24
555.20        8.18088e-24        7.63279e-24        8.72897e-24
556.97        8.17466e-24        7.62694e-24        8.72238e-24
558.74        8.16856e-24        7.62119e-24        8.71592e-24
560.52        8.16256e-24        7.61555e-24        8.70958e-24
562.31        8.15668e-24        7.61001e-24        8.70335e-24
564.11        8.15091e-24        7.60458e-24        8.69724e-24
565.90        8.14524e-24        7.59924e-24        8.69124e-24
567.71        8.13967e-24        7.59399e-24        8.68535e-24
569.52        8.13420e-24        7.58884e-24        8.67957e-24
571.34        8.12883e-24        7.58378e-24        8.67389e-24
573.16        8.12356e-24        7.57880e-24        8.66831e-24
574.99        8.11837e-24        7.57392e-24        8.66283e-24
576.82        8.11328e-24        7.56911e-24        8.65745e-24
578.66        8.10828e-24        7.56439e-24        8.65216e-24
580.51        8.10336e-24        7.55975e-24        8.64696e-24
582.36        8.09852e-24        7.55519e-24        8.64185e-24
584.21        8.09377e-24        7.55071e-24        8.63683e-24
586.08        8.08910e-24        7.54629e-24        8.63190e-24
587.95        8.08450e-24        7.54195e-24        8.62704e-24
589.82        8.07998e-24        7.53768e-24        8.62227e-24
591.70        8.07553e-24        7.53348e-24        8.61758e-24
593.59        8.07115e-24        7.52935e-24        8.61296e-24
595.48        8.06684e-24        7.52527e-24        8.60841e-24
597.38        8.06260e-24        7.52127e-24        8.60394e-24
599.29        8.05843e-24        7.51732e-24        8.59954e-24
601.20        8.05409e-24        7.51323e-24        8.59495e-24
603.12        8.04968e-24        7.50907e-24        8.59028e-24
605.04        8.04533e-24        7.50498e-24        8.58568e-24
606.97        8.04104e-24        7.50095e-24        8.58114e-24
608.91        8.03683e-24        7.49697e-24        8.57668e-24
610.85        8.03268e-24        7.49306e-24        8.57229e-24
612.80        8.02859e-24        7.48922e-24        8.56797e-24
614.75        8.02458e-24        7.48543e-24        8.56372e-24
616.71        8.02063e-24        7.48171e-24        8.55955e-24
618.68        8.01675e-24        7.47806e-24        8.55545e-24
620.65        8.01295e-24        7.47447e-24        8.55143e-24
622.63        8.00922e-24        7.47095e-24        8.54748e-24
624.62        8.00556e-24        7.46750e-24        8.54362e-24
626.61        8.00197e-24        7.46411e-24        8.53983e-24
628.61        7.99846e-24        7.46080e-24        8.53612e-24
630.61        7.99503e-24        7.45756e-24        8.53249e-24
632.62        7.99167e-24        7.45439e-24        8.52895e-24
634.64        7.98839e-24        7.45129e-24        8.52549e-24
636.67        7.98519e-24        7.44826e-24        8.52211e-24
638.70        7.98207e-24        7.44531e-24        8.51882e-24
640.73        7.97902e-24        7.44244e-24        8.51561e-24
642.78        7.97606e-24        7.43963e-24        8.51249e-24
644.83        7.97319e-24        7.43691e-24        8.50946e-24
646.88        7.97039e-24        7.43426e-24        8.50652e-24
648.95        7.96768e-24        7.43169e-24        8.50366e-24
651.02        7.96505e-24        7.42920e-24        8.50090e-24
653.09        7.96251e-24        7.42679e-24        8.49823e-24
655.18        7.96005e-24        7.42446e-24        8.49565e-24
657.27        7.95768e-24        7.42221e-24        8.49316e-24
659.36        7.95540e-24        7.42004e-24        8.49076e-24
661.46        7.95320e-24        7.41795e-24        8.48845e-24
663.57        7.95109e-24        7.41594e-24        8.48624e-24
665.69        7.94906e-24        7.41401e-24        8.48412e-24
667.81        7.94713e-24        7.41216e-24        8.48209e-24
669.94        7.94528e-24        7.41039e-24        8.48016e-24
672.08        7.94351e-24        7.40871e-24        8.47832e-24
674.22        7.94184e-24        7.40711e-24        8.47657e-24
676.37        7.94025e-24        7.40558e-24        8.47492e-24
678.53        7.93875e-24        7.40415e-24        8.47336e-24
680.70        7.93734e-24        7.40279e-24        8.47190e-24
682.87        7.93602e-24        7.40152e-24        8.47053e-24
685.04        7.93479e-24        7.40033e-24        8.46926e-24
687.23        7.93365e-24        7.39922e-24        8.46808e-24
689.42        7.93260e-24        7.39819e-24        8.46700e-24
691.62        7.93163e-24        7.39726e-24        8.46601e-24
693.83        7.93076e-24        7.39640e-24        8.46513e-24
696.04        7.92998e-24        7.39563e-24        8.46433e-24
698.26        7.92929e-24        7.39494e-24        8.46364e-24
700.49        7.92869e-24        7.39434e-24        8.46304e-24
702.72        7.92819e-24        7.39383e-24        8.46255e-24
704.96        7.92777e-24        7.39339e-24        8.46214e-24
707.21        7.92744e-24        7.39304e-24        8.46183e-24
709.47        7.92719e-24        7.39277e-24        8.46162e-24
711.73        7.92703e-24        7.39258e-24        8.46149e-24
714.00        7.92696e-24        7.39247e-24        8.46145e-24
716.28        7.92696e-24        7.39242e-24        8.46150e-24
718.56        7.92704e-24        7.39246e-24        8.46163e-24
720.85        7.92720e-24        7.39256e-24        8.46184e-24
723.15        7.92744e-24        7.39274e-24        8.46214e-24
725.46        7.92775e-24        7.39298e-24        8.46251e-24
727.77        7.92813e-24        7.39330e-24        8.46297e-24
730.09        7.92859e-24        7.39368e-24        8.46349e-24
732.42        7.92911e-24        7.39412e-24        8.46410e-24
734.76        7.92970e-24        7.39463e-24        8.46477e-24
737.10        7.93036e-24        7.39519e-24        8.46552e-24
739.45        7.93108e-24        7.39582e-24        8.46633e-24
741.81        7.93186e-24        7.39651e-24        8.46722e-24
744.17        7.93271e-24        7.39726e-24        8.46817e-24
746.55        7.93362e-24        7.39806e-24        8.46918e-24
748.93        7.93458e-24        7.39891e-24        8.47026e-24
751.32        7.93561e-24        7.39982e-24        8.47140e-24
753.71        7.93669e-24        7.40078e-24        8.47260e-24
756.12        7.93783e-24        7.40180e-24        8.47386e-24
758.53        7.93903e-24        7.40287e-24        8.47518e-24
760.95        7.94029e-24        7.40400e-24        8.47657e-24
763.38        7.94161e-24        7.40519e-24        8.47803e-24
765.81        7.94299e-24        7.40643e-24        8.47956e-24
768.25        7.94444e-24        7.40774e-24        8.48115e-24
770.70        7.94596e-24        7.40910e-24        8.48282e-24
773.16        7.94754e-24        7.41053e-24        8.48455e-24
775.63        7.94919e-24        7.41203e-24        8.48636e-24
778.10        7.95092e-24        7.41358e-24        8.48825e-24
780.58        7.95271e-24        7.41521e-24        8.49021e-24
783.07        7.95457e-24        7.41690e-24        8.49224e-24
785.57        7.95651e-24        7.41865e-24        8.49436e-24
788.08        7.95852e-24        7.42048e-24        8.49655e-24
790.59        7.96060e-24        7.42238e-24        8.49883e-24
793.11        7.96277e-24        7.42435e-24        8.50118e-24
795.64        7.96501e-24        7.42639e-24        8.50362e-24
798.18        7.96732e-24        7.42850e-24        8.50615e-24
800.72        7.96962e-24        7.43060e-24        8.50864e-24
803.28        7.97173e-24        7.43254e-24        8.51093e-24
805.84        7.97392e-24        7.43455e-24        8.51330e-24
808.41        7.97619e-24        7.43663e-24        8.51576e-24
810.99        7.97854e-24        7.43879e-24        8.51830e-24
813.57        7.98097e-24        7.44101e-24        8.52092e-24
816.17        7.98347e-24        7.44331e-24        8.52362e-24
818.77        7.98605e-24        7.44569e-24        8.52641e-24
821.38        7.98870e-24        7.44813e-24        8.52927e-24
824.00        7.99143e-24        7.45064e-24        8.53222e-24
826.63        7.99423e-24        7.45322e-24        8.53524e-24
829.27        7.99711e-24        7.45587e-24        8.53835e-24
831.91        8.00006e-24        7.45858e-24        8.54153e-24
834.57        8.00308e-24        7.46137e-24        8.54479e-24
837.23        8.00618e-24        7.46422e-24        8.54813e-24
839.90        8.00934e-24        7.46714e-24        8.55155e-24
842.58        8.01258e-24        7.47013e-24        8.55504e-24
845.26        8.01589e-24        7.47318e-24        8.55861e-24
847.96        8.01927e-24        7.47630e-24        8.56225e-24
850.66        8.02272e-24        7.47948e-24        8.56597e-24
853.38        8.02624e-24        7.48273e-24        8.56976e-24
856.10        8.02983e-24        7.48604e-24        8.57363e-24
858.83        8.03349e-24        7.48942e-24        8.57757e-24
861.57        8.03722e-24        7.49285e-24        8.58158e-24
864.32        8.04101e-24        7.49636e-24        8.58566e-24
867.07        8.04487e-24        7.49992e-24        8.58982e-24
869.84        8.04880e-24        7.50355e-24        8.59405e-24
872.61        8.05279e-24        7.50724e-24        8.59835e-24
875.40        8.05685e-24        7.51099e-24        8.60272e-24
878.19        8.06098e-24        7.51480e-24        8.60716e-24
880.99        8.06517e-24        7.51867e-24        8.61167e-24
883.80        8.06943e-24        7.52260e-24        8.61625e-24
886.62        8.07375e-24        7.52659e-24        8.62090e-24
889.44        8.07813e-24        7.53065e-24        8.62562e-24
892.28        8.08258e-24        7.53476e-24        8.63040e-24
895.13        8.08709e-24        7.53893e-24        8.63525e-24
897.98        8.09166e-24        7.54315e-24        8.64017e-24
900.85        8.09630e-24        7.54744e-24        8.64516e-24
903.72        8.10100e-24        7.55178e-24        8.65022e-24
906.60        8.10576e-24        7.55619e-24        8.65534e-24
909.49        8.11059e-24        7.56065e-24        8.66052e-24
912.39        8.11547e-24        7.56516e-24        8.66578e-24
915.30        8.12042e-24        7.56974e-24        8.67110e-24
918.22        8.12543e-24        7.57438e-24        8.67649e-24
921.15        8.13051e-24        7.57907e-24        8.68194e-24
924.09        8.13564e-24        7.58382e-24        8.68747e-24
927.04        8.14084e-24        7.58863e-24        8.69306e-24
929.99        8.14611e-24        7.59350e-24        8.69871e-24
932.96        8.15143e-24        7.59842e-24        8.70444e-24
935.94        8.15682e-24        7.60341e-24        8.71023e-24
938.92        8.16227e-24        7.60845e-24        8.71609e-24
941.91        8.16779e-24        7.61356e-24        8.72202e-24
944.92        8.17337e-24        7.61872e-24        8.72801e-24
947.93        8.17901e-24        7.62394e-24        8.73408e-24
950.96        8.18471e-24        7.62922e-24        8.74021e-24
953.99        8.19048e-24        7.63456e-24        8.74641e-24
957.03        8.19632e-24        7.63996e-24        8.75268e-24
960.08        8.20222e-24        7.64542e-24        8.75901e-24
963.15        8.20818e-24        7.65093e-24        8.76542e-24
966.22        8.21420e-24        7.65651e-24        8.77189e-24
969.30        8.22029e-24        7.66215e-24        8.77844e-24
972.39        8.22645e-24        7.66785e-24        8.78505e-24
975.49        8.23267e-24        7.67361e-24        8.79173e-24
978.60        8.23895e-24        7.67942e-24        8.79848e-24
981.72        8.24530e-24        7.68530e-24        8.80531e-24
984.86        8.25172e-24        7.69124e-24        8.81220e-24
988.00        8.25820e-24        7.69724e-24        8.81916e-24
991.15        8.26475e-24        7.70330e-24        8.82619e-24
994.31        8.27136e-24        7.70943e-24        8.83329e-24
997.48        8.27804e-24        7.71561e-24        8.84046e-24
1000.66        8.28470e-24        7.72178e-24        8.84762e-24
1003.85        8.29113e-24        7.72775e-24        8.85451e-24
1007.05        8.29762e-24        7.73378e-24        8.86146e-24
1010.27        8.30418e-24        7.73987e-24        8.86849e-24
1013.49        8.31080e-24        7.74602e-24        8.87559e-24
1016.72        8.31749e-24        7.75224e-24        8.88275e-24
1019.96        8.32425e-24        7.75851e-24        8.88999e-24
1023.22        8.33107e-24        7.76484e-24        8.89730e-24
1026.48        8.33796e-24        7.77124e-24        8.90468e-24
1029.75        8.34491e-24        7.77770e-24        8.91213e-24
1033.04        8.35194e-24        7.78422e-24        8.91965e-24
1036.33        8.35903e-24        7.79081e-24        8.92725e-24
1039.64        8.36618e-24        7.79745e-24        8.93491e-24
1042.95        8.37341e-24        7.80416e-24        8.94265e-24
1046.28        8.38070e-24        7.81094e-24        8.95047e-24
1049.62        8.38806e-24        7.81778e-24        8.95835e-24
1052.97        8.39549e-24        7.82468e-24        8.96631e-24
1056.32        8.40300e-24        7.83164e-24        8.97435e-24
1059.69        8.41057e-24        7.83868e-24        8.98246e-24
1063.07        8.41821e-24        7.84577e-24        8.99064e-24
1066.46        8.42592e-24        7.85293e-24        8.99890e-24
1069.86        8.43370e-24        7.86016e-24        9.00723e-24
1073.28        8.44155e-24        7.86746e-24        9.01564e-24
1076.70        8.44947e-24        7.87482e-24        9.02413e-24
1080.13        8.45747e-24        7.88224e-24        9.03270e-24
1083.58        8.46554e-24        7.88974e-24        9.04134e-24
1087.03        8.47368e-24        7.89730e-24        9.05006e-24
1090.50        8.48189e-24        7.90493e-24        9.05885e-24
1093.98        8.49018e-24        7.91263e-24        9.06773e-24
1097.47        8.49854e-24        7.92039e-24        9.07668e-24
1100.97        8.50697e-24        7.92823e-24        9.08572e-24
1104.48        8.51548e-24        7.93613e-24        9.09483e-24
1108.00        8.52407e-24        7.94411e-24        9.10402e-24
1111.54        8.53273e-24        7.95216e-24        9.11330e-24
1115.08        8.54146e-24        7.96027e-24        9.12265e-24
1118.64        8.55028e-24        7.96846e-24        9.13209e-24
1122.21        8.55917e-24        7.97672e-24        9.14162e-24
1125.79        8.56814e-24        7.98505e-24        9.15122e-24
1129.38        8.57719e-24        7.99346e-24        9.16091e-24
1132.98        8.58631e-24        8.00194e-24        9.17069e-24
1136.59        8.59552e-24        8.01050e-24        9.18055e-24
1140.22        8.60481e-24        8.01913e-24        9.19049e-24
1143.85        8.61418e-24        8.02783e-24        9.20053e-24
1147.50        8.62363e-24        8.03662e-24        9.21065e-24
1151.16        8.63317e-24        8.04547e-24        9.22086e-24
1154.83        8.64279e-24        8.05441e-24        9.23116e-24
1158.52        8.65249e-24        8.06343e-24        9.24156e-24
1162.21        8.66228e-24        8.07252e-24        9.25204e-24
1165.92        8.67215e-24        8.08170e-24        9.26261e-24
1169.64        8.68211e-24        8.09095e-24        9.27328e-24
1173.37        8.69216e-24        8.10029e-24        9.28403e-24
1177.11        8.70230e-24        8.10971e-24        9.29489e-24
1180.86        8.71252e-24        8.11920e-24        9.30583e-24
1184.63        8.72283e-24        8.12879e-24        9.31688e-24
1188.41        8.73323e-24        8.13845e-24        9.32802e-24
1192.20        8.74373e-24        8.14820e-24        9.33925e-24
1196.00        8.75431e-24        8.15804e-24        9.35059e-24
1199.81        8.76499e-24        8.16796e-24        9.36202e-24
1203.64        8.77576e-24        8.17797e-24        9.37355e-24
1207.48        8.78662e-24        8.18806e-24        9.38518e-24
1211.33        8.79757e-24        8.19824e-24        9.39691e-24
1215.19        8.80862e-24        8.20850e-24        9.40873e-24
1219.07        8.81974e-24        8.21884e-24        9.42064e-24
1222.96        8.83096e-24        8.22927e-24        9.43265e-24
1226.86        8.84226e-24        8.23977e-24        9.44475e-24
1230.77        8.85364e-24        8.25034e-24        9.45694e-24
1234.70        8.86511e-24        8.26100e-24        9.46921e-24
1238.63        8.87665e-24        8.27173e-24        9.48158e-24
1242.59        8.88828e-24        8.28253e-24        9.49402e-24
1246.55        8.89998e-24        8.29341e-24        9.50655e-24
1250.52        8.91176e-24        8.30435e-24        9.51916e-24
1254.51        8.92361e-24        8.31537e-24        9.53185e-24
1258.51        8.93554e-24        8.32645e-24        9.54462e-24
1262.53        8.94753e-24        8.33760e-24        9.55747e-24
1266.55        8.95960e-24        8.34882e-24        9.57039e-24
1270.59        8.97174e-24        8.36010e-24        9.58339e-24
1274.65        8.98395e-24        8.37144e-24        9.59646e-24
1278.71        8.99622e-24        8.38284e-24        9.60959e-24
1282.79        9.00856e-24        8.39431e-24        9.62280e-24
1286.88        9.02096e-24        8.40583e-24        9.63608e-24
1290.99        9.03342e-24        8.41741e-24        9.64942e-24
1295.10        9.04594e-24        8.42905e-24        9.66283e-24
1299.23        9.05852e-24        8.44074e-24        9.67630e-24
1303.38        9.07116e-24        8.45249e-24        9.68984e-24
1307.53        9.08386e-24        8.46429e-24        9.70343e-24
1311.70        9.09662e-24        8.47615e-24        9.71709e-24
1315.89        9.10944e-24        8.48806e-24        9.73081e-24
1320.08        9.12231e-24        8.50002e-24        9.74460e-24
1324.30        9.13525e-24        8.51205e-24        9.75846e-24
1328.52        9.14825e-24        8.52413e-24        9.77238e-24
1332.76        9.16132e-24        8.53627e-24        9.78636e-24
1337.01        9.17444e-24        8.54847e-24        9.80042e-24
1341.27        9.18764e-24        8.56073e-24        9.81455e-24
1345.55        9.20090e-24        8.57305e-24        9.82874e-24
1349.84        9.21422e-24        8.58543e-24        9.84301e-24
1354.15        9.22762e-24        8.59788e-24        9.85735e-24
1358.46        9.24108e-24        8.61039e-24        9.87177e-24
1362.80        9.25461e-24        8.62296e-24        9.88626e-24
1367.14        9.26821e-24        8.63560e-24        9.90082e-24
1371.50        9.28189e-24        8.64831e-24        9.91546e-24
1375.88        9.29563e-24        8.66108e-24        9.93018e-24
1380.27        9.30945e-24        8.67393e-24        9.94498e-24
1384.67        9.32334e-24        8.68684e-24        9.95985e-24
1389.08        9.33731e-24        8.69982e-24        9.97481e-24
1393.51        9.35136e-24        8.71287e-24        9.98985e-24
1397.96        9.36548e-24        8.72599e-24        1.00050e-23
1402.42        9.37968e-24        8.73919e-24        1.00202e-23
1406.89        9.39396e-24        8.75246e-24        1.00355e-23
1411.38        9.40832e-24        8.76580e-24        1.00508e-23
1415.88        9.42276e-24        8.77922e-24        1.00663e-23
1420.40        9.43729e-24        8.79272e-24        1.00819e-23
1424.93        9.45189e-24        8.80629e-24        1.00975e-23
1429.47        9.46658e-24        8.81994e-24        1.01132e-23
1434.03        9.48136e-24        8.83367e-24        1.01290e-23
1438.60        9.49622e-24        8.84748e-24        1.01450e-23
1443.19        9.51117e-24        8.86138e-24        1.01610e-23
1447.79        9.52621e-24        8.87535e-24        1.01771e-23
1452.41        9.54134e-24        8.88941e-24        1.01933e-23
1457.04        9.55656e-24        8.90355e-24        1.02096e-23
1461.69        9.57187e-24        8.91778e-24        1.02260e-23
1466.35        9.58728e-24        8.93210e-24        1.02425e-23
1471.03        9.60278e-24        8.94650e-24        1.02591e-23
1475.72        9.61837e-24        8.96099e-24        1.02758e-23
1480.43        9.63407e-24        8.97557e-24        1.02926e-23
1485.15        9.64985e-24        8.99025e-24        1.03095e-23
1489.89        9.66574e-24        9.00501e-24        1.03265e-23
1494.64        9.68173e-24        9.01987e-24        1.03436e-23
1499.41        9.69782e-24        9.03482e-24        1.03608e-23
1504.19        9.71363e-24        9.04952e-24        1.03777e-23
1508.98        9.72948e-24        9.06428e-24        1.03947e-23
1513.80        9.74543e-24        9.07912e-24        1.04117e-23
1518.63        9.76148e-24        9.09406e-24        1.04289e-23
1523.47        9.77763e-24        9.10909e-24        1.04462e-23
1528.33        9.79388e-24        9.12421e-24        1.04636e-23
1533.20        9.81023e-24        9.13942e-24        1.04810e-23
1538.09        9.82667e-24        9.15472e-24        1.04986e-23
1543.00        9.84321e-24        9.17012e-24        1.05163e-23
1547.92        9.85985e-24        9.18561e-24        1.05341e-23
1552.86        9.87659e-24        9.20118e-24        1.05520e-23
1557.81        9.89343e-24        9.21685e-24        1.05700e-23
1562.78        9.91036e-24        9.23261e-24        1.05881e-23
1567.76        9.92739e-24        9.24845e-24        1.06063e-23
1572.76        9.94451e-24        9.26439e-24        1.06246e-23
1577.78        9.96173e-24        9.28042e-24        1.06431e-23
1582.81        9.97905e-24        9.29653e-24        1.06616e-23
1587.86        9.99646e-24        9.31273e-24        1.06802e-23
1592.92        1.00140e-23        9.32903e-24        1.06989e-23
1598.00        1.00316e-23        9.34541e-24        1.07177e-23
1603.10        1.00493e-23        9.36188e-24        1.07367e-23
1608.21        1.00671e-23        9.37844e-24        1.07557e-23
1613.34        1.00850e-23        9.39508e-24        1.07748e-23
1618.49        1.01029e-23        9.41182e-24        1.07941e-23
1623.65        1.01210e-23        9.42864e-24        1.08134e-23
1628.83        1.01392e-23        9.44555e-24        1.08328e-23
1634.02        1.01574e-23        9.46254e-24        1.08523e-23
1639.23        1.01758e-23        9.47963e-24        1.08720e-23
1644.46        1.01943e-23        9.49680e-24        1.08917e-23
1649.71        1.02128e-23        9.51405e-24        1.09115e-23
1654.97        1.02314e-23        9.53140e-24        1.09315e-23
1660.25        1.02502e-23        9.54882e-24        1.09515e-23
1665.54        1.02690e-23        9.56634e-24        1.09716e-23
1670.85        1.02879e-23        9.58394e-24        1.09919e-23
1676.18        1.03069e-23        9.60162e-24        1.10122e-23
1681.53        1.03260e-23        9.61939e-24        1.10326e-23
1686.89        1.03452e-23        9.63725e-24        1.10531e-23
1692.27        1.03645e-23        9.65519e-24        1.10737e-23
1697.67        1.03838e-23        9.67321e-24        1.10944e-23
1703.08        1.04033e-23        9.69132e-24        1.11153e-23
1708.52        1.04228e-23        9.70951e-24        1.11362e-23
1713.96        1.04425e-23        9.72779e-24        1.11572e-23
1719.43        1.04622e-23        9.74616e-24        1.11783e-23
1724.92        1.04820e-23        9.76460e-24        1.11995e-23
1730.42        1.05020e-23        9.78314e-24        1.12208e-23
1735.94        1.05220e-23        9.80176e-24        1.12422e-23
1741.47        1.05421e-23        9.82047e-24        1.12637e-23
1747.03        1.05623e-23        9.83927e-24        1.12853e-23
1752.60        1.05826e-23        9.85815e-24        1.13070e-23
1758.19        1.06030e-23        9.87712e-24        1.13288e-23
1763.80        1.06234e-23        9.89618e-24        1.13507e-23
1769.42        1.06440e-23        9.91533e-24        1.13727e-23
1775.06        1.06647e-23        9.93457e-24        1.13948e-23
1780.73        1.06855e-23        9.95390e-24        1.14170e-23
1786.41        1.07063e-23        9.97332e-24        1.14394e-23
1792.10        1.07273e-23        9.99284e-24        1.14618e-23
1797.82        1.07484e-23        1.00124e-23        1.14843e-23
1803.55        1.07695e-23        1.00321e-23        1.15069e-23
1809.30        1.07908e-23        1.00519e-23        1.15297e-23
1815.08        1.08122e-23        1.00718e-23        1.15525e-23
1820.86        1.08336e-23        1.00918e-23        1.15755e-23
1826.67        1.08552e-23        1.01118e-23        1.15986e-23
1832.50        1.08769e-23        1.01320e-23        1.16217e-23
1838.34        1.08986e-23        1.01523e-23        1.16450e-23
1844.21        1.09205e-23        1.01726e-23        1.16684e-23
1850.09        1.09425e-23        1.01931e-23        1.16919e-23
1855.99        1.09646e-23        1.02136e-23        1.17155e-23
1861.91        1.09868e-23        1.02343e-23        1.17393e-23
1867.85        1.10090e-23        1.02550e-23        1.17631e-23
1873.80        1.10314e-23        1.02758e-23        1.17870e-23
1879.78        1.10539e-23        1.02968e-23        1.18111e-23
1885.77        1.10766e-23        1.03178e-23        1.18353e-23
1891.79        1.10993e-23        1.03389e-23        1.18596e-23
1897.82        1.11221e-23        1.03602e-23        1.18840e-23
1903.88        1.11450e-23        1.03815e-23        1.19085e-23
1909.95        1.11681e-23        1.04030e-23        1.19332e-23
1916.04        1.11912e-23        1.04245e-23        1.19579e-23
1922.15        1.12145e-23        1.04461e-23        1.19828e-23
1928.28        1.12379e-23        1.04679e-23        1.20078e-23
1934.43        1.12613e-23        1.04898e-23        1.20329e-23
1940.60        1.12849e-23        1.05117e-23        1.20582e-23
1946.79        1.13087e-23        1.05338e-23        1.20835e-23
1953.00        1.13325e-23        1.05559e-23        1.21090e-23
1959.23        1.13564e-23        1.05782e-23        1.21346e-23
1965.48        1.13805e-23        1.06006e-23        1.21604e-23
1971.74        1.14047e-23        1.06231e-23        1.21862e-23
1978.03        1.14289e-23        1.06457e-23        1.22122e-23
1984.34        1.14534e-23        1.06684e-23        1.22383e-23
1990.67        1.14779e-23        1.06912e-23        1.22645e-23
1997.02        1.15025e-23        1.07142e-23        1.22909e-23
2003.39        1.15271e-23        1.07370e-23        1.23172e-23
2009.78        1.15516e-23        1.07598e-23        1.23433e-23
2016.19        1.15762e-23        1.07828e-23        1.23696e-23
2022.62        1.16009e-23        1.08058e-23        1.23961e-23
2029.07        1.16258e-23        1.08289e-23        1.24226e-23
2035.54        1.16507e-23        1.08522e-23        1.24493e-23
2042.03        1.16758e-23        1.08755e-23        1.24761e-23
2048.55        1.17010e-23        1.08990e-23        1.25031e-23
2055.08        1.17264e-23        1.09226e-23        1.25301e-23
2061.63        1.17518e-23        1.09463e-23        1.25573e-23
2068.21        1.17774e-23        1.09701e-23        1.25846e-23
2074.81        1.18031e-23        1.09940e-23        1.26121e-23
2081.42        1.18289e-23        1.10181e-23        1.26397e-23
2088.06        1.18548e-23        1.10422e-23        1.26674e-23
2094.72        1.18808e-23        1.10665e-23        1.26952e-23
2101.40        1.19070e-23        1.10908e-23        1.27232e-23
2108.10        1.19333e-23        1.11153e-23        1.27513e-23
2114.83        1.19597e-23        1.11399e-23        1.27795e-23
2121.57        1.19863e-23        1.11646e-23        1.28079e-23
2128.34        1.20129e-23        1.11895e-23        1.28364e-23
2135.13        1.20397e-23        1.12144e-23        1.28650e-23
2141.94        1.20666e-23        1.12395e-23        1.28938e-23
2148.77        1.20936e-23        1.12646e-23        1.29227e-23
2155.62        1.21208e-23        1.12899e-23        1.29517e-23
2162.50        1.21481e-23        1.13153e-23        1.29808e-23
2169.39        1.21755e-23        1.13409e-23        1.30101e-23
2176.31        1.22030e-23        1.13665e-23        1.30396e-23
2183.25        1.22307e-23        1.13923e-23        1.30691e-23
2190.22        1.22585e-23        1.14181e-23        1.30988e-23
2197.20        1.22864e-23        1.14441e-23        1.31286e-23
2204.21        1.23144e-23        1.14702e-23        1.31586e-23
2211.24        1.23426e-23        1.14965e-23        1.31887e-23
2218.29        1.23709e-23        1.15228e-23        1.32190e-23
2225.37        1.23993e-23        1.15493e-23        1.32493e-23
2232.47        1.24279e-23        1.15759e-23        1.32798e-23
2239.59        1.24565e-23        1.16026e-23        1.33105e-23
2246.73        1.24853e-23        1.16294e-23        1.33413e-23
2253.89        1.25143e-23        1.16563e-23        1.33722e-23
2261.08        1.25433e-23        1.16834e-23        1.34033e-23
2268.29        1.25725e-23        1.17106e-23        1.34345e-23
2275.53        1.26019e-23        1.17379e-23        1.34658e-23
2282.79        1.26313e-23        1.17654e-23        1.34973e-23
2290.07        1.26609e-23        1.17929e-23        1.35290e-23
2297.37        1.26907e-23        1.18206e-23        1.35607e-23
2304.70        1.27205e-23        1.18484e-23        1.35926e-23
2312.05        1.27505e-23        1.18763e-23        1.36247e-23
2319.42        1.27806e-23        1.19044e-23        1.36569e-23
2326.82        1.28109e-23        1.19326e-23        1.36892e-23
2334.24        1.28413e-23        1.19609e-23        1.37217e-23
2341.69        1.28718e-23        1.19893e-23        1.37543e-23
2349.16        1.29025e-23        1.20178e-23        1.37871e-23
2356.65        1.29333e-23        1.20465e-23        1.38200e-23
2364.16        1.29642e-23        1.20753e-23        1.38531e-23
2371.70        1.29953e-23        1.21043e-23        1.38863e-23
2379.27        1.30265e-23        1.21333e-23        1.39196e-23
2386.86        1.30578e-23        1.21625e-23        1.39531e-23
2394.47        1.30893e-23        1.21918e-23        1.39868e-23
2402.11        1.31209e-23        1.22213e-23        1.40206e-23
2409.77        1.31527e-23        1.22509e-23        1.40545e-23
2417.45        1.31846e-23        1.22806e-23        1.40886e-23
2425.16        1.32166e-23        1.23104e-23        1.41229e-23
2432.90        1.32488e-23        1.23404e-23        1.41573e-23
2440.66        1.32811e-23        1.23705e-23        1.41918e-23
2448.44        1.33136e-23        1.24007e-23        1.42265e-23
2456.25        1.33462e-23        1.24311e-23        1.42614e-23
2464.08        1.33790e-23        1.24616e-23        1.42964e-23
2471.94        1.34119e-23        1.24922e-23        1.43315e-23
2479.83        1.34449e-23        1.25229e-23        1.43668e-23
2487.74        1.34781e-23        1.25538e-23        1.44023e-23
2495.67        1.35114e-23        1.25849e-23        1.44379e-23
2503.63        1.35449e-23        1.26160e-23        1.44737e-23
2511.62        1.35785e-23        1.26473e-23        1.45096e-23
2519.63        1.36122e-23        1.26788e-23        1.45457e-23
2527.66        1.36462e-23        1.27104e-23        1.45819e-23
2535.72        1.36802e-23        1.27421e-23        1.46183e-23
2543.81        1.37144e-23        1.27739e-23        1.46549e-23
2551.92        1.37488e-23        1.28059e-23        1.46916e-23
2560.06        1.37833e-23        1.28380e-23        1.47285e-23
2568.23        1.38179e-23        1.28703e-23        1.47655e-23
2576.42        1.38527e-23        1.29027e-23        1.48027e-23
2584.64        1.38877e-23        1.29353e-23        1.48401e-23
2592.88        1.39228e-23        1.29680e-23        1.48776e-23
2601.15        1.39580e-23        1.30008e-23        1.49153e-23
2609.45        1.39934e-23        1.30338e-23        1.49531e-23
2617.77        1.40290e-23        1.30669e-23        1.49911e-23
2626.12        1.40647e-23        1.31001e-23        1.50293e-23
2634.49        1.41006e-23        1.31335e-23        1.50676e-23
2642.90        1.41366e-23        1.31671e-23        1.51062e-23
2651.32        1.41728e-23        1.32008e-23        1.51448e-23
2659.78        1.42091e-23        1.32346e-23        1.51837e-23
2668.26        1.42456e-23        1.32686e-23        1.52227e-23
2676.77        1.42823e-23        1.33027e-23        1.52618e-23
2685.31        1.43191e-23        1.33370e-23        1.53012e-23
2693.88        1.43561e-23        1.33714e-23        1.53407e-23
2702.47        1.43932e-23        1.34060e-23        1.53804e-23
2711.09        1.44305e-23        1.34407e-23        1.54202e-23
2719.73        1.44679e-23        1.34756e-23        1.54603e-23
2728.41        1.45055e-23        1.35106e-23        1.55005e-23
2737.11        1.45433e-23        1.35458e-23        1.55408e-23
2745.84        1.45813e-23        1.35811e-23        1.55814e-23
2754.60        1.46194e-23        1.36166e-23        1.56221e-23
2763.38        1.46576e-23        1.36522e-23        1.56630e-23
2772.20        1.46961e-23        1.36880e-23        1.57041e-23
2781.04        1.47347e-23        1.37240e-23        1.57453e-23
2789.91        1.47734e-23        1.37601e-23        1.57868e-23
2798.81        1.48123e-23        1.37963e-23        1.58284e-23
2807.73        1.48514e-23        1.38327e-23        1.58702e-23
2816.69        1.48907e-23        1.38693e-23        1.59121e-23
2825.67        1.49301e-23        1.39060e-23        1.59543e-23
2834.68        1.49698e-23        1.39429e-23        1.59966e-23
2843.72        1.50095e-23        1.39799e-23        1.60391e-23
2852.79        1.50495e-23        1.40171e-23        1.60818e-23
2861.89        1.50896e-23        1.40545e-23        1.61247e-23
2871.02        1.51299e-23        1.40920e-23        1.61678e-23
2880.18        1.51704e-23        1.41297e-23        1.62110e-23
2889.36        1.52110e-23        1.41675e-23        1.62545e-23
2898.58        1.52518e-23        1.42055e-23        1.62981e-23
2907.82        1.52928e-23        1.42437e-23        1.63419e-23
2917.10        1.53340e-23        1.42821e-23        1.63859e-23
2926.40        1.53753e-23        1.43206e-23        1.64301e-23
2935.73        1.54169e-23        1.43592e-23        1.64745e-23
2945.10        1.54586e-23        1.43981e-23        1.65191e-23
2954.49        1.55005e-23        1.44371e-23        1.65639e-23
2963.91        1.55425e-23        1.44762e-23        1.66088e-23
2973.37        1.55848e-23        1.45156e-23        1.66540e-23
2982.85        1.56272e-23        1.45551e-23        1.66993e-23
2992.36        1.56698e-23        1.45948e-23        1.67449e-23
3001.91        1.57126e-23        1.46346e-23        1.67906e-23
3011.48        1.57551e-23        1.46742e-23        1.68360e-23
3021.09        1.57979e-23        1.47141e-23        1.68817e-23
3030.72        1.58408e-23        1.47541e-23        1.69276e-23
3040.39        1.58840e-23        1.47943e-23        1.69737e-23
3050.08        1.59273e-23        1.48346e-23        1.70200e-23
3059.81        1.59708e-23        1.48751e-23        1.70664e-23
3069.57        1.60145e-23        1.49158e-23        1.71131e-23
3079.36        1.60583e-23        1.49567e-23        1.71600e-23
3089.18        1.61024e-23        1.49977e-23        1.72071e-23
3099.03        1.61466e-23        1.50390e-23        1.72543e-23
3108.92        1.61911e-23        1.50803e-23        1.73018e-23
3118.83        1.62357e-23        1.51219e-23        1.73495e-23
3128.78        1.62805e-23        1.51637e-23        1.73974e-23
3138.76        1.63255e-23        1.52056e-23        1.74454e-23
3148.77        1.63707e-23        1.52477e-23        1.74937e-23
3158.81        1.64161e-23        1.52900e-23        1.75422e-23
3168.89        1.64617e-23        1.53324e-23        1.75909e-23
3178.99        1.65075e-23        1.53751e-23        1.76398e-23
3189.13        1.65534e-23        1.54179e-23        1.76889e-23
3199.31        1.65996e-23        1.54609e-23        1.77383e-23
3209.51        1.66460e-23        1.55041e-23        1.77878e-23
3219.75        1.66925e-23        1.55475e-23        1.78375e-23
3230.01        1.67393e-23        1.55911e-23        1.78875e-23
3240.32        1.67862e-23        1.56348e-23        1.79377e-23
3250.65        1.68334e-23        1.56787e-23        1.79880e-23
3261.02        1.68807e-23        1.57228e-23        1.80386e-23
3271.42        1.69283e-23        1.57672e-23        1.80894e-23
3281.85        1.69760e-23        1.58116e-23        1.81405e-23
3292.32        1.70240e-23        1.58563e-23        1.81917e-23
3302.82        1.70722e-23        1.59012e-23        1.82431e-23
3313.35        1.71205e-23        1.59463e-23        1.82948e-23
3323.92        1.71691e-23        1.59915e-23        1.83467e-23
3334.52        1.72179e-23        1.60369e-23        1.83988e-23
3345.16        1.72669e-23        1.60826e-23        1.84512e-23
3355.83        1.73161e-23        1.61284e-23        1.85037e-23
3366.53        1.73655e-23        1.61744e-23        1.85565e-23
3377.27        1.74151e-23        1.62206e-23        1.86095e-23
3388.04        1.74649e-23        1.62670e-23        1.86627e-23
3398.84        1.75149e-23        1.63137e-23        1.87161e-23
3409.68        1.75651e-23        1.63605e-23        1.87698e-23
3420.56        1.76156e-23        1.64075e-23        1.88237e-23
3431.47        1.76663e-23        1.64547e-23        1.88778e-23
3442.41        1.77171e-23        1.65021e-23        1.89322e-23
3453.39        1.77682e-23        1.65497e-23        1.89868e-23
3464.41        1.78195e-23        1.65975e-23        1.90416e-23
3475.46        1.78710e-23        1.66455e-23        1.90966e-23
3486.54        1.79228e-23        1.66937e-23        1.91519e-23
3497.66        1.79747e-23        1.67421e-23        1.92074e-23
3508.82        1.80269e-23        1.67907e-23        1.92632e-23
3520.01        1.80793e-23        1.68395e-23        1.93192e-23
3531.23        1.81319e-23        1.68885e-23        1.93754e-23
3542.50        1.81848e-23        1.69377e-23        1.94318e-23
3553.79        1.82379e-23        1.69872e-23        1.94885e-23
3565.13        1.82911e-23        1.70368e-23        1.95454e-23
3576.50        1.83446e-23        1.70867e-23        1.96026e-23
3587.91        1.83984e-23        1.71367e-23        1.96600e-23
3599.35        1.84524e-23        1.71870e-23        1.97177e-23
3610.83        1.85065e-23        1.72375e-23        1.97756e-23
3622.35        1.85610e-23        1.72882e-23        1.98337e-23
3633.90        1.86156e-23        1.73391e-23        1.98921e-23
3645.49        1.86705e-23        1.73903e-23        1.99507e-23
3657.11        1.87256e-23        1.74416e-23        2.00096e-23
3668.78        1.87809e-23        1.74932e-23        2.00687e-23
3680.48        1.88365e-23        1.75449e-23        2.01281e-23
3692.22        1.88923e-23        1.75969e-23        2.01877e-23
3703.99        1.89484e-23        1.76491e-23        2.02476e-23
3715.81        1.90047e-23        1.77016e-23        2.03077e-23
3727.66        1.90612e-23        1.77542e-23        2.03681e-23
3739.55        1.91179e-23        1.78071e-23        2.04287e-23
3751.47        1.91749e-23        1.78602e-23        2.04896e-23
3763.44        1.92322e-23        1.79135e-23        2.05508e-23
3775.44        1.92896e-23        1.79671e-23        2.06122e-23
3787.48        1.93473e-23        1.80209e-23        2.06738e-23
3799.56        1.94053e-23        1.80749e-23        2.07358e-23
3811.68        1.94635e-23        1.81291e-23        2.07979e-23
3823.84        1.95220e-23        1.81835e-23        2.08604e-23
3836.03        1.95807e-23        1.82382e-23        2.09231e-23
3848.27        1.96396e-23        1.82931e-23        2.09861e-23
3860.54        1.96988e-23        1.83483e-23        2.10493e-23
3872.86        1.97582e-23        1.84037e-23        2.11128e-23
3885.21        1.98179e-23        1.84593e-23        2.11766e-23
3897.60        1.98779e-23        1.85151e-23        2.12406e-23
3910.03        1.99381e-23        1.85712e-23        2.13049e-23
3922.50        1.99985e-23        1.86275e-23        2.13695e-23
3935.01        2.00592e-23        1.86841e-23        2.14343e-23
3947.56        2.01202e-23        1.87409e-23        2.14995e-23
3960.15        2.01814e-23        1.87979e-23        2.15649e-23
3972.78        2.02429e-23        1.88552e-23        2.16306e-23
3985.45        2.03046e-23        1.89127e-23        2.16965e-23
3998.16        2.03666e-23        1.89705e-23        2.17627e-23
4010.92        2.04287e-23        1.90283e-23        2.18290e-23
4023.71        2.04910e-23        1.90864e-23        2.18956e-23
4036.54        2.05535e-23        1.91446e-23        2.19624e-23
4049.41        2.06163e-23        1.92032e-23        2.20295e-23
4062.33        2.06794e-23        1.92619e-23        2.20968e-23
4075.29        2.07427e-23        1.93210e-23        2.21645e-23
4088.28        2.08063e-23        1.93802e-23        2.22324e-23
4101.32        2.08702e-23        1.94397e-23        2.23007e-23
4114.40        2.09343e-23        1.94995e-23        2.23692e-23
4127.53        2.09988e-23        1.95595e-23        2.24380e-23
4140.69        2.10634e-23        1.96198e-23        2.25071e-23
4153.90        2.11284e-23        1.96803e-23        2.25765e-23
4167.15        2.11936e-23        1.97411e-23        2.26461e-23
4180.44        2.12591e-23        1.98021e-23        2.27161e-23
4193.77        2.13249e-23        1.98634e-23        2.27863e-23
4207.14        2.13909e-23        1.99250e-23        2.28569e-23
4220.56        2.14573e-23        1.99868e-23        2.29278e-23
4234.02        2.15239e-23        2.00488e-23        2.29989e-23
4247.53        2.15908e-23        2.01112e-23        2.30703e-23
4261.07        2.16579e-23        2.01738e-23        2.31421e-23
4274.66        2.17254e-23        2.02366e-23        2.32141e-23
4288.30        2.17931e-23        2.02997e-23        2.32865e-23
4301.98        2.18611e-23        2.03631e-23        2.33592e-23
4315.70        2.19294e-23        2.04268e-23        2.34321e-23
4329.46        2.19980e-23        2.04907e-23        2.35054e-23
4343.27        2.20669e-23        2.05549e-23        2.35790e-23
4357.12        2.21361e-23        2.06193e-23        2.36528e-23
4371.02        2.22056e-23        2.06841e-23        2.37270e-23
4384.96        2.22753e-23        2.07491e-23        2.38015e-23
4398.94        2.23454e-23        2.08143e-23        2.38764e-23
4412.97        2.24157e-23        2.08799e-23        2.39515e-23
4427.05        2.24863e-23        2.09457e-23        2.40270e-23
4441.17        2.25573e-23        2.10118e-23        2.41027e-23
4455.33        2.26285e-23        2.10782e-23        2.41788e-23
4469.54        2.27001e-23        2.11449e-23        2.42552e-23
4483.80        2.27719e-23        2.12118e-23        2.43320e-23
4498.10        2.28440e-23        2.12790e-23        2.44090e-23
4512.44        2.29165e-23        2.13466e-23        2.44864e-23
4526.84        2.29892e-23        2.14143e-23        2.45641e-23
4541.27        2.30623e-23        2.14824e-23        2.46421e-23
4555.76        2.31357e-23        2.15508e-23        2.47205e-23
4570.29        2.32093e-23        2.16195e-23        2.47992e-23
4584.86        2.32833e-23        2.16884e-23        2.48782e-23
4599.49        2.33576e-23        2.17576e-23        2.49576e-23
4614.16        2.34322e-23        2.18272e-23        2.50373e-23
4628.87        2.35071e-23        2.18970e-23        2.51173e-23
4643.64        2.35824e-23        2.19671e-23        2.51977e-23
4658.45        2.36580e-23        2.20375e-23        2.52784e-23
4673.30        2.37338e-23        2.21082e-23        2.53594e-23
4688.21        2.38100e-23        2.21792e-23        2.54408e-23
4703.16        2.38866e-23        2.22506e-23        2.55226e-23
4718.16        2.39634e-23        2.23222e-23        2.56046e-23
4733.21        2.40406e-23        2.23941e-23        2.56871e-23
4748.31        2.41181e-23        2.24663e-23        2.57698e-23
4763.45        2.41959e-23        2.25388e-23        2.58530e-23
4778.64        2.42740e-23        2.26117e-23        2.59364e-23
4793.88        2.43525e-23        2.26848e-23        2.60203e-23
4809.17        2.44313e-23        2.27582e-23        2.61044e-23
4824.51        2.45105e-23        2.28320e-23        2.61890e-23
4839.90        2.45900e-23        2.29061e-23        2.62739e-23
4855.33        2.46698e-23        2.29805e-23        2.63591e-23
4870.82        2.47500e-23        2.30552e-23        2.64447e-23
4886.35        2.48305e-23        2.31302e-23        2.65307e-23
4901.94        2.49113e-23        2.32055e-23        2.66171e-23
4917.57        2.49925e-23        2.32812e-23        2.67038e-23
4933.26        2.50740e-23        2.33572e-23        2.67909e-23
4948.99        2.51559e-23        2.34335e-23        2.68783e-23
4964.78        2.52381e-23        2.35101e-23        2.69661e-23
4980.61        2.53207e-23        2.35870e-23        2.70543e-23
4996.50        2.54036e-23        2.36643e-23        2.71429e-23
5012.43        2.54867e-23        2.37417e-23        2.72316e-23
5028.42        2.55700e-23        2.38194e-23        2.73206e-23
5044.45        2.56538e-23        2.38975e-23        2.74100e-23
5060.54        2.57378e-23        2.39758e-23        2.74998e-23
5076.68        2.58223e-23        2.40545e-23        2.75900e-23
5092.88        2.59071e-23        2.41336e-23        2.76806e-23
5109.12        2.59922e-23        2.42129e-23        2.77715e-23
5125.41        2.60777e-23        2.42926e-23        2.78628e-23
5141.76        2.61636e-23        2.43727e-23        2.79545e-23
5158.16        2.62498e-23        2.44530e-23        2.80466e-23
5174.61        2.63364e-23        2.45337e-23        2.81391e-23
5191.11        2.64234e-23        2.46148e-23        2.82320e-23
5207.67        2.65107e-23        2.46962e-23        2.83252e-23
5224.28        2.65984e-23        2.47779e-23        2.84189e-23
5240.94        2.66865e-23        2.48600e-23        2.85129e-23
5257.66        2.67749e-23        2.49424e-23        2.86074e-23
5274.43        2.68637e-23        2.50252e-23        2.87022e-23
5291.25        2.69529e-23        2.51083e-23        2.87975e-23
5308.12        2.70424e-23        2.51918e-23        2.88931e-23
5325.05        2.71324e-23        2.52756e-23        2.89891e-23
5342.04        2.72227e-23        2.53598e-23        2.90856e-23
5359.08        2.73134e-23        2.54443e-23        2.91824e-23
5376.17        2.74044e-23        2.55292e-23        2.92797e-23
5393.31        2.74959e-23        2.56144e-23        2.93774e-23
5410.52        2.75877e-23        2.57000e-23        2.94754e-23
5427.77        2.76800e-23        2.57860e-23        2.95739e-23
5445.08        2.77726e-23        2.58723e-23        2.96728e-23
5462.45        2.78656e-23        2.59590e-23        2.97721e-23
5479.87        2.79590e-23        2.60460e-23        2.98719e-23
5497.35        2.80527e-23        2.61335e-23        2.99720e-23
5514.88        2.81469e-23        2.62212e-23        3.00726e-23
5532.47        2.82415e-23        2.63094e-23        3.01736e-23
5550.12        2.83364e-23        2.63979e-23        3.02750e-23
5567.82        2.84318e-23        2.64868e-23        3.03768e-23
5585.58        2.85275e-23        2.65760e-23        3.04791e-23
5603.39        2.86237e-23        2.66657e-23        3.05818e-23
5621.26        2.87203e-23        2.67557e-23        3.06849e-23
5639.19        2.88172e-23        2.68460e-23        3.07884e-23
5657.18        2.89146e-23        2.69368e-23        3.08924e-23
5675.22        2.90124e-23        2.70279e-23        3.09968e-23
5693.32        2.91106e-23        2.71195e-23        3.11017e-23
5711.48        2.92091e-23        2.72114e-23        3.12069e-23
5729.69        2.93082e-23        2.73036e-23        3.13127e-23
5747.97        2.94076e-23        2.73963e-23        3.14188e-23
5766.30        2.95074e-23        2.74894e-23        3.15254e-23
5784.69        2.96076e-23        2.75828e-23        3.16325e-23
5803.14        2.97083e-23        2.76766e-23        3.17400e-23
5821.65        2.98094e-23        2.77709e-23        3.18479e-23
5840.22        2.99109e-23        2.78655e-23        3.19563e-23
5858.84        3.00128e-23        2.79605e-23        3.20651e-23
5877.53        3.01152e-23        2.80559e-23        3.21744e-23
5896.27        3.02179e-23        2.81517e-23        3.22842e-23
5915.08        3.03211e-23        2.82479e-23        3.23944e-23
5933.95        3.04248e-23        2.83445e-23        3.25050e-23
5952.87        3.05288e-23        2.84415e-23        3.26161e-23
5971.86        3.06333e-23        2.85389e-23        3.27277e-23
5990.90        3.07382e-23        2.86367e-23        3.28398e-23
6010.01        3.08435e-23        2.87349e-23        3.29522e-23
6029.18        3.09492e-23        2.88334e-23        3.30651e-23
6048.41        3.10554e-23        2.89323e-23        3.31784e-23
6067.70        3.11620e-23        2.90317e-23        3.32923e-23
6087.05        3.12690e-23        2.91314e-23        3.34066e-23
6106.47        3.13765e-23        2.92316e-23        3.35213e-23
6125.94        3.14844e-23        2.93322e-23        3.36366e-23
6145.48        3.15927e-23        2.94332e-23        3.37523e-23
6165.08        3.17016e-23        2.95346e-23        3.38685e-23
6184.74        3.18108e-23        2.96365e-23        3.39852e-23
6204.47        3.19206e-23        2.97388e-23        3.41024e-23
6224.26        3.20308e-23        2.98415e-23        3.42200e-23
6244.11        3.21414e-23        2.99446e-23        3.43382e-23
6264.02        3.22525e-23        3.00482e-23        3.44568e-23
6284.00        3.23641e-23        3.01522e-23        3.45760e-23
6304.04        3.24761e-23        3.02566e-23        3.46956e-23
6324.15        3.25887e-23        3.03615e-23        3.48158e-23
6344.32        3.27016e-23        3.04668e-23        3.49364e-23
6364.55        3.28151e-23        3.05726e-23        3.50576e-23
6384.85        3.29291e-23        3.06788e-23        3.51793e-23
6405.22        3.30435e-23        3.07855e-23        3.53015e-23
6425.64        3.31584e-23        3.08926e-23        3.54242e-23
6446.14        3.32738e-23        3.10002e-23        3.55474e-23
6466.70        3.33897e-23        3.11082e-23        3.56711e-23
6487.32        3.35061e-23        3.12167e-23        3.57954e-23
6508.01        3.36229e-23        3.13256e-23        3.59202e-23
6528.77        3.37403e-23        3.14350e-23        3.60455e-23
6549.59        3.38582e-23        3.15449e-23        3.61714e-23
6570.48        3.39765e-23        3.16553e-23        3.62978e-23
6591.44        3.40954e-23        3.17661e-23        3.64247e-23
6612.46        3.42148e-23        3.18774e-23        3.65522e-23
6633.55        3.43347e-23        3.19891e-23        3.66802e-23
6654.71        3.44551e-23        3.21014e-23        3.68088e-23
6675.93        3.45760e-23        3.22141e-23        3.69379e-23
6697.22        3.46975e-23        3.23273e-23        3.70676e-23
6718.58        3.48194e-23        3.24410e-23        3.71979e-23
6740.01        3.49419e-23        3.25552e-23        3.73287e-23
6761.51        3.50650e-23        3.26699e-23        3.74600e-23
6783.07        3.51885e-23        3.27851e-23        3.75919e-23
6804.71        3.53126e-23        3.29007e-23        3.77244e-23
6826.41        3.54372e-23        3.30169e-23        3.78575e-23
6848.18        3.55624e-23        3.31336e-23        3.79912e-23
6870.02        3.56881e-23        3.32508e-23        3.81254e-23
6891.93        3.58143e-23        3.33685e-23        3.82602e-23
6913.92        3.59411e-23        3.34867e-23        3.83956e-23
6935.97        3.60685e-23        3.36054e-23        3.85316e-23
6958.09        3.61964e-23        3.37247e-23        3.86681e-23
6980.28        3.63249e-23        3.38444e-23        3.88053e-23
7002.54        3.64539e-23        3.39647e-23        3.89431e-23
7024.88        3.65835e-23        3.40855e-23        3.90815e-23
7047.28        3.67137e-23        3.42069e-23        3.92204e-23
7069.76        3.68444e-23        3.43287e-23        3.93600e-23
7092.31        3.69757e-23        3.44511e-23        3.95002e-23
7114.93        3.71076e-23        3.45741e-23        3.96410e-23
7137.62        3.72400e-23        3.46976e-23        3.97825e-23
7160.38        3.73730e-23        3.48216e-23        3.99245e-23
7183.22        3.75066e-23        3.49461e-23        4.00671e-23
7206.13        3.76408e-23        3.50712e-23        4.02104e-23
7229.11        3.77756e-23        3.51969e-23        4.03543e-23
7252.17        3.79110e-23        3.53231e-23        4.04988e-23
7275.30        3.80469e-23        3.54498e-23        4.06440e-23
7298.50        3.81834e-23        3.55771e-23        4.07898e-23
7321.78        3.83206e-23        3.57049e-23        4.09362e-23
7345.13        3.84583e-23        3.58333e-23        4.10832e-23
7368.56        3.85966e-23        3.59623e-23        4.12309e-23
7392.06        3.87355e-23        3.60918e-23        4.13792e-23
7415.64        3.88750e-23        3.62219e-23        4.15282e-23
7439.29        3.90151e-23        3.63525e-23        4.16778e-23
7463.01        3.91558e-23        3.64837e-23        4.18280e-23
7486.82        3.92972e-23        3.66154e-23        4.19789e-23
7510.70        3.94391e-23        3.67478e-23        4.21304e-23
7534.65        3.95816e-23        3.68807e-23        4.22826e-23
7558.68        3.97248e-23        3.70141e-23        4.24355e-23
7582.79        3.98686e-23        3.71482e-23        4.25890e-23
7606.97        4.00130e-23        3.72828e-23        4.27431e-23
7631.23        4.01580e-23        3.74180e-23        4.28979e-23
7655.57        4.03036e-23        3.75537e-23        4.30534e-23
7679.99        4.04498e-23        3.76901e-23        4.32096e-23
7704.48        4.05967e-23        3.78270e-23        4.33664e-23
7729.06        4.07442e-23        3.79645e-23        4.35238e-23
7753.71        4.08923e-23        3.81026e-23        4.36820e-23
7778.44        4.10411e-23        3.82413e-23        4.38408e-23
7803.25        4.11904e-23        3.83806e-23        4.40003e-23
7828.13        4.13405e-23        3.85205e-23        4.41604e-23
7853.10        4.14911e-23        3.86609e-23        4.43213e-23
7878.15        4.16424e-23        3.88020e-23        4.44828e-23
7903.27        4.17943e-23        3.89437e-23        4.46450e-23
7928.48        4.19469e-23        3.90859e-23        4.48079e-23
7953.77        4.21001e-23        3.92288e-23        4.49715e-23
7979.13        4.22540e-23        3.93722e-23        4.51358e-23
8004.58        4.24085e-23        3.95163e-23        4.53007e-23
8030.11        4.25637e-23        3.96610e-23        4.54664e-23
8055.72        4.27196e-23        3.98063e-23        4.56329e-23
8081.42        4.28761e-23        3.99522e-23        4.58000e-23
8107.19        4.30333e-23        4.00987e-23        4.59678e-23
8133.05        4.31911e-23        4.02459e-23        4.61364e-23
8158.99        4.33496e-23        4.03936e-23        4.63056e-23
8185.01        4.35088e-23        4.05420e-23        4.64756e-23
8211.11        4.36687e-23        4.06910e-23        4.66463e-23
8237.30        4.38292e-23        4.08407e-23        4.68177e-23
8263.57        4.39904e-23        4.09910e-23        4.69898e-23
8289.93        4.41523e-23        4.11419e-23        4.71627e-23
8316.37        4.43149e-23        4.12935e-23        4.73363e-23
8342.89        4.44782e-23        4.14458e-23        4.75107e-23
8369.50        4.46422e-23        4.15986e-23        4.76858e-23
8396.20        4.48069e-23        4.17522e-23        4.78616e-23
8422.98        4.49723e-23        4.19064e-23        4.80382e-23
8449.84        4.51384e-23        4.20612e-23        4.82156e-23
8476.79        4.53052e-23        4.22168e-23        4.83937e-23
8503.83        4.54728e-23        4.23730e-23        4.85726e-23
8530.95        4.56410e-23        4.25298e-23        4.87523e-23
8558.16        4.58100e-23        4.26874e-23        4.89327e-23
8585.45        4.59798e-23        4.28456e-23        4.91139e-23
8612.83        4.61502e-23        4.30045e-23        4.92959e-23
8640.30        4.63214e-23        4.31641e-23        4.94787e-23
8667.86        4.64934e-23        4.33245e-23        4.96623e-23
8695.50        4.66661e-23        4.34855e-23        4.98467e-23
8723.24        4.68395e-23        4.36472e-23        5.00319e-23
8751.06        4.70137e-23        4.38096e-23        5.02179e-23
8778.97        4.71887e-23        4.39727e-23        5.04047e-23
8806.97        4.73644e-23        4.41365e-23        5.05924e-23
8835.06        4.75410e-23        4.43011e-23        5.07808e-23
8863.24        4.77182e-23        4.44664e-23        5.09701e-23
8891.51        4.78963e-23        4.46324e-23        5.11602e-23
8919.86        4.80752e-23        4.47991e-23        5.13512e-23
8948.31        4.82548e-23        4.49666e-23        5.15430e-23
8976.85        4.84352e-23        4.51348e-23        5.17356e-23
9005.48        4.86165e-23        4.53038e-23        5.19291e-23
9034.20        4.87985e-23        4.54735e-23        5.21235e-23
9063.02        4.89813e-23        4.56440e-23        5.23187e-23
9091.92        4.91650e-23        4.58152e-23        5.25148e-23
9120.92        4.93495e-23        4.59872e-23        5.27117e-23
9150.01        4.95347e-23        4.61600e-23        5.29095e-23
9179.19        4.97209e-23        4.63335e-23        5.31082e-23
9208.47        4.99078e-23        4.65078e-23        5.33078e-23
9237.84        5.00956e-23        4.66828e-23        5.35083e-23
9267.30        5.02842e-23        4.68587e-23        5.37097e-23
9296.86        5.04736e-23        4.70353e-23        5.39119e-23
9326.51        5.06639e-23        4.72127e-23        5.41151e-23
9356.26        5.08550e-23        4.73909e-23        5.43191e-23
9386.10        5.10470e-23        4.75699e-23        5.45241e-23
9416.03        5.12398e-23        4.77497e-23        5.47300e-23
9446.06        5.14335e-23        4.79303e-23        5.49367e-23
9476.19        5.16281e-23        4.81117e-23        5.51445e-23
9506.42        5.18235e-23        4.82939e-23        5.53531e-23
9536.73        5.20198e-23        4.84769e-23        5.55626e-23
9567.15        5.22169e-23        4.86607e-23        5.57731e-23
9597.66        5.24150e-23        4.88454e-23        5.59846e-23
9628.27        5.26139e-23        4.90308e-23        5.61969e-23
9658.98        5.28137e-23        4.92171e-23        5.64102e-23
9689.79        5.30144e-23        4.94042e-23        5.66245e-23
9720.69        5.32160e-23        4.95922e-23        5.68397e-23
9751.70        5.34184e-23        4.97810e-23        5.70559e-23
9782.80        5.36218e-23        4.99706e-23        5.72730e-23
9814.00        5.38261e-23        5.01611e-23        5.74911e-23
9845.30        5.40313e-23        5.03524e-23        5.77102e-23
9876.70        5.42374e-23        5.05446e-23        5.79302e-23
9908.20        5.44445e-23        5.07377e-23        5.81512e-23
9939.80        5.46524e-23        5.09316e-23        5.83732e-23
9971.50        5.48613e-23        5.11263e-23        5.85962e-23


==> anc/toptop_2fhl_constraints_one.txt <==
#DM constraints, toptop, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        4.09596e-23        3.83575e-23        4.35617e-23
172.55        3.98529e-23        3.73206e-23        4.23852e-23
173.10        3.88000e-23        3.63341e-23        4.12659e-23
173.65        3.77972e-23        3.53946e-23        4.01999e-23
174.20        3.68412e-23        3.44988e-23        3.91836e-23
174.76        3.59289e-23        3.36440e-23        3.82137e-23
175.32        3.50573e-23        3.28275e-23        3.72872e-23
175.88        3.42241e-23        3.20468e-23        3.64014e-23
176.44        3.34267e-23        3.12997e-23        3.55538e-23
177.00        3.26631e-23        3.05842e-23        3.47420e-23
177.57        3.19312e-23        2.98984e-23        3.39639e-23
178.13        3.12291e-23        2.92406e-23        3.32175e-23
178.70        3.05551e-23        2.86092e-23        3.25011e-23
179.27        2.99077e-23        2.80026e-23        3.18128e-23
179.84        2.92854e-23        2.74196e-23        3.11512e-23
180.41        2.86868e-23        2.68587e-23        3.05149e-23
180.99        2.81106e-23        2.63189e-23        2.99024e-23
181.57        2.75557e-23        2.57990e-23        2.93124e-23
182.15        2.70209e-23        2.52979e-23        2.87440e-23
182.73        2.65053e-23        2.48148e-23        2.81958e-23
183.31        2.60078e-23        2.43487e-23        2.76670e-23
183.89        2.55277e-23        2.38988e-23        2.71565e-23
184.48        2.50639e-23        2.34643e-23        2.66635e-23
185.07        2.46158e-23        2.30444e-23        2.61871e-23
185.66        2.41825e-23        2.26386e-23        2.57265e-23
186.25        2.37635e-23        2.22460e-23        2.52811e-23
186.85        2.33581e-23        2.18661e-23        2.48501e-23
187.44        2.29656e-23        2.14983e-23        2.44328e-23
188.04        2.25854e-23        2.11422e-23        2.40287e-23
188.64        2.22171e-23        2.07971e-23        2.36371e-23
189.24        2.18601e-23        2.04626e-23        2.32576e-23
189.85        2.15139e-23        2.01382e-23        2.28896e-23
190.45        2.11780e-23        1.98235e-23        2.25325e-23
191.06        2.08521e-23        1.95182e-23        2.21861e-23
191.67        2.05358e-23        1.92218e-23        2.18498e-23
192.28        2.02285e-23        1.89339e-23        2.15232e-23
192.89        1.99301e-23        1.86543e-23        2.12059e-23
193.51        1.96400e-23        1.83825e-23        2.08975e-23
194.12        1.93581e-23        1.81183e-23        2.05978e-23
194.74        1.90839e-23        1.78615e-23        2.03063e-23
195.36        1.88172e-23        1.76116e-23        2.00228e-23
195.99        1.85577e-23        1.73684e-23        1.97469e-23
196.61        1.83051e-23        1.71318e-23        1.94784e-23
197.24        1.80592e-23        1.69014e-23        1.92170e-23
197.87        1.78197e-23        1.66770e-23        1.89624e-23
198.50        1.75864e-23        1.64584e-23        1.87144e-23
199.13        1.73591e-23        1.62454e-23        1.84728e-23
199.77        1.71375e-23        1.60378e-23        1.82373e-23
200.41        1.69195e-23        1.58336e-23        1.80054e-23
201.04        1.67057e-23        1.56333e-23        1.77780e-23
201.69        1.64971e-23        1.54380e-23        1.75562e-23
202.33        1.62936e-23        1.52474e-23        1.73398e-23
202.97        1.60950e-23        1.50614e-23        1.71287e-23
203.62        1.59012e-23        1.48798e-23        1.69225e-23
204.27        1.57119e-23        1.47025e-23        1.67213e-23
204.92        1.55271e-23        1.45294e-23        1.65247e-23
205.58        1.53465e-23        1.43603e-23        1.63328e-23
206.23        1.51702e-23        1.41951e-23        1.61452e-23
206.89        1.49978e-23        1.40337e-23        1.59619e-23
207.55        1.48294e-23        1.38759e-23        1.57828e-23
208.21        1.46647e-23        1.37217e-23        1.56077e-23
208.88        1.45037e-23        1.35709e-23        1.54365e-23
209.54        1.43462e-23        1.34234e-23        1.52690e-23
210.21        1.41922e-23        1.32792e-23        1.51053e-23
210.88        1.40415e-23        1.31380e-23        1.49450e-23
211.55        1.38941e-23        1.29999e-23        1.47882e-23
212.23        1.37498e-23        1.28648e-23        1.46348e-23
212.90        1.36085e-23        1.27325e-23        1.44846e-23
213.58        1.34703e-23        1.26029e-23        1.43376e-23
214.26        1.33349e-23        1.24761e-23        1.41936e-23
214.95        1.32023e-23        1.23519e-23        1.40526e-23
215.63        1.30724e-23        1.22303e-23        1.39145e-23
216.32        1.29451e-23        1.21111e-23        1.37792e-23
217.01        1.28205e-23        1.19943e-23        1.36466e-23
217.70        1.26983e-23        1.18799e-23        1.35167e-23
218.40        1.25786e-23        1.17677e-23        1.33894e-23
219.09        1.24612e-23        1.16578e-23        1.32646e-23
219.79        1.23461e-23        1.15500e-23        1.31423e-23
220.49        1.22333e-23        1.14443e-23        1.30223e-23
221.20        1.21227e-23        1.13407e-23        1.29046e-23
221.90        1.20141e-23        1.12390e-23        1.27892e-23
222.61        1.19076e-23        1.11393e-23        1.26760e-23
223.32        1.18031e-23        1.10414e-23        1.25649e-23
224.03        1.17005e-23        1.09453e-23        1.24558e-23
224.75        1.15998e-23        1.08509e-23        1.23487e-23
225.46        1.15009e-23        1.07582e-23        1.22435e-23
226.18        1.14037e-23        1.06672e-23        1.21402e-23
226.90        1.13082e-23        1.05778e-23        1.20387e-23
227.63        1.12144e-23        1.04899e-23        1.19389e-23
228.35        1.11222e-23        1.04035e-23        1.18409e-23
229.08        1.10316e-23        1.03186e-23        1.17445e-23
229.81        1.09424e-23        1.02352e-23        1.16497e-23
230.55        1.08548e-23        1.01531e-23        1.15566e-23
231.28        1.07686e-23        1.00723e-23        1.14649e-23
232.02        1.06838e-23        9.99286e-24        1.13747e-23
232.76        1.06003e-23        9.91469e-24        1.12860e-23
233.50        1.05182e-23        9.83775e-24        1.11987e-23
234.25        1.04374e-23        9.76203e-24        1.11127e-23
234.99        1.03578e-23        9.68748e-24        1.10281e-23
235.74        1.02794e-23        9.61407e-24        1.09448e-23
236.49        1.02023e-23        9.54178e-24        1.08628e-23
237.25        1.01263e-23        9.47058e-24        1.07819e-23
238.01        1.00514e-23        9.40043e-24        1.07023e-23
238.76        9.97761e-24        9.33132e-24        1.06239e-23
239.53        9.90491e-24        9.26322e-24        1.05466e-23
240.29        9.83326e-24        9.19610e-24        1.04704e-23
241.06        9.76265e-24        9.12994e-24        1.03953e-23
241.83        9.69306e-24        9.06475e-24        1.03214e-23
242.60        9.62450e-24        9.00053e-24        1.02485e-23
243.37        9.55697e-24        8.93726e-24        1.01767e-23
244.15        9.49045e-24        8.87495e-24        1.01060e-23
244.93        9.42496e-24        8.81359e-24        1.00363e-23
245.71        9.36047e-24        8.75318e-24        9.96777e-24
246.49        9.29699e-24        8.69371e-24        9.90028e-24
247.28        9.23452e-24        8.63517e-24        9.83386e-24
248.06        9.17303e-24        8.57757e-24        9.76849e-24
248.86        9.11254e-24        8.52090e-24        9.70418e-24
249.65        9.05302e-24        8.46514e-24        9.64091e-24
250.45        8.99449e-24        8.41029e-24        9.57868e-24
251.24        8.93692e-24        8.35636e-24        9.51748e-24
252.05        8.88031e-24        8.30332e-24        9.45730e-24
252.85        8.82465e-24        8.25117e-24        9.39813e-24
253.66        8.76994e-24        8.19991e-24        9.33997e-24
254.47        8.71617e-24        8.14953e-24        9.28281e-24
255.28        8.66332e-24        8.10001e-24        9.22663e-24
256.09        8.61140e-24        8.05136e-24        9.17144e-24
256.91        8.56039e-24        8.00357e-24        9.11722e-24
257.73        8.51029e-24        7.95662e-24        9.06396e-24
258.55        8.46109e-24        7.91051e-24        9.01166e-24
259.37        8.41277e-24        7.86524e-24        8.96031e-24
260.20        8.36534e-24        7.82079e-24        8.90989e-24
261.03        8.31877e-24        7.77715e-24        8.86039e-24
261.86        8.27303e-24        7.73428e-24        8.81177e-24
262.70        8.22808e-24        7.69216e-24        8.76400e-24
263.54        8.18388e-24        7.65074e-24        8.71703e-24
264.38        8.14042e-24        7.61000e-24        8.67083e-24
265.22        8.09764e-24        7.56991e-24        8.62537e-24
266.07        8.05552e-24        7.53044e-24        8.58061e-24
266.91        8.01404e-24        7.49156e-24        8.53652e-24
267.77        7.97316e-24        7.45324e-24        8.49307e-24
268.62        7.93285e-24        7.41547e-24        8.45024e-24
269.48        7.89310e-24        7.37820e-24        8.40799e-24
270.34        7.85387e-24        7.34143e-24        8.36630e-24
271.20        7.81514e-24        7.30513e-24        8.32515e-24
272.06        7.77689e-24        7.26927e-24        8.28450e-24
272.93        7.73909e-24        7.23384e-24        8.24433e-24
273.80        7.70172e-24        7.19882e-24        8.20462e-24
274.67        7.66477e-24        7.16418e-24        8.16536e-24
275.55        7.62821e-24        7.12991e-24        8.12651e-24
276.43        7.59202e-24        7.09599e-24        8.08805e-24
277.31        7.55619e-24        7.06240e-24        8.04998e-24
278.20        7.52069e-24        7.02912e-24        8.01226e-24
279.08        7.48551e-24        6.99615e-24        7.97488e-24
279.97        7.45064e-24        6.96346e-24        7.93782e-24
280.87        7.41605e-24        6.93104e-24        7.90107e-24
281.76        7.38177e-24        6.89890e-24        7.86464e-24
282.66        7.34778e-24        6.86704e-24        7.82853e-24
283.56        7.31412e-24        6.83548e-24        7.79275e-24
284.47        7.28077e-24        6.80422e-24        7.75732e-24
285.37        7.24775e-24        6.77327e-24        7.72224e-24
286.28        7.21508e-24        6.74263e-24        7.68752e-24
287.20        7.18274e-24        6.71232e-24        7.65316e-24
288.11        7.15076e-24        6.68234e-24        7.61918e-24
289.03        7.11913e-24        6.65269e-24        7.58558e-24
289.95        7.08787e-24        6.62338e-24        7.55236e-24
290.88        7.05697e-24        6.59441e-24        7.51953e-24
291.81        7.02645e-24        6.56579e-24        7.48710e-24
292.74        6.99630e-24        6.53753e-24        7.45507e-24
293.67        6.96654e-24        6.50962e-24        7.42345e-24
294.61        6.93716e-24        6.48208e-24        7.39224e-24
295.55        6.90817e-24        6.45490e-24        7.36145e-24
296.49        6.87958e-24        6.42809e-24        7.33107e-24
297.43        6.85138e-24        6.40164e-24        7.30111e-24
298.38        6.82358e-24        6.37558e-24        7.27158e-24
299.34        6.79618e-24        6.34989e-24        7.24248e-24
300.29        6.76866e-24        6.32409e-24        7.21323e-24
301.25        6.74033e-24        6.29758e-24        7.18308e-24
302.21        6.71240e-24        6.27144e-24        7.15336e-24
303.17        6.68486e-24        6.24567e-24        7.12405e-24
304.14        6.65771e-24        6.22025e-24        7.09516e-24
305.11        6.63092e-24        6.19519e-24        7.06666e-24
306.08        6.60451e-24        6.17047e-24        7.03855e-24
307.06        6.57845e-24        6.14607e-24        7.01082e-24
308.04        6.55274e-24        6.12201e-24        6.98346e-24
309.02        6.52736e-24        6.09826e-24        6.95646e-24
310.01        6.50232e-24        6.07482e-24        6.92981e-24
310.99        6.47759e-24        6.05168e-24        6.90351e-24
311.99        6.45319e-24        6.02883e-24        6.87754e-24
312.98        6.42909e-24        6.00628e-24        6.85190e-24
313.98        6.40529e-24        5.98400e-24        6.82658e-24
314.98        6.38178e-24        5.96200e-24        6.80157e-24
315.99        6.35856e-24        5.94026e-24        6.77687e-24
316.99        6.33562e-24        5.91879e-24        6.75246e-24
318.00        6.31296e-24        5.89757e-24        6.72834e-24
319.02        6.29055e-24        5.87660e-24        6.70451e-24
320.04        6.26841e-24        5.85587e-24        6.68095e-24
321.06        6.24653e-24        5.83538e-24        6.65767e-24
322.08        6.22489e-24        5.81513e-24        6.63465e-24
323.11        6.20349e-24        5.79510e-24        6.61189e-24
324.14        6.18233e-24        5.77529e-24        6.58938e-24
325.17        6.16141e-24        5.75570e-24        6.56712e-24
326.21        6.14070e-24        5.73631e-24        6.54509e-24
327.25        6.12022e-24        5.71714e-24        6.52331e-24
328.29        6.09996e-24        5.69817e-24        6.50175e-24
329.34        6.07990e-24        5.67939e-24        6.48042e-24
330.39        6.06006e-24        5.66081e-24        6.45930e-24
331.44        6.04041e-24        5.64242e-24        6.43841e-24
332.50        6.02097e-24        5.62421e-24        6.41772e-24
333.56        6.00172e-24        5.60619e-24        6.39725e-24
334.63        5.98267e-24        5.58835e-24        6.37699e-24
335.69        5.96381e-24        5.57069e-24        6.35693e-24
336.76        5.94515e-24        5.55322e-24        6.33707e-24
337.84        5.92667e-24        5.53592e-24        6.31742e-24
338.92        5.90838e-24        5.51879e-24        6.29797e-24
340.00        5.89028e-24        5.50185e-24        6.27872e-24
341.08        5.87237e-24        5.48507e-24        6.25967e-24
342.17        5.85463e-24        5.46846e-24        6.24081e-24
343.26        5.83708e-24        5.45202e-24        6.22214e-24
344.36        5.81971e-24        5.43575e-24        6.20366e-24
345.45        5.80251e-24        5.41965e-24        6.18537e-24
346.56        5.78549e-24        5.40371e-24        6.16727e-24
347.66        5.76864e-24        5.38793e-24        6.14935e-24
348.77        5.75196e-24        5.37231e-24        6.13161e-24
349.88        5.73546e-24        5.35685e-24        6.11406e-24
351.00        5.71912e-24        5.34155e-24        6.09668e-24
352.12        5.70295e-24        5.32640e-24        6.07949e-24
353.24        5.68694e-24        5.31141e-24        6.06247e-24
354.37        5.67110e-24        5.29657e-24        6.04562e-24
355.50        5.65542e-24        5.28189e-24        6.02895e-24
356.63        5.63990e-24        5.26735e-24        6.01245e-24
357.77        5.62454e-24        5.25296e-24        5.99611e-24
358.91        5.60933e-24        5.23872e-24        5.97995e-24
360.05        5.59429e-24        5.22463e-24        5.96395e-24
361.20        5.57939e-24        5.21067e-24        5.94811e-24
362.35        5.56465e-24        5.19687e-24        5.93244e-24
363.51        5.55007e-24        5.18320e-24        5.91693e-24
364.67        5.53563e-24        5.16967e-24        5.90158e-24
365.83        5.52134e-24        5.15629e-24        5.88639e-24
367.00        5.50719e-24        5.14304e-24        5.87135e-24
368.17        5.49320e-24        5.12992e-24        5.85647e-24
369.34        5.47934e-24        5.11694e-24        5.84174e-24
370.52        5.46563e-24        5.10410e-24        5.82717e-24
371.70        5.45206e-24        5.09138e-24        5.81274e-24
372.89        5.43863e-24        5.07880e-24        5.79847e-24
374.08        5.42534e-24        5.06634e-24        5.78434e-24
375.27        5.41219e-24        5.05402e-24        5.77036e-24
376.47        5.39917e-24        5.04182e-24        5.75652e-24
377.67        5.38628e-24        5.02974e-24        5.74282e-24
378.87        5.37353e-24        5.01779e-24        5.72927e-24
380.08        5.36091e-24        5.00597e-24        5.71586e-24
381.29        5.34842e-24        4.99426e-24        5.70259e-24
382.51        5.33606e-24        4.98268e-24        5.68945e-24
383.73        5.32383e-24        4.97122e-24        5.67645e-24
384.95        5.31173e-24        4.95987e-24        5.66359e-24
386.18        5.29975e-24        4.94864e-24        5.65086e-24
387.41        5.28790e-24        4.93753e-24        5.63827e-24
388.65        5.27617e-24        4.92654e-24        5.62580e-24
389.89        5.26457e-24        4.91566e-24        5.61347e-24
391.13        5.25308e-24        4.90489e-24        5.60127e-24
392.38        5.24172e-24        4.89424e-24        5.58919e-24
393.63        5.23047e-24        4.88370e-24        5.57724e-24
394.89        5.21934e-24        4.87327e-24        5.56542e-24
396.15        5.20833e-24        4.86294e-24        5.55372e-24
397.41        5.19744e-24        4.85273e-24        5.54215e-24
398.68        5.18666e-24        4.84262e-24        5.53070e-24
399.95        5.17600e-24        4.83262e-24        5.51937e-24
401.22        5.16508e-24        4.82240e-24        5.50776e-24
402.50        5.15426e-24        4.81227e-24        5.49626e-24
403.79        5.14355e-24        4.80224e-24        5.48487e-24
405.08        5.13295e-24        4.79231e-24        5.47360e-24
406.37        5.12246e-24        4.78248e-24        5.46244e-24
407.66        5.11208e-24        4.77276e-24        5.45140e-24
408.96        5.10180e-24        4.76313e-24        5.44047e-24
410.27        5.09163e-24        4.75360e-24        5.42965e-24
411.58        5.08156e-24        4.74417e-24        5.41894e-24
412.89        5.07159e-24        4.73483e-24        5.40835e-24
414.21        5.06173e-24        4.72559e-24        5.39786e-24
415.53        5.05196e-24        4.71644e-24        5.38747e-24
416.85        5.04229e-24        4.70739e-24        5.37720e-24
418.18        5.03272e-24        4.69842e-24        5.36702e-24
419.52        5.02325e-24        4.68955e-24        5.35695e-24
420.85        5.01387e-24        4.68076e-24        5.34699e-24
422.20        5.00459e-24        4.67207e-24        5.33712e-24
423.54        4.99540e-24        4.66346e-24        5.32735e-24
424.89        4.98631e-24        4.65494e-24        5.31768e-24
426.25        4.97730e-24        4.64650e-24        5.30811e-24
427.61        4.96839e-24        4.63815e-24        5.29864e-24
428.97        4.95957e-24        4.62988e-24        5.28926e-24
430.34        4.95083e-24        4.62169e-24        5.27997e-24
431.71        4.94218e-24        4.61359e-24        5.27078e-24
433.09        4.93362e-24        4.60556e-24        5.26168e-24
434.47        4.92515e-24        4.59762e-24        5.25268e-24
435.86        4.91676e-24        4.58975e-24        5.24376e-24
437.25        4.90845e-24        4.58197e-24        5.23493e-24
438.64        4.90023e-24        4.57426e-24        5.22620e-24
440.04        4.89209e-24        4.56663e-24        5.21754e-24
441.44        4.88403e-24        4.55908e-24        5.20898e-24
442.85        4.87605e-24        4.55160e-24        5.20050e-24
444.26        4.86815e-24        4.54419e-24        5.19211e-24
445.68        4.86033e-24        4.53686e-24        5.18380e-24
447.10        4.85259e-24        4.52960e-24        5.17558e-24
448.53        4.84493e-24        4.52242e-24        5.16744e-24
449.96        4.83734e-24        4.51530e-24        5.15938e-24
451.39        4.82983e-24        4.50826e-24        5.15140e-24
452.83        4.82239e-24        4.50129e-24        5.14350e-24
454.28        4.81503e-24        4.49438e-24        5.13568e-24
455.73        4.80774e-24        4.48755e-24        5.12794e-24
457.18        4.80053e-24        4.48078e-24        5.12028e-24
458.64        4.79339e-24        4.47408e-24        5.11270e-24
460.10        4.78632e-24        4.46745e-24        5.10519e-24
461.57        4.77932e-24        4.46089e-24        5.09776e-24
463.04        4.77240e-24        4.45439e-24        5.09040e-24
464.52        4.76554e-24        4.44796e-24        5.08312e-24
466.00        4.75876e-24        4.44160e-24        5.07592e-24
467.48        4.75204e-24        4.43529e-24        5.06879e-24
468.98        4.74539e-24        4.42906e-24        5.06173e-24
470.47        4.73881e-24        4.42288e-24        5.05474e-24
471.97        4.73230e-24        4.41677e-24        5.04783e-24
473.48        4.72586e-24        4.41073e-24        5.04099e-24
474.99        4.71948e-24        4.40474e-24        5.03422e-24
476.50        4.71317e-24        4.39882e-24        5.02752e-24
478.02        4.70692e-24        4.39296e-24        5.02089e-24
479.55        4.70074e-24        4.38715e-24        5.01433e-24
481.08        4.69463e-24        4.38141e-24        5.00784e-24
482.61        4.68857e-24        4.37573e-24        5.00142e-24
484.15        4.68259e-24        4.37011e-24        4.99506e-24
485.69        4.67666e-24        4.36455e-24        4.98878e-24
487.24        4.67080e-24        4.35904e-24        4.98256e-24
488.80        4.66500e-24        4.35360e-24        4.97640e-24
490.36        4.65926e-24        4.34821e-24        4.97032e-24
491.92        4.65359e-24        4.34288e-24        4.96429e-24
493.49        4.64797e-24        4.33760e-24        4.95834e-24
495.06        4.64242e-24        4.33239e-24        4.95245e-24
496.64        4.63692e-24        4.32722e-24        4.94662e-24
498.23        4.63149e-24        4.32212e-24        4.94085e-24
499.81        4.62611e-24        4.31707e-24        4.93515e-24
501.41        4.62061e-24        4.31191e-24        4.92931e-24
503.01        4.61515e-24        4.30678e-24        4.92351e-24
504.61        4.60974e-24        4.30172e-24        4.91777e-24
506.22        4.60440e-24        4.29670e-24        4.91209e-24
507.84        4.59911e-24        4.29174e-24        4.90648e-24
509.46        4.59389e-24        4.28684e-24        4.90093e-24
511.08        4.58873e-24        4.28200e-24        4.89545e-24
512.71        4.58362e-24        4.27721e-24        4.89003e-24
514.35        4.57858e-24        4.27248e-24        4.88468e-24
515.99        4.57361e-24        4.26781e-24        4.87940e-24
517.63        4.56869e-24        4.26320e-24        4.87418e-24
519.28        4.56384e-24        4.25865e-24        4.86903e-24
520.94        4.55905e-24        4.25415e-24        4.86395e-24
522.60        4.55432e-24        4.24972e-24        4.85893e-24
524.27        4.54966e-24        4.24534e-24        4.85399e-24
525.94        4.54506e-24        4.24102e-24        4.84911e-24
527.62        4.54053e-24        4.23677e-24        4.84430e-24
529.30        4.53606e-24        4.23257e-24        4.83955e-24
530.99        4.53166e-24        4.22843e-24        4.83488e-24
532.68        4.52732e-24        4.22436e-24        4.83028e-24
534.38        4.52305e-24        4.22035e-24        4.82575e-24
536.08        4.51884e-24        4.21639e-24        4.82129e-24
537.79        4.51470e-24        4.21250e-24        4.81690e-24
539.51        4.51063e-24        4.20868e-24        4.81258e-24
541.23        4.50662e-24        4.20491e-24        4.80833e-24
542.96        4.50268e-24        4.20121e-24        4.80415e-24
544.69        4.49881e-24        4.19757e-24        4.80005e-24
546.43        4.49500e-24        4.19399e-24        4.79602e-24
548.17        4.49127e-24        4.19048e-24        4.79206e-24
549.92        4.48760e-24        4.18703e-24        4.78817e-24
551.67        4.48400e-24        4.18364e-24        4.78435e-24
553.43        4.48046e-24        4.18032e-24        4.78061e-24
555.20        4.47700e-24        4.17706e-24        4.77694e-24
556.97        4.47359e-24        4.17385e-24        4.77334e-24
558.74        4.47025e-24        4.17071e-24        4.76980e-24
560.52        4.46698e-24        4.16762e-24        4.76633e-24
562.31        4.46376e-24        4.16459e-24        4.76292e-24
564.11        4.46060e-24        4.16162e-24        4.75958e-24
565.90        4.45749e-24        4.15869e-24        4.75630e-24
567.71        4.45445e-24        4.15582e-24        4.75307e-24
569.52        4.45145e-24        4.15300e-24        4.74991e-24
571.34        4.44852e-24        4.15023e-24        4.74680e-24
573.16        4.44563e-24        4.14751e-24        4.74375e-24
574.99        4.44279e-24        4.14484e-24        4.74075e-24
576.82        4.44001e-24        4.14221e-24        4.73780e-24
578.66        4.43727e-24        4.13963e-24        4.73491e-24
580.51        4.43457e-24        4.13709e-24        4.73206e-24
582.36        4.43193e-24        4.13459e-24        4.72927e-24
584.21        4.42933e-24        4.13214e-24        4.72652e-24
586.08        4.42677e-24        4.12972e-24        4.72382e-24
587.95        4.42425e-24        4.12735e-24        4.72116e-24
589.82        4.42178e-24        4.12501e-24        4.71855e-24
591.70        4.41935e-24        4.12271e-24        4.71598e-24
593.59        4.41695e-24        4.12045e-24        4.71345e-24
595.48        4.41459e-24        4.11822e-24        4.71097e-24
597.38        4.41227e-24        4.11602e-24        4.70852e-24
599.29        4.40999e-24        4.11386e-24        4.70611e-24
601.20        4.40761e-24        4.11162e-24        4.70360e-24
603.12        4.40520e-24        4.10935e-24        4.70104e-24
605.04        4.40282e-24        4.10711e-24        4.69853e-24
606.97        4.40047e-24        4.10490e-24        4.69604e-24
608.91        4.39817e-24        4.10273e-24        4.69360e-24
610.85        4.39589e-24        4.10059e-24        4.69120e-24
612.80        4.39366e-24        4.09848e-24        4.68883e-24
614.75        4.39146e-24        4.09641e-24        4.68651e-24
616.71        4.38930e-24        4.09438e-24        4.68423e-24
618.68        4.38718e-24        4.09238e-24        4.68198e-24
620.65        4.38510e-24        4.09042e-24        4.67978e-24
622.63        4.38306e-24        4.08849e-24        4.67762e-24
624.62        4.38105e-24        4.08660e-24        4.67551e-24
626.61        4.37909e-24        4.08475e-24        4.67343e-24
628.61        4.37717e-24        4.08294e-24        4.67141e-24
630.61        4.37529e-24        4.08116e-24        4.66942e-24
632.62        4.37345e-24        4.07943e-24        4.66748e-24
634.64        4.37166e-24        4.07773e-24        4.66559e-24
636.67        4.36991e-24        4.07607e-24        4.66374e-24
638.70        4.36820e-24        4.07446e-24        4.66194e-24
640.73        4.36653e-24        4.07288e-24        4.66018e-24
642.78        4.36491e-24        4.07135e-24        4.65847e-24
644.83        4.36334e-24        4.06986e-24        4.65682e-24
646.88        4.36181e-24        4.06841e-24        4.65520e-24
648.95        4.36032e-24        4.06701e-24        4.65364e-24
651.02        4.35889e-24        4.06564e-24        4.65213e-24
653.09        4.35750e-24        4.06432e-24        4.65067e-24
655.18        4.35615e-24        4.06305e-24        4.64926e-24
657.27        4.35485e-24        4.06182e-24        4.64789e-24
659.36        4.35360e-24        4.06063e-24        4.64658e-24
661.46        4.35240e-24        4.05948e-24        4.64532e-24
663.57        4.35125e-24        4.05838e-24        4.64411e-24
665.69        4.35014e-24        4.05733e-24        4.64295e-24
667.81        4.34908e-24        4.05632e-24        4.64184e-24
669.94        4.34806e-24        4.05535e-24        4.64078e-24
672.08        4.34710e-24        4.05443e-24        4.63977e-24
674.22        4.34618e-24        4.05355e-24        4.63882e-24
676.37        4.34532e-24        4.05272e-24        4.63791e-24
678.53        4.34450e-24        4.05193e-24        4.63706e-24
680.70        4.34372e-24        4.05119e-24        4.63626e-24
682.87        4.34300e-24        4.05049e-24        4.63551e-24
685.04        4.34233e-24        4.04984e-24        4.63481e-24
687.23        4.34170e-24        4.04923e-24        4.63417e-24
689.42        4.34113e-24        4.04867e-24        4.63358e-24
691.62        4.34060e-24        4.04816e-24        4.63304e-24
693.83        4.34012e-24        4.04769e-24        4.63255e-24
696.04        4.33970e-24        4.04727e-24        4.63212e-24
698.26        4.33932e-24        4.04689e-24        4.63174e-24
700.49        4.33899e-24        4.04657e-24        4.63141e-24
702.72        4.33871e-24        4.04628e-24        4.63114e-24
704.96        4.33848e-24        4.04605e-24        4.63092e-24
707.21        4.33830e-24        4.04585e-24        4.63075e-24
709.47        4.33817e-24        4.04571e-24        4.63063e-24
711.73        4.33808e-24        4.04560e-24        4.63056e-24
714.00        4.33804e-24        4.04554e-24        4.63054e-24
716.28        4.33804e-24        4.04552e-24        4.63057e-24
718.56        4.33809e-24        4.04553e-24        4.63064e-24
720.85        4.33817e-24        4.04559e-24        4.63076e-24
723.15        4.33830e-24        4.04569e-24        4.63092e-24
725.46        4.33847e-24        4.04582e-24        4.63112e-24
727.77        4.33868e-24        4.04599e-24        4.63137e-24
730.09        4.33893e-24        4.04620e-24        4.63166e-24
732.42        4.33922e-24        4.04644e-24        4.63199e-24
734.76        4.33954e-24        4.04672e-24        4.63236e-24
737.10        4.33990e-24        4.04703e-24        4.63277e-24
739.45        4.34030e-24        4.04738e-24        4.63321e-24
741.81        4.34073e-24        4.04775e-24        4.63370e-24
744.17        4.34119e-24        4.04816e-24        4.63422e-24
746.55        4.34169e-24        4.04860e-24        4.63477e-24
748.93        4.34221e-24        4.04907e-24        4.63536e-24
751.32        4.34277e-24        4.04956e-24        4.63598e-24
753.71        4.34337e-24        4.05009e-24        4.63664e-24
756.12        4.34399e-24        4.05065e-24        4.63733e-24
758.53        4.34464e-24        4.05123e-24        4.63806e-24
760.95        4.34533e-24        4.05185e-24        4.63882e-24
763.38        4.34606e-24        4.05250e-24        4.63962e-24
765.81        4.34682e-24        4.05318e-24        4.64045e-24
768.25        4.34761e-24        4.05390e-24        4.64132e-24
770.70        4.34844e-24        4.05464e-24        4.64223e-24
773.16        4.34931e-24        4.05543e-24        4.64319e-24
775.63        4.35021e-24        4.05624e-24        4.64418e-24
778.10        4.35115e-24        4.05710e-24        4.64521e-24
780.58        4.35213e-24        4.05798e-24        4.64628e-24
783.07        4.35315e-24        4.05891e-24        4.64739e-24
785.57        4.35421e-24        4.05987e-24        4.64855e-24
788.08        4.35531e-24        4.06087e-24        4.64975e-24
790.59        4.35645e-24        4.06191e-24        4.65100e-24
793.11        4.35764e-24        4.06299e-24        4.65229e-24
795.64        4.35886e-24        4.06410e-24        4.65362e-24
798.18        4.36013e-24        4.06526e-24        4.65500e-24
800.72        4.36139e-24        4.06641e-24        4.65637e-24
803.28        4.36254e-24        4.06747e-24        4.65762e-24
805.84        4.36374e-24        4.06857e-24        4.65892e-24
808.41        4.36498e-24        4.06971e-24        4.66026e-24
810.99        4.36627e-24        4.07089e-24        4.66165e-24
813.57        4.36760e-24        4.07211e-24        4.66309e-24
816.17        4.36897e-24        4.07337e-24        4.66456e-24
818.77        4.37038e-24        4.07466e-24        4.66609e-24
821.38        4.37183e-24        4.07600e-24        4.66766e-24
824.00        4.37332e-24        4.07737e-24        4.66927e-24
826.63        4.37485e-24        4.07878e-24        4.67092e-24
829.27        4.37643e-24        4.08023e-24        4.67262e-24
831.91        4.37804e-24        4.08172e-24        4.67437e-24
834.57        4.37970e-24        4.08325e-24        4.67615e-24
837.23        4.38139e-24        4.08481e-24        4.67798e-24
839.90        4.38313e-24        4.08640e-24        4.67985e-24
842.58        4.38490e-24        4.08804e-24        4.68176e-24
845.26        4.38671e-24        4.08971e-24        4.68371e-24
847.96        4.38856e-24        4.09142e-24        4.68570e-24
850.66        4.39045e-24        4.09316e-24        4.68774e-24
853.38        4.39237e-24        4.09493e-24        4.68981e-24
856.10        4.39434e-24        4.09675e-24        4.69193e-24
858.83        4.39634e-24        4.09859e-24        4.69409e-24
861.57        4.39838e-24        4.10048e-24        4.69628e-24
864.32        4.40046e-24        4.10239e-24        4.69852e-24
867.07        4.40257e-24        4.10434e-24        4.70079e-24
869.84        4.40472e-24        4.10633e-24        4.70311e-24
872.61        4.40690e-24        4.10835e-24        4.70546e-24
875.40        4.40913e-24        4.11040e-24        4.70785e-24
878.19        4.41138e-24        4.11248e-24        4.71028e-24
880.99        4.41368e-24        4.11460e-24        4.71275e-24
883.80        4.41601e-24        4.11676e-24        4.71526e-24
886.62        4.41837e-24        4.11894e-24        4.71780e-24
889.44        4.42077e-24        4.12116e-24        4.72038e-24
892.28        4.42320e-24        4.12341e-24        4.72300e-24
895.13        4.42567e-24        4.12569e-24        4.72566e-24
897.98        4.42818e-24        4.12800e-24        4.72835e-24
900.85        4.43071e-24        4.13035e-24        4.73108e-24
903.72        4.43328e-24        4.13273e-24        4.73384e-24
906.60        4.43589e-24        4.13513e-24        4.73665e-24
909.49        4.43853e-24        4.13758e-24        4.73949e-24
912.39        4.44120e-24        4.14005e-24        4.74236e-24
915.30        4.44391e-24        4.14255e-24        4.74527e-24
918.22        4.44666e-24        4.14509e-24        4.74822e-24
921.15        4.44943e-24        4.14766e-24        4.75121e-24
924.09        4.45224e-24        4.15026e-24        4.75423e-24
927.04        4.45509e-24        4.15289e-24        4.75729e-24
929.99        4.45797e-24        4.15555e-24        4.76038e-24
932.96        4.46088e-24        4.15825e-24        4.76352e-24
935.94        4.46383e-24        4.16098e-24        4.76669e-24
938.92        4.46682e-24        4.16374e-24        4.76989e-24
941.91        4.46983e-24        4.16653e-24        4.77314e-24
944.92        4.47289e-24        4.16936e-24        4.77642e-24
947.93        4.47598e-24        4.17221e-24        4.77974e-24
950.96        4.47910e-24        4.17510e-24        4.78309e-24
953.99        4.48226e-24        4.17802e-24        4.78649e-24
957.03        4.48545e-24        4.18098e-24        4.78992e-24
960.08        4.48868e-24        4.18397e-24        4.79338e-24
963.15        4.49194e-24        4.18699e-24        4.79689e-24
966.22        4.49524e-24        4.19004e-24        4.80043e-24
969.30        4.49857e-24        4.19312e-24        4.80401e-24
972.39        4.50194e-24        4.19624e-24        4.80763e-24
975.49        4.50534e-24        4.19939e-24        4.81129e-24
978.60        4.50878e-24        4.20258e-24        4.81498e-24
981.72        4.51226e-24        4.20579e-24        4.81872e-24
984.86        4.51577e-24        4.20904e-24        4.82249e-24
988.00        4.51931e-24        4.21233e-24        4.82630e-24
991.15        4.52290e-24        4.21564e-24        4.83015e-24
994.31        4.52651e-24        4.21900e-24        4.83403e-24
997.48        4.53017e-24        4.22238e-24        4.83796e-24
1000.66        4.53382e-24        4.22576e-24        4.84187e-24
1003.85        4.53733e-24        4.22902e-24        4.84564e-24
1007.05        4.54089e-24        4.23232e-24        4.84945e-24
1010.27        4.54448e-24        4.23566e-24        4.85329e-24
1013.49        4.54810e-24        4.23902e-24        4.85718e-24
1016.72        4.55176e-24        4.24242e-24        4.86110e-24
1019.96        4.55546e-24        4.24586e-24        4.86506e-24
1023.22        4.55919e-24        4.24932e-24        4.86906e-24
1026.48        4.56296e-24        4.25282e-24        4.87310e-24
1029.75        4.56677e-24        4.25636e-24        4.87718e-24
1033.04        4.57061e-24        4.25993e-24        4.88129e-24
1036.33        4.57449e-24        4.26353e-24        4.88545e-24
1039.64        4.57841e-24        4.26717e-24        4.88965e-24
1042.95        4.58236e-24        4.27084e-24        4.89388e-24
1046.28        4.58635e-24        4.27455e-24        4.89816e-24
1049.62        4.59038e-24        4.27829e-24        4.90247e-24
1052.97        4.59445e-24        4.28207e-24        4.90683e-24
1056.32        4.59855e-24        4.28588e-24        4.91123e-24
1059.69        4.60270e-24        4.28973e-24        4.91566e-24
1063.07        4.60688e-24        4.29361e-24        4.92014e-24
1066.46        4.61110e-24        4.29753e-24        4.92466e-24
1069.86        4.61535e-24        4.30149e-24        4.92922e-24
1073.28        4.61965e-24        4.30548e-24        4.93383e-24
1076.70        4.62399e-24        4.30951e-24        4.93847e-24
1080.13        4.62836e-24        4.31357e-24        4.94316e-24
1083.58        4.63278e-24        4.31767e-24        4.94789e-24
1087.03        4.63723e-24        4.32181e-24        4.95266e-24
1090.50        4.64173e-24        4.32599e-24        4.95747e-24
1093.98        4.64626e-24        4.33020e-24        4.96233e-24
1097.47        4.65084e-24        4.33445e-24        4.96723e-24
1100.97        4.65545e-24        4.33874e-24        4.97217e-24
1104.48        4.66011e-24        4.34306e-24        4.97716e-24
1108.00        4.66481e-24        4.34743e-24        4.98219e-24
1111.54        4.66955e-24        4.35183e-24        4.98727e-24
1115.08        4.67433e-24        4.35627e-24        4.99239e-24
1118.64        4.67915e-24        4.36075e-24        4.99755e-24
1122.21        4.68402e-24        4.36527e-24        5.00276e-24
1125.79        4.68893e-24        4.36983e-24        5.00802e-24
1129.38        4.69388e-24        4.37443e-24        5.01332e-24
1132.98        4.69887e-24        4.37907e-24        5.01867e-24
1136.59        4.70391e-24        4.38376e-24        5.02407e-24
1140.22        4.70900e-24        4.38848e-24        5.02951e-24
1143.85        4.71412e-24        4.39324e-24        5.03500e-24
1147.50        4.71930e-24        4.39805e-24        5.04054e-24
1151.16        4.72452e-24        4.40290e-24        5.04613e-24
1154.83        4.72978e-24        4.40779e-24        5.05177e-24
1158.52        4.73509e-24        4.41272e-24        5.05746e-24
1162.21        4.74045e-24        4.41770e-24        5.06319e-24
1165.92        4.74585e-24        4.42272e-24        5.06898e-24
1169.64        4.75130e-24        4.42779e-24        5.07481e-24
1173.37        4.75680e-24        4.43290e-24        5.08070e-24
1177.11        4.76235e-24        4.43805e-24        5.08664e-24
1180.86        4.76794e-24        4.44325e-24        5.09263e-24
1184.63        4.77358e-24        4.44849e-24        5.09868e-24
1188.41        4.77928e-24        4.45378e-24        5.10477e-24
1192.20        4.78502e-24        4.45912e-24        5.11092e-24
1196.00        4.79081e-24        4.46450e-24        5.11712e-24
1199.81        4.79665e-24        4.46993e-24        5.12338e-24
1203.64        4.80255e-24        4.47541e-24        5.12969e-24
1207.48        4.80849e-24        4.48093e-24        5.13605e-24
1211.33        4.81449e-24        4.48650e-24        5.14247e-24
1215.19        4.82053e-24        4.49212e-24        5.14894e-24
1219.07        4.82662e-24        4.49778e-24        5.15546e-24
1222.96        4.83276e-24        4.50348e-24        5.16203e-24
1226.86        4.83894e-24        4.50923e-24        5.16865e-24
1230.77        4.84517e-24        4.51501e-24        5.17532e-24
1234.70        4.85144e-24        4.52084e-24        5.18204e-24
1238.63        4.85776e-24        4.52672e-24        5.18881e-24
1242.59        4.86412e-24        4.53263e-24        5.19562e-24
1246.55        4.87053e-24        4.53858e-24        5.20247e-24
1250.52        4.87697e-24        4.54457e-24        5.20938e-24
1254.51        4.88346e-24        4.55060e-24        5.21632e-24
1258.51        4.88999e-24        4.55666e-24        5.22331e-24
1262.53        4.89655e-24        4.56276e-24        5.23034e-24
1266.55        4.90316e-24        4.56890e-24        5.23741e-24
1270.59        4.90980e-24        4.57508e-24        5.24452e-24
1274.65        4.91648e-24        4.58128e-24        5.25168e-24
1278.71        4.92320e-24        4.58752e-24        5.25887e-24
1282.79        4.92995e-24        4.59380e-24        5.26609e-24
1286.88        4.93673e-24        4.60011e-24        5.27336e-24
1290.99        4.94355e-24        4.60644e-24        5.28066e-24
1295.10        4.95041e-24        4.61281e-24        5.28800e-24
1299.23        4.95729e-24        4.61921e-24        5.29537e-24
1303.38        4.96421e-24        4.62564e-24        5.30278e-24
1307.53        4.97116e-24        4.63210e-24        5.31022e-24
1311.70        4.97814e-24        4.63858e-24        5.31769e-24
1315.89        4.98515e-24        4.64510e-24        5.32520e-24
1320.08        4.99220e-24        4.65165e-24        5.33275e-24
1324.30        4.99928e-24        4.65823e-24        5.34033e-24
1328.52        5.00640e-24        4.66484e-24        5.34795e-24
1332.76        5.01354e-24        4.67149e-24        5.35560e-24
1337.01        5.02073e-24        4.67816e-24        5.36330e-24
1341.27        5.02795e-24        4.68487e-24        5.37103e-24
1345.55        5.03521e-24        4.69162e-24        5.37880e-24
1349.84        5.04250e-24        4.69839e-24        5.38660e-24
1354.15        5.04983e-24        4.70520e-24        5.39445e-24
1358.46        5.05719e-24        4.71205e-24        5.40234e-24
1362.80        5.06460e-24        4.71893e-24        5.41027e-24
1367.14        5.07204e-24        4.72585e-24        5.41824e-24
1371.50        5.07953e-24        4.73280e-24        5.42625e-24
1375.88        5.08705e-24        4.73979e-24        5.43431e-24
1380.27        5.09461e-24        4.74682e-24        5.44240e-24
1384.67        5.10222e-24        4.75389e-24        5.45055e-24
1389.08        5.10986e-24        4.76099e-24        5.45873e-24
1393.51        5.11755e-24        4.76813e-24        5.46696e-24
1397.96        5.12527e-24        4.77531e-24        5.47524e-24
1402.42        5.13305e-24        4.78253e-24        5.48356e-24
1406.89        5.14086e-24        4.78980e-24        5.49192e-24
1411.38        5.14872e-24        4.79710e-24        5.50034e-24
1415.88        5.15662e-24        4.80444e-24        5.50880e-24
1420.40        5.16457e-24        4.81183e-24        5.51731e-24
1424.93        5.17256e-24        4.81926e-24        5.52587e-24
1429.47        5.18060e-24        4.82673e-24        5.53448e-24
1434.03        5.18869e-24        4.83424e-24        5.54314e-24
1438.60        5.19682e-24        4.84180e-24        5.55185e-24
1443.19        5.20500e-24        4.84940e-24        5.56061e-24
1447.79        5.21324e-24        4.85705e-24        5.56942e-24
1452.41        5.22151e-24        4.86474e-24        5.57829e-24
1457.04        5.22984e-24        4.87248e-24        5.58720e-24
1461.69        5.23822e-24        4.88027e-24        5.59618e-24
1466.35        5.24665e-24        4.88810e-24        5.60520e-24
1471.03        5.25514e-24        4.89599e-24        5.61429e-24
1475.72        5.26367e-24        4.90392e-24        5.62342e-24
1480.43        5.27226e-24        4.91190e-24        5.63262e-24
1485.15        5.28090e-24        4.91993e-24        5.64187e-24
1489.89        5.28959e-24        4.92801e-24        5.65118e-24
1494.64        5.29834e-24        4.93614e-24        5.66055e-24
1499.41        5.30715e-24        4.94432e-24        5.66998e-24
1504.19        5.31580e-24        4.95237e-24        5.67923e-24
1508.98        5.32447e-24        4.96044e-24        5.68851e-24
1513.80        5.33320e-24        4.96856e-24        5.69784e-24
1518.63        5.34199e-24        4.97674e-24        5.70723e-24
1523.47        5.35082e-24        4.98496e-24        5.71669e-24
1528.33        5.35972e-24        4.99324e-24        5.72619e-24
1533.20        5.36866e-24        5.00156e-24        5.73576e-24
1538.09        5.37766e-24        5.00994e-24        5.74539e-24
1543.00        5.38671e-24        5.01836e-24        5.75507e-24
1547.92        5.39582e-24        5.02684e-24        5.76481e-24
1552.86        5.40498e-24        5.03536e-24        5.77460e-24
1557.81        5.41419e-24        5.04393e-24        5.78445e-24
1562.78        5.42346e-24        5.05256e-24        5.79436e-24
1567.76        5.43278e-24        5.06123e-24        5.80433e-24
1572.76        5.44215e-24        5.06995e-24        5.81435e-24
1577.78        5.45157e-24        5.07872e-24        5.82443e-24
1582.81        5.46105e-24        5.08754e-24        5.83456e-24
1587.86        5.47058e-24        5.09641e-24        5.84475e-24
1592.92        5.48016e-24        5.10533e-24        5.85500e-24
1598.00        5.48980e-24        5.11429e-24        5.86530e-24
1603.10        5.49948e-24        5.12330e-24        5.87566e-24
1608.21        5.50922e-24        5.13237e-24        5.88607e-24
1613.34        5.51901e-24        5.14147e-24        5.89654e-24
1618.49        5.52885e-24        5.15063e-24        5.90706e-24
1623.65        5.53874e-24        5.15984e-24        5.91764e-24
1628.83        5.54868e-24        5.16909e-24        5.92828e-24
1634.02        5.55868e-24        5.17839e-24        5.93897e-24
1639.23        5.56872e-24        5.18774e-24        5.94971e-24
1644.46        5.57882e-24        5.19714e-24        5.96051e-24
1649.71        5.58897e-24        5.20658e-24        5.97136e-24
1654.97        5.59917e-24        5.21607e-24        5.98226e-24
1660.25        5.60942e-24        5.22561e-24        5.99323e-24
1665.54        5.61972e-24        5.23519e-24        6.00424e-24
1670.85        5.63007e-24        5.24482e-24        6.01531e-24
1676.18        5.64047e-24        5.25450e-24        6.02643e-24
1681.53        5.65092e-24        5.26423e-24        6.03761e-24
1686.89        5.66142e-24        5.27400e-24        6.04884e-24
1692.27        5.67197e-24        5.28382e-24        6.06012e-24
1697.67        5.68257e-24        5.29368e-24        6.07145e-24
1703.08        5.69322e-24        5.30359e-24        6.08284e-24
1708.52        5.70392e-24        5.31355e-24        6.09429e-24
1713.96        5.71467e-24        5.32355e-24        6.10578e-24
1719.43        5.72546e-24        5.33360e-24        6.11733e-24
1724.92        5.73631e-24        5.34370e-24        6.12893e-24
1730.42        5.74721e-24        5.35384e-24        6.14059e-24
1735.94        5.75817e-24        5.36403e-24        6.15230e-24
1741.47        5.76917e-24        5.37427e-24        6.16407e-24
1747.03        5.78022e-24        5.38455e-24        6.17589e-24
1752.60        5.79133e-24        5.39489e-24        6.18777e-24
1758.19        5.80249e-24        5.40527e-24        6.19970e-24
1763.80        5.81370e-24        5.41570e-24        6.21169e-24
1769.42        5.82496e-24        5.42618e-24        6.22373e-24
1775.06        5.83627e-24        5.43671e-24        6.23583e-24
1780.73        5.84764e-24        5.44729e-24        6.24799e-24
1786.41        5.85906e-24        5.45792e-24        6.26021e-24
1792.10        5.87054e-24        5.46859e-24        6.27248e-24
1797.82        5.88207e-24        5.47932e-24        6.28481e-24
1803.55        5.89365e-24        5.49010e-24        6.29720e-24
1809.30        5.90529e-24        5.50093e-24        6.30964e-24
1815.08        5.91698e-24        5.51181e-24        6.32215e-24
1820.86        5.92872e-24        5.52274e-24        6.33471e-24
1826.67        5.94053e-24        5.53372e-24        6.34733e-24
1832.50        5.95238e-24        5.54476e-24        6.36001e-24
1838.34        5.96430e-24        5.55584e-24        6.37276e-24
1844.21        5.97627e-24        5.56698e-24        6.38556e-24
1850.09        5.98829e-24        5.57817e-24        6.39842e-24
1855.99        6.00038e-24        5.58941e-24        6.41134e-24
1861.91        6.01252e-24        5.60071e-24        6.42433e-24
1867.85        6.02472e-24        5.61206e-24        6.43737e-24
1873.80        6.03697e-24        5.62347e-24        6.45048e-24
1879.78        6.04929e-24        5.63492e-24        6.46365e-24
1885.77        6.06166e-24        5.64644e-24        6.47688e-24
1891.79        6.07409e-24        5.65800e-24        6.49018e-24
1897.82        6.08658e-24        5.66963e-24        6.50354e-24
1903.88        6.09913e-24        5.68130e-24        6.51696e-24
1909.95        6.11174e-24        5.69304e-24        6.53045e-24
1916.04        6.12441e-24        5.70483e-24        6.54400e-24
1922.15        6.13714e-24        5.71667e-24        6.55761e-24
1928.28        6.14993e-24        5.72857e-24        6.57130e-24
1934.43        6.16279e-24        5.74053e-24        6.58504e-24
1940.60        6.17570e-24        5.75255e-24        6.59885e-24
1946.79        6.18868e-24        5.76463e-24        6.61273e-24
1953.00        6.20172e-24        5.77676e-24        6.62668e-24
1959.23        6.21482e-24        5.78895e-24        6.64069e-24
1965.48        6.22799e-24        5.80120e-24        6.65478e-24
1971.74        6.24122e-24        5.81351e-24        6.66892e-24
1978.03        6.25451e-24        5.82588e-24        6.68314e-24
1984.34        6.26787e-24        5.83831e-24        6.69743e-24
1990.67        6.28129e-24        5.85080e-24        6.71179e-24
1997.02        6.29478e-24        5.86335e-24        6.72621e-24
2003.39        6.30822e-24        5.87586e-24        6.74058e-24
2009.78        6.32162e-24        5.88834e-24        6.75491e-24
2016.19        6.33509e-24        5.90088e-24        6.76930e-24
2022.62        6.34862e-24        5.91348e-24        6.78376e-24
2029.07        6.36222e-24        5.92615e-24        6.79830e-24
2035.54        6.37589e-24        5.93887e-24        6.81290e-24
2042.03        6.38962e-24        5.95166e-24        6.82757e-24
2048.55        6.40341e-24        5.96450e-24        6.84232e-24
2055.08        6.41727e-24        5.97741e-24        6.85713e-24
2061.63        6.43119e-24        5.99038e-24        6.87201e-24
2068.21        6.44518e-24        6.00341e-24        6.88696e-24
2074.81        6.45924e-24        6.01650e-24        6.90199e-24
2081.42        6.47336e-24        6.02965e-24        6.91708e-24
2088.06        6.48755e-24        6.04286e-24        6.93224e-24
2094.72        6.50181e-24        6.05614e-24        6.94748e-24
2101.40        6.51613e-24        6.06947e-24        6.96279e-24
2108.10        6.53052e-24        6.08287e-24        6.97817e-24
2114.83        6.54498e-24        6.09634e-24        6.99362e-24
2121.57        6.55950e-24        6.10986e-24        7.00914e-24
2128.34        6.57409e-24        6.12345e-24        7.02473e-24
2135.13        6.58875e-24        6.13710e-24        7.04040e-24
2141.94        6.60347e-24        6.15081e-24        7.05614e-24
2148.77        6.61827e-24        6.16459e-24        7.07195e-24
2155.62        6.63313e-24        6.17843e-24        7.08783e-24
2162.50        6.64806e-24        6.19233e-24        7.10379e-24
2169.39        6.66306e-24        6.20630e-24        7.11982e-24
2176.31        6.67813e-24        6.22033e-24        7.13592e-24
2183.25        6.69326e-24        6.23443e-24        7.15210e-24
2190.22        6.70847e-24        6.24859e-24        7.16835e-24
2197.20        6.72374e-24        6.26281e-24        7.18467e-24
2204.21        6.73909e-24        6.27710e-24        7.20107e-24
2211.24        6.75450e-24        6.29145e-24        7.21755e-24
2218.29        6.76998e-24        6.30587e-24        7.23410e-24
2225.37        6.78554e-24        6.32036e-24        7.25072e-24
2232.47        6.80116e-24        6.33491e-24        7.26742e-24
2239.59        6.81686e-24        6.34952e-24        7.28419e-24
2246.73        6.83262e-24        6.36420e-24        7.30104e-24
2253.89        6.84846e-24        6.37895e-24        7.31797e-24
2261.08        6.86437e-24        6.39377e-24        7.33497e-24
2268.29        6.88035e-24        6.40865e-24        7.35205e-24
2275.53        6.89640e-24        6.42359e-24        7.36920e-24
2282.79        6.91252e-24        6.43861e-24        7.38643e-24
2290.07        6.92871e-24        6.45369e-24        7.40374e-24
2297.37        6.94498e-24        6.46884e-24        7.42113e-24
2304.70        6.96132e-24        6.48405e-24        7.43859e-24
2312.05        6.97773e-24        6.49934e-24        7.45613e-24
2319.42        6.99422e-24        6.51469e-24        7.47375e-24
2326.82        7.01078e-24        6.53011e-24        7.49145e-24
2334.24        7.02741e-24        6.54560e-24        7.50922e-24
2341.69        7.04412e-24        6.56115e-24        7.52708e-24
2349.16        7.06090e-24        6.57678e-24        7.54501e-24
2356.65        7.07775e-24        6.59248e-24        7.56303e-24
2364.16        7.09468e-24        6.60824e-24        7.58112e-24
2371.70        7.11168e-24        6.62407e-24        7.59929e-24
2379.27        7.12876e-24        6.63998e-24        7.61755e-24
2386.86        7.14592e-24        6.65595e-24        7.63588e-24
2394.47        7.16315e-24        6.67200e-24        7.65430e-24
2402.11        7.18045e-24        6.68811e-24        7.67279e-24
2409.77        7.19783e-24        6.70430e-24        7.69137e-24
2417.45        7.21529e-24        6.72056e-24        7.71003e-24
2425.16        7.23283e-24        6.73688e-24        7.72877e-24
2432.90        7.25044e-24        6.75328e-24        7.74759e-24
2440.66        7.26813e-24        6.76976e-24        7.76650e-24
2448.44        7.28589e-24        6.78630e-24        7.78549e-24
2456.25        7.30374e-24        6.80292e-24        7.80456e-24
2464.08        7.32166e-24        6.81961e-24        7.82371e-24
2471.94        7.33966e-24        6.83637e-24        7.84295e-24
2479.83        7.35774e-24        6.85320e-24        7.86227e-24
2487.74        7.37590e-24        6.87011e-24        7.88168e-24
2495.67        7.39413e-24        6.88709e-24        7.90117e-24
2503.63        7.41245e-24        6.90415e-24        7.92075e-24
2511.62        7.43085e-24        6.92128e-24        7.94041e-24
2519.63        7.44932e-24        6.93849e-24        7.96016e-24
2527.66        7.46788e-24        6.95577e-24        7.97999e-24
2535.72        7.48652e-24        6.97312e-24        7.99991e-24
2543.81        7.50523e-24        6.99055e-24        8.01992e-24
2551.92        7.52403e-24        7.00806e-24        8.04001e-24
2560.06        7.54292e-24        7.02564e-24        8.06019e-24
2568.23        7.56188e-24        7.04330e-24        8.08046e-24
2576.42        7.58092e-24        7.06104e-24        8.10081e-24
2584.64        7.60005e-24        7.07885e-24        8.12126e-24
2592.88        7.61926e-24        7.09674e-24        8.14179e-24
2601.15        7.63856e-24        7.11470e-24        8.16241e-24
2609.45        7.65793e-24        7.13275e-24        8.18312e-24
2617.77        7.67740e-24        7.15087e-24        8.20392e-24
2626.12        7.69694e-24        7.16907e-24        8.22481e-24
2634.49        7.71657e-24        7.18735e-24        8.24579e-24
2642.90        7.73629e-24        7.20571e-24        8.26687e-24
2651.32        7.75609e-24        7.22415e-24        8.28803e-24
2659.78        7.77597e-24        7.24266e-24        8.30928e-24
2668.26        7.79595e-24        7.26126e-24        8.33063e-24
2676.77        7.81600e-24        7.27994e-24        8.35207e-24
2685.31        7.83615e-24        7.29870e-24        8.37360e-24
2693.88        7.85638e-24        7.31754e-24        8.39522e-24
2702.47        7.87670e-24        7.33646e-24        8.41694e-24
2711.09        7.89711e-24        7.35546e-24        8.43875e-24
2719.73        7.91760e-24        7.37455e-24        8.46066e-24
2728.41        7.93818e-24        7.39371e-24        8.48266e-24
2737.11        7.95886e-24        7.41296e-24        8.50475e-24
2745.84        7.97962e-24        7.43230e-24        8.52694e-24
2754.60        8.00047e-24        7.45171e-24        8.54923e-24
2763.38        8.02141e-24        7.47121e-24        8.57161e-24
2772.20        8.04244e-24        7.49079e-24        8.59409e-24
2781.04        8.06356e-24        7.51046e-24        8.61666e-24
2789.91        8.08478e-24        7.53022e-24        8.63934e-24
2798.81        8.10608e-24        7.55005e-24        8.66211e-24
2807.73        8.12748e-24        7.56998e-24        8.68498e-24
2816.69        8.14897e-24        7.58999e-24        8.70794e-24
2825.67        8.17055e-24        7.61008e-24        8.73101e-24
2834.68        8.19222e-24        7.63027e-24        8.75418e-24
2843.72        8.21399e-24        7.65054e-24        8.77744e-24
2852.79        8.23585e-24        7.67089e-24        8.80081e-24
2861.89        8.25781e-24        7.69134e-24        8.82428e-24
2871.02        8.27986e-24        7.71187e-24        8.84785e-24
2880.18        8.30201e-24        7.73249e-24        8.87152e-24
2889.36        8.32425e-24        7.75321e-24        8.89529e-24
2898.58        8.34659e-24        7.77401e-24        8.91917e-24
2907.82        8.36902e-24        7.79490e-24        8.94314e-24
2917.10        8.39155e-24        7.81588e-24        8.96723e-24
2926.40        8.41418e-24        7.83695e-24        8.99141e-24
2935.73        8.43691e-24        7.85811e-24        9.01570e-24
2945.10        8.45973e-24        7.87936e-24        9.04010e-24
2954.49        8.48266e-24        7.90071e-24        9.06460e-24
2963.91        8.50568e-24        7.92215e-24        9.08921e-24
2973.37        8.52880e-24        7.94368e-24        9.11392e-24
2982.85        8.55202e-24        7.96530e-24        9.13874e-24
2992.36        8.57535e-24        7.98702e-24        9.16367e-24
3001.91        8.59873e-24        8.00879e-24        9.18866e-24
3011.48        8.62203e-24        8.03050e-24        9.21355e-24
3021.09        8.64543e-24        8.05230e-24        9.23856e-24
3030.72        8.66893e-24        8.07419e-24        9.26366e-24
3040.39        8.69253e-24        8.09618e-24        9.28888e-24
3050.08        8.71623e-24        8.11826e-24        9.31420e-24
3059.81        8.74003e-24        8.14043e-24        9.33964e-24
3069.57        8.76394e-24        8.16270e-24        9.36518e-24
3079.36        8.78795e-24        8.18507e-24        9.39083e-24
3089.18        8.81206e-24        8.20753e-24        9.41659e-24
3099.03        8.83627e-24        8.23009e-24        9.44245e-24
3108.92        8.86059e-24        8.25274e-24        9.46843e-24
3118.83        8.88501e-24        8.27549e-24        9.49453e-24
3128.78        8.90953e-24        8.29834e-24        9.52073e-24
3138.76        8.93416e-24        8.32129e-24        9.54704e-24
3148.77        8.95890e-24        8.34433e-24        9.57347e-24
3158.81        8.98374e-24        8.36747e-24        9.60000e-24
3168.89        9.00868e-24        8.39071e-24        9.62665e-24
3178.99        9.03373e-24        8.41405e-24        9.65342e-24
3189.13        9.05889e-24        8.43748e-24        9.68030e-24
3199.31        9.08415e-24        8.46102e-24        9.70729e-24
3209.51        9.10953e-24        8.48466e-24        9.73440e-24
3219.75        9.13501e-24        8.50839e-24        9.76162e-24
3230.01        9.16059e-24        8.53223e-24        9.78896e-24
3240.32        9.18629e-24        8.55617e-24        9.81641e-24
3250.65        9.21210e-24        8.58021e-24        9.84398e-24
3261.02        9.23801e-24        8.60435e-24        9.87167e-24
3271.42        9.26403e-24        8.62860e-24        9.89947e-24
3281.85        9.29017e-24        8.65295e-24        9.92739e-24
3292.32        9.31641e-24        8.67740e-24        9.95543e-24
3302.82        9.34277e-24        8.70195e-24        9.98359e-24
3313.35        9.36924e-24        8.72661e-24        1.00119e-23
3323.92        9.39582e-24        8.75137e-24        1.00403e-23
3334.52        9.42251e-24        8.77624e-24        1.00688e-23
3345.16        9.44932e-24        8.80121e-24        1.00974e-23
3355.83        9.47624e-24        8.82629e-24        1.01262e-23
3366.53        9.50327e-24        8.85148e-24        1.01551e-23
3377.27        9.53042e-24        8.87677e-24        1.01841e-23
3388.04        9.55768e-24        8.90217e-24        1.02132e-23
3398.84        9.58506e-24        8.92767e-24        1.02424e-23
3409.68        9.61255e-24        8.95329e-24        1.02718e-23
3420.56        9.64016e-24        8.97901e-24        1.03013e-23
3431.47        9.66788e-24        9.00484e-24        1.03309e-23
3442.41        9.69573e-24        9.03078e-24        1.03607e-23
3453.39        9.72369e-24        9.05682e-24        1.03905e-23
3464.41        9.75176e-24        9.08298e-24        1.04205e-23
3475.46        9.77996e-24        9.10925e-24        1.04507e-23
3486.54        9.80828e-24        9.13563e-24        1.04809e-23
3497.66        9.83671e-24        9.16212e-24        1.05113e-23
3508.82        9.86526e-24        9.18873e-24        1.05418e-23
3520.01        9.89394e-24        9.21544e-24        1.05724e-23
3531.23        9.92274e-24        9.24227e-24        1.06032e-23
3542.50        9.95165e-24        9.26921e-24        1.06341e-23
3553.79        9.98069e-24        9.29626e-24        1.06651e-23
3565.13        1.00099e-23        9.32343e-24        1.06963e-23
3576.50        1.00391e-23        9.35071e-24        1.07276e-23
3587.91        1.00685e-23        9.37811e-24        1.07590e-23
3599.35        1.00981e-23        9.40563e-24        1.07905e-23
3610.83        1.01277e-23        9.43326e-24        1.08222e-23
3622.35        1.01575e-23        9.46100e-24        1.08540e-23
3633.90        1.01874e-23        9.48886e-24        1.08860e-23
3645.49        1.02175e-23        9.51684e-24        1.09181e-23
3657.11        1.02476e-23        9.54494e-24        1.09503e-23
3668.78        1.02779e-23        9.57316e-24        1.09826e-23
3680.48        1.03083e-23        9.60149e-24        1.10151e-23
3692.22        1.03389e-23        9.62995e-24        1.10478e-23
3703.99        1.03695e-23        9.65852e-24        1.10805e-23
3715.81        1.04003e-23        9.68722e-24        1.11134e-23
3727.66        1.04313e-23        9.71603e-24        1.11465e-23
3739.55        1.04623e-23        9.74497e-24        1.11797e-23
3751.47        1.04935e-23        9.77403e-24        1.12130e-23
3763.44        1.05248e-23        9.80321e-24        1.12464e-23
3775.44        1.05563e-23        9.83251e-24        1.12800e-23
3787.48        1.05879e-23        9.86194e-24        1.13138e-23
3799.56        1.06196e-23        9.89149e-24        1.13477e-23
3811.68        1.06514e-23        9.92117e-24        1.13817e-23
3823.84        1.06834e-23        9.95097e-24        1.14159e-23
3836.03        1.07155e-23        9.98090e-24        1.14502e-23
3848.27        1.07478e-23        1.00110e-23        1.14847e-23
3860.54        1.07802e-23        1.00411e-23        1.15193e-23
3872.86        1.08127e-23        1.00714e-23        1.15540e-23
3885.21        1.08454e-23        1.01019e-23        1.15889e-23
3897.60        1.08782e-23        1.01324e-23        1.16240e-23
3910.03        1.09111e-23        1.01631e-23        1.16591e-23
3922.50        1.09442e-23        1.01940e-23        1.16945e-23
3935.01        1.09774e-23        1.02249e-23        1.17300e-23
3947.56        1.10108e-23        1.02560e-23        1.17656e-23
3960.15        1.10443e-23        1.02872e-23        1.18014e-23
3972.78        1.10779e-23        1.03185e-23        1.18374e-23
3985.45        1.11117e-23        1.03500e-23        1.18734e-23
3998.16        1.11457e-23        1.03816e-23        1.19097e-23
4010.92        1.11796e-23        1.04133e-23        1.19460e-23
4023.71        1.12137e-23        1.04450e-23        1.19824e-23
4036.54        1.12479e-23        1.04769e-23        1.20189e-23
4049.41        1.12823e-23        1.05090e-23        1.20557e-23
4062.33        1.13168e-23        1.05411e-23        1.20925e-23
4075.29        1.13515e-23        1.05734e-23        1.21296e-23
4088.28        1.13863e-23        1.06059e-23        1.21667e-23
4101.32        1.14213e-23        1.06384e-23        1.22041e-23
4114.40        1.14564e-23        1.06711e-23        1.22416e-23
4127.53        1.14916e-23        1.07040e-23        1.22792e-23
4140.69        1.15270e-23        1.07370e-23        1.23170e-23
4153.90        1.15625e-23        1.07701e-23        1.23550e-23
4167.15        1.15982e-23        1.08033e-23        1.23931e-23
4180.44        1.16341e-23        1.08367e-23        1.24314e-23
4193.77        1.16701e-23        1.08703e-23        1.24699e-23
4207.14        1.17062e-23        1.09040e-23        1.25085e-23
4220.56        1.17425e-23        1.09378e-23        1.25472e-23
4234.02        1.17790e-23        1.09718e-23        1.25862e-23
4247.53        1.18156e-23        1.10059e-23        1.26253e-23
4261.07        1.18523e-23        1.10401e-23        1.26645e-23
4274.66        1.18892e-23        1.10745e-23        1.27040e-23
4288.30        1.19263e-23        1.11091e-23        1.27436e-23
4301.98        1.19635e-23        1.11438e-23        1.27833e-23
4315.70        1.20009e-23        1.11786e-23        1.28233e-23
4329.46        1.20385e-23        1.12136e-23        1.28634e-23
4343.27        1.20762e-23        1.12487e-23        1.29036e-23
4357.12        1.21140e-23        1.12840e-23        1.29441e-23
4371.02        1.21520e-23        1.13194e-23        1.29847e-23
4384.96        1.21902e-23        1.13550e-23        1.30254e-23
4398.94        1.22285e-23        1.13907e-23        1.30664e-23
4412.97        1.22670e-23        1.14266e-23        1.31075e-23
4427.05        1.23057e-23        1.14626e-23        1.31488e-23
4441.17        1.23445e-23        1.14988e-23        1.31903e-23
4455.33        1.23835e-23        1.15351e-23        1.32319e-23
4469.54        1.24226e-23        1.15716e-23        1.32737e-23
4483.80        1.24620e-23        1.16082e-23        1.33157e-23
4498.10        1.25014e-23        1.16450e-23        1.33579e-23
4512.44        1.25411e-23        1.16819e-23        1.34002e-23
4526.84        1.25809e-23        1.17190e-23        1.34427e-23
4541.27        1.26209e-23        1.17563e-23        1.34855e-23
4555.76        1.26610e-23        1.17937e-23        1.35283e-23
4570.29        1.27013e-23        1.18313e-23        1.35714e-23
4584.86        1.27418e-23        1.18690e-23        1.36146e-23
4599.49        1.27825e-23        1.19069e-23        1.36581e-23
4614.16        1.28233e-23        1.19450e-23        1.37017e-23
4628.87        1.28643e-23        1.19832e-23        1.37455e-23
4643.64        1.29055e-23        1.20215e-23        1.37895e-23
4658.45        1.29469e-23        1.20601e-23        1.38336e-23
4673.30        1.29884e-23        1.20988e-23        1.38780e-23
4688.21        1.30301e-23        1.21376e-23        1.39225e-23
4703.16        1.30720e-23        1.21767e-23        1.39673e-23
4718.16        1.31140e-23        1.22158e-23        1.40122e-23
4733.21        1.31562e-23        1.22552e-23        1.40573e-23
4748.31        1.31986e-23        1.22947e-23        1.41026e-23
4763.45        1.32412e-23        1.23344e-23        1.41481e-23
4778.64        1.32840e-23        1.23743e-23        1.41938e-23
4793.88        1.33270e-23        1.24143e-23        1.42396e-23
4809.17        1.33701e-23        1.24545e-23        1.42857e-23
4824.51        1.34134e-23        1.24949e-23        1.43320e-23
4839.90        1.34569e-23        1.25354e-23        1.43784e-23
4855.33        1.35006e-23        1.25761e-23        1.44251e-23
4870.82        1.35445e-23        1.26170e-23        1.44719e-23
4886.35        1.35885e-23        1.26580e-23        1.45190e-23
4901.94        1.36327e-23        1.26993e-23        1.45662e-23
4917.57        1.36772e-23        1.27407e-23        1.46137e-23
4933.26        1.37218e-23        1.27822e-23        1.46613e-23
4948.99        1.37666e-23        1.28240e-23        1.47092e-23
4964.78        1.38116e-23        1.28659e-23        1.47572e-23
4980.61        1.38568e-23        1.29080e-23        1.48055e-23
4996.50        1.39022e-23        1.29503e-23        1.48540e-23
5012.43        1.39476e-23        1.29927e-23        1.49025e-23
5028.42        1.39932e-23        1.30352e-23        1.49513e-23
5044.45        1.40391e-23        1.30779e-23        1.50002e-23
5060.54        1.40851e-23        1.31208e-23        1.50493e-23
5076.68        1.41313e-23        1.31639e-23        1.50987e-23
5092.88        1.41777e-23        1.32071e-23        1.51482e-23
5109.12        1.42243e-23        1.32506e-23        1.51980e-23
5125.41        1.42711e-23        1.32942e-23        1.52480e-23
5141.76        1.43181e-23        1.33380e-23        1.52982e-23
5158.16        1.43653e-23        1.33820e-23        1.53486e-23
5174.61        1.44126e-23        1.34261e-23        1.53992e-23
5191.11        1.44602e-23        1.34705e-23        1.54500e-23
5207.67        1.45080e-23        1.35150e-23        1.55010e-23
5224.28        1.45560e-23        1.35598e-23        1.55523e-23
5240.94        1.46042e-23        1.36047e-23        1.56038e-23
5257.66        1.46526e-23        1.36498e-23        1.56554e-23
5274.43        1.47012e-23        1.36951e-23        1.57073e-23
5291.25        1.47500e-23        1.37406e-23        1.57595e-23
5308.12        1.47990e-23        1.37862e-23        1.58118e-23
5325.05        1.48482e-23        1.38321e-23        1.58644e-23
5342.04        1.48977e-23        1.38782e-23        1.59171e-23
5359.08        1.49473e-23        1.39244e-23        1.59701e-23
5376.17        1.49971e-23        1.39709e-23        1.60234e-23
5393.31        1.50472e-23        1.40175e-23        1.60768e-23
5410.52        1.50974e-23        1.40644e-23        1.61305e-23
5427.77        1.51479e-23        1.41114e-23        1.61844e-23
5445.08        1.51986e-23        1.41587e-23        1.62385e-23
5462.45        1.52495e-23        1.42061e-23        1.62928e-23
5479.87        1.53006e-23        1.42537e-23        1.63474e-23
5497.35        1.53519e-23        1.43016e-23        1.64022e-23
5514.88        1.54034e-23        1.43496e-23        1.64573e-23
5532.47        1.54552e-23        1.43978e-23        1.65125e-23
5550.12        1.55072e-23        1.44463e-23        1.65680e-23
5567.82        1.55593e-23        1.44949e-23        1.66238e-23
5585.58        1.56117e-23        1.45438e-23        1.66797e-23
5603.39        1.56644e-23        1.45928e-23        1.67359e-23
5621.26        1.57172e-23        1.46421e-23        1.67923e-23
5639.19        1.57703e-23        1.46915e-23        1.68490e-23
5657.18        1.58236e-23        1.47412e-23        1.69059e-23
5675.22        1.58771e-23        1.47911e-23        1.69631e-23
5693.32        1.59308e-23        1.48412e-23        1.70204e-23
5711.48        1.59848e-23        1.48915e-23        1.70780e-23
5729.69        1.60389e-23        1.49420e-23        1.71359e-23
5747.97        1.60933e-23        1.49927e-23        1.71940e-23
5766.30        1.61480e-23        1.50436e-23        1.72523e-23
5784.69        1.62028e-23        1.50947e-23        1.73109e-23
5803.14        1.62579e-23        1.51461e-23        1.73697e-23
5821.65        1.63132e-23        1.51977e-23        1.74288e-23
5840.22        1.63688e-23        1.52494e-23        1.74881e-23
5858.84        1.64246e-23        1.53014e-23        1.75477e-23
5877.53        1.64806e-23        1.53536e-23        1.76075e-23
5896.27        1.65368e-23        1.54061e-23        1.76676e-23
5915.08        1.65933e-23        1.54587e-23        1.77279e-23
5933.95        1.66500e-23        1.55116e-23        1.77884e-23
5952.87        1.67069e-23        1.55646e-23        1.78492e-23
5971.86        1.67641e-23        1.56180e-23        1.79103e-23
5990.90        1.68215e-23        1.56715e-23        1.79716e-23
6010.01        1.68792e-23        1.57252e-23        1.80332e-23
6029.18        1.69370e-23        1.57791e-23        1.80949e-23
6048.41        1.69951e-23        1.58333e-23        1.81570e-23
6067.70        1.70534e-23        1.58876e-23        1.82192e-23
6087.05        1.71120e-23        1.59422e-23        1.82818e-23
6106.47        1.71708e-23        1.59970e-23        1.83446e-23
6125.94        1.72299e-23        1.60521e-23        1.84077e-23
6145.48        1.72892e-23        1.61074e-23        1.84710e-23
6165.08        1.73487e-23        1.61629e-23        1.85346e-23
6184.74        1.74085e-23        1.62186e-23        1.85984e-23
6204.47        1.74686e-23        1.62746e-23        1.86626e-23
6224.26        1.75289e-23        1.63308e-23        1.87270e-23
6244.11        1.75894e-23        1.63872e-23        1.87916e-23
6264.02        1.76502e-23        1.64439e-23        1.88566e-23
6284.00        1.77113e-23        1.65008e-23        1.89218e-23
6304.04        1.77726e-23        1.65580e-23        1.89872e-23
6324.15        1.78342e-23        1.66154e-23        1.90530e-23
6344.32        1.78960e-23        1.66730e-23        1.91190e-23
6364.55        1.79581e-23        1.67309e-23        1.91853e-23
6384.85        1.80205e-23        1.67890e-23        1.92519e-23
6405.22        1.80831e-23        1.68474e-23        1.93188e-23
6425.64        1.81460e-23        1.69060e-23        1.93859e-23
6446.14        1.82091e-23        1.69649e-23        1.94534e-23
6466.70        1.82726e-23        1.70240e-23        1.95211e-23
6487.32        1.83362e-23        1.70834e-23        1.95891e-23
6508.01        1.84002e-23        1.71430e-23        1.96574e-23
6528.77        1.84644e-23        1.72029e-23        1.97260e-23
6549.59        1.85289e-23        1.72630e-23        1.97949e-23
6570.48        1.85937e-23        1.73234e-23        1.98640e-23
6591.44        1.86588e-23        1.73840e-23        1.99335e-23
6612.46        1.87241e-23        1.74449e-23        2.00033e-23
6633.55        1.87897e-23        1.75061e-23        2.00733e-23
6654.71        1.88556e-23        1.75675e-23        2.01437e-23
6675.93        1.89218e-23        1.76292e-23        2.02143e-23
6697.22        1.89882e-23        1.76912e-23        2.02853e-23
6718.58        1.90550e-23        1.77534e-23        2.03566e-23
6740.01        1.91220e-23        1.78159e-23        2.04282e-23
6761.51        1.91894e-23        1.78786e-23        2.05001e-23
6783.07        1.92570e-23        1.79417e-23        2.05723e-23
6804.71        1.93249e-23        1.80050e-23        2.06448e-23
6826.41        1.93931e-23        1.80686e-23        2.07176e-23
6848.18        1.94616e-23        1.81324e-23        2.07907e-23
6870.02        1.95304e-23        1.81965e-23        2.08642e-23
6891.93        1.95995e-23        1.82610e-23        2.09380e-23
6913.92        1.96688e-23        1.83256e-23        2.10120e-23
6935.97        1.97385e-23        1.83906e-23        2.10865e-23
6958.09        1.98085e-23        1.84559e-23        2.11612e-23
6980.28        1.98788e-23        1.85214e-23        2.12363e-23
7002.54        1.99495e-23        1.85872e-23        2.13117e-23
7024.88        2.00204e-23        1.86534e-23        2.13874e-23
7047.28        2.00916e-23        1.87198e-23        2.14635e-23
7069.76        2.01631e-23        1.87865e-23        2.15398e-23
7092.31        2.02350e-23        1.88534e-23        2.16166e-23
7114.93        2.03072e-23        1.89207e-23        2.16936e-23
7137.62        2.03797e-23        1.89883e-23        2.17710e-23
7160.38        2.04525e-23        1.90562e-23        2.18487e-23
7183.22        2.05256e-23        1.91243e-23        2.19268e-23
7206.13        2.05990e-23        1.91928e-23        2.20052e-23
7229.11        2.06728e-23        1.92615e-23        2.20840e-23
7252.17        2.07468e-23        1.93306e-23        2.21631e-23
7275.30        2.08212e-23        1.94000e-23        2.22425e-23
7298.50        2.08959e-23        1.94696e-23        2.23223e-23
7321.78        2.09710e-23        1.95396e-23        2.24024e-23
7345.13        2.10464e-23        1.96098e-23        2.24829e-23
7368.56        2.11220e-23        1.96804e-23        2.25637e-23
7392.06        2.11981e-23        1.97513e-23        2.26448e-23
7415.64        2.12744e-23        1.98225e-23        2.27264e-23
7439.29        2.13511e-23        1.98940e-23        2.28082e-23
7463.01        2.14281e-23        1.99657e-23        2.28904e-23
7486.82        2.15054e-23        2.00379e-23        2.29730e-23
7510.70        2.15831e-23        2.01103e-23        2.30560e-23
7534.65        2.16611e-23        2.01830e-23        2.31392e-23
7558.68        2.17395e-23        2.02560e-23        2.32229e-23
7582.79        2.18181e-23        2.03294e-23        2.33069e-23
7606.97        2.18972e-23        2.04031e-23        2.33912e-23
7631.23        2.19765e-23        2.04770e-23        2.34760e-23
7655.57        2.20562e-23        2.05513e-23        2.35611e-23
7679.99        2.21362e-23        2.06260e-23        2.36465e-23
7704.48        2.22166e-23        2.07009e-23        2.37323e-23
7729.06        2.22973e-23        2.07762e-23        2.38185e-23
7753.71        2.23784e-23        2.08517e-23        2.39050e-23
7778.44        2.24598e-23        2.09276e-23        2.39919e-23
7803.25        2.25415e-23        2.10038e-23        2.40792e-23
7828.13        2.26236e-23        2.10804e-23        2.41669e-23
7853.10        2.27061e-23        2.11573e-23        2.42549e-23
7878.15        2.27889e-23        2.12345e-23        2.43433e-23
7903.27        2.28720e-23        2.13120e-23        2.44321e-23
7928.48        2.29555e-23        2.13898e-23        2.45212e-23
7953.77        2.30394e-23        2.14680e-23        2.46107e-23
7979.13        2.31236e-23        2.15465e-23        2.47006e-23
8004.58        2.32081e-23        2.16254e-23        2.47909e-23
8030.11        2.32931e-23        2.17045e-23        2.48816e-23
8055.72        2.33784e-23        2.17840e-23        2.49727e-23
8081.42        2.34640e-23        2.18639e-23        2.50641e-23
8107.19        2.35500e-23        2.19441e-23        2.51560e-23
8133.05        2.36364e-23        2.20246e-23        2.52482e-23
8158.99        2.37231e-23        2.21055e-23        2.53408e-23
8185.01        2.38103e-23        2.21867e-23        2.54338e-23
8211.11        2.38977e-23        2.22682e-23        2.55272e-23
8237.30        2.39856e-23        2.23501e-23        2.56210e-23
8263.57        2.40738e-23        2.24324e-23        2.57153e-23
8289.93        2.41624e-23        2.25150e-23        2.58099e-23
8316.37        2.42514e-23        2.25979e-23        2.59049e-23
8342.89        2.43408e-23        2.26813e-23        2.60003e-23
8369.50        2.44305e-23        2.27649e-23        2.60961e-23
8396.20        2.45206e-23        2.28489e-23        2.61923e-23
8422.98        2.46112e-23        2.29333e-23        2.62890e-23
8449.84        2.47021e-23        2.30181e-23        2.63861e-23
8476.79        2.47934e-23        2.31032e-23        2.64835e-23
8503.83        2.48850e-23        2.31887e-23        2.65814e-23
8530.95        2.49771e-23        2.32745e-23        2.66798e-23
8558.16        2.50696e-23        2.33607e-23        2.67785e-23
8585.45        2.51625e-23        2.34473e-23        2.68777e-23
8612.83        2.52558e-23        2.35343e-23        2.69773e-23
8640.30        2.53495e-23        2.36216e-23        2.70773e-23
8667.86        2.54436e-23        2.37094e-23        2.71778e-23
8695.50        2.55381e-23        2.37975e-23        2.72787e-23
8723.24        2.56330e-23        2.38860e-23        2.73800e-23
8751.06        2.57283e-23        2.39749e-23        2.74818e-23
8778.97        2.58241e-23        2.40641e-23        2.75841e-23
8806.97        2.59203e-23        2.41538e-23        2.76867e-23
8835.06        2.60169e-23        2.42438e-23        2.77899e-23
8863.24        2.61139e-23        2.43343e-23        2.78935e-23
8891.51        2.62113e-23        2.44251e-23        2.79975e-23
8919.86        2.63092e-23        2.45164e-23        2.81020e-23
8948.31        2.64075e-23        2.46081e-23        2.82070e-23
8976.85        2.65063e-23        2.47001e-23        2.83124e-23
9005.48        2.66054e-23        2.47926e-23        2.84183e-23
9034.20        2.67051e-23        2.48855e-23        2.85246e-23
9063.02        2.68051e-23        2.49787e-23        2.86315e-23
9091.92        2.69056e-23        2.50725e-23        2.87388e-23
9120.92        2.70066e-23        2.51666e-23        2.88466e-23
9150.01        2.71080e-23        2.52611e-23        2.89548e-23
9179.19        2.72098e-23        2.53561e-23        2.90636e-23
9208.47        2.73121e-23        2.54515e-23        2.91728e-23
9237.84        2.74149e-23        2.55473e-23        2.92825e-23
9267.30        2.75181e-23        2.56435e-23        2.93927e-23
9296.86        2.76218e-23        2.57401e-23        2.95034e-23
9326.51        2.77259e-23        2.58372e-23        2.96146e-23
9356.26        2.78305e-23        2.59348e-23        2.97262e-23
9386.10        2.79355e-23        2.60327e-23        2.98384e-23
9416.03        2.80411e-23        2.61311e-23        2.99511e-23
9446.06        2.81471e-23        2.62299e-23        3.00642e-23
9476.19        2.82535e-23        2.63292e-23        3.01779e-23
9506.42        2.83605e-23        2.64289e-23        3.02921e-23
9536.73        2.84679e-23        2.65291e-23        3.04067e-23
9567.15        2.85758e-23        2.66297e-23        3.05219e-23
9597.66        2.86842e-23        2.67307e-23        3.06376e-23
9628.27        2.87930e-23        2.68322e-23        3.07539e-23
9658.98        2.89024e-23        2.69341e-23        3.08706e-23
9689.79        2.90122e-23        2.70366e-23        3.09878e-23
9720.69        2.91225e-23        2.71394e-23        3.11056e-23
9751.70        2.92333e-23        2.72427e-23        3.12239e-23
9782.80        2.93446e-23        2.73465e-23        3.13427e-23
9814.00        2.94564e-23        2.74507e-23        3.14621e-23
9845.30        2.95687e-23        2.75555e-23        3.15820e-23
9876.70        2.96815e-23        2.76606e-23        3.17024e-23
9908.20        2.97948e-23        2.77663e-23        3.18234e-23
9939.80        2.99086e-23        2.78724e-23        3.19449e-23
9971.50        3.00229e-23        2.79790e-23        3.20669e-23


==> anc/toptop_3fgl_constraints.txt <==
#DM constraints, toptop, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        6.44289e-25        5.14480e-25        9.31885e-25
172.55        6.47135e-25        5.16893e-25        9.35835e-25
173.10        6.49969e-25        5.19296e-25        9.39764e-25
173.65        6.52789e-25        5.21691e-25        9.43671e-25
174.20        6.55595e-25        5.24076e-25        9.47556e-25
174.76        6.58387e-25        5.26452e-25        9.51418e-25
175.32        6.61165e-25        5.28818e-25        9.55258e-25
175.88        6.63929e-25        5.31175e-25        9.59075e-25
176.44        6.66678e-25        5.33521e-25        9.62868e-25
177.00        6.69412e-25        5.35858e-25        9.66638e-25
177.57        6.72131e-25        5.38184e-25        9.70385e-25
178.13        6.74835e-25        5.40499e-25        9.74107e-25
178.70        6.77523e-25        5.42805e-25        9.77806e-25
179.27        6.80197e-25        5.45099e-25        9.81480e-25
179.84        6.82854e-25        5.47383e-25        9.85130e-25
180.41        6.85496e-25        5.49655e-25        9.88755e-25
180.99        6.88123e-25        5.51917e-25        9.92355e-25
181.57        6.90733e-25        5.54168e-25        9.95930e-25
182.15        6.93328e-25        5.56408e-25        9.99481e-25
182.73        6.95906e-25        5.58636e-25        1.00301e-24
183.31        6.98469e-25        5.60854e-25        1.00651e-24
183.89        7.01016e-25        5.63060e-25        1.00998e-24
184.48        7.03546e-25        5.65255e-25        1.01343e-24
185.07        7.06061e-25        5.67438e-25        1.01686e-24
185.66        7.08560e-25        5.69610e-25        1.02026e-24
186.25        7.11042e-25        5.71772e-25        1.02364e-24
186.85        7.13509e-25        5.73921e-25        1.02699e-24
187.44        7.15960e-25        5.76060e-25        1.03032e-24
188.04        7.18396e-25        5.78188e-25        1.03362e-24
188.64        7.20816e-25        5.80304e-25        1.03690e-24
189.24        7.23220e-25        5.82409e-25        1.04015e-24
189.85        7.25609e-25        5.84504e-25        1.04338e-24
190.45        7.27983e-25        5.86588e-25        1.04659e-24
191.06        7.30342e-25        5.88661e-25        1.04977e-24
191.67        7.32687e-25        5.90724e-25        1.05293e-24
192.28        7.35017e-25        5.92777e-25        1.05607e-24
192.89        7.37332e-25        5.94819e-25        1.05919e-24
193.51        7.39634e-25        5.96851e-25        1.06228e-24
194.12        7.41922e-25        5.98874e-25        1.06536e-24
194.74        7.44197e-25        6.00887e-25        1.06841e-24
195.36        7.46458e-25        6.02891e-25        1.07144e-24
195.99        7.48707e-25        6.04885e-25        1.07446e-24
196.61        7.50943e-25        6.06871e-25        1.07745e-24
197.24        7.53168e-25        6.08849e-25        1.08043e-24
197.87        7.55381e-25        6.10818e-25        1.08338e-24
198.50        7.57583e-25        6.12779e-25        1.08632e-24
199.13        7.59774e-25        6.14733e-25        1.08925e-24
199.77        7.61955e-25        6.16680e-25        1.09216e-24
200.41        7.64127e-25        6.18620e-25        1.09505e-24
201.04        7.66289e-25        6.20553e-25        1.09793e-24
201.69        7.68442e-25        6.22481e-25        1.10079e-24
202.33        7.70588e-25        6.24402e-25        1.10364e-24
202.97        7.72726e-25        6.26319e-25        1.10648e-24
203.62        7.74857e-25        6.28231e-25        1.10931e-24
204.27        7.76983e-25        6.30139e-25        1.11213e-24
204.92        7.79102e-25        6.32043e-25        1.11495e-24
205.58        7.81217e-25        6.33944e-25        1.11775e-24
206.23        7.83327e-25        6.35842e-25        1.12055e-24
206.89        7.85435e-25        6.37738e-25        1.12334e-24
207.55        7.87539e-25        6.39633e-25        1.12612e-24
208.21        7.89642e-25        6.41527e-25        1.12890e-24
208.88        7.91743e-25        6.43420e-25        1.13168e-24
209.54        7.93845e-25        6.45314e-25        1.13446e-24
210.21        7.95947e-25        6.47209e-25        1.13724e-24
210.88        7.98050e-25        6.49105e-25        1.14003e-24
211.55        8.00156e-25        6.51004e-25        1.14281e-24
212.23        8.02265e-25        6.52906e-25        1.14560e-24
212.90        8.04379e-25        6.54812e-25        1.14839e-24
213.58        8.06498e-25        6.56722e-25        1.15119e-24
214.26        8.08623e-25        6.58638e-25        1.15401e-24
214.95        8.10755e-25        6.60560e-25        1.15683e-24
215.63        8.12896e-25        6.62488e-25        1.15966e-24
216.32        8.15046e-25        6.64425e-25        1.16250e-24
217.01        8.17208e-25        6.66370e-25        1.16537e-24
217.70        8.19380e-25        6.68325e-25        1.16824e-24
218.40        8.21566e-25        6.70291e-25        1.17114e-24
219.09        8.23766e-25        6.72268e-25        1.17406e-24
219.79        8.25982e-25        6.74257e-25        1.17700e-24
220.49        8.28214e-25        6.76260e-25        1.17996e-24
221.20        8.30464e-25        6.78277e-25        1.18295e-24
221.90        8.32732e-25        6.80308e-25        1.18596e-24
222.61        8.35018e-25        6.82355e-25        1.18901e-24
223.32        8.37324e-25        6.84416e-25        1.19208e-24
224.03        8.39651e-25        6.86494e-25        1.19518e-24
224.75        8.41997e-25        6.88588e-25        1.19831e-24
225.46        8.44366e-25        6.90699e-25        1.20147e-24
226.18        8.46756e-25        6.92827e-25        1.20466e-24
226.90        8.49170e-25        6.94974e-25        1.20789e-24
227.63        8.51607e-25        6.97138e-25        1.21115e-24
228.35        8.54068e-25        6.99322e-25        1.21445e-24
229.08        8.56554e-25        7.01525e-25        1.21778e-24
229.81        8.59066e-25        7.03749e-25        1.22115e-24
230.55        8.61605e-25        7.05993e-25        1.22456e-24
231.28        8.64171e-25        7.08259e-25        1.22801e-24
232.02        8.66766e-25        7.10546e-25        1.23151e-24
232.76        8.69389e-25        7.12856e-25        1.23504e-24
233.50        8.72043e-25        7.15189e-25        1.23862e-24
234.25        8.74727e-25        7.17546e-25        1.24225e-24
234.99        8.77444e-25        7.19928e-25        1.24592e-24
235.74        8.80192e-25        7.22334e-25        1.24964e-24
236.49        8.82974e-25        7.24766e-25        1.25341e-24
237.25        8.85791e-25        7.27225e-25        1.25723e-24
238.01        8.88643e-25        7.29711e-25        1.26111e-24
238.76        8.91532e-25        7.32225e-25        1.26504e-24
239.53        8.94458e-25        7.34767e-25        1.26902e-24
240.29        8.97422e-25        7.37339e-25        1.27306e-24
241.06        9.00426e-25        7.39941e-25        1.27716e-24
241.83        9.03470e-25        7.42574e-25        1.28132e-24
242.60        9.06556e-25        7.45239e-25        1.28554e-24
243.37        9.09685e-25        7.47936e-25        1.28983e-24
244.15        9.12858e-25        7.50667e-25        1.29418e-24
244.93        9.16076e-25        7.53433e-25        1.29860e-24
245.71        9.19341e-25        7.56233e-25        1.30309e-24
246.49        9.22653e-25        7.59071e-25        1.30765e-24
247.28        9.26015e-25        7.61945e-25        1.31228e-24
248.06        9.29427e-25        7.64858e-25        1.31699e-24
248.86        9.32890e-25        7.67809e-25        1.32178e-24
249.65        9.36406e-25        7.70801e-25        1.32664e-24
250.45        9.39970e-25        7.73829e-25        1.33157e-24
251.24        9.43545e-25        7.76867e-25        1.33652e-24
252.05        9.47128e-25        7.79913e-25        1.34148e-24
252.85        9.50718e-25        7.82966e-25        1.34645e-24
253.66        9.54317e-25        7.86026e-25        1.35143e-24
254.47        9.57923e-25        7.89094e-25        1.35642e-24
255.28        9.61538e-25        7.92171e-25        1.36142e-24
256.09        9.65162e-25        7.95255e-25        1.36644e-24
256.91        9.68794e-25        7.98347e-25        1.37146e-24
257.73        9.72435e-25        8.01449e-25        1.37649e-24
258.55        9.76086e-25        8.04559e-25        1.38154e-24
259.37        9.79747e-25        8.07678e-25        1.38660e-24
260.20        9.83417e-25        8.10806e-25        1.39167e-24
261.03        9.87097e-25        8.13943e-25        1.39675e-24
261.86        9.90787e-25        8.17090e-25        1.40185e-24
262.70        9.94488e-25        8.20246e-25        1.40696e-24
263.54        9.98198e-25        8.23412e-25        1.41208e-24
264.38        1.00192e-24        8.26587e-25        1.41721e-24
265.22        1.00565e-24        8.29772e-25        1.42236e-24
266.07        1.00939e-24        8.32966e-25        1.42752e-24
266.91        1.01314e-24        8.36169e-25        1.43270e-24
267.77        1.01690e-24        8.39382e-25        1.43788e-24
268.62        1.02067e-24        8.42604e-25        1.44308e-24
269.48        1.02445e-24        8.45835e-25        1.44829e-24
270.34        1.02824e-24        8.49076e-25        1.45352e-24
271.20        1.03204e-24        8.52327e-25        1.45876e-24
272.06        1.03585e-24        8.55586e-25        1.46401e-24
272.93        1.03967e-24        8.58856e-25        1.46927e-24
273.80        1.04350e-24        8.62134e-25        1.47455e-24
274.67        1.04734e-24        8.65422e-25        1.47983e-24
275.55        1.05119e-24        8.68720e-25        1.48513e-24
276.43        1.05505e-24        8.72026e-25        1.49045e-24
277.31        1.05892e-24        8.75343e-25        1.49577e-24
278.20        1.06280e-24        8.78668e-25        1.50111e-24
279.08        1.06669e-24        8.82003e-25        1.50646e-24
279.97        1.07059e-24        8.85348e-25        1.51183e-24
280.87        1.07450e-24        8.88701e-25        1.51720e-24
281.76        1.07842e-24        8.92065e-25        1.52259e-24
282.66        1.08235e-24        8.95437e-25        1.52799e-24
283.56        1.08629e-24        8.98820e-25        1.53341e-24
284.47        1.09024e-24        9.02212e-25        1.53883e-24
285.37        1.09421e-24        9.05614e-25        1.54428e-24
286.28        1.09818e-24        9.09026e-25        1.54973e-24
287.20        1.10216e-24        9.12448e-25        1.55520e-24
288.11        1.10615e-24        9.15880e-25        1.56068e-24
289.03        1.11015e-24        9.19323e-25        1.56617e-24
289.95        1.11417e-24        9.22775e-25        1.57168e-24
290.88        1.11819e-24        9.26238e-25        1.57720e-24
291.81        1.12223e-24        9.29712e-25        1.58274e-24
292.74        1.12628e-24        9.33197e-25        1.58829e-24
293.67        1.13034e-24        9.36692e-25        1.59386e-24
294.61        1.13441e-24        9.40198e-25        1.59944e-24
295.55        1.13849e-24        9.43715e-25        1.60504e-24
296.49        1.14259e-24        9.47244e-25        1.61065e-24
297.43        1.14669e-24        9.50783e-25        1.61628e-24
298.38        1.15081e-24        9.54334e-25        1.62192e-24
299.34        1.15495e-24        9.57897e-25        1.62758e-24
300.29        1.15909e-24        9.61472e-25        1.63325e-24
301.25        1.16325e-24        9.65058e-25        1.63894e-24
302.21        1.16742e-24        9.68656e-25        1.64465e-24
303.17        1.17160e-24        9.72266e-25        1.65037e-24
304.14        1.17579e-24        9.75888e-25        1.65612e-24
305.11        1.18000e-24        9.79523e-25        1.66187e-24
306.08        1.18422e-24        9.83169e-25        1.66765e-24
307.06        1.18846e-24        9.86828e-25        1.67344e-24
308.04        1.19271e-24        9.90499e-25        1.67925e-24
309.02        1.19697e-24        9.94183e-25        1.68507e-24
310.01        1.20124e-24        9.97879e-25        1.69092e-24
310.99        1.20553e-24        1.00159e-24        1.69678e-24
311.99        1.20983e-24        1.00531e-24        1.70265e-24
312.98        1.21415e-24        1.00904e-24        1.70855e-24
313.98        1.21848e-24        1.01279e-24        1.71446e-24
314.98        1.22282e-24        1.01655e-24        1.72040e-24
315.99        1.22718e-24        1.02032e-24        1.72635e-24
316.99        1.23155e-24        1.02411e-24        1.73231e-24
318.00        1.23594e-24        1.02791e-24        1.73830e-24
319.02        1.24034e-24        1.03172e-24        1.74431e-24
320.04        1.24476e-24        1.03555e-24        1.75033e-24
321.06        1.24919e-24        1.03939e-24        1.75637e-24
322.08        1.25363e-24        1.04324e-24        1.76244e-24
323.11        1.25809e-24        1.04711e-24        1.76852e-24
324.14        1.26256e-24        1.05099e-24        1.77462e-24
325.17        1.26705e-24        1.05489e-24        1.78074e-24
326.21        1.27156e-24        1.05879e-24        1.78688e-24
327.25        1.27608e-24        1.06272e-24        1.79304e-24
328.29        1.28061e-24        1.06665e-24        1.79922e-24
329.34        1.28516e-24        1.07061e-24        1.80542e-24
330.39        1.28973e-24        1.07457e-24        1.81164e-24
331.44        1.29431e-24        1.07855e-24        1.81788e-24
332.50        1.29891e-24        1.08255e-24        1.82415e-24
333.56        1.30353e-24        1.08656e-24        1.83043e-24
334.63        1.30816e-24        1.09059e-24        1.83673e-24
335.69        1.31281e-24        1.09463e-24        1.84306e-24
336.76        1.31747e-24        1.09868e-24        1.84941e-24
337.84        1.32216e-24        1.10275e-24        1.85578e-24
338.92        1.32686e-24        1.10684e-24        1.86218e-24
340.00        1.33157e-24        1.11095e-24        1.86860e-24
341.08        1.33631e-24        1.11507e-24        1.87504e-24
342.17        1.34106e-24        1.11920e-24        1.88150e-24
343.26        1.34583e-24        1.12336e-24        1.88799e-24
344.36        1.35062e-24        1.12753e-24        1.89450e-24
345.45        1.35543e-24        1.13171e-24        1.90104e-24
346.56        1.36026e-24        1.13592e-24        1.90760e-24
347.66        1.36511e-24        1.14014e-24        1.91419e-24
348.77        1.36997e-24        1.14438e-24        1.92080e-24
349.88        1.37486e-24        1.14863e-24        1.92744e-24
351.00        1.37976e-24        1.15291e-24        1.93410e-24
352.12        1.38468e-24        1.15719e-24        1.94079e-24
353.24        1.38962e-24        1.16150e-24        1.94750e-24
354.37        1.39457e-24        1.16582e-24        1.95422e-24
355.50        1.39954e-24        1.17015e-24        1.96097e-24
356.63        1.40453e-24        1.17450e-24        1.96774e-24
357.77        1.40954e-24        1.17887e-24        1.97454e-24
358.91        1.41456e-24        1.18325e-24        1.98136e-24
360.05        1.41960e-24        1.18764e-24        1.98819e-24
361.20        1.42465e-24        1.19206e-24        1.99506e-24
362.35        1.42973e-24        1.19649e-24        2.00194e-24
363.51        1.43482e-24        1.20093e-24        2.00885e-24
364.67        1.43993e-24        1.20540e-24        2.01579e-24
365.83        1.44506e-24        1.20987e-24        2.02275e-24
367.00        1.45021e-24        1.21437e-24        2.02973e-24
368.17        1.45538e-24        1.21888e-24        2.03673e-24
369.34        1.46056e-24        1.22341e-24        2.04377e-24
370.52        1.46577e-24        1.22796e-24        2.05082e-24
371.70        1.47099e-24        1.23252e-24        2.05790e-24
372.89        1.47623e-24        1.23710e-24        2.06501e-24
374.08        1.48149e-24        1.24170e-24        2.07214e-24
375.27        1.48677e-24        1.24632e-24        2.07929e-24
376.47        1.49207e-24        1.25095e-24        2.08647e-24
377.67        1.49739e-24        1.25560e-24        2.09368e-24
378.87        1.50273e-24        1.26027e-24        2.10091e-24
380.08        1.50808e-24        1.26495e-24        2.10817e-24
381.29        1.51346e-24        1.26966e-24        2.11546e-24
382.51        1.51886e-24        1.27438e-24        2.12277e-24
383.73        1.52428e-24        1.27912e-24        2.13011e-24
384.95        1.52972e-24        1.28388e-24        2.13748e-24
386.18        1.53518e-24        1.28866e-24        2.14487e-24
387.41        1.54066e-24        1.29345e-24        2.15229e-24
388.65        1.54616e-24        1.29826e-24        2.15974e-24
389.89        1.55168e-24        1.30310e-24        2.16722e-24
391.13        1.55722e-24        1.30795e-24        2.17473e-24
392.38        1.56279e-24        1.31282e-24        2.18226e-24
393.63        1.56837e-24        1.31771e-24        2.18982e-24
394.89        1.57398e-24        1.32262e-24        2.19741e-24
396.15        1.57961e-24        1.32755e-24        2.20504e-24
397.41        1.58526e-24        1.33250e-24        2.21269e-24
398.68        1.59094e-24        1.33746e-24        2.22037e-24
399.95        1.59663e-24        1.34245e-24        2.22808e-24
401.22        1.60235e-24        1.34746e-24        2.23582e-24
402.50        1.60809e-24        1.35249e-24        2.24359e-24
403.79        1.61386e-24        1.35754e-24        2.25139e-24
405.08        1.61965e-24        1.36260e-24        2.25922e-24
406.37        1.62546e-24        1.36769e-24        2.26709e-24
407.66        1.63129e-24        1.37280e-24        2.27499e-24
408.96        1.63715e-24        1.37794e-24        2.28292e-24
410.27        1.64304e-24        1.38309e-24        2.29088e-24
411.58        1.64894e-24        1.38826e-24        2.29888e-24
412.89        1.65488e-24        1.39346e-24        2.30691e-24
414.21        1.66084e-24        1.39868e-24        2.31497e-24
415.53        1.66682e-24        1.40392e-24        2.32307e-24
416.85        1.67283e-24        1.40918e-24        2.33120e-24
418.18        1.67887e-24        1.41447e-24        2.33937e-24
419.52        1.68493e-24        1.41978e-24        2.34758e-24
420.85        1.69102e-24        1.42511e-24        2.35582e-24
422.20        1.69714e-24        1.43046e-24        2.36410e-24
423.54        1.70328e-24        1.43584e-24        2.37242e-24
424.89        1.70945e-24        1.44125e-24        2.38077e-24
426.25        1.71565e-24        1.44667e-24        2.38917e-24
427.61        1.72188e-24        1.45212e-24        2.39760e-24
428.97        1.72814e-24        1.45760e-24        2.40607e-24
430.34        1.73442e-24        1.46310e-24        2.41458e-24
431.71        1.74074e-24        1.46863e-24        2.42313e-24
433.09        1.74708e-24        1.47418e-24        2.43173e-24
434.47        1.75346e-24        1.47976e-24        2.44036e-24
435.86        1.75986e-24        1.48537e-24        2.44904e-24
437.25        1.76630e-24        1.49100e-24        2.45776e-24
438.64        1.77277e-24        1.49665e-24        2.46652e-24
440.04        1.77927e-24        1.50234e-24        2.47533e-24
441.44        1.78580e-24        1.50805e-24        2.48418e-24
442.85        1.79237e-24        1.51379e-24        2.49308e-24
444.26        1.79897e-24        1.51956e-24        2.50202e-24
445.68        1.80560e-24        1.52536e-24        2.51101e-24
447.10        1.81227e-24        1.53118e-24        2.52005e-24
448.53        1.81897e-24        1.53704e-24        2.52913e-24
449.96        1.82570e-24        1.54292e-24        2.53827e-24
451.39        1.83247e-24        1.54883e-24        2.54744e-24
452.83        1.83926e-24        1.55476e-24        2.55665e-24
454.28        1.84607e-24        1.56072e-24        2.56588e-24
455.73        1.85291e-24        1.56669e-24        2.57515e-24
457.18        1.85977e-24        1.57269e-24        2.58445e-24
458.64        1.86666e-24        1.57871e-24        2.59379e-24
460.10        1.87357e-24        1.58475e-24        2.60315e-24
461.57        1.88050e-24        1.59082e-24        2.61255e-24
463.04        1.88746e-24        1.59691e-24        2.62198e-24
464.52        1.89445e-24        1.60302e-24        2.63144e-24
466.00        1.90146e-24        1.60915e-24        2.64094e-24
467.48        1.90850e-24        1.61531e-24        2.65047e-24
468.98        1.91556e-24        1.62149e-24        2.66003e-24
470.47        1.92265e-24        1.62770e-24        2.66963e-24
471.97        1.92976e-24        1.63392e-24        2.67926e-24
473.48        1.93690e-24        1.64017e-24        2.68893e-24
474.99        1.94407e-24        1.64645e-24        2.69863e-24
476.50        1.95126e-24        1.65275e-24        2.70836e-24
478.02        1.95848e-24        1.65907e-24        2.71813e-24
479.55        1.96573e-24        1.66542e-24        2.72793e-24
481.08        1.97300e-24        1.67179e-24        2.73777e-24
482.61        1.98030e-24        1.67819e-24        2.74765e-24
484.15        1.98763e-24        1.68461e-24        2.75756e-24
485.69        1.99498e-24        1.69106e-24        2.76751e-24
487.24        2.00236e-24        1.69753e-24        2.77749e-24
488.80        2.00977e-24        1.70402e-24        2.78751e-24
490.36        2.01721e-24        1.71054e-24        2.79757e-24
491.92        2.02468e-24        1.71709e-24        2.80766e-24
493.49        2.03217e-24        1.72366e-24        2.81779e-24
495.06        2.03969e-24        1.73026e-24        2.82796e-24
496.64        2.04724e-24        1.73689e-24        2.83816e-24
498.23        2.05482e-24        1.74354e-24        2.84841e-24
499.81        2.06243e-24        1.75021e-24        2.85869e-24
501.41        2.07007e-24        1.75691e-24        2.86901e-24
503.01        2.07774e-24        1.76364e-24        2.87937e-24
504.61        2.08544e-24        1.77040e-24        2.88977e-24
506.22        2.09316e-24        1.77718e-24        2.90021e-24
507.84        2.10092e-24        1.78399e-24        2.91069e-24
509.46        2.10871e-24        1.79083e-24        2.92121e-24
511.08        2.11653e-24        1.79770e-24        2.93178e-24
512.71        2.12438e-24        1.80459e-24        2.94238e-24
514.35        2.13226e-24        1.81151e-24        2.95302e-24
515.99        2.14018e-24        1.81846e-24        2.96371e-24
517.63        2.14812e-24        1.82544e-24        2.97444e-24
519.28        2.15610e-24        1.83245e-24        2.98521e-24
520.94        2.16411e-24        1.83948e-24        2.99603e-24
522.60        2.17215e-24        1.84655e-24        3.00689e-24
524.27        2.18023e-24        1.85365e-24        3.01779e-24
525.94        2.18834e-24        1.86077e-24        3.02874e-24
527.62        2.19649e-24        1.86793e-24        3.03974e-24
529.30        2.20467e-24        1.87511e-24        3.05078e-24
530.99        2.21288e-24        1.88233e-24        3.06187e-24
532.68        2.22113e-24        1.88958e-24        3.07300e-24
534.38        2.22941e-24        1.89686e-24        3.08418e-24
536.08        2.23773e-24        1.90417e-24        3.09541e-24
537.79        2.24609e-24        1.91152e-24        3.10669e-24
539.51        2.25448e-24        1.91889e-24        3.11801e-24
541.23        2.26291e-24        1.92630e-24        3.12939e-24
542.96        2.27137e-24        1.93374e-24        3.14082e-24
544.69        2.27988e-24        1.94122e-24        3.15229e-24
546.43        2.28842e-24        1.94872e-24        3.16382e-24
548.17        2.29700e-24        1.95626e-24        3.17540e-24
549.92        2.30562e-24        1.96384e-24        3.18703e-24
551.67        2.31427e-24        1.97145e-24        3.19871e-24
553.43        2.32296e-24        1.97908e-24        3.21043e-24
555.20        2.33168e-24        1.98675e-24        3.22219e-24
556.97        2.34042e-24        1.99444e-24        3.23399e-24
558.74        2.34920e-24        2.00216e-24        3.24583e-24
560.52        2.35801e-24        2.00991e-24        3.25772e-24
562.31        2.36686e-24        2.01769e-24        3.26964e-24
564.11        2.37573e-24        2.02550e-24        3.28161e-24
565.90        2.38464e-24        2.03334e-24        3.29362e-24
567.71        2.39358e-24        2.04121e-24        3.30567e-24
569.52        2.40256e-24        2.04911e-24        3.31777e-24
571.34        2.41156e-24        2.05704e-24        3.32991e-24
573.16        2.42061e-24        2.06501e-24        3.34209e-24
574.99        2.42968e-24        2.07300e-24        3.35432e-24
576.82        2.43879e-24        2.08102e-24        3.36660e-24
578.66        2.44794e-24        2.08908e-24        3.37892e-24
580.51        2.45712e-24        2.09716e-24        3.39128e-24
582.36        2.46633e-24        2.10528e-24        3.40370e-24
584.21        2.47558e-24        2.11344e-24        3.41616e-24
586.08        2.48487e-24        2.12162e-24        3.42866e-24
587.95        2.49419e-24        2.12984e-24        3.44122e-24
589.82        2.50355e-24        2.13809e-24        3.45382e-24
591.70        2.51295e-24        2.14637e-24        3.46647e-24
593.59        2.52238e-24        2.15469e-24        3.47917e-24
595.48        2.53185e-24        2.16304e-24        3.49192e-24
597.38        2.54136e-24        2.17143e-24        3.50472e-24
599.29        2.55091e-24        2.17985e-24        3.51757e-24
601.20        2.56050e-24        2.18831e-24        3.53047e-24
603.12        2.57012e-24        2.19680e-24        3.54343e-24
605.04        2.57979e-24        2.20532e-24        3.55643e-24
606.97        2.58949e-24        2.21389e-24        3.56949e-24
608.91        2.59924e-24        2.22249e-24        3.58260e-24
610.85        2.60902e-24        2.23112e-24        3.59577e-24
612.80        2.61885e-24        2.23979e-24        3.60899e-24
614.75        2.62872e-24        2.24850e-24        3.62226e-24
616.71        2.63863e-24        2.25725e-24        3.63559e-24
618.68        2.64857e-24        2.26603e-24        3.64897e-24
620.65        2.65857e-24        2.27485e-24        3.66241e-24
622.63        2.66860e-24        2.28371e-24        3.67590e-24
624.62        2.67867e-24        2.29260e-24        3.68945e-24
626.61        2.68879e-24        2.30154e-24        3.70305e-24
628.61        2.69895e-24        2.31051e-24        3.71672e-24
630.61        2.70916e-24        2.31952e-24        3.73044e-24
632.62        2.71940e-24        2.32857e-24        3.74421e-24
634.64        2.72970e-24        2.33766e-24        3.75805e-24
636.67        2.74003e-24        2.34679e-24        3.77194e-24
638.70        2.75041e-24        2.35596e-24        3.78590e-24
640.73        2.76084e-24        2.36517e-24        3.79991e-24
642.78        2.77131e-24        2.37442e-24        3.81399e-24
644.83        2.78182e-24        2.38371e-24        3.82812e-24
646.88        2.79238e-24        2.39304e-24        3.84232e-24
648.95        2.80299e-24        2.40241e-24        3.85658e-24
651.02        2.81365e-24        2.41182e-24        3.87090e-24
653.09        2.82435e-24        2.42128e-24        3.88528e-24
655.18        2.83510e-24        2.43077e-24        3.89973e-24
657.27        2.84589e-24        2.44031e-24        3.91424e-24
659.36        2.85674e-24        2.44989e-24        3.92881e-24
661.46        2.86763e-24        2.45952e-24        3.94345e-24
663.57        2.87857e-24        2.46919e-24        3.95816e-24
665.69        2.88956e-24        2.47890e-24        3.97293e-24
667.81        2.90061e-24        2.48866e-24        3.98777e-24
669.94        2.91170e-24        2.49846e-24        4.00268e-24
672.08        2.92284e-24        2.50830e-24        4.01765e-24
674.22        2.93403e-24        2.51819e-24        4.03270e-24
676.37        2.94528e-24        2.52813e-24        4.04781e-24
678.53        2.95657e-24        2.53811e-24        4.06299e-24
680.70        2.96792e-24        2.54814e-24        4.07824e-24
682.87        2.97933e-24        2.55821e-24        4.09357e-24
685.04        2.99078e-24        2.56833e-24        4.10897e-24
687.23        3.00229e-24        2.57850e-24        4.12444e-24
689.42        3.01385e-24        2.58871e-24        4.13998e-24
691.62        3.02547e-24        2.59898e-24        4.15560e-24
693.83        3.03715e-24        2.60929e-24        4.17129e-24
696.04        3.04888e-24        2.61965e-24        4.18706e-24
698.26        3.06066e-24        2.63006e-24        4.20290e-24
700.49        3.07250e-24        2.64052e-24        4.21882e-24
702.72        3.08439e-24        2.65102e-24        4.23481e-24
704.96        3.09632e-24        2.66156e-24        4.25084e-24
707.21        3.10830e-24        2.67214e-24        4.26694e-24
709.47        3.12032e-24        2.68276e-24        4.28309e-24
711.73        3.13238e-24        2.69342e-24        4.29929e-24
714.00        3.14448e-24        2.70412e-24        4.31556e-24
716.28        3.15663e-24        2.71486e-24        4.33188e-24
718.56        3.16882e-24        2.72564e-24        4.34826e-24
720.85        3.18106e-24        2.73647e-24        4.36470e-24
723.15        3.19335e-24        2.74733e-24        4.38120e-24
725.46        3.20568e-24        2.75824e-24        4.39776e-24
727.77        3.21806e-24        2.76919e-24        4.41438e-24
730.09        3.23049e-24        2.78018e-24        4.43106e-24
732.42        3.24296e-24        2.79122e-24        4.44781e-24
734.76        3.25548e-24        2.80230e-24        4.46462e-24
737.10        3.26806e-24        2.81343e-24        4.48149e-24
739.45        3.28068e-24        2.82460e-24        4.49844e-24
741.81        3.29335e-24        2.83582e-24        4.51544e-24
744.17        3.30607e-24        2.84708e-24        4.53251e-24
746.55        3.31885e-24        2.85840e-24        4.54966e-24
748.93        3.33168e-24        2.86975e-24        4.56686e-24
751.32        3.34456e-24        2.88116e-24        4.58414e-24
753.71        3.35749e-24        2.89262e-24        4.60149e-24
756.12        3.37047e-24        2.90412e-24        4.61891e-24
758.53        3.38352e-24        2.91567e-24        4.63640e-24
760.95        3.39661e-24        2.92727e-24        4.65396e-24
763.38        3.40976e-24        2.93892e-24        4.67159e-24
765.81        3.42296e-24        2.95062e-24        4.68930e-24
768.25        3.43622e-24        2.96237e-24        4.70707e-24
770.70        3.44953e-24        2.97417e-24        4.72492e-24
773.16        3.46290e-24        2.98602e-24        4.74284e-24
775.63        3.47632e-24        2.99792e-24        4.76083e-24
778.10        3.48980e-24        3.00986e-24        4.77890e-24
780.58        3.50333e-24        3.02186e-24        4.79704e-24
783.07        3.51692e-24        3.03391e-24        4.81525e-24
785.57        3.53056e-24        3.04601e-24        4.83354e-24
788.08        3.54427e-24        3.05816e-24        4.85190e-24
790.59        3.55803e-24        3.07037e-24        4.87033e-24
793.11        3.57184e-24        3.08262e-24        4.88885e-24
795.64        3.58571e-24        3.09493e-24        4.90743e-24
798.18        3.59964e-24        3.10728e-24        4.92609e-24
800.72        3.61363e-24        3.11969e-24        4.94483e-24
803.28        3.62767e-24        3.13215e-24        4.96364e-24
805.84        3.64178e-24        3.14467e-24        4.98253e-24
808.41        3.65594e-24        3.15723e-24        5.00150e-24
810.99        3.67016e-24        3.16985e-24        5.02055e-24
813.57        3.68444e-24        3.18253e-24        5.03968e-24
816.17        3.69878e-24        3.19525e-24        5.05888e-24
818.77        3.71318e-24        3.20803e-24        5.07817e-24
821.38        3.72764e-24        3.22087e-24        5.09753e-24
824.00        3.74217e-24        3.23376e-24        5.11698e-24
826.63        3.75675e-24        3.24671e-24        5.13651e-24
829.27        3.77140e-24        3.25972e-24        5.15613e-24
831.91        3.78612e-24        3.27278e-24        5.17583e-24
834.57        3.80089e-24        3.28590e-24        5.19562e-24
837.23        3.81573e-24        3.29908e-24        5.21549e-24
839.90        3.83064e-24        3.31231e-24        5.23544e-24
842.58        3.84561e-24        3.32561e-24        5.25549e-24
845.26        3.86065e-24        3.33896e-24        5.27562e-24
847.96        3.87576e-24        3.35237e-24        5.29585e-24
850.66        3.89094e-24        3.36585e-24        5.31616e-24
853.38        3.90618e-24        3.37938e-24        5.33657e-24
856.10        3.92149e-24        3.39298e-24        5.35706e-24
858.83        3.93687e-24        3.40664e-24        5.37765e-24
861.57        3.95232e-24        3.42036e-24        5.39834e-24
864.32        3.96784e-24        3.43414e-24        5.41912e-24
867.07        3.98344e-24        3.44799e-24        5.43999e-24
869.84        3.99911e-24        3.46190e-24        5.46096e-24
872.61        4.01485e-24        3.47588e-24        5.48204e-24
875.40        4.03066e-24        3.48992e-24        5.50320e-24
878.19        4.04655e-24        3.50403e-24        5.52447e-24
880.99        4.06251e-24        3.51821e-24        5.54584e-24
883.80        4.07855e-24        3.53245e-24        5.56732e-24
886.62        4.09467e-24        3.54676e-24        5.58889e-24
889.44        4.11086e-24        3.56114e-24        5.61057e-24
892.28        4.12713e-24        3.57559e-24        5.63236e-24
895.13        4.14349e-24        3.59011e-24        5.65425e-24
897.98        4.15992e-24        3.60470e-24        5.67625e-24
900.85        4.17643e-24        3.61935e-24        5.69836e-24
903.72        4.19301e-24        3.63407e-24        5.72056e-24
906.60        4.20965e-24        3.64885e-24        5.74283e-24
909.49        4.22635e-24        3.66368e-24        5.76519e-24
912.39        4.24312e-24        3.67858e-24        5.78763e-24
915.30        4.25994e-24        3.69352e-24        5.81015e-24
918.22        4.27684e-24        3.70853e-24        5.83275e-24
921.15        4.29379e-24        3.72360e-24        5.85543e-24
924.09        4.31081e-24        3.73872e-24        5.87820e-24
927.04        4.32789e-24        3.75391e-24        5.90105e-24
929.99        4.34504e-24        3.76915e-24        5.92399e-24
932.96        4.36226e-24        3.78445e-24        5.94701e-24
935.94        4.37953e-24        3.79982e-24        5.97012e-24
938.92        4.39688e-24        3.81524e-24        5.99332e-24
941.91        4.41429e-24        3.83073e-24        6.01660e-24
944.92        4.43177e-24        3.84628e-24        6.03997e-24
947.93        4.44932e-24        3.86188e-24        6.06342e-24
950.96        4.46694e-24        3.87756e-24        6.08697e-24
953.99        4.48462e-24        3.89329e-24        6.11060e-24
957.03        4.50237e-24        3.90909e-24        6.13433e-24
960.08        4.52019e-24        3.92495e-24        6.15814e-24
963.15        4.53809e-24        3.94088e-24        6.18205e-24
966.22        4.55605e-24        3.95687e-24        6.20605e-24
969.30        4.57408e-24        3.97292e-24        6.23014e-24
972.39        4.59218e-24        3.98904e-24        6.25432e-24
975.49        4.61036e-24        4.00523e-24        6.27860e-24
978.60        4.62861e-24        4.02148e-24        6.30297e-24
981.72        4.64693e-24        4.03780e-24        6.32744e-24
984.86        4.66533e-24        4.05418e-24        6.35200e-24
988.00        4.68380e-24        4.07064e-24        6.37666e-24
991.15        4.70234e-24        4.08716e-24        6.40142e-24
994.31        4.72096e-24        4.10375e-24        6.42627e-24
997.48        4.73965e-24        4.12041e-24        6.45123e-24
1000.66        4.75842e-24        4.13714e-24        6.47628e-24
1003.85        4.77727e-24        4.15394e-24        6.50143e-24
1007.05        4.79619e-24        4.17080e-24        6.52669e-24
1010.27        4.81520e-24        4.18775e-24        6.55205e-24
1013.49        4.83428e-24        4.20476e-24        6.57751e-24
1016.72        4.85344e-24        4.22184e-24        6.60307e-24
1019.96        4.87268e-24        4.23900e-24        6.62874e-24
1023.22        4.89199e-24        4.25623e-24        6.65452e-24
1026.48        4.91139e-24        4.27353e-24        6.68039e-24
1029.75        4.93088e-24        4.29090e-24        6.70638e-24
1033.04        4.95044e-24        4.30836e-24        6.73247e-24
1036.33        4.97008e-24        4.32588e-24        6.75867e-24
1039.64        4.98981e-24        4.34348e-24        6.78499e-24
1042.95        5.00962e-24        4.36116e-24        6.81141e-24
1046.28        5.02952e-24        4.37891e-24        6.83794e-24
1049.62        5.04950e-24        4.39674e-24        6.86458e-24
1052.97        5.06957e-24        4.41465e-24        6.89133e-24
1056.32        5.08972e-24        4.43264e-24        6.91820e-24
1059.69        5.10996e-24        4.45070e-24        6.94518e-24
1063.07        5.13028e-24        4.46884e-24        6.97228e-24
1066.46        5.15070e-24        4.48707e-24        6.99949e-24
1069.86        5.17120e-24        4.50537e-24        7.02682e-24
1073.28        5.19179e-24        4.52376e-24        7.05427e-24
1076.70        5.21248e-24        4.54222e-24        7.08184e-24
1080.13        5.23325e-24        4.56077e-24        7.10952e-24
1083.58        5.25412e-24        4.57940e-24        7.13733e-24
1087.03        5.27507e-24        4.59812e-24        7.16526e-24
1090.50        5.29612e-24        4.61692e-24        7.19331e-24
1093.98        5.31727e-24        4.63580e-24        7.22149e-24
1097.47        5.33851e-24        4.65477e-24        7.24979e-24
1100.97        5.35984e-24        4.67382e-24        7.27822e-24
1104.48        5.38127e-24        4.69296e-24        7.30677e-24
1108.00        5.40280e-24        4.71219e-24        7.33545e-24
1111.54        5.42442e-24        4.73150e-24        7.36426e-24
1115.08        5.44614e-24        4.75091e-24        7.39320e-24
1118.64        5.46796e-24        4.77040e-24        7.42228e-24
1122.21        5.48989e-24        4.78999e-24        7.45149e-24
1125.79        5.51191e-24        4.80966e-24        7.48083e-24
1129.38        5.53404e-24        4.82943e-24        7.51030e-24
1132.98        5.55627e-24        4.84929e-24        7.53992e-24
1136.59        5.57860e-24        4.86924e-24        7.56967e-24
1140.22        5.60104e-24        4.88928e-24        7.59956e-24
1143.85        5.62358e-24        4.90943e-24        7.62959e-24
1147.50        5.64623e-24        4.92966e-24        7.65977e-24
1151.16        5.66899e-24        4.95000e-24        7.69009e-24
1154.83        5.69186e-24        4.97043e-24        7.72055e-24
1158.52        5.71484e-24        4.99096e-24        7.75116e-24
1162.21        5.73793e-24        5.01159e-24        7.78192e-24
1165.92        5.76113e-24        5.03232e-24        7.81283e-24
1169.64        5.78445e-24        5.05315e-24        7.84389e-24
1173.37        5.80788e-24        5.07408e-24        7.87510e-24
1177.11        5.83142e-24        5.09511e-24        7.90647e-24
1180.86        5.85509e-24        5.11625e-24        7.93799e-24
1184.63        5.87887e-24        5.13749e-24        7.96967e-24
1188.41        5.90276e-24        5.15884e-24        8.00151e-24
1192.20        5.92678e-24        5.18030e-24        8.03352e-24
1196.00        5.95092e-24        5.20186e-24        8.06568e-24
1199.81        5.97519e-24        5.22354e-24        8.09801e-24
1203.64        5.99957e-24        5.24532e-24        8.13050e-24
1207.48        6.02409e-24        5.26721e-24        8.16316e-24
1211.33        6.04873e-24        5.28922e-24        8.19599e-24
1215.19        6.07349e-24        5.31133e-24        8.22900e-24
1219.07        6.09839e-24        5.33357e-24        8.26218e-24
1222.96        6.12342e-24        5.35592e-24        8.29553e-24
1226.86        6.14858e-24        5.37838e-24        8.32906e-24
1230.77        6.17387e-24        5.40096e-24        8.36277e-24
1234.70        6.19930e-24        5.42367e-24        8.39667e-24
1238.63        6.22487e-24        5.44649e-24        8.43075e-24
1242.59        6.25057e-24        5.46944e-24        8.46501e-24
1246.55        6.27641e-24        5.49251e-24        8.49947e-24
1250.52        6.30240e-24        5.51570e-24        8.53411e-24
1254.51        6.32850e-24        5.53900e-24        8.56891e-24
1258.51        6.35471e-24        5.56239e-24        8.60384e-24
1262.53        6.38102e-24        5.58588e-24        8.63891e-24
1266.55        6.40743e-24        5.60946e-24        8.67411e-24
1270.59        6.43394e-24        5.63313e-24        8.70945e-24
1274.65        6.46056e-24        5.65691e-24        8.74492e-24
1278.71        6.48729e-24        5.68078e-24        8.78052e-24
1282.79        6.51412e-24        5.70474e-24        8.81627e-24
1286.88        6.54105e-24        5.72881e-24        8.85215e-24
1290.99        6.56809e-24        5.75297e-24        8.88818e-24
1295.10        6.59525e-24        5.77723e-24        8.92434e-24
1299.23        6.62251e-24        5.80159e-24        8.96065e-24
1303.38        6.64987e-24        5.82605e-24        8.99709e-24
1307.53        6.67735e-24        5.85062e-24        9.03368e-24
1311.70        6.70494e-24        5.87528e-24        9.07042e-24
1315.89        6.73264e-24        5.90004e-24        9.10729e-24
1320.08        6.76045e-24        5.92491e-24        9.14431e-24
1324.30        6.78837e-24        5.94988e-24        9.18148e-24
1328.52        6.81641e-24        5.97495e-24        9.21880e-24
1332.76        6.84455e-24        6.00013e-24        9.25626e-24
1337.01        6.87281e-24        6.02541e-24        9.29386e-24
1341.27        6.90119e-24        6.05080e-24        9.33162e-24
1345.55        6.92968e-24        6.07629e-24        9.36953e-24
1349.84        6.95828e-24        6.10188e-24        9.40758e-24
1354.15        6.98700e-24        6.12759e-24        9.44579e-24
1358.46        7.01584e-24        6.15339e-24        9.48415e-24
1362.80        7.04479e-24        6.17931e-24        9.52266e-24
1367.14        7.07386e-24        6.20534e-24        9.56132e-24
1371.50        7.10305e-24        6.23147e-24        9.60014e-24
1375.88        7.13236e-24        6.25771e-24        9.63911e-24
1380.27        7.16178e-24        6.28406e-24        9.67824e-24
1384.67        7.19133e-24        6.31052e-24        9.71752e-24
1389.08        7.22100e-24        6.33709e-24        9.75697e-24
1393.51        7.25079e-24        6.36377e-24        9.79656e-24
1397.96        7.28069e-24        6.39057e-24        9.83632e-24
1402.42        7.31073e-24        6.41747e-24        9.87624e-24
1406.89        7.34088e-24        6.44449e-24        9.91632e-24
1411.38        7.37116e-24        6.47162e-24        9.95656e-24
1415.88        7.40156e-24        6.49887e-24        9.99696e-24
1420.40        7.43209e-24        6.52623e-24        1.00375e-23
1424.93        7.46275e-24        6.55371e-24        1.00782e-23
1429.47        7.49353e-24        6.58130e-24        1.01191e-23
1434.03        7.52443e-24        6.60900e-24        1.01602e-23
1438.60        7.55547e-24        6.63683e-24        1.02014e-23
1443.19        7.58663e-24        6.66477e-24        1.02428e-23
1447.79        7.61792e-24        6.69283e-24        1.02844e-23
1452.41        7.64934e-24        6.72101e-24        1.03261e-23
1457.04        7.68089e-24        6.74930e-24        1.03680e-23
1461.69        7.71257e-24        6.77772e-24        1.04101e-23
1466.35        7.74439e-24        6.80626e-24        1.04523e-23
1471.03        7.77633e-24        6.83492e-24        1.04947e-23
1475.72        7.80841e-24        6.86370e-24        1.05373e-23
1480.43        7.84063e-24        6.89260e-24        1.05801e-23
1485.15        7.87297e-24        6.92163e-24        1.06230e-23
1489.89        7.90546e-24        6.95077e-24        1.06661e-23
1494.64        7.93808e-24        6.98005e-24        1.07094e-23
1499.41        7.97083e-24        7.00945e-24        1.07529e-23
1504.19        8.00373e-24        7.03897e-24        1.07966e-23
1508.98        8.03676e-24        7.06862e-24        1.08404e-23
1513.80        8.06993e-24        7.09840e-24        1.08844e-23
1518.63        8.10324e-24        7.12830e-24        1.09286e-23
1523.47        8.13670e-24        7.15834e-24        1.09730e-23
1528.33        8.17030e-24        7.18851e-24        1.10176e-23
1533.20        8.20404e-24        7.21881e-24        1.10624e-23
1538.09        8.23793e-24        7.24924e-24        1.11073e-23
1543.00        8.27197e-24        7.27980e-24        1.11525e-23
1547.92        8.30615e-24        7.31050e-24        1.11978e-23
1552.86        8.34049e-24        7.34134e-24        1.12434e-23
1557.81        8.37498e-24        7.37232e-24        1.12891e-23
1562.78        8.40962e-24        7.40343e-24        1.13351e-23
1567.76        8.44441e-24        7.43468e-24        1.13812e-23
1572.76        8.47936e-24        7.46608e-24        1.14276e-23
1577.78        8.51446e-24        7.49762e-24        1.14741e-23
1582.81        8.54973e-24        7.52930e-24        1.15209e-23
1587.86        8.58515e-24        7.56112e-24        1.15679e-23
1592.92        8.62074e-24        7.59310e-24        1.16151e-23
1598.00        8.65649e-24        7.62522e-24        1.16625e-23
1603.10        8.69240e-24        7.65748e-24        1.17101e-23
1608.21        8.72848e-24        7.68990e-24        1.17579e-23
1613.34        8.76473e-24        7.72248e-24        1.18060e-23
1618.49        8.80115e-24        7.75520e-24        1.18543e-23
1623.65        8.83774e-24        7.78808e-24        1.19028e-23
1628.83        8.87450e-24        7.82112e-24        1.19515e-23
1634.02        8.91144e-24        7.85431e-24        1.20005e-23
1639.23        8.94855e-24        7.88766e-24        1.20497e-23
1644.46        8.98584e-24        7.92118e-24        1.20991e-23
1649.71        9.02331e-24        7.95485e-24        1.21488e-23
1654.97        9.06096e-24        7.98869e-24        1.21987e-23
1660.25        9.09880e-24        8.02270e-24        1.22489e-23
1665.54        9.13682e-24        8.05687e-24        1.22993e-23
1670.85        9.17503e-24        8.09121e-24        1.23500e-23
1676.18        9.21343e-24        8.12572e-24        1.24009e-23
1681.53        9.25203e-24        8.16041e-24        1.24520e-23
1686.89        9.29081e-24        8.19527e-24        1.25035e-23
1692.27        9.32979e-24        8.23030e-24        1.25551e-23
1697.67        9.36897e-24        8.26551e-24        1.26071e-23
1703.08        9.40835e-24        8.30091e-24        1.26593e-23
1708.52        9.44793e-24        8.33648e-24        1.27118e-23
1713.96        9.48772e-24        8.37224e-24        1.27645e-23
1719.43        9.52771e-24        8.40818e-24        1.28175e-23
1724.92        9.56791e-24        8.44430e-24        1.28708e-23
1730.42        9.60832e-24        8.48062e-24        1.29244e-23
1735.94        9.64894e-24        8.51712e-24        1.29783e-23
1741.47        9.68977e-24        8.55381e-24        1.30324e-23
1747.03        9.73082e-24        8.59070e-24        1.30868e-23
1752.60        9.77208e-24        8.62778e-24        1.31415e-23
1758.19        9.81352e-24        8.66501e-24        1.31965e-23
1763.80        9.85512e-24        8.70240e-24        1.32516e-23
1769.42        9.89689e-24        8.73995e-24        1.33070e-23
1775.06        9.93883e-24        8.77765e-24        1.33626e-23
1780.73        9.98094e-24        8.81550e-24        1.34184e-23
1786.41        1.00232e-23        8.85352e-24        1.34744e-23
1792.10        1.00657e-23        8.89169e-24        1.35307e-23
1797.82        1.01083e-23        8.93001e-24        1.35872e-23
1803.55        1.01511e-23        8.96850e-24        1.36439e-23
1809.30        1.01940e-23        9.00714e-24        1.37008e-23
1815.08        1.02372e-23        9.04595e-24        1.37579e-23
1820.86        1.02805e-23        9.08492e-24        1.38153e-23
1826.67        1.03240e-23        9.12404e-24        1.38729e-23
1832.50        1.03677e-23        9.16333e-24        1.39308e-23
1838.34        1.04115e-23        9.20278e-24        1.39888e-23
1844.21        1.04555e-23        9.24240e-24        1.40471e-23
1850.09        1.04997e-23        9.28218e-24        1.41056e-23
1855.99        1.05441e-23        9.32212e-24        1.41644e-23
1861.91        1.05886e-23        9.36223e-24        1.42234e-23
1867.85        1.06334e-23        9.40251e-24        1.42826e-23
1873.80        1.06783e-23        9.44295e-24        1.43421e-23
1879.78        1.07234e-23        9.48356e-24        1.44018e-23
1885.77        1.07687e-23        9.52434e-24        1.44617e-23
1891.79        1.08142e-23        9.56529e-24        1.45219e-23
1897.82        1.08598e-23        9.60641e-24        1.45823e-23
1903.88        1.09056e-23        9.64770e-24        1.46430e-23
1909.95        1.09517e-23        9.68915e-24        1.47039e-23
1916.04        1.09979e-23        9.73079e-24        1.47650e-23
1922.15        1.10443e-23        9.77259e-24        1.48264e-23
1928.28        1.10909e-23        9.81457e-24        1.48880e-23
1934.43        1.11376e-23        9.85672e-24        1.49499e-23
1940.60        1.11846e-23        9.89905e-24        1.50120e-23
1946.79        1.12318e-23        9.94155e-24        1.50744e-23
1953.00        1.12791e-23        9.98423e-24        1.51370e-23
1959.23        1.13267e-23        1.00271e-23        1.51999e-23
1965.48        1.13744e-23        1.00701e-23        1.52630e-23
1971.74        1.14223e-23        1.01133e-23        1.53264e-23
1978.03        1.14705e-23        1.01567e-23        1.53901e-23
1984.34        1.15188e-23        1.02003e-23        1.54539e-23
1990.67        1.15673e-23        1.02441e-23        1.55181e-23
1997.02        1.16160e-23        1.02880e-23        1.55825e-23
2003.39        1.16649e-23        1.03321e-23        1.56472e-23
2009.78        1.17140e-23        1.03764e-23        1.57121e-23
2016.19        1.17634e-23        1.04209e-23        1.57773e-23
2022.62        1.18129e-23        1.04656e-23        1.58427e-23
2029.07        1.18626e-23        1.05104e-23        1.59084e-23
2035.54        1.19125e-23        1.05555e-23        1.59744e-23
2042.03        1.19627e-23        1.06007e-23        1.60407e-23
2048.55        1.20130e-23        1.06461e-23        1.61072e-23
2055.08        1.20636e-23        1.06917e-23        1.61740e-23
2061.63        1.21143e-23        1.07376e-23        1.62411e-23
2068.21        1.21653e-23        1.07836e-23        1.63084e-23
2074.81        1.22165e-23        1.08298e-23        1.63760e-23
2081.42        1.22679e-23        1.08761e-23        1.64439e-23
2088.06        1.23195e-23        1.09227e-23        1.65121e-23
2094.72        1.23713e-23        1.09695e-23        1.65806e-23
2101.40        1.24234e-23        1.10165e-23        1.66493e-23
2108.10        1.24756e-23        1.10637e-23        1.67184e-23
2114.83        1.25281e-23        1.11111e-23        1.67877e-23
2121.57        1.25809e-23        1.11587e-23        1.68573e-23
2128.34        1.26338e-23        1.12065e-23        1.69272e-23
2135.13        1.26870e-23        1.12545e-23        1.69974e-23
2141.94        1.27404e-23        1.13027e-23        1.70680e-23
2148.77        1.27940e-23        1.13512e-23        1.71388e-23
2155.62        1.28478e-23        1.13998e-23        1.72099e-23
2162.50        1.29019e-23        1.14486e-23        1.72813e-23
2169.39        1.29562e-23        1.14977e-23        1.73530e-23
2176.31        1.30108e-23        1.15470e-23        1.74250e-23
2183.25        1.30656e-23        1.15965e-23        1.74974e-23
2190.22        1.31206e-23        1.16462e-23        1.75700e-23
2197.20        1.31759e-23        1.16961e-23        1.76430e-23
2204.21        1.32314e-23        1.17463e-23        1.77163e-23
2211.24        1.32872e-23        1.17966e-23        1.77899e-23
2218.29        1.33432e-23        1.18472e-23        1.78639e-23
2225.37        1.33994e-23        1.18981e-23        1.79381e-23
2232.47        1.34559e-23        1.19491e-23        1.80127e-23
2239.59        1.35127e-23        1.20004e-23        1.80876e-23
2246.73        1.35697e-23        1.20519e-23        1.81629e-23
2253.89        1.36270e-23        1.21036e-23        1.82385e-23
2261.08        1.36845e-23        1.21556e-23        1.83144e-23
2268.29        1.37423e-23        1.22078e-23        1.83907e-23
2275.53        1.38003e-23        1.22603e-23        1.84673e-23
2282.79        1.38586e-23        1.23130e-23        1.85443e-23
2290.07        1.39172e-23        1.23659e-23        1.86216e-23
2297.37        1.39761e-23        1.24191e-23        1.86992e-23
2304.70        1.40352e-23        1.24725e-23        1.87773e-23
2312.05        1.40946e-23        1.25261e-23        1.88556e-23
2319.42        1.41542e-23        1.25800e-23        1.89344e-23
2326.82        1.42142e-23        1.26342e-23        1.90135e-23
2334.24        1.42744e-23        1.26886e-23        1.90930e-23
2341.69        1.43349e-23        1.27433e-23        1.91728e-23
2349.16        1.43956e-23        1.27982e-23        1.92530e-23
2356.65        1.44567e-23        1.28534e-23        1.93336e-23
2364.16        1.45181e-23        1.29088e-23        1.94146e-23
2371.70        1.45797e-23        1.29645e-23        1.94960e-23
2379.27        1.46416e-23        1.30205e-23        1.95777e-23
2386.86        1.47039e-23        1.30767e-23        1.96599e-23
2394.47        1.47664e-23        1.31332e-23        1.97424e-23
2402.11        1.48292e-23        1.31900e-23        1.98254e-23
2409.77        1.48924e-23        1.32470e-23        1.99087e-23
2417.45        1.49558e-23        1.33043e-23        1.99924e-23
2425.16        1.50196e-23        1.33619e-23        2.00766e-23
2432.90        1.50836e-23        1.34198e-23        2.01612e-23
2440.66        1.51480e-23        1.34780e-23        2.02461e-23
2448.44        1.52127e-23        1.35364e-23        2.03315e-23
2456.25        1.52777e-23        1.35951e-23        2.04174e-23
2464.08        1.53430e-23        1.36541e-23        2.05036e-23
2471.94        1.54087e-23        1.37134e-23        2.05903e-23
2479.83        1.54747e-23        1.37730e-23        2.06774e-23
2487.74        1.55410e-23        1.38329e-23        2.07650e-23
2495.67        1.56076e-23        1.38931e-23        2.08530e-23
2503.63        1.56746e-23        1.39536e-23        2.09415e-23
2511.62        1.57419e-23        1.40143e-23        2.10303e-23
2519.63        1.58094e-23        1.40753e-23        2.11194e-23
2527.66        1.58772e-23        1.41366e-23        2.12090e-23
2535.72        1.59453e-23        1.41981e-23        2.12989e-23
2543.81        1.60137e-23        1.42599e-23        2.13891e-23
2551.92        1.60823e-23        1.43219e-23        2.14798e-23
2560.06        1.61513e-23        1.43842e-23        2.15707e-23
2568.23        1.62205e-23        1.44467e-23        2.16621e-23
2576.42        1.62900e-23        1.45096e-23        2.17538e-23
2584.64        1.63598e-23        1.45726e-23        2.18459e-23
2592.88        1.64299e-23        1.46360e-23        2.19384e-23
2601.15        1.65003e-23        1.46996e-23        2.20313e-23
2609.45        1.65709e-23        1.47635e-23        2.21245e-23
2617.77        1.66419e-23        1.48276e-23        2.22181e-23
2626.12        1.67131e-23        1.48921e-23        2.23121e-23
2634.49        1.67847e-23        1.49568e-23        2.24065e-23
2642.90        1.68566e-23        1.50218e-23        2.25013e-23
2651.32        1.69287e-23        1.50870e-23        2.25965e-23
2659.78        1.70012e-23        1.51526e-23        2.26921e-23
2668.26        1.70740e-23        1.52184e-23        2.27880e-23
2676.77        1.71470e-23        1.52845e-23        2.28844e-23
2685.31        1.72204e-23        1.53509e-23        2.29812e-23
2693.88        1.72941e-23        1.54175e-23        2.30783e-23
2702.47        1.73681e-23        1.54845e-23        2.31759e-23
2711.09        1.74425e-23        1.55518e-23        2.32739e-23
2719.73        1.75171e-23        1.56193e-23        2.33723e-23
2728.41        1.75921e-23        1.56871e-23        2.34711e-23
2737.11        1.76673e-23        1.57553e-23        2.35704e-23
2745.84        1.77430e-23        1.58237e-23        2.36700e-23
2754.60        1.78189e-23        1.58925e-23        2.37701e-23
2763.38        1.78952e-23        1.59615e-23        2.38706e-23
2772.20        1.79717e-23        1.60308e-23        2.39716e-23
2781.04        1.80487e-23        1.61005e-23        2.40729e-23
2789.91        1.81259e-23        1.61704e-23        2.41747e-23
2798.81        1.82035e-23        1.62407e-23        2.42770e-23
2807.73        1.82815e-23        1.63113e-23        2.43797e-23
2816.69        1.83597e-23        1.63821e-23        2.44828e-23
2825.67        1.84384e-23        1.64533e-23        2.45864e-23
2834.68        1.85173e-23        1.65249e-23        2.46904e-23
2843.72        1.85966e-23        1.65967e-23        2.47949e-23
2852.79        1.86763e-23        1.66689e-23        2.48998e-23
2861.89        1.87563e-23        1.67413e-23        2.50052e-23
2871.02        1.88367e-23        1.68142e-23        2.51110e-23
2880.18        1.89174e-23        1.68873e-23        2.52174e-23
2889.36        1.89985e-23        1.69608e-23        2.53242e-23
2898.58        1.90800e-23        1.70346e-23        2.54314e-23
2907.82        1.91618e-23        1.71087e-23        2.55392e-23
2917.10        1.92440e-23        1.71832e-23        2.56474e-23
2926.40        1.93265e-23        1.72580e-23        2.57561e-23
2935.73        1.94095e-23        1.73332e-23        2.58653e-23
2945.10        1.94928e-23        1.74087e-23        2.59750e-23
2954.49        1.95765e-23        1.74845e-23        2.60851e-23
2963.91        1.96605e-23        1.75607e-23        2.61958e-23
2973.37        1.97450e-23        1.76373e-23        2.63070e-23
2982.85        1.98298e-23        1.77142e-23        2.64187e-23
2992.36        1.99151e-23        1.77915e-23        2.65309e-23
3001.91        2.00007e-23        1.78691e-23        2.66436e-23
3011.48        2.00867e-23        1.79471e-23        2.67568e-23
3021.09        2.01731e-23        1.80255e-23        2.68705e-23
3030.72        2.02600e-23        1.81042e-23        2.69848e-23
3040.39        2.03472e-23        1.81833e-23        2.70996e-23
3050.08        2.04348e-23        1.82628e-23        2.72150e-23
3059.81        2.05229e-23        1.83426e-23        2.73308e-23
3069.57        2.06113e-23        1.84229e-23        2.74472e-23
3079.36        2.07002e-23        1.85035e-23        2.75642e-23
3089.18        2.07895e-23        1.85845e-23        2.76817e-23
3099.03        2.08793e-23        1.86659e-23        2.77998e-23
3108.92        2.09694e-23        1.87476e-23        2.79184e-23
3118.83        2.10600e-23        1.88298e-23        2.80376e-23
3128.78        2.11511e-23        1.89124e-23        2.81574e-23
3138.76        2.12425e-23        1.89953e-23        2.82777e-23
3148.77        2.13344e-23        1.90787e-23        2.83986e-23
3158.81        2.14268e-23        1.91625e-23        2.85201e-23
3168.89        2.15196e-23        1.92467e-23        2.86422e-23
3178.99        2.16128e-23        1.93313e-23        2.87649e-23
3189.13        2.17066e-23        1.94163e-23        2.88882e-23
3199.31        2.18007e-23        1.95017e-23        2.90121e-23
3209.51        2.18954e-23        1.95876e-23        2.91366e-23
3219.75        2.19905e-23        1.96739e-23        2.92617e-23
3230.01        2.20860e-23        1.97606e-23        2.93874e-23
3240.32        2.21821e-23        1.98478e-23        2.95137e-23
3250.65        2.22786e-23        1.99353e-23        2.96407e-23
3261.02        2.23756e-23        2.00234e-23        2.97683e-23
3271.42        2.24731e-23        2.01118e-23        2.98966e-23
3281.85        2.25711e-23        2.02008e-23        3.00255e-23
3292.32        2.26696e-23        2.02901e-23        3.01550e-23
3302.82        2.27686e-23        2.03800e-23        3.02852e-23
3313.35        2.28681e-23        2.04702e-23        3.04161e-23
3323.92        2.29681e-23        2.05610e-23        3.05476e-23
3334.52        2.30686e-23        2.06522e-23        3.06798e-23
3345.16        2.31697e-23        2.07439e-23        3.08127e-23
3355.83        2.32712e-23        2.08361e-23        3.09463e-23
3366.53        2.33733e-23        2.09287e-23        3.10806e-23
3377.27        2.34760e-23        2.10218e-23        3.12156e-23
3388.04        2.35791e-23        2.11154e-23        3.13513e-23
3398.84        2.36828e-23        2.12095e-23        3.14877e-23
3409.68        2.37871e-23        2.13041e-23        3.16248e-23
3420.56        2.38919e-23        2.13992e-23        3.17626e-23
3431.47        2.39972e-23        2.14948e-23        3.19012e-23
3442.41        2.41031e-23        2.15909e-23        3.20405e-23
3453.39        2.42096e-23        2.16875e-23        3.21806e-23
3464.41        2.43167e-23        2.17847e-23        3.23214e-23
3475.46        2.44243e-23        2.18823e-23        3.24630e-23
3486.54        2.45325e-23        2.19805e-23        3.26053e-23
3497.66        2.46413e-23        2.20792e-23        3.27485e-23
3508.82        2.47506e-23        2.21784e-23        3.28923e-23
3520.01        2.48603e-23        2.22779e-23        3.30365e-23
3531.23        2.49702e-23        2.23777e-23        3.31811e-23
3542.50        2.50805e-23        2.24777e-23        3.33261e-23
3553.79        2.51911e-23        2.25781e-23        3.34715e-23
3565.13        2.53020e-23        2.26788e-23        3.36174e-23
3576.50        2.54132e-23        2.27797e-23        3.37636e-23
3587.91        2.55247e-23        2.28810e-23        3.39102e-23
3599.35        2.56366e-23        2.29825e-23        3.40572e-23
3610.83        2.57487e-23        2.30843e-23        3.42047e-23
3622.35        2.58612e-23        2.31864e-23        3.43525e-23
3633.90        2.59739e-23        2.32888e-23        3.45007e-23
3645.49        2.60869e-23        2.33915e-23        3.46492e-23
3657.11        2.62003e-23        2.34945e-23        3.47982e-23
3668.78        2.63139e-23        2.35977e-23        3.49475e-23
3680.48        2.64279e-23        2.37012e-23        3.50972e-23
3692.22        2.65421e-23        2.38050e-23        3.52473e-23
3703.99        2.66566e-23        2.39091e-23        3.53977e-23
3715.81        2.67714e-23        2.40134e-23        3.55485e-23
3727.66        2.68865e-23        2.41180e-23        3.56997e-23
3739.55        2.70018e-23        2.42229e-23        3.58512e-23
3751.47        2.71175e-23        2.43280e-23        3.60031e-23
3763.44        2.72334e-23        2.44334e-23        3.61553e-23
3775.44        2.73496e-23        2.45390e-23        3.63079e-23
3787.48        2.74661e-23        2.46449e-23        3.64608e-23
3799.56        2.75828e-23        2.47511e-23        3.66141e-23
3811.68        2.76998e-23        2.48575e-23        3.67677e-23
3823.84        2.78170e-23        2.49641e-23        3.69216e-23
3836.03        2.79345e-23        2.50710e-23        3.70758e-23
3848.27        2.80523e-23        2.51781e-23        3.72304e-23
3860.54        2.81703e-23        2.52855e-23        3.73853e-23
3872.86        2.82886e-23        2.53931e-23        3.75405e-23
3885.21        2.84071e-23        2.55010e-23        3.76960e-23
3897.60        2.85258e-23        2.56090e-23        3.78518e-23
3910.03        2.86448e-23        2.57173e-23        3.80079e-23
3922.50        2.87640e-23        2.58258e-23        3.81643e-23
3935.01        2.88835e-23        2.59346e-23        3.83209e-23
3947.56        2.90032e-23        2.60435e-23        3.84779e-23
3960.15        2.91230e-23        2.61527e-23        3.86351e-23
3972.78        2.92431e-23        2.62621e-23        3.87926e-23
3985.45        2.93635e-23        2.63717e-23        3.89504e-23
3998.16        2.94840e-23        2.64814e-23        3.91085e-23
4010.92        2.96047e-23        2.65914e-23        3.92667e-23
4023.71        2.97257e-23        2.67016e-23        3.94253e-23
4036.54        2.98468e-23        2.68119e-23        3.95840e-23
4049.41        2.99681e-23        2.69225e-23        3.97431e-23
4062.33        3.00896e-23        2.70332e-23        3.99023e-23
4075.29        3.02113e-23        2.71441e-23        4.00618e-23
4088.28        3.03331e-23        2.72552e-23        4.02215e-23
4101.32        3.04552e-23        2.73664e-23        4.03814e-23
4114.40        3.05774e-23        2.74779e-23        4.05415e-23
4127.53        3.06998e-23        2.75894e-23        4.07018e-23
4140.69        3.08223e-23        2.77012e-23        4.08623e-23
4153.90        3.09450e-23        2.78131e-23        4.10230e-23
4167.15        3.10678e-23        2.79251e-23        4.11839e-23
4180.44        3.11908e-23        2.80373e-23        4.13449e-23
4193.77        3.13139e-23        2.81496e-23        4.15061e-23
4207.14        3.14372e-23        2.82621e-23        4.16675e-23
4220.56        3.15606e-23        2.83747e-23        4.18291e-23
4234.02        3.16841e-23        2.84874e-23        4.19908e-23
4247.53        3.18077e-23        2.86002e-23        4.21526e-23
4261.07        3.19315e-23        2.87132e-23        4.23145e-23
4274.66        3.20553e-23        2.88262e-23        4.24766e-23
4288.30        3.21793e-23        2.89394e-23        4.26388e-23
4301.98        3.23033e-23        2.90527e-23        4.28012e-23
4315.70        3.24275e-23        2.91660e-23        4.29636e-23
4329.46        3.25517e-23        2.92795e-23        4.31261e-23
4343.27        3.26760e-23        2.93930e-23        4.32887e-23
4357.12        3.28004e-23        2.95066e-23        4.34513e-23
4371.02        3.29248e-23        2.96203e-23        4.36141e-23
4384.96        3.30493e-23        2.97341e-23        4.37769e-23
4398.94        3.31738e-23        2.98479e-23        4.39397e-23
4412.97        3.32984e-23        2.99618e-23        4.41026e-23
4427.05        3.34231e-23        3.00757e-23        4.42655e-23
4441.17        3.35477e-23        3.01896e-23        4.44285e-23
4455.33        3.36724e-23        3.03036e-23        4.45915e-23
4469.54        3.37971e-23        3.04177e-23        4.47544e-23
4483.80        3.39218e-23        3.05317e-23        4.49174e-23
4498.10        3.40465e-23        3.06458e-23        4.50803e-23
4512.44        3.41715e-23        3.07601e-23        4.52436e-23
4526.84        3.42973e-23        3.08752e-23        4.54080e-23
4541.27        3.44240e-23        3.09910e-23        4.55735e-23
4555.76        3.45515e-23        3.11077e-23        4.57401e-23
4570.29        3.46799e-23        3.12251e-23        4.59078e-23
4584.86        3.48091e-23        3.13433e-23        4.60767e-23
4599.49        3.49392e-23        3.14623e-23        4.62467e-23
4614.16        3.50703e-23        3.15822e-23        4.64179e-23
4628.87        3.52022e-23        3.17029e-23        4.65903e-23
4643.64        3.53351e-23        3.18244e-23        4.67639e-23
4658.45        3.54689e-23        3.19468e-23        4.69388e-23
4673.30        3.56038e-23        3.20702e-23        4.71149e-23
4688.21        3.57395e-23        3.21944e-23        4.72924e-23
4703.16        3.58763e-23        3.23195e-23        4.74711e-23
4718.16        3.60141e-23        3.24455e-23        4.76512e-23
4733.21        3.61530e-23        3.25725e-23        4.78326e-23
4748.31        3.62929e-23        3.27004e-23        4.80154e-23
4763.45        3.64338e-23        3.28293e-23        4.81996e-23
4778.64        3.65759e-23        3.29592e-23        4.83852e-23
4793.88        3.67190e-23        3.30901e-23        4.85723e-23
4809.17        3.68633e-23        3.32220e-23        4.87608e-23
4824.51        3.70087e-23        3.33550e-23        4.89508e-23
4839.90        3.71553e-23        3.34890e-23        4.91424e-23
4855.33        3.73030e-23        3.36241e-23        4.93355e-23
4870.82        3.74520e-23        3.37603e-23        4.95302e-23
4886.35        3.76021e-23        3.38976e-23        4.97265e-23
4901.94        3.77536e-23        3.40360e-23        4.99244e-23
4917.57        3.79062e-23        3.41755e-23        5.01240e-23
4933.26        3.80602e-23        3.43163e-23        5.03252e-23
4948.99        3.82154e-23        3.44582e-23        5.05282e-23
4964.78        3.83720e-23        3.46013e-23        5.07329e-23
4980.61        3.85299e-23        3.47456e-23        5.09394e-23
4996.50        3.86892e-23        3.48912e-23        5.11477e-23
5012.43        3.88499e-23        3.50380e-23        5.13578e-23
5028.42        3.90120e-23        3.51861e-23        5.15698e-23
5044.45        3.91756e-23        3.53356e-23        5.17837e-23
5060.54        3.93406e-23        3.54863e-23        5.19995e-23
5076.68        3.95071e-23        3.56384e-23        5.22173e-23
5092.88        3.96751e-23        3.57919e-23        5.24371e-23
5109.12        3.98447e-23        3.59467e-23        5.26589e-23
5125.41        4.00158e-23        3.61030e-23        5.28828e-23
5141.76        4.01885e-23        3.62608e-23        5.31087e-23
5158.16        4.03629e-23        3.64199e-23        5.33368e-23
5174.61        4.05388e-23        3.65806e-23        5.35671e-23
5191.11        4.07165e-23        3.67428e-23        5.37996e-23
5207.67        4.08959e-23        3.69066e-23        5.40343e-23
5224.28        4.10770e-23        3.70719e-23        5.42714e-23
5240.94        4.12598e-23        3.72387e-23        5.45107e-23
5257.66        4.14445e-23        3.74072e-23        5.47524e-23
5274.43        4.16309e-23        3.75774e-23        5.49965e-23
5291.25        4.18192e-23        3.77492e-23        5.52431e-23
5308.12        4.20094e-23        3.79227e-23        5.54921e-23
5325.05        4.22015e-23        3.80980e-23        5.57437e-23
5342.04        4.23956e-23        3.82750e-23        5.59979e-23
5359.08        4.25916e-23        3.84538e-23        5.62546e-23
5376.17        4.27897e-23        3.86344e-23        5.65140e-23
5393.31        4.29898e-23        3.88168e-23        5.67762e-23
5410.52        4.31920e-23        3.90011e-23        5.70411e-23
5427.77        4.33963e-23        3.91874e-23        5.73087e-23
5445.08        4.36027e-23        3.93755e-23        5.75793e-23
5462.45        4.38113e-23        3.95657e-23        5.78527e-23
5479.87        4.40222e-23        3.97578e-23        5.81290e-23
5497.35        4.42353e-23        3.99520e-23        5.84084e-23
5514.88        4.44501e-23        4.01477e-23        5.86900e-23
5532.47        4.46657e-23        4.03441e-23        5.89725e-23
5550.12        4.48819e-23        4.05411e-23        5.92559e-23
5567.82        4.50988e-23        4.07388e-23        5.95402e-23
5585.58        4.53164e-23        4.09371e-23        5.98254e-23
5603.39        4.55347e-23        4.11360e-23        6.01114e-23
5621.26        4.57536e-23        4.13356e-23        6.03984e-23
5639.19        4.59732e-23        4.15358e-23        6.06861e-23
5657.18        4.61935e-23        4.17366e-23        6.09748e-23
5675.22        4.64145e-23        4.19380e-23        6.12642e-23
5693.32        4.66361e-23        4.21401e-23        6.15546e-23
5711.48        4.68583e-23        4.23428e-23        6.18457e-23
5729.69        4.70813e-23        4.25460e-23        6.21377e-23
5747.97        4.73048e-23        4.27499e-23        6.24306e-23
5766.30        4.75290e-23        4.29544e-23        6.27242e-23
5784.69        4.77538e-23        4.31594e-23        6.30187e-23
5803.14        4.79793e-23        4.33651e-23        6.33139e-23
5821.65        4.82054e-23        4.35713e-23        6.36100e-23
5840.22        4.84321e-23        4.37781e-23        6.39068e-23
5858.84        4.86594e-23        4.39855e-23        6.42045e-23
5877.53        4.88873e-23        4.41935e-23        6.45029e-23
5896.27        4.91158e-23        4.44020e-23        6.48020e-23
5915.08        4.93450e-23        4.46111e-23        6.51020e-23
5933.95        4.95747e-23        4.48207e-23        6.54026e-23
5952.87        4.98049e-23        4.50309e-23        6.57041e-23
5971.86        5.00358e-23        4.52417e-23        6.60062e-23
5990.90        5.02672e-23        4.54529e-23        6.63091e-23
6010.01        5.04992e-23        4.56647e-23        6.66127e-23
6029.18        5.07318e-23        4.58771e-23        6.69170e-23
6048.41        5.09649e-23        4.60899e-23        6.72220e-23
6067.70        5.11985e-23        4.63032e-23        6.75277e-23
6087.05        5.14327e-23        4.65171e-23        6.78340e-23
6106.47        5.16674e-23        4.67314e-23        6.81410e-23
6125.94        5.19026e-23        4.69463e-23        6.84487e-23
6145.48        5.21383e-23        4.71616e-23        6.87570e-23
6165.08        5.23745e-23        4.73774e-23        6.90659e-23
6184.74        5.26112e-23        4.75936e-23        6.93754e-23
6204.47        5.28483e-23        4.78103e-23        6.96856e-23
6224.26        5.30860e-23        4.80275e-23        6.99963e-23
6244.11        5.33240e-23        4.82451e-23        7.03076e-23
6264.02        5.35626e-23        4.84631e-23        7.06194e-23
6284.00        5.38016e-23        4.86815e-23        7.09318e-23
6304.04        5.40409e-23        4.89004e-23        7.12448e-23
6324.15        5.42808e-23        4.91196e-23        7.15582e-23
6344.32        5.45210e-23        4.93393e-23        7.18722e-23
6364.55        5.47616e-23        4.95593e-23        7.21866e-23
6384.85        5.50026e-23        4.97797e-23        7.25016e-23
6405.22        5.52439e-23        5.00004e-23        7.28169e-23
6425.64        5.54857e-23        5.02215e-23        7.31327e-23
6446.14        5.57277e-23        5.04430e-23        7.34490e-23
6466.70        5.59701e-23        5.06647e-23        7.37656e-23
6487.32        5.62128e-23        5.08868e-23        7.40827e-23
6508.01        5.64559e-23        5.11092e-23        7.44001e-23
6528.77        5.66992e-23        5.13318e-23        7.47178e-23
6549.59        5.69428e-23        5.15548e-23        7.50359e-23
6570.48        5.71866e-23        5.17780e-23        7.53543e-23
6591.44        5.74307e-23        5.20015e-23        7.56730e-23
6612.46        5.76751e-23        5.22252e-23        7.59920e-23
6633.55        5.79196e-23        5.24491e-23        7.63113e-23
6654.71        5.81644e-23        5.26732e-23        7.66308e-23
6675.93        5.84093e-23        5.28976e-23        7.69504e-23
6697.22        5.86545e-23        5.31221e-23        7.72703e-23
6718.58        5.88997e-23        5.33468e-23        7.75904e-23
6740.01        5.91452e-23        5.35716e-23        7.79106e-23
6761.51        5.93907e-23        5.37966e-23        7.82310e-23
6783.07        5.96363e-23        5.40217e-23        7.85514e-23
6804.71        5.98821e-23        5.42469e-23        7.88719e-23
6826.41        6.01279e-23        5.44722e-23        7.91925e-23
6848.18        6.03737e-23        5.46976e-23        7.95131e-23
6870.02        6.06196e-23        5.49230e-23        7.98337e-23
6891.93        6.08655e-23        5.51485e-23        8.01544e-23
6913.92        6.11114e-23        5.53740e-23        8.04749e-23
6935.97        6.13573e-23        5.55995e-23        8.07954e-23
6958.09        6.16031e-23        5.58250e-23        8.11158e-23
6980.28        6.18488e-23        5.60505e-23        8.14361e-23
7002.54        6.20945e-23        5.62759e-23        8.17562e-23
7024.88        6.23401e-23        5.65013e-23        8.20762e-23
7047.28        6.25858e-23        5.67268e-23        8.23963e-23
7069.76        6.28315e-23        5.69523e-23        8.27163e-23
7092.31        6.30772e-23        5.71778e-23        8.30363e-23
7114.93        6.33228e-23        5.74034e-23        8.33562e-23
7137.62        6.35684e-23        5.76289e-23        8.36761e-23
7160.38        6.38140e-23        5.78545e-23        8.39958e-23
7183.22        6.40595e-23        5.80800e-23        8.43154e-23
7206.13        6.43049e-23        5.83054e-23        8.46349e-23
7229.11        6.45502e-23        5.85308e-23        8.49542e-23
7252.17        6.47954e-23        5.87561e-23        8.52732e-23
7275.30        6.50404e-23        5.89813e-23        8.55921e-23
7298.50        6.52853e-23        5.92064e-23        8.59107e-23
7321.78        6.55300e-23        5.94314e-23        8.62290e-23
7345.13        6.57744e-23        5.96562e-23        8.65470e-23
7368.56        6.60187e-23        5.98808e-23        8.68647e-23
7392.06        6.62627e-23        6.01053e-23        8.71820e-23
7415.64        6.65065e-23        6.03295e-23        8.74989e-23
7439.29        6.67500e-23        6.05535e-23        8.78155e-23
7463.01        6.69932e-23        6.07773e-23        8.81316e-23
7486.82        6.72360e-23        6.10009e-23        8.84472e-23
7510.70        6.74785e-23        6.12241e-23        8.87623e-23
7534.65        6.77207e-23        6.14471e-23        8.90769e-23
7558.68        6.79624e-23        6.16697e-23        8.93910e-23
7582.79        6.82038e-23        6.18920e-23        8.97045e-23
7606.97        6.84447e-23        6.21139e-23        9.00173e-23
7631.23        6.86851e-23        6.23354e-23        9.03295e-23
7655.57        6.89251e-23        6.25566e-23        9.06411e-23
7679.99        6.91645e-23        6.27773e-23        9.09519e-23
7704.48        6.94035e-23        6.29976e-23        9.12620e-23
7729.06        6.96418e-23        6.32174e-23        9.15713e-23
7753.71        6.98796e-23        6.34367e-23        9.18798e-23
7778.44        7.01168e-23        6.36554e-23        9.21874e-23
7803.25        7.03533e-23        6.38737e-23        9.24942e-23
7828.13        7.05892e-23        6.40914e-23        9.28000e-23
7853.10        7.08244e-23        6.43085e-23        9.31049e-23
7878.15        7.10588e-23        6.45249e-23        9.34088e-23
7903.27        7.12925e-23        6.47408e-23        9.37117e-23
7928.48        7.15255e-23        6.49559e-23        9.40135e-23
7953.77        7.17576e-23        6.51704e-23        9.43143e-23
7979.13        7.19889e-23        6.53842e-23        9.46138e-23
8004.58        7.22194e-23        6.55972e-23        9.49122e-23
8030.11        7.24489e-23        6.58094e-23        9.52094e-23
8055.72        7.26775e-23        6.60208e-23        9.55053e-23
8081.42        7.29052e-23        6.62314e-23        9.57999e-23
8107.19        7.31318e-23        6.64411e-23        9.60931e-23
8133.05        7.33574e-23        6.66500e-23        9.63849e-23
8158.99        7.35820e-23        6.68578e-23        9.66753e-23
8185.01        7.38054e-23        6.70647e-23        9.69641e-23
8211.11        7.40277e-23        6.72706e-23        9.72514e-23
8237.30        7.42487e-23        6.74755e-23        9.75371e-23
8263.57        7.44686e-23        6.76793e-23        9.78211e-23
8289.93        7.46872e-23        6.78820e-23        9.81034e-23
8316.37        7.49044e-23        6.80835e-23        9.83839e-23
8342.89        7.51203e-23        6.82838e-23        9.86626e-23
8369.50        7.53349e-23        6.84829e-23        9.89393e-23
8396.20        7.55479e-23        6.86807e-23        9.92142e-23
8422.98        7.57595e-23        6.88773e-23        9.94870e-23
8449.84        7.59696e-23        6.90725e-23        9.97578e-23
8476.79        7.61781e-23        6.92662e-23        1.00027e-22
8503.83        7.63849e-23        6.94586e-23        1.00293e-22
8530.95        7.65901e-23        6.96495e-23        1.00557e-22
8558.16        7.67936e-23        6.98389e-23        1.00819e-22
8585.45        7.69953e-23        7.00267e-23        1.01079e-22
8612.83        7.71952e-23        7.02129e-23        1.01336e-22
8640.30        7.73933e-23        7.03975e-23        1.01591e-22
8667.86        7.75894e-23        7.05803e-23        1.01843e-22
8695.50        7.77835e-23        7.07615e-23        1.02092e-22
8723.24        7.79757e-23        7.09408e-23        1.02339e-22
8751.06        7.81658e-23        7.11183e-23        1.02583e-22
8778.97        7.83537e-23        7.12939e-23        1.02824e-22
8806.97        7.85395e-23        7.14676e-23        1.03062e-22
8835.06        7.87230e-23        7.16392e-23        1.03297e-22
8863.24        7.89042e-23        7.18089e-23        1.03529e-22
8891.51        7.90831e-23        7.19764e-23        1.03758e-22
8919.86        7.92595e-23        7.21418e-23        1.03984e-22
8948.31        7.94335e-23        7.23050e-23        1.04206e-22
8976.85        7.96050e-23        7.24660e-23        1.04425e-22
9005.48        7.97739e-23        7.26247e-23        1.04641e-22
9034.20        7.99428e-23        7.27834e-23        1.04857e-22
9063.02        8.01130e-23        7.29433e-23        1.05074e-22
9091.92        8.02844e-23        7.31043e-23        1.05293e-22
9120.92        8.04572e-23        7.32667e-23        1.05513e-22
9150.01        8.06314e-23        7.34303e-23        1.05736e-22
9179.19        8.08070e-23        7.35953e-23        1.05960e-22
9208.47        8.09840e-23        7.37616e-23        1.06186e-22
9237.84        8.11627e-23        7.39294e-23        1.06414e-22
9267.30        8.13428e-23        7.40986e-23        1.06644e-22
9296.86        8.15246e-23        7.42694e-23        1.06876e-22
9326.51        8.17081e-23        7.44417e-23        1.07111e-22
9356.26        8.18934e-23        7.46156e-23        1.07347e-22
9386.10        8.20804e-23        7.47911e-23        1.07586e-22
9416.03        8.22692e-23        7.49684e-23        1.07828e-22
9446.06        8.24599e-23        7.51474e-23        1.08071e-22
9476.19        8.26526e-23        7.53282e-23        1.08317e-22
9506.42        8.28473e-23        7.55109e-23        1.08566e-22
9536.73        8.30441e-23        7.56955e-23        1.08818e-22
9567.15        8.32430e-23        7.58821e-23        1.09072e-22
9597.66        8.34441e-23        7.60706e-23        1.09329e-22
9628.27        8.36474e-23        7.62613e-23        1.09589e-22
9658.98        8.38531e-23        7.64541e-23        1.09852e-22
9689.79        8.40611e-23        7.66491e-23        1.10119e-22
9720.69        8.42716e-23        7.68463e-23        1.10388e-22
9751.70        8.44846e-23        7.70459e-23        1.10661e-22
9782.80        8.47002e-23        7.72478e-23        1.10937e-22
9814.00        8.49185e-23        7.74522e-23        1.11216e-22
9845.30        8.51395e-23        7.76591e-23        1.11499e-22
9876.70        8.53633e-23        7.78686e-23        1.11786e-22
9908.20        8.55899e-23        7.80807e-23        1.12076e-22
9939.80        8.58196e-23        7.82955e-23        1.12370e-22
9971.50        8.60522e-23        7.85131e-23        1.12669e-22


==> anc/toptop_3fgl_constraints_one.txt <==
#DM constraints, toptop, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        1.76709e-25        1.41106e-25        2.12311e-25
172.55        1.77490e-25        1.41768e-25        2.13211e-25
173.10        1.78267e-25        1.42427e-25        2.14106e-25
173.65        1.79040e-25        1.43084e-25        2.14996e-25
174.20        1.79810e-25        1.43738e-25        2.15881e-25
174.76        1.80576e-25        1.44390e-25        2.16761e-25
175.32        1.81338e-25        1.45039e-25        2.17636e-25
175.88        1.82095e-25        1.45685e-25        2.18506e-25
176.44        1.82849e-25        1.46329e-25        2.19370e-25
177.00        1.83599e-25        1.46969e-25        2.20229e-25
177.57        1.84345e-25        1.47607e-25        2.21083e-25
178.13        1.85087e-25        1.48243e-25        2.21931e-25
178.70        1.85824e-25        1.48875e-25        2.22773e-25
179.27        1.86557e-25        1.49504e-25        2.23610e-25
179.84        1.87286e-25        1.50130e-25        2.24442e-25
180.41        1.88011e-25        1.50754e-25        2.25268e-25
180.99        1.88731e-25        1.51374e-25        2.26088e-25
181.57        1.89447e-25        1.51991e-25        2.26903e-25
182.15        1.90159e-25        1.52606e-25        2.27712e-25
182.73        1.90866e-25        1.53217e-25        2.28515e-25
183.31        1.91569e-25        1.53825e-25        2.29312e-25
183.89        1.92267e-25        1.54430e-25        2.30104e-25
184.48        1.92961e-25        1.55032e-25        2.30890e-25
185.07        1.93651e-25        1.55631e-25        2.31671e-25
185.66        1.94336e-25        1.56227e-25        2.32446e-25
186.25        1.95017e-25        1.56820e-25        2.33215e-25
186.85        1.95694e-25        1.57409e-25        2.33979e-25
187.44        1.96366e-25        1.57996e-25        2.34737e-25
188.04        1.97034e-25        1.58579e-25        2.35489e-25
188.64        1.97698e-25        1.59160e-25        2.36236e-25
189.24        1.98357e-25        1.59737e-25        2.36977e-25
189.85        1.99013e-25        1.60312e-25        2.37713e-25
190.45        1.99664e-25        1.60883e-25        2.38444e-25
191.06        2.00311e-25        1.61452e-25        2.39169e-25
191.67        2.00954e-25        1.62018e-25        2.39890e-25
192.28        2.01593e-25        1.62581e-25        2.40605e-25
192.89        2.02228e-25        1.63141e-25        2.41315e-25
193.51        2.02859e-25        1.63698e-25        2.42020e-25
194.12        2.03487e-25        1.64253e-25        2.42720e-25
194.74        2.04110e-25        1.64805e-25        2.43416e-25
195.36        2.04731e-25        1.65355e-25        2.44107e-25
195.99        2.05348e-25        1.65902e-25        2.44793e-25
196.61        2.05961e-25        1.66446e-25        2.45476e-25
197.24        2.06571e-25        1.66989e-25        2.46153e-25
197.87        2.07178e-25        1.67529e-25        2.46827e-25
198.50        2.07782e-25        1.68067e-25        2.47497e-25
199.13        2.08383e-25        1.68603e-25        2.48163e-25
199.77        2.08981e-25        1.69137e-25        2.48826e-25
200.41        2.09577e-25        1.69669e-25        2.49485e-25
201.04        2.10170e-25        1.70199e-25        2.50141e-25
201.69        2.10760e-25        1.70727e-25        2.50793e-25
202.33        2.11349e-25        1.71255e-25        2.51443e-25
202.97        2.11935e-25        1.71780e-25        2.52090e-25
203.62        2.12520e-25        1.72305e-25        2.52735e-25
204.27        2.13103e-25        1.72828e-25        2.53377e-25
204.92        2.13684e-25        1.73350e-25        2.54018e-25
205.58        2.14264e-25        1.73872e-25        2.54657e-25
206.23        2.14843e-25        1.74392e-25        2.55294e-25
206.89        2.15421e-25        1.74912e-25        2.55929e-25
207.55        2.15998e-25        1.75432e-25        2.56564e-25
208.21        2.16575e-25        1.75951e-25        2.57198e-25
208.88        2.17151e-25        1.76471e-25        2.57832e-25
209.54        2.17727e-25        1.76990e-25        2.58465e-25
210.21        2.18304e-25        1.77510e-25        2.59098e-25
210.88        2.18881e-25        1.78030e-25        2.59732e-25
211.55        2.19458e-25        1.78551e-25        2.60366e-25
212.23        2.20037e-25        1.79072e-25        2.61002e-25
212.90        2.20617e-25        1.79595e-25        2.61638e-25
213.58        2.21198e-25        1.80119e-25        2.62277e-25
214.26        2.21781e-25        1.80644e-25        2.62917e-25
214.95        2.22365e-25        1.81171e-25        2.63560e-25
215.63        2.22953e-25        1.81700e-25        2.64205e-25
216.32        2.23542e-25        1.82232e-25        2.64853e-25
217.01        2.24135e-25        1.82765e-25        2.65505e-25
217.70        2.24731e-25        1.83301e-25        2.66161e-25
218.40        2.25331e-25        1.83840e-25        2.66821e-25
219.09        2.25934e-25        1.84383e-25        2.67485e-25
219.79        2.26542e-25        1.84928e-25        2.68155e-25
220.49        2.27154e-25        1.85478e-25        2.68830e-25
221.20        2.27771e-25        1.86031e-25        2.69511e-25
221.90        2.28393e-25        1.86588e-25        2.70198e-25
222.61        2.29020e-25        1.87149e-25        2.70891e-25
223.32        2.29653e-25        1.87715e-25        2.71591e-25
224.03        2.30291e-25        1.88284e-25        2.72297e-25
224.75        2.30934e-25        1.88859e-25        2.73010e-25
225.46        2.31584e-25        1.89438e-25        2.73730e-25
226.18        2.32239e-25        1.90021e-25        2.74458e-25
226.90        2.32901e-25        1.90610e-25        2.75193e-25
227.63        2.33570e-25        1.91204e-25        2.75936e-25
228.35        2.34245e-25        1.91803e-25        2.76687e-25
229.08        2.34927e-25        1.92407e-25        2.77446e-25
229.81        2.35616e-25        1.93017e-25        2.78215e-25
230.55        2.36312e-25        1.93632e-25        2.78992e-25
231.28        2.37016e-25        1.94254e-25        2.79778e-25
232.02        2.37728e-25        1.94881e-25        2.80574e-25
232.76        2.38447e-25        1.95515e-25        2.81379e-25
233.50        2.39175e-25        1.96155e-25        2.82195e-25
234.25        2.39911e-25        1.96801e-25        2.83021e-25
234.99        2.40656e-25        1.97454e-25        2.83858e-25
235.74        2.41410e-25        1.98114e-25        2.84706e-25
236.49        2.42173e-25        1.98781e-25        2.85565e-25
237.25        2.42946e-25        1.99456e-25        2.86435e-25
238.01        2.43728e-25        2.00138e-25        2.87318e-25
238.76        2.44520e-25        2.00827e-25        2.88213e-25
239.53        2.45323e-25        2.01524e-25        2.89121e-25
240.29        2.46136e-25        2.02230e-25        2.90041e-25
241.06        2.46959e-25        2.02943e-25        2.90975e-25
241.83        2.47794e-25        2.03665e-25        2.91923e-25
242.60        2.48641e-25        2.04396e-25        2.92885e-25
243.37        2.49499e-25        2.05136e-25        2.93862e-25
244.15        2.50369e-25        2.05885e-25        2.94853e-25
244.93        2.51252e-25        2.06644e-25        2.95860e-25
245.71        2.52147e-25        2.07412e-25        2.96883e-25
246.49        2.53056e-25        2.08190e-25        2.97921e-25
247.28        2.53978e-25        2.08978e-25        2.98977e-25
248.06        2.54913e-25        2.09777e-25        3.00050e-25
248.86        2.55863e-25        2.10587e-25        3.01140e-25
249.65        2.56828e-25        2.11407e-25        3.02248e-25
250.45        2.57805e-25        2.12238e-25        3.03372e-25
251.24        2.58786e-25        2.13071e-25        3.04500e-25
252.05        2.59768e-25        2.13906e-25        3.05630e-25
252.85        2.60753e-25        2.14744e-25        3.06762e-25
253.66        2.61740e-25        2.15583e-25        3.07897e-25
254.47        2.62729e-25        2.16425e-25        3.09034e-25
255.28        2.63721e-25        2.17268e-25        3.10173e-25
256.09        2.64714e-25        2.18114e-25        3.11315e-25
256.91        2.65711e-25        2.18962e-25        3.12459e-25
257.73        2.66709e-25        2.19813e-25        3.13606e-25
258.55        2.67711e-25        2.20666e-25        3.14756e-25
259.37        2.68715e-25        2.21521e-25        3.15908e-25
260.20        2.69721e-25        2.22379e-25        3.17063e-25
261.03        2.70731e-25        2.23240e-25        3.18221e-25
261.86        2.71743e-25        2.24103e-25        3.19383e-25
262.70        2.72758e-25        2.24969e-25        3.20547e-25
263.54        2.73775e-25        2.25837e-25        3.21714e-25
264.38        2.74796e-25        2.26708e-25        3.22884e-25
265.22        2.75819e-25        2.27581e-25        3.24057e-25
266.07        2.76845e-25        2.28457e-25        3.25232e-25
266.91        2.77873e-25        2.29336e-25        3.26411e-25
267.77        2.78905e-25        2.30217e-25        3.27593e-25
268.62        2.79939e-25        2.31101e-25        3.28777e-25
269.48        2.80976e-25        2.31987e-25        3.29965e-25
270.34        2.82015e-25        2.32876e-25        3.31155e-25
271.20        2.83058e-25        2.33767e-25        3.32348e-25
272.06        2.84103e-25        2.34661e-25        3.33544e-25
272.93        2.85151e-25        2.35558e-25        3.34743e-25
273.80        2.86201e-25        2.36457e-25        3.35945e-25
274.67        2.87255e-25        2.37359e-25        3.37150e-25
275.55        2.88311e-25        2.38263e-25        3.38358e-25
276.43        2.89369e-25        2.39170e-25        3.39568e-25
277.31        2.90431e-25        2.40080e-25        3.40782e-25
278.20        2.91495e-25        2.40992e-25        3.41998e-25
279.08        2.92562e-25        2.41907e-25        3.43217e-25
279.97        2.93632e-25        2.42824e-25        3.44439e-25
280.87        2.94704e-25        2.43744e-25        3.45664e-25
281.76        2.95779e-25        2.44666e-25        3.46892e-25
282.66        2.96857e-25        2.45591e-25        3.48122e-25
283.56        2.97937e-25        2.46519e-25        3.49356e-25
284.47        2.99021e-25        2.47449e-25        3.50593e-25
285.37        3.00107e-25        2.48382e-25        3.51832e-25
286.28        3.01196e-25        2.49318e-25        3.53075e-25
287.20        3.02288e-25        2.50257e-25        3.54320e-25
288.11        3.03384e-25        2.51198e-25        3.55569e-25
289.03        3.04482e-25        2.52142e-25        3.56821e-25
289.95        3.05583e-25        2.53089e-25        3.58076e-25
290.88        3.06687e-25        2.54039e-25        3.59334e-25
291.81        3.07794e-25        2.54992e-25        3.60596e-25
292.74        3.08904e-25        2.55947e-25        3.61861e-25
293.67        3.10017e-25        2.56906e-25        3.63129e-25
294.61        3.11134e-25        2.57868e-25        3.64400e-25
295.55        3.12254e-25        2.58832e-25        3.65675e-25
296.49        3.13377e-25        2.59800e-25        3.66954e-25
297.43        3.14503e-25        2.60771e-25        3.68236e-25
298.38        3.15633e-25        2.61745e-25        3.69522e-25
299.34        3.16766e-25        2.62722e-25        3.70811e-25
300.29        3.17903e-25        2.63702e-25        3.72104e-25
301.25        3.19043e-25        2.64686e-25        3.73400e-25
302.21        3.20187e-25        2.65673e-25        3.74701e-25
303.17        3.21334e-25        2.66663e-25        3.76005e-25
304.14        3.22485e-25        2.67656e-25        3.77313e-25
305.11        3.23639e-25        2.68653e-25        3.78624e-25
306.08        3.24797e-25        2.69653e-25        3.79940e-25
307.06        3.25958e-25        2.70657e-25        3.81259e-25
308.04        3.27123e-25        2.71664e-25        3.82583e-25
309.02        3.28292e-25        2.72674e-25        3.83910e-25
310.01        3.29464e-25        2.73688e-25        3.85241e-25
310.99        3.30641e-25        2.74705e-25        3.86576e-25
311.99        3.31821e-25        2.75726e-25        3.87915e-25
312.98        3.33004e-25        2.76750e-25        3.89259e-25
313.98        3.34192e-25        2.77778e-25        3.90606e-25
314.98        3.35383e-25        2.78809e-25        3.91958e-25
315.99        3.36578e-25        2.79844e-25        3.93313e-25
316.99        3.37778e-25        2.80882e-25        3.94673e-25
318.00        3.38981e-25        2.81924e-25        3.96037e-25
319.02        3.40188e-25        2.82970e-25        3.97405e-25
320.04        3.41399e-25        2.84020e-25        3.98778e-25
321.06        3.42613e-25        2.85073e-25        4.00154e-25
322.08        3.43833e-25        2.86130e-25        4.01535e-25
323.11        3.45056e-25        2.87190e-25        4.02921e-25
324.14        3.46283e-25        2.88255e-25        4.04311e-25
325.17        3.47514e-25        2.89323e-25        4.05705e-25
326.21        3.48750e-25        2.90395e-25        4.07104e-25
327.25        3.49989e-25        2.91471e-25        4.08508e-25
328.29        3.51233e-25        2.92551e-25        4.09916e-25
329.34        3.52482e-25        2.93635e-25        4.11329e-25
330.39        3.53734e-25        2.94723e-25        4.12746e-25
331.44        3.54991e-25        2.95814e-25        4.14168e-25
332.50        3.56253e-25        2.96910e-25        4.15595e-25
333.56        3.57518e-25        2.98010e-25        4.17026e-25
334.63        3.58789e-25        2.99114e-25        4.18463e-25
335.69        3.60064e-25        3.00223e-25        4.19905e-25
336.76        3.61343e-25        3.01335e-25        4.21351e-25
337.84        3.62627e-25        3.02452e-25        4.22803e-25
338.92        3.63916e-25        3.03573e-25        4.24260e-25
340.00        3.65210e-25        3.04699e-25        4.25722e-25
341.08        3.66509e-25        3.05829e-25        4.27189e-25
342.17        3.67813e-25        3.06963e-25        4.28662e-25
343.26        3.69121e-25        3.08102e-25        4.30140e-25
344.36        3.70435e-25        3.09246e-25        4.31624e-25
345.45        3.71754e-25        3.10394e-25        4.33113e-25
346.56        3.73078e-25        3.11547e-25        4.34608e-25
347.66        3.74407e-25        3.12705e-25        4.36109e-25
348.77        3.75742e-25        3.13868e-25        4.37616e-25
349.88        3.77082e-25        3.15035e-25        4.39129e-25
351.00        3.78427e-25        3.16207e-25        4.40647e-25
352.12        3.79777e-25        3.17383e-25        4.42170e-25
353.24        3.81131e-25        3.18564e-25        4.43698e-25
354.37        3.82489e-25        3.19748e-25        4.45230e-25
355.50        3.83852e-25        3.20937e-25        4.46768e-25
356.63        3.85220e-25        3.22130e-25        4.48311e-25
357.77        3.86593e-25        3.23327e-25        4.49859e-25
358.91        3.87970e-25        3.24529e-25        4.51412e-25
360.05        3.89352e-25        3.25735e-25        4.52970e-25
361.20        3.90739e-25        3.26945e-25        4.54534e-25
362.35        3.92131e-25        3.28160e-25        4.56103e-25
363.51        3.93528e-25        3.29379e-25        4.57677e-25
364.67        3.94930e-25        3.30603e-25        4.59257e-25
365.83        3.96337e-25        3.31832e-25        4.60842e-25
367.00        3.97749e-25        3.33065e-25        4.62433e-25
368.17        3.99166e-25        3.34303e-25        4.64029e-25
369.34        4.00588e-25        3.35545e-25        4.65631e-25
370.52        4.02015e-25        3.36792e-25        4.67238e-25
371.70        4.03447e-25        3.38043e-25        4.68851e-25
372.89        4.04885e-25        3.39300e-25        4.70470e-25
374.08        4.06328e-25        3.40561e-25        4.72095e-25
375.27        4.07776e-25        3.41827e-25        4.73725e-25
376.47        4.09229e-25        3.43097e-25        4.75361e-25
377.67        4.10688e-25        3.44373e-25        4.77003e-25
378.87        4.12152e-25        3.45653e-25        4.78651e-25
380.08        4.13622e-25        3.46938e-25        4.80305e-25
381.29        4.15097e-25        3.48229e-25        4.81965e-25
382.51        4.16577e-25        3.49524e-25        4.83631e-25
383.73        4.18063e-25        3.50824e-25        4.85303e-25
384.95        4.19555e-25        3.52129e-25        4.86982e-25
386.18        4.21053e-25        3.53439e-25        4.88666e-25
387.41        4.22556e-25        3.54754e-25        4.90357e-25
388.65        4.24064e-25        3.56075e-25        4.92054e-25
389.89        4.25579e-25        3.57400e-25        4.93758e-25
391.13        4.27099e-25        3.58731e-25        4.95468e-25
392.38        4.28625e-25        3.60067e-25        4.97184e-25
393.63        4.30157e-25        3.61408e-25        4.98907e-25
394.89        4.31695e-25        3.62754e-25        5.00637e-25
396.15        4.33240e-25        3.64106e-25        5.02373e-25
397.41        4.34790e-25        3.65463e-25        5.04116e-25
398.68        4.36346e-25        3.66826e-25        5.05866e-25
399.95        4.37908e-25        3.68194e-25        5.07622e-25
401.22        4.39477e-25        3.69567e-25        5.09386e-25
402.50        4.41051e-25        3.70946e-25        5.11156e-25
403.79        4.42632e-25        3.72331e-25        5.12934e-25
405.08        4.44220e-25        3.73721e-25        5.14719e-25
406.37        4.45814e-25        3.75117e-25        5.16511e-25
407.66        4.47414e-25        3.76518e-25        5.18310e-25
408.96        4.49021e-25        3.77926e-25        5.20117e-25
410.27        4.50635e-25        3.79339e-25        5.21931e-25
411.58        4.52255e-25        3.80758e-25        5.23753e-25
412.89        4.53883e-25        3.82183e-25        5.25582e-25
414.21        4.55517e-25        3.83615e-25        5.27419e-25
415.53        4.57158e-25        3.85052e-25        5.29265e-25
416.85        4.58807e-25        3.86496e-25        5.31118e-25
418.18        4.60462e-25        3.87945e-25        5.32979e-25
419.52        4.62125e-25        3.89401e-25        5.34849e-25
420.85        4.63795e-25        3.90864e-25        5.36727e-25
422.20        4.65473e-25        3.92333e-25        5.38613e-25
423.54        4.67158e-25        3.93808e-25        5.40508e-25
424.89        4.68850e-25        3.95290e-25        5.42411e-25
426.25        4.70551e-25        3.96778e-25        5.44323e-25
427.61        4.72259e-25        3.98274e-25        5.46244e-25
428.97        4.73975e-25        3.99776e-25        5.48174e-25
430.34        4.75699e-25        4.01285e-25        5.50114e-25
431.71        4.77431e-25        4.02801e-25        5.52062e-25
433.09        4.79172e-25        4.04323e-25        5.54020e-25
434.47        4.80920e-25        4.05853e-25        5.55987e-25
435.86        4.82677e-25        4.07391e-25        5.57964e-25
437.25        4.84443e-25        4.08935e-25        5.59951e-25
438.64        4.86217e-25        4.10487e-25        5.61947e-25
440.04        4.88000e-25        4.12046e-25        5.63954e-25
441.44        4.89792e-25        4.13613e-25        5.65971e-25
442.85        4.91593e-25        4.15187e-25        5.67998e-25
444.26        4.93402e-25        4.16769e-25        5.70035e-25
445.68        4.95221e-25        4.18359e-25        5.72084e-25
447.10        4.97050e-25        4.19957e-25        5.74143e-25
448.53        4.98887e-25        4.21562e-25        5.76212e-25
449.96        5.00735e-25        4.23176e-25        5.78293e-25
451.39        5.02590e-25        4.24797e-25        5.80383e-25
452.83        5.04452e-25        4.26424e-25        5.82481e-25
454.28        5.06321e-25        4.28057e-25        5.84585e-25
455.73        5.08196e-25        4.29696e-25        5.86697e-25
457.18        5.10078e-25        4.31341e-25        5.88816e-25
458.64        5.11967e-25        4.32992e-25        5.90942e-25
460.10        5.13863e-25        4.34649e-25        5.93076e-25
461.57        5.15765e-25        4.36313e-25        5.95217e-25
463.04        5.17674e-25        4.37983e-25        5.97365e-25
464.52        5.19590e-25        4.39659e-25        5.99521e-25
466.00        5.21513e-25        4.41342e-25        6.01685e-25
467.48        5.23443e-25        4.43030e-25        6.03856e-25
468.98        5.25380e-25        4.44726e-25        6.06035e-25
470.47        5.27324e-25        4.46427e-25        6.08222e-25
471.97        5.29276e-25        4.48135e-25        6.10416e-25
473.48        5.31234e-25        4.49850e-25        6.12618e-25
474.99        5.33199e-25        4.51571e-25        6.14828e-25
476.50        5.35172e-25        4.53299e-25        6.17045e-25
478.02        5.37152e-25        4.55033e-25        6.19271e-25
479.55        5.39139e-25        4.56774e-25        6.21505e-25
481.08        5.41134e-25        4.58522e-25        6.23747e-25
482.61        5.43136e-25        4.60276e-25        6.25996e-25
484.15        5.45146e-25        4.62037e-25        6.28254e-25
485.69        5.47163e-25        4.63805e-25        6.30521e-25
487.24        5.49188e-25        4.65580e-25        6.32795e-25
488.80        5.51220e-25        4.67362e-25        6.35078e-25
490.36        5.53260e-25        4.69150e-25        6.37369e-25
491.92        5.55307e-25        4.70946e-25        6.39669e-25
493.49        5.57363e-25        4.72749e-25        6.41977e-25
495.06        5.59426e-25        4.74558e-25        6.44293e-25
496.64        5.61497e-25        4.76375e-25        6.46619e-25
498.23        5.63576e-25        4.78199e-25        6.48953e-25
499.81        5.65663e-25        4.80030e-25        6.51295e-25
501.41        5.67758e-25        4.81868e-25        6.53647e-25
503.01        5.69861e-25        4.83714e-25        6.56007e-25
504.61        5.71972e-25        4.85567e-25        6.58377e-25
506.22        5.74091e-25        4.87427e-25        6.60755e-25
507.84        5.76219e-25        4.89295e-25        6.63143e-25
509.46        5.78355e-25        4.91170e-25        6.65540e-25
511.08        5.80500e-25        4.93053e-25        6.67946e-25
512.71        5.82653e-25        4.94944e-25        6.70362e-25
514.35        5.84815e-25        4.96842e-25        6.72787e-25
515.99        5.86985e-25        4.98749e-25        6.75222e-25
517.63        5.89164e-25        5.00663e-25        6.77666e-25
519.28        5.91353e-25        5.02585e-25        6.80121e-25
520.94        5.93550e-25        5.04515e-25        6.82585e-25
522.60        5.95756e-25        5.06453e-25        6.85059e-25
524.27        5.97971e-25        5.08399e-25        6.87544e-25
525.94        6.00196e-25        5.10353e-25        6.90038e-25
527.62        6.02429e-25        5.12316e-25        6.92543e-25
529.30        6.04673e-25        5.14287e-25        6.95058e-25
530.99        6.06925e-25        5.16266e-25        6.97584e-25
532.68        6.09188e-25        5.18254e-25        7.00121e-25
534.38        6.11460e-25        5.20251e-25        7.02669e-25
536.08        6.13742e-25        5.22256e-25        7.05227e-25
537.79        6.16033e-25        5.24271e-25        7.07796e-25
539.51        6.18335e-25        5.26293e-25        7.10377e-25
541.23        6.20647e-25        5.28325e-25        7.12969e-25
542.96        6.22969e-25        5.30366e-25        7.15572e-25
544.69        6.25301e-25        5.32416e-25        7.18186e-25
546.43        6.27644e-25        5.34475e-25        7.20813e-25
548.17        6.29997e-25        5.36544e-25        7.23451e-25
549.92        6.32361e-25        5.38622e-25        7.26101e-25
551.67        6.34735e-25        5.40708e-25        7.28762e-25
553.43        6.37117e-25        5.42803e-25        7.31432e-25
555.20        6.39508e-25        5.44905e-25        7.34111e-25
556.97        6.41907e-25        5.47015e-25        7.36800e-25
558.74        6.44315e-25        5.49132e-25        7.39497e-25
560.52        6.46732e-25        5.51258e-25        7.42205e-25
562.31        6.49157e-25        5.53392e-25        7.44922e-25
564.11        6.51591e-25        5.55534e-25        7.47648e-25
565.90        6.54035e-25        5.57684e-25        7.50385e-25
567.71        6.56487e-25        5.59843e-25        7.53131e-25
569.52        6.58948e-25        5.62010e-25        7.55887e-25
571.34        6.61419e-25        5.64185e-25        7.58653e-25
573.16        6.63899e-25        5.66368e-25        7.61429e-25
574.99        6.66388e-25        5.68560e-25        7.64215e-25
576.82        6.68886e-25        5.70761e-25        7.67011e-25
578.66        6.71394e-25        5.72970e-25        7.69818e-25
580.51        6.73912e-25        5.75188e-25        7.72636e-25
582.36        6.76439e-25        5.77415e-25        7.75464e-25
584.21        6.78977e-25        5.79651e-25        7.78302e-25
586.08        6.81524e-25        5.81896e-25        7.81152e-25
587.95        6.84081e-25        5.84149e-25        7.84012e-25
589.82        6.86648e-25        5.86412e-25        7.86883e-25
591.70        6.89225e-25        5.88684e-25        7.89765e-25
593.59        6.91812e-25        5.90966e-25        7.92659e-25
595.48        6.94410e-25        5.93256e-25        7.95564e-25
597.38        6.97018e-25        5.95557e-25        7.98480e-25
599.29        6.99637e-25        5.97866e-25        8.01408e-25
601.20        7.02266e-25        6.00186e-25        8.04347e-25
603.12        7.04907e-25        6.02515e-25        8.07299e-25
605.04        7.07558e-25        6.04853e-25        8.10262e-25
606.97        7.10219e-25        6.07202e-25        8.13237e-25
608.91        7.12892e-25        6.09560e-25        8.16224e-25
610.85        7.15576e-25        6.11929e-25        8.19224e-25
612.80        7.18271e-25        6.14307e-25        8.22235e-25
614.75        7.20977e-25        6.16696e-25        8.25259e-25
616.71        7.23695e-25        6.19094e-25        8.28295e-25
618.68        7.26424e-25        6.21503e-25        8.31344e-25
620.65        7.29164e-25        6.23922e-25        8.34405e-25
622.63        7.31916e-25        6.26352e-25        8.37480e-25
624.62        7.34679e-25        6.28791e-25        8.40566e-25
626.61        7.37454e-25        6.31242e-25        8.43666e-25
628.61        7.40241e-25        6.33703e-25        8.46779e-25
630.61        7.43039e-25        6.36174e-25        8.49905e-25
632.62        7.45850e-25        6.38656e-25        8.53044e-25
634.64        7.48673e-25        6.41149e-25        8.56196e-25
636.67        7.51507e-25        6.43653e-25        8.59362e-25
638.70        7.54354e-25        6.46168e-25        8.62541e-25
640.73        7.57214e-25        6.48693e-25        8.65734e-25
642.78        7.60085e-25        6.51230e-25        8.68940e-25
644.83        7.62969e-25        6.53778e-25        8.72161e-25
646.88        7.65866e-25        6.56337e-25        8.75395e-25
648.95        7.68775e-25        6.58907e-25        8.78644e-25
651.02        7.71698e-25        6.61489e-25        8.81906e-25
653.09        7.74633e-25        6.64082e-25        8.85183e-25
655.18        7.77581e-25        6.66687e-25        8.88475e-25
657.27        7.80542e-25        6.69303e-25        8.91780e-25
659.36        7.83516e-25        6.71931e-25        8.95101e-25
661.46        7.86504e-25        6.74571e-25        8.98437e-25
663.57        7.89505e-25        6.77223e-25        9.01787e-25
665.69        7.92520e-25        6.79887e-25        9.05153e-25
667.81        7.95548e-25        6.82562e-25        9.08533e-25
669.94        7.98590e-25        6.85250e-25        9.11929e-25
672.08        8.01646e-25        6.87951e-25        9.15341e-25
674.22        8.04716e-25        6.90663e-25        9.18768e-25
676.37        8.07800e-25        6.93388e-25        9.22212e-25
678.53        8.10898e-25        6.96126e-25        9.25671e-25
680.70        8.14011e-25        6.98876e-25        9.29146e-25
682.87        8.17138e-25        7.01639e-25        9.32637e-25
685.04        8.20280e-25        7.04415e-25        9.36145e-25
687.23        8.23437e-25        7.07204e-25        9.39670e-25
689.42        8.26608e-25        7.10006e-25        9.43211e-25
691.62        8.29795e-25        7.12821e-25        9.46769e-25
693.83        8.32997e-25        7.15649e-25        9.50344e-25
696.04        8.36214e-25        7.18491e-25        9.53937e-25
698.26        8.39446e-25        7.21346e-25        9.57547e-25
700.49        8.42694e-25        7.24215e-25        9.61174e-25
702.72        8.45955e-25        7.27095e-25        9.64815e-25
704.96        8.49228e-25        7.29986e-25        9.68469e-25
707.21        8.52512e-25        7.32888e-25        9.72136e-25
709.47        8.55808e-25        7.35800e-25        9.75815e-25
711.73        8.59115e-25        7.38724e-25        9.79507e-25
714.00        8.62435e-25        7.41658e-25        9.83212e-25
716.28        8.65767e-25        7.44604e-25        9.86931e-25
718.56        8.69112e-25        7.47561e-25        9.90663e-25
720.85        8.72469e-25        7.50529e-25        9.94408e-25
723.15        8.75838e-25        7.53509e-25        9.98167e-25
725.46        8.79221e-25        7.56501e-25        1.00194e-24
727.77        8.82616e-25        7.59504e-25        1.00573e-24
730.09        8.86024e-25        7.62520e-25        1.00953e-24
732.42        8.89445e-25        7.65547e-25        1.01334e-24
734.76        8.92880e-25        7.68586e-25        1.01717e-24
737.10        8.96328e-25        7.71638e-25        1.02102e-24
739.45        8.99790e-25        7.74702e-25        1.02488e-24
741.81        9.03266e-25        7.77779e-25        1.02875e-24
744.17        9.06755e-25        7.80868e-25        1.03264e-24
746.55        9.10259e-25        7.83971e-25        1.03655e-24
748.93        9.13777e-25        7.87086e-25        1.04047e-24
751.32        9.17310e-25        7.90215e-25        1.04440e-24
753.71        9.20857e-25        7.93356e-25        1.04836e-24
756.12        9.24419e-25        7.96511e-25        1.05233e-24
758.53        9.27995e-25        7.99680e-25        1.05631e-24
760.95        9.31587e-25        8.02862e-25        1.06031e-24
763.38        9.35193e-25        8.06057e-25        1.06433e-24
765.81        9.38814e-25        8.09266e-25        1.06836e-24
768.25        9.42450e-25        8.12488e-25        1.07241e-24
770.70        9.46101e-25        8.15724e-25        1.07648e-24
773.16        9.49767e-25        8.18974e-25        1.08056e-24
775.63        9.53449e-25        8.22237e-25        1.08466e-24
778.10        9.57145e-25        8.25514e-25        1.08878e-24
780.58        9.60857e-25        8.28805e-25        1.09291e-24
783.07        9.64584e-25        8.32110e-25        1.09706e-24
785.57        9.68327e-25        8.35429e-25        1.10122e-24
788.08        9.72085e-25        8.38762e-25        1.10541e-24
790.59        9.75858e-25        8.42108e-25        1.10961e-24
793.11        9.79647e-25        8.45469e-25        1.11383e-24
795.64        9.83452e-25        8.48844e-25        1.11806e-24
798.18        9.87272e-25        8.52233e-25        1.12231e-24
800.72        9.91108e-25        8.55637e-25        1.12658e-24
803.28        9.94960e-25        8.59054e-25        1.13087e-24
805.84        9.98828e-25        8.62486e-25        1.13517e-24
808.41        1.00271e-24        8.65933e-25        1.13949e-24
810.99        1.00661e-24        8.69394e-25        1.14383e-24
813.57        1.01053e-24        8.72870e-25        1.14819e-24
816.17        1.01446e-24        8.76361e-25        1.15256e-24
818.77        1.01841e-24        8.79866e-25        1.15696e-24
821.38        1.02238e-24        8.83387e-25        1.16137e-24
824.00        1.02636e-24        8.86923e-25        1.16580e-24
826.63        1.03036e-24        8.90475e-25        1.17025e-24
829.27        1.03438e-24        8.94042e-25        1.17472e-24
831.91        1.03842e-24        8.97624e-25        1.17921e-24
834.57        1.04247e-24        9.01222e-25        1.18372e-24
837.23        1.04654e-24        9.04836e-25        1.18824e-24
839.90        1.05063e-24        9.08467e-25        1.19279e-24
842.58        1.05474e-24        9.12113e-25        1.19736e-24
845.26        1.05886e-24        9.15775e-25        1.20194e-24
847.96        1.06300e-24        9.19454e-25        1.20655e-24
850.66        1.06717e-24        9.23150e-25        1.21118e-24
853.38        1.07135e-24        9.26862e-25        1.21583e-24
856.10        1.07555e-24        9.30591e-25        1.22050e-24
858.83        1.07976e-24        9.34338e-25        1.22519e-24
861.57        1.08400e-24        9.38101e-25        1.22990e-24
864.32        1.08826e-24        9.41881e-25        1.23464e-24
867.07        1.09254e-24        9.45679e-25        1.23939e-24
869.84        1.09683e-24        9.49495e-25        1.24417e-24
872.61        1.10115e-24        9.53329e-25        1.24897e-24
875.40        1.10549e-24        9.57180e-25        1.25379e-24
878.19        1.10984e-24        9.61050e-25        1.25864e-24
880.99        1.11422e-24        9.64938e-25        1.26351e-24
883.80        1.11862e-24        9.68844e-25        1.26840e-24
886.62        1.12304e-24        9.72769e-25        1.27332e-24
889.44        1.12748e-24        9.76713e-25        1.27826e-24
892.28        1.13195e-24        9.80675e-25        1.28322e-24
895.13        1.13643e-24        9.84657e-25        1.28821e-24
897.98        1.14094e-24        9.88658e-25        1.29322e-24
900.85        1.14547e-24        9.92679e-25        1.29826e-24
903.72        1.15001e-24        9.96716e-25        1.30331e-24
906.60        1.15458e-24        1.00077e-24        1.30839e-24
909.49        1.15916e-24        1.00484e-24        1.31348e-24
912.39        1.16376e-24        1.00892e-24        1.31859e-24
915.30        1.16837e-24        1.01302e-24        1.32372e-24
918.22        1.17301e-24        1.01714e-24        1.32887e-24
921.15        1.17766e-24        1.02127e-24        1.33404e-24
924.09        1.18232e-24        1.02542e-24        1.33923e-24
927.04        1.18701e-24        1.02958e-24        1.34444e-24
929.99        1.19171e-24        1.03376e-24        1.34966e-24
932.96        1.19643e-24        1.03796e-24        1.35491e-24
935.94        1.20117e-24        1.04217e-24        1.36017e-24
938.92        1.20593e-24        1.04640e-24        1.36546e-24
941.91        1.21071e-24        1.05065e-24        1.37076e-24
944.92        1.21550e-24        1.05492e-24        1.37608e-24
947.93        1.22031e-24        1.05920e-24        1.38143e-24
950.96        1.22514e-24        1.06350e-24        1.38679e-24
953.99        1.22999e-24        1.06781e-24        1.39218e-24
957.03        1.23486e-24        1.07214e-24        1.39758e-24
960.08        1.23975e-24        1.07649e-24        1.40301e-24
963.15        1.24466e-24        1.08086e-24        1.40845e-24
966.22        1.24959e-24        1.08525e-24        1.41392e-24
969.30        1.25453e-24        1.08965e-24        1.41941e-24
972.39        1.25950e-24        1.09407e-24        1.42492e-24
975.49        1.26448e-24        1.09851e-24        1.43045e-24
978.60        1.26949e-24        1.10297e-24        1.43600e-24
981.72        1.27451e-24        1.10744e-24        1.44158e-24
984.86        1.27956e-24        1.11194e-24        1.44717e-24
988.00        1.28462e-24        1.11645e-24        1.45279e-24
991.15        1.28971e-24        1.12098e-24        1.45843e-24
994.31        1.29481e-24        1.12553e-24        1.46410e-24
997.48        1.29994e-24        1.13010e-24        1.46978e-24
1000.66        1.30509e-24        1.13469e-24        1.47549e-24
1003.85        1.31026e-24        1.13930e-24        1.48122e-24
1007.05        1.31545e-24        1.14392e-24        1.48698e-24
1010.27        1.32066e-24        1.14857e-24        1.49275e-24
1013.49        1.32590e-24        1.15324e-24        1.49855e-24
1016.72        1.33115e-24        1.15792e-24        1.50438e-24
1019.96        1.33643e-24        1.16263e-24        1.51023e-24
1023.22        1.34173e-24        1.16735e-24        1.51610e-24
1026.48        1.34705e-24        1.17210e-24        1.52199e-24
1029.75        1.35239e-24        1.17686e-24        1.52791e-24
1033.04        1.35775e-24        1.18165e-24        1.53386e-24
1036.33        1.36314e-24        1.18646e-24        1.53983e-24
1039.64        1.36855e-24        1.19128e-24        1.54582e-24
1042.95        1.37399e-24        1.19613e-24        1.55184e-24
1046.28        1.37944e-24        1.20100e-24        1.55789e-24
1049.62        1.38492e-24        1.20589e-24        1.56396e-24
1052.97        1.39043e-24        1.21080e-24        1.57005e-24
1056.32        1.39596e-24        1.21574e-24        1.57617e-24
1059.69        1.40151e-24        1.22069e-24        1.58232e-24
1063.07        1.40708e-24        1.22567e-24        1.58849e-24
1066.46        1.41268e-24        1.23067e-24        1.59469e-24
1069.86        1.41830e-24        1.23569e-24        1.60092e-24
1073.28        1.42395e-24        1.24073e-24        1.60717e-24
1076.70        1.42962e-24        1.24579e-24        1.61345e-24
1080.13        1.43532e-24        1.25088e-24        1.61976e-24
1083.58        1.44104e-24        1.25599e-24        1.62610e-24
1087.03        1.44679e-24        1.26112e-24        1.63246e-24
1090.50        1.45257e-24        1.26628e-24        1.63885e-24
1093.98        1.45836e-24        1.27146e-24        1.64527e-24
1097.47        1.46419e-24        1.27666e-24        1.65172e-24
1100.97        1.47004e-24        1.28189e-24        1.65820e-24
1104.48        1.47592e-24        1.28714e-24        1.66470e-24
1108.00        1.48182e-24        1.29241e-24        1.67123e-24
1111.54        1.48775e-24        1.29771e-24        1.67780e-24
1115.08        1.49371e-24        1.30303e-24        1.68439e-24
1118.64        1.49970e-24        1.30838e-24        1.69102e-24
1122.21        1.50571e-24        1.31375e-24        1.69767e-24
1125.79        1.51175e-24        1.31914e-24        1.70436e-24
1129.38        1.51782e-24        1.32456e-24        1.71107e-24
1132.98        1.52391e-24        1.33001e-24        1.71782e-24
1136.59        1.53004e-24        1.33548e-24        1.72460e-24
1140.22        1.53619e-24        1.34098e-24        1.73141e-24
1143.85        1.54238e-24        1.34651e-24        1.73825e-24
1147.50        1.54859e-24        1.35206e-24        1.74512e-24
1151.16        1.55483e-24        1.35763e-24        1.75203e-24
1154.83        1.56110e-24        1.36324e-24        1.75897e-24
1158.52        1.56741e-24        1.36887e-24        1.76595e-24
1162.21        1.57374e-24        1.37453e-24        1.77295e-24
1165.92        1.58010e-24        1.38021e-24        1.78000e-24
1169.64        1.58650e-24        1.38592e-24        1.78707e-24
1173.37        1.59292e-24        1.39166e-24        1.79418e-24
1177.11        1.59938e-24        1.39743e-24        1.80133e-24
1180.86        1.60587e-24        1.40323e-24        1.80851e-24
1184.63        1.61239e-24        1.40906e-24        1.81573e-24
1188.41        1.61895e-24        1.41491e-24        1.82298e-24
1192.20        1.62554e-24        1.42080e-24        1.83027e-24
1196.00        1.63216e-24        1.42671e-24        1.83760e-24
1199.81        1.63881e-24        1.43266e-24        1.84497e-24
1203.64        1.64550e-24        1.43863e-24        1.85237e-24
1207.48        1.65222e-24        1.44464e-24        1.85981e-24
1211.33        1.65898e-24        1.45067e-24        1.86729e-24
1215.19        1.66577e-24        1.45674e-24        1.87481e-24
1219.07        1.67260e-24        1.46284e-24        1.88237e-24
1222.96        1.67947e-24        1.46896e-24        1.88997e-24
1226.86        1.68637e-24        1.47513e-24        1.89761e-24
1230.77        1.69330e-24        1.48132e-24        1.90529e-24
1234.70        1.70028e-24        1.48755e-24        1.91301e-24
1238.63        1.70729e-24        1.49381e-24        1.92078e-24
1242.59        1.71434e-24        1.50010e-24        1.92858e-24
1246.55        1.72143e-24        1.50643e-24        1.93643e-24
1250.52        1.72856e-24        1.51279e-24        1.94433e-24
1254.51        1.73572e-24        1.51918e-24        1.95225e-24
1258.51        1.74290e-24        1.52559e-24        1.96021e-24
1262.53        1.75012e-24        1.53204e-24        1.96820e-24
1266.55        1.75736e-24        1.53850e-24        1.97622e-24
1270.59        1.76463e-24        1.54500e-24        1.98427e-24
1274.65        1.77194e-24        1.55152e-24        1.99235e-24
1278.71        1.77926e-24        1.55806e-24        2.00047e-24
1282.79        1.78662e-24        1.56464e-24        2.00861e-24
1286.88        1.79401e-24        1.57124e-24        2.01679e-24
1290.99        1.80143e-24        1.57786e-24        2.02499e-24
1295.10        1.80888e-24        1.58452e-24        2.03323e-24
1299.23        1.81635e-24        1.59120e-24        2.04150e-24
1303.38        1.82386e-24        1.59791e-24        2.04981e-24
1307.53        1.83139e-24        1.60465e-24        2.05814e-24
1311.70        1.83896e-24        1.61141e-24        2.06651e-24
1315.89        1.84656e-24        1.61820e-24        2.07491e-24
1320.08        1.85419e-24        1.62502e-24        2.08335e-24
1324.30        1.86184e-24        1.63187e-24        2.09182e-24
1328.52        1.86953e-24        1.63875e-24        2.10032e-24
1332.76        1.87725e-24        1.64565e-24        2.10885e-24
1337.01        1.88500e-24        1.65259e-24        2.11742e-24
1341.27        1.89279e-24        1.65955e-24        2.12602e-24
1345.55        1.90060e-24        1.66654e-24        2.13466e-24
1349.84        1.90844e-24        1.67356e-24        2.14333e-24
1354.15        1.91632e-24        1.68061e-24        2.15203e-24
1358.46        1.92423e-24        1.68769e-24        2.16077e-24
1362.80        1.93217e-24        1.69480e-24        2.16955e-24
1367.14        1.94014e-24        1.70193e-24        2.17836e-24
1371.50        1.94815e-24        1.70910e-24        2.18720e-24
1375.88        1.95619e-24        1.71630e-24        2.19608e-24
1380.27        1.96426e-24        1.72353e-24        2.20499e-24
1384.67        1.97236e-24        1.73078e-24        2.21394e-24
1389.08        1.98050e-24        1.73807e-24        2.22293e-24
1393.51        1.98867e-24        1.74539e-24        2.23195e-24
1397.96        1.99687e-24        1.75274e-24        2.24101e-24
1402.42        2.00511e-24        1.76012e-24        2.25010e-24
1406.89        2.01338e-24        1.76753e-24        2.25923e-24
1411.38        2.02169e-24        1.77497e-24        2.26840e-24
1415.88        2.03002e-24        1.78244e-24        2.27761e-24
1420.40        2.03840e-24        1.78995e-24        2.28685e-24
1424.93        2.04680e-24        1.79748e-24        2.29613e-24
1429.47        2.05525e-24        1.80505e-24        2.30544e-24
1434.03        2.06372e-24        1.81265e-24        2.31480e-24
1438.60        2.07223e-24        1.82028e-24        2.32419e-24
1443.19        2.08078e-24        1.82794e-24        2.33362e-24
1447.79        2.08936e-24        1.83564e-24        2.34309e-24
1452.41        2.09798e-24        1.84337e-24        2.35259e-24
1457.04        2.10663e-24        1.85113e-24        2.36214e-24
1461.69        2.11532e-24        1.85892e-24        2.37173e-24
1466.35        2.12405e-24        1.86675e-24        2.38135e-24
1471.03        2.13281e-24        1.87461e-24        2.39101e-24
1475.72        2.14161e-24        1.88250e-24        2.40072e-24
1480.43        2.15045e-24        1.89043e-24        2.41046e-24
1485.15        2.15932e-24        1.89839e-24        2.42024e-24
1489.89        2.16823e-24        1.90639e-24        2.43007e-24
1494.64        2.17717e-24        1.91441e-24        2.43993e-24
1499.41        2.18616e-24        1.92248e-24        2.44984e-24
1504.19        2.19518e-24        1.93058e-24        2.45978e-24
1508.98        2.20424e-24        1.93871e-24        2.46977e-24
1513.80        2.21334e-24        1.94687e-24        2.47980e-24
1518.63        2.22247e-24        1.95508e-24        2.48987e-24
1523.47        2.23165e-24        1.96332e-24        2.49998e-24
1528.33        2.24086e-24        1.97159e-24        2.51014e-24
1533.20        2.25012e-24        1.97990e-24        2.52034e-24
1538.09        2.25941e-24        1.98825e-24        2.53058e-24
1543.00        2.26875e-24        1.99663e-24        2.54087e-24
1547.92        2.27813e-24        2.00505e-24        2.55120e-24
1552.86        2.28754e-24        2.01351e-24        2.56158e-24
1557.81        2.29700e-24        2.02200e-24        2.57200e-24
1562.78        2.30650e-24        2.03054e-24        2.58247e-24
1567.76        2.31604e-24        2.03911e-24        2.59298e-24
1572.76        2.32563e-24        2.04772e-24        2.60354e-24
1577.78        2.33526e-24        2.05637e-24        2.61415e-24
1582.81        2.34493e-24        2.06506e-24        2.62480e-24
1587.86        2.35465e-24        2.07379e-24        2.63551e-24
1592.92        2.36441e-24        2.08256e-24        2.64626e-24
1598.00        2.37421e-24        2.09136e-24        2.65706e-24
1603.10        2.38406e-24        2.10022e-24        2.66791e-24
1608.21        2.39396e-24        2.10911e-24        2.67881e-24
1613.34        2.40390e-24        2.11804e-24        2.68976e-24
1618.49        2.41389e-24        2.12702e-24        2.70076e-24
1623.65        2.42392e-24        2.13603e-24        2.71181e-24
1628.83        2.43401e-24        2.14509e-24        2.72292e-24
1634.02        2.44414e-24        2.15420e-24        2.73407e-24
1639.23        2.45431e-24        2.16335e-24        2.74528e-24
1644.46        2.46454e-24        2.17254e-24        2.75655e-24
1649.71        2.47482e-24        2.18177e-24        2.76787e-24
1654.97        2.48515e-24        2.19106e-24        2.77924e-24
1660.25        2.49552e-24        2.20038e-24        2.79067e-24
1665.54        2.50595e-24        2.20975e-24        2.80215e-24
1670.85        2.51643e-24        2.21917e-24        2.81369e-24
1676.18        2.52696e-24        2.22864e-24        2.82529e-24
1681.53        2.53755e-24        2.23815e-24        2.83695e-24
1686.89        2.54819e-24        2.24771e-24        2.84866e-24
1692.27        2.55888e-24        2.25732e-24        2.86044e-24
1697.67        2.56962e-24        2.26698e-24        2.87227e-24
1703.08        2.58042e-24        2.27669e-24        2.88416e-24
1708.52        2.59128e-24        2.28644e-24        2.89612e-24
1713.96        2.60219e-24        2.29625e-24        2.90814e-24
1719.43        2.61316e-24        2.30611e-24        2.92022e-24
1724.92        2.62419e-24        2.31602e-24        2.93236e-24
1730.42        2.63527e-24        2.32598e-24        2.94456e-24
1735.94        2.64641e-24        2.33599e-24        2.95683e-24
1741.47        2.65761e-24        2.34605e-24        2.96917e-24
1747.03        2.66887e-24        2.35617e-24        2.98157e-24
1752.60        2.68019e-24        2.36634e-24        2.99403e-24
1758.19        2.69155e-24        2.37655e-24        3.00655e-24
1763.80        2.70296e-24        2.38680e-24        3.01912e-24
1769.42        2.71442e-24        2.39710e-24        3.03173e-24
1775.06        2.72592e-24        2.40744e-24        3.04440e-24
1780.73        2.73747e-24        2.41782e-24        3.05711e-24
1786.41        2.74906e-24        2.42825e-24        3.06988e-24
1792.10        2.76071e-24        2.43872e-24        3.08269e-24
1797.82        2.77240e-24        2.44923e-24        3.09556e-24
1803.55        2.78413e-24        2.45979e-24        3.10848e-24
1809.30        2.79592e-24        2.47039e-24        3.12145e-24
1815.08        2.80775e-24        2.48103e-24        3.13447e-24
1820.86        2.81963e-24        2.49172e-24        3.14754e-24
1826.67        2.83156e-24        2.50245e-24        3.16066e-24
1832.50        2.84353e-24        2.51322e-24        3.17384e-24
1838.34        2.85556e-24        2.52404e-24        3.18707e-24
1844.21        2.86763e-24        2.53491e-24        3.20035e-24
1850.09        2.87975e-24        2.54582e-24        3.21368e-24
1855.99        2.89192e-24        2.55677e-24        3.22707e-24
1861.91        2.90414e-24        2.56778e-24        3.24051e-24
1867.85        2.91641e-24        2.57882e-24        3.25401e-24
1873.80        2.92873e-24        2.58991e-24        3.26755e-24
1879.78        2.94110e-24        2.60105e-24        3.28115e-24
1885.77        2.95352e-24        2.61224e-24        3.29481e-24
1891.79        2.96599e-24        2.62347e-24        3.30852e-24
1897.82        2.97852e-24        2.63475e-24        3.32228e-24
1903.88        2.99109e-24        2.64607e-24        3.33610e-24
1909.95        3.00371e-24        2.65744e-24        3.34998e-24
1916.04        3.01638e-24        2.66886e-24        3.36391e-24
1922.15        3.02911e-24        2.68032e-24        3.37790e-24
1928.28        3.04189e-24        2.69184e-24        3.39194e-24
1934.43        3.05472e-24        2.70340e-24        3.40603e-24
1940.60        3.06760e-24        2.71501e-24        3.42019e-24
1946.79        3.08053e-24        2.72666e-24        3.43440e-24
1953.00        3.09352e-24        2.73837e-24        3.44867e-24
1959.23        3.10656e-24        2.75012e-24        3.46299e-24
1965.48        3.11965e-24        2.76193e-24        3.47738e-24
1971.74        3.13280e-24        2.77378e-24        3.49182e-24
1978.03        3.14600e-24        2.78568e-24        3.50631e-24
1984.34        3.15925e-24        2.79763e-24        3.52087e-24
1990.67        3.17256e-24        2.80963e-24        3.53548e-24
1997.02        3.18592e-24        2.82168e-24        3.55016e-24
2003.39        3.19934e-24        2.83378e-24        3.56489e-24
2009.78        3.21281e-24        2.84593e-24        3.57968e-24
2016.19        3.22633e-24        2.85813e-24        3.59453e-24
2022.62        3.23991e-24        2.87039e-24        3.60944e-24
2029.07        3.25355e-24        2.88269e-24        3.62442e-24
2035.54        3.26725e-24        2.89504e-24        3.63945e-24
2042.03        3.28100e-24        2.90745e-24        3.65454e-24
2048.55        3.29480e-24        2.91991e-24        3.66970e-24
2055.08        3.30867e-24        2.93242e-24        3.68492e-24
2061.63        3.32259e-24        2.94498e-24        3.70020e-24
2068.21        3.33657e-24        2.95760e-24        3.71554e-24
2074.81        3.35061e-24        2.97027e-24        3.73095e-24
2081.42        3.36471e-24        2.98300e-24        3.74642e-24
2088.06        3.37886e-24        2.99577e-24        3.76195e-24
2094.72        3.39308e-24        3.00861e-24        3.77755e-24
2101.40        3.40735e-24        3.02150e-24        3.79321e-24
2108.10        3.42169e-24        3.03444e-24        3.80894e-24
2114.83        3.43609e-24        3.04744e-24        3.82474e-24
2121.57        3.45055e-24        3.06049e-24        3.84060e-24
2128.34        3.46507e-24        3.07360e-24        3.85653e-24
2135.13        3.47965e-24        3.08677e-24        3.87253e-24
2141.94        3.49429e-24        3.09999e-24        3.88859e-24
2148.77        3.50900e-24        3.11328e-24        3.90472e-24
2155.62        3.52377e-24        3.12662e-24        3.92092e-24
2162.50        3.53860e-24        3.14001e-24        3.93719e-24
2169.39        3.55350e-24        3.15347e-24        3.95353e-24
2176.31        3.56846e-24        3.16698e-24        3.96995e-24
2183.25        3.58349e-24        3.18056e-24        3.98643e-24
2190.22        3.59859e-24        3.19419e-24        4.00298e-24
2197.20        3.61375e-24        3.20789e-24        4.01961e-24
2204.21        3.62897e-24        3.22164e-24        4.03630e-24
2211.24        3.64427e-24        3.23546e-24        4.05308e-24
2218.29        3.65963e-24        3.24934e-24        4.06992e-24
2225.37        3.67506e-24        3.26328e-24        4.08684e-24
2232.47        3.69055e-24        3.27728e-24        4.10383e-24
2239.59        3.70612e-24        3.29134e-24        4.12090e-24
2246.73        3.72176e-24        3.30547e-24        4.13805e-24
2253.89        3.73746e-24        3.31966e-24        4.15527e-24
2261.08        3.75324e-24        3.33392e-24        4.17257e-24
2268.29        3.76909e-24        3.34824e-24        4.18995e-24
2275.53        3.78501e-24        3.36262e-24        4.20740e-24
2282.79        3.80100e-24        3.37707e-24        4.22494e-24
2290.07        3.81707e-24        3.39159e-24        4.24255e-24
2297.37        3.83321e-24        3.40617e-24        4.26024e-24
2304.70        3.84942e-24        3.42082e-24        4.27802e-24
2312.05        3.86571e-24        3.43554e-24        4.29588e-24
2319.42        3.88207e-24        3.45032e-24        4.31382e-24
2326.82        3.89851e-24        3.46518e-24        4.33184e-24
2334.24        3.91503e-24        3.48010e-24        4.34995e-24
2341.69        3.93162e-24        3.49510e-24        4.36814e-24
2349.16        3.94829e-24        3.51016e-24        4.38642e-24
2356.65        3.96504e-24        3.52529e-24        4.40478e-24
2364.16        3.98186e-24        3.54050e-24        4.42323e-24
2371.70        3.99877e-24        3.55577e-24        4.44177e-24
2379.27        4.01576e-24        3.57112e-24        4.46039e-24
2386.86        4.03283e-24        3.58655e-24        4.47911e-24
2394.47        4.04998e-24        3.60204e-24        4.49791e-24
2402.11        4.06721e-24        3.61761e-24        4.51681e-24
2409.77        4.08453e-24        3.63326e-24        4.53580e-24
2417.45        4.10193e-24        3.64898e-24        4.55488e-24
2425.16        4.11941e-24        3.66477e-24        4.57405e-24
2432.90        4.13698e-24        3.68064e-24        4.59332e-24
2440.66        4.15464e-24        3.69659e-24        4.61268e-24
2448.44        4.17238e-24        3.71262e-24        4.63213e-24
2456.25        4.19021e-24        3.72873e-24        4.65169e-24
2464.08        4.20813e-24        3.74491e-24        4.67134e-24
2471.94        4.22613e-24        3.76118e-24        4.69109e-24
2479.83        4.24423e-24        3.77752e-24        4.71094e-24
2487.74        4.26242e-24        3.79395e-24        4.73089e-24
2495.67        4.28070e-24        3.81046e-24        4.75094e-24
2503.63        4.29907e-24        3.82705e-24        4.77109e-24
2511.62        4.31752e-24        3.84371e-24        4.79132e-24
2519.63        4.33604e-24        3.86044e-24        4.81164e-24
2527.66        4.35464e-24        3.87724e-24        4.83204e-24
2535.72        4.37331e-24        3.89411e-24        4.85252e-24
2543.81        4.39207e-24        3.91105e-24        4.87308e-24
2551.92        4.41089e-24        3.92806e-24        4.89373e-24
2560.06        4.42980e-24        3.94515e-24        4.91446e-24
2568.23        4.44879e-24        3.96230e-24        4.93527e-24
2576.42        4.46785e-24        3.97953e-24        4.95617e-24
2584.64        4.48699e-24        3.99683e-24        4.97716e-24
2592.88        4.50621e-24        4.01420e-24        4.99823e-24
2601.15        4.52552e-24        4.03165e-24        5.01938e-24
2609.45        4.54490e-24        4.04917e-24        5.04062e-24
2617.77        4.56436e-24        4.06677e-24        5.06195e-24
2626.12        4.58391e-24        4.08444e-24        5.08337e-24
2634.49        4.60353e-24        4.10219e-24        5.10488e-24
2642.90        4.62324e-24        4.12001e-24        5.12647e-24
2651.32        4.64303e-24        4.13791e-24        5.14816e-24
2659.78        4.66291e-24        4.15588e-24        5.16993e-24
2668.26        4.68287e-24        4.17394e-24        5.19179e-24
2676.77        4.70291e-24        4.19207e-24        5.21375e-24
2685.31        4.72304e-24        4.21028e-24        5.23580e-24
2693.88        4.74325e-24        4.22856e-24        5.25794e-24
2702.47        4.76355e-24        4.24693e-24        5.28017e-24
2711.09        4.78393e-24        4.26538e-24        5.30249e-24
2719.73        4.80441e-24        4.28390e-24        5.32491e-24
2728.41        4.82497e-24        4.30251e-24        5.34743e-24
2737.11        4.84562e-24        4.32120e-24        5.37004e-24
2745.84        4.86635e-24        4.33996e-24        5.39274e-24
2754.60        4.88718e-24        4.35882e-24        5.41554e-24
2763.38        4.90810e-24        4.37775e-24        5.43844e-24
2772.20        4.92910e-24        4.39677e-24        5.46144e-24
2781.04        4.95020e-24        4.41587e-24        5.48453e-24
2789.91        4.97139e-24        4.43506e-24        5.50773e-24
2798.81        4.99267e-24        4.45433e-24        5.53102e-24
2807.73        5.01405e-24        4.47368e-24        5.55441e-24
2816.69        5.03552e-24        4.49312e-24        5.57791e-24
2825.67        5.05708e-24        4.51265e-24        5.60151e-24
2834.68        5.07874e-24        4.53227e-24        5.62521e-24
2843.72        5.10049e-24        4.55197e-24        5.64901e-24
2852.79        5.12234e-24        4.57176e-24        5.67292e-24
2861.89        5.14429e-24        4.59164e-24        5.69693e-24
2871.02        5.16633e-24        4.61161e-24        5.72105e-24
2880.18        5.18847e-24        4.63167e-24        5.74527e-24
2889.36        5.21071e-24        4.65182e-24        5.76960e-24
2898.58        5.23305e-24        4.67207e-24        5.79404e-24
2907.82        5.25549e-24        4.69240e-24        5.81858e-24
2917.10        5.27803e-24        4.71283e-24        5.84324e-24
2926.40        5.30068e-24        4.73335e-24        5.86801e-24
2935.73        5.32342e-24        4.75396e-24        5.89288e-24
2945.10        5.34627e-24        4.77467e-24        5.91787e-24
2954.49        5.36923e-24        4.79548e-24        5.94297e-24
2963.91        5.39228e-24        4.81638e-24        5.96819e-24
2973.37        5.41545e-24        4.83738e-24        5.99352e-24
2982.85        5.43872e-24        4.85847e-24        6.01896e-24
2992.36        5.46209e-24        4.87966e-24        6.04452e-24
3001.91        5.48558e-24        4.90096e-24        6.07020e-24
3011.48        5.50917e-24        4.92235e-24        6.09600e-24
3021.09        5.53288e-24        4.94384e-24        6.12191e-24
3030.72        5.55669e-24        4.96543e-24        6.14795e-24
3040.39        5.58061e-24        4.98713e-24        6.17410e-24
3050.08        5.60465e-24        5.00892e-24        6.20038e-24
3059.81        5.62880e-24        5.03082e-24        6.22678e-24
3069.57        5.65307e-24        5.05283e-24        6.25330e-24
3079.36        5.67744e-24        5.07494e-24        6.27995e-24
3089.18        5.70194e-24        5.09715e-24        6.30672e-24
3099.03        5.72655e-24        5.11948e-24        6.33362e-24
3108.92        5.75128e-24        5.14191e-24        6.36065e-24
3118.83        5.77612e-24        5.16444e-24        6.38781e-24
3128.78        5.80109e-24        5.18709e-24        6.41509e-24
3138.76        5.82618e-24        5.20984e-24        6.44251e-24
3148.77        5.85138e-24        5.23271e-24        6.47006e-24
3158.81        5.87671e-24        5.25569e-24        6.49774e-24
3168.89        5.90217e-24        5.27878e-24        6.52555e-24
3178.99        5.92774e-24        5.30198e-24        6.55350e-24
3189.13        5.95345e-24        5.32530e-24        6.58159e-24
3199.31        5.97927e-24        5.34874e-24        6.60981e-24
3209.51        6.00523e-24        5.37228e-24        6.63818e-24
3219.75        6.03131e-24        5.39595e-24        6.66668e-24
3230.01        6.05753e-24        5.41973e-24        6.69532e-24
3240.32        6.08387e-24        5.44364e-24        6.72411e-24
3250.65        6.11035e-24        5.46766e-24        6.75304e-24
3261.02        6.13696e-24        5.49180e-24        6.78211e-24
3271.42        6.16370e-24        5.51607e-24        6.81133e-24
3281.85        6.19058e-24        5.54046e-24        6.84070e-24
3292.32        6.21759e-24        5.56497e-24        6.87021e-24
3302.82        6.24474e-24        5.58960e-24        6.89988e-24
3313.35        6.27203e-24        5.61437e-24        6.92969e-24
3323.92        6.29946e-24        5.63926e-24        6.95966e-24
3334.52        6.32703e-24        5.66427e-24        6.98978e-24
3345.16        6.35474e-24        5.68942e-24        7.02006e-24
3355.83        6.38260e-24        5.71470e-24        7.05050e-24
3366.53        6.41060e-24        5.74010e-24        7.08109e-24
3377.27        6.43874e-24        5.76564e-24        7.11184e-24
3388.04        6.46704e-24        5.79132e-24        7.14275e-24
3398.84        6.49548e-24        5.81712e-24        7.17383e-24
3409.68        6.52407e-24        5.84307e-24        7.20507e-24
3420.56        6.55281e-24        5.86915e-24        7.23647e-24
3431.47        6.58171e-24        5.89537e-24        7.26805e-24
3442.41        6.61076e-24        5.92173e-24        7.29979e-24
3453.39        6.63996e-24        5.94823e-24        7.33170e-24
3464.41        6.66932e-24        5.97487e-24        7.36378e-24
3475.46        6.69885e-24        6.00165e-24        7.39604e-24
3486.54        6.72853e-24        6.02858e-24        7.42847e-24
3497.66        6.75837e-24        6.05566e-24        7.46108e-24
3508.82        6.78835e-24        6.08286e-24        7.49384e-24
3520.01        6.81842e-24        6.11014e-24        7.52669e-24
3531.23        6.84858e-24        6.13751e-24        7.55964e-24
3542.50        6.87882e-24        6.16496e-24        7.59268e-24
3553.79        6.90915e-24        6.19249e-24        7.62582e-24
3565.13        6.93957e-24        6.22010e-24        7.65904e-24
3576.50        6.97007e-24        6.24779e-24        7.69236e-24
3587.91        7.00066e-24        6.27556e-24        7.72576e-24
3599.35        7.03133e-24        6.30340e-24        7.75926e-24
3610.83        7.06209e-24        6.33133e-24        7.79284e-24
3622.35        7.09293e-24        6.35934e-24        7.82652e-24
3633.90        7.12385e-24        6.38742e-24        7.86028e-24
3645.49        7.15486e-24        6.41558e-24        7.89413e-24
3657.11        7.18594e-24        6.44382e-24        7.92806e-24
3668.78        7.21711e-24        6.47214e-24        7.96209e-24
3680.48        7.24836e-24        6.50053e-24        7.99619e-24
3692.22        7.27969e-24        6.52899e-24        8.03038e-24
3703.99        7.31109e-24        6.55753e-24        8.06466e-24
3715.81        7.34258e-24        6.58614e-24        8.09902e-24
3727.66        7.37414e-24        6.61483e-24        8.13346e-24
3739.55        7.40579e-24        6.64359e-24        8.16798e-24
3751.47        7.43750e-24        6.67242e-24        8.20258e-24
3763.44        7.46930e-24        6.70133e-24        8.23726e-24
3775.44        7.50116e-24        6.73030e-24        8.27203e-24
3787.48        7.53311e-24        6.75935e-24        8.30686e-24
3799.56        7.56512e-24        6.78846e-24        8.34178e-24
3811.68        7.59721e-24        6.81764e-24        8.37677e-24
3823.84        7.62937e-24        6.84689e-24        8.41184e-24
3836.03        7.66160e-24        6.87621e-24        8.44698e-24
3848.27        7.69390e-24        6.90560e-24        8.48220e-24
3860.54        7.72626e-24        6.93504e-24        8.51748e-24
3872.86        7.75870e-24        6.96456e-24        8.55284e-24
3885.21        7.79120e-24        6.99414e-24        8.58827e-24
3897.60        7.82377e-24        7.02378e-24        8.62376e-24
3910.03        7.85640e-24        7.05348e-24        8.65933e-24
3922.50        7.88910e-24        7.08324e-24        8.69496e-24
3935.01        7.92186e-24        7.11307e-24        8.73066e-24
3947.56        7.95468e-24        7.14295e-24        8.76642e-24
3960.15        7.98756e-24        7.17289e-24        8.80224e-24
3972.78        8.02051e-24        7.20289e-24        8.83812e-24
3985.45        8.05351e-24        7.23294e-24        8.87407e-24
3998.16        8.08656e-24        7.26305e-24        8.91007e-24
4010.92        8.11967e-24        7.29321e-24        8.94614e-24
4023.71        8.15284e-24        7.32343e-24        8.98225e-24
4036.54        8.18606e-24        7.35370e-24        9.01843e-24
4049.41        8.21934e-24        7.38402e-24        9.05466e-24
4062.33        8.25266e-24        7.41439e-24        9.09094e-24
4075.29        8.28604e-24        7.44480e-24        9.12727e-24
4088.28        8.31946e-24        7.47527e-24        9.16365e-24
4101.32        8.35293e-24        7.50578e-24        9.20008e-24
4114.40        8.38645e-24        7.53634e-24        9.23656e-24
4127.53        8.42001e-24        7.56694e-24        9.27308e-24
4140.69        8.45362e-24        7.59759e-24        9.30965e-24
4153.90        8.48727e-24        7.62828e-24        9.34626e-24
4167.15        8.52096e-24        7.65900e-24        9.38292e-24
4180.44        8.55469e-24        7.68977e-24        9.41961e-24
4193.77        8.58846e-24        7.72058e-24        9.45634e-24
4207.14        8.62227e-24        7.75142e-24        9.49311e-24
4220.56        8.65611e-24        7.78230e-24        9.52991e-24
4234.02        8.68998e-24        7.81322e-24        9.56675e-24
4247.53        8.72389e-24        7.84417e-24        9.60362e-24
4261.07        8.75783e-24        7.87515e-24        9.64052e-24
4274.66        8.79180e-24        7.90616e-24        9.67745e-24
4288.30        8.82580e-24        7.93720e-24        9.71440e-24
4301.98        8.85982e-24        7.96826e-24        9.75138e-24
4315.70        8.89387e-24        7.99935e-24        9.78838e-24
4329.46        8.92794e-24        8.03047e-24        9.82541e-24
4343.27        8.96203e-24        8.06161e-24        9.86245e-24
4357.12        8.99614e-24        8.09277e-24        9.89951e-24
4371.02        9.03027e-24        8.12395e-24        9.93659e-24
4384.96        9.06442e-24        8.15515e-24        9.97368e-24
4398.94        9.09858e-24        8.18637e-24        1.00108e-23
4412.97        9.13275e-24        8.21760e-24        1.00479e-23
4427.05        9.16693e-24        8.24884e-24        1.00850e-23
4441.17        9.20112e-24        8.28010e-24        1.01221e-23
4455.33        9.23531e-24        8.31136e-24        1.01593e-23
4469.54        9.26951e-24        8.34264e-24        1.01964e-23
4483.80        9.30372e-24        8.37391e-24        1.02335e-23
4498.10        9.33792e-24        8.40520e-24        1.02706e-23
4512.44        9.37221e-24        8.43656e-24        1.03079e-23
4526.84        9.40671e-24        8.46812e-24        1.03453e-23
4541.27        9.44145e-24        8.49990e-24        1.03830e-23
4555.76        9.47642e-24        8.53188e-24        1.04210e-23
4570.29        9.51163e-24        8.56409e-24        1.04592e-23
4584.86        9.54708e-24        8.59651e-24        1.04976e-23
4599.49        9.58277e-24        8.62916e-24        1.05364e-23
4614.16        9.61871e-24        8.66203e-24        1.05754e-23
4628.87        9.65490e-24        8.69513e-24        1.06147e-23
4643.64        9.69134e-24        8.72847e-24        1.06542e-23
4658.45        9.72805e-24        8.76205e-24        1.06941e-23
4673.30        9.76503e-24        8.79587e-24        1.07342e-23
4688.21        9.80227e-24        8.82993e-24        1.07746e-23
4703.16        9.83979e-24        8.86425e-24        1.08153e-23
4718.16        9.87759e-24        8.89881e-24        1.08564e-23
4733.21        9.91566e-24        8.93364e-24        1.08977e-23
4748.31        9.95403e-24        8.96873e-24        1.09393e-23
4763.45        9.99269e-24        9.00408e-24        1.09813e-23
4778.64        1.00317e-23        9.03971e-24        1.10236e-23
4793.88        1.00709e-23        9.07561e-24        1.10662e-23
4809.17        1.01105e-23        9.11180e-24        1.11092e-23
4824.51        1.01504e-23        9.14826e-24        1.11525e-23
4839.90        1.01906e-23        9.18502e-24        1.11961e-23
4855.33        1.02311e-23        9.22207e-24        1.12401e-23
4870.82        1.02719e-23        9.25942e-24        1.12845e-23
4886.35        1.03131e-23        9.29707e-24        1.13292e-23
4901.94        1.03547e-23        9.33504e-24        1.13743e-23
4917.57        1.03965e-23        9.37331e-24        1.14197e-23
4933.26        1.04387e-23        9.41191e-24        1.14656e-23
4948.99        1.04813e-23        9.45083e-24        1.15118e-23
4964.78        1.05243e-23        9.49008e-24        1.15585e-23
4980.61        1.05676e-23        9.52966e-24        1.16055e-23
4996.50        1.06113e-23        9.56959e-24        1.16530e-23
5012.43        1.06554e-23        9.60986e-24        1.17008e-23
5028.42        1.06998e-23        9.65049e-24        1.17491e-23
5044.45        1.07447e-23        9.69147e-24        1.17979e-23
5060.54        1.07899e-23        9.73281e-24        1.18470e-23
5076.68        1.08356e-23        9.77453e-24        1.18967e-23
5092.88        1.08817e-23        9.81662e-24        1.19467e-23
5109.12        1.09282e-23        9.85910e-24        1.19973e-23
5125.41        1.09751e-23        9.90196e-24        1.20483e-23
5141.76        1.10225e-23        9.94522e-24        1.20998e-23
5158.16        1.10703e-23        9.98888e-24        1.21517e-23
5174.61        1.11186e-23        1.00330e-23        1.22042e-23
5191.11        1.11673e-23        1.00774e-23        1.22572e-23
5207.67        1.12165e-23        1.01223e-23        1.23106e-23
5224.28        1.12662e-23        1.01677e-23        1.23646e-23
5240.94        1.13163e-23        1.02135e-23        1.24192e-23
5257.66        1.13670e-23        1.02597e-23        1.24742e-23
5274.43        1.14181e-23        1.03063e-23        1.25299e-23
5291.25        1.14697e-23        1.03535e-23        1.25860e-23
5308.12        1.15219e-23        1.04011e-23        1.26428e-23
5325.05        1.15746e-23        1.04491e-23        1.27001e-23
5342.04        1.16278e-23        1.04977e-23        1.27580e-23
5359.08        1.16816e-23        1.05467e-23        1.28165e-23
5376.17        1.17359e-23        1.05962e-23        1.28756e-23
5393.31        1.17908e-23        1.06463e-23        1.29353e-23
5410.52        1.18462e-23        1.06968e-23        1.29957e-23
5427.77        1.19023e-23        1.07479e-23        1.30566e-23
5445.08        1.19589e-23        1.07995e-23        1.31183e-23
5462.45        1.20161e-23        1.08517e-23        1.31806e-23
5479.87        1.20739e-23        1.09044e-23        1.32435e-23
5497.35        1.21324e-23        1.09576e-23        1.33072e-23
5514.88        1.21913e-23        1.10113e-23        1.33713e-23
5532.47        1.22504e-23        1.10652e-23        1.34357e-23
5550.12        1.23097e-23        1.11192e-23        1.35003e-23
5567.82        1.23692e-23        1.11734e-23        1.35650e-23
5585.58        1.24289e-23        1.12278e-23        1.36300e-23
5603.39        1.24888e-23        1.12824e-23        1.36952e-23
5621.26        1.25488e-23        1.13371e-23        1.37606e-23
5639.19        1.26091e-23        1.13920e-23        1.38261e-23
5657.18        1.26695e-23        1.14471e-23        1.38919e-23
5675.22        1.27301e-23        1.15023e-23        1.39578e-23
5693.32        1.27909e-23        1.15577e-23        1.40240e-23
5711.48        1.28518e-23        1.16133e-23        1.40903e-23
5729.69        1.29130e-23        1.16691e-23        1.41568e-23
5747.97        1.29743e-23        1.17250e-23        1.42235e-23
5766.30        1.30358e-23        1.17811e-23        1.42904e-23
5784.69        1.30974e-23        1.18373e-23        1.43575e-23
5803.14        1.31593e-23        1.18937e-23        1.44248e-23
5821.65        1.32213e-23        1.19503e-23        1.44923e-23
5840.22        1.32834e-23        1.20070e-23        1.45599e-23
5858.84        1.33458e-23        1.20639e-23        1.46277e-23
5877.53        1.34083e-23        1.21209e-23        1.46957e-23
5896.27        1.34710e-23        1.21781e-23        1.47638e-23
5915.08        1.35338e-23        1.22355e-23        1.48322e-23
5933.95        1.35968e-23        1.22930e-23        1.49007e-23
5952.87        1.36600e-23        1.23506e-23        1.49693e-23
5971.86        1.37233e-23        1.24084e-23        1.50382e-23
5990.90        1.37868e-23        1.24664e-23        1.51072e-23
6010.01        1.38504e-23        1.25244e-23        1.51764e-23
6029.18        1.39142e-23        1.25827e-23        1.52457e-23
6048.41        1.39781e-23        1.26411e-23        1.53152e-23
6067.70        1.40422e-23        1.26996e-23        1.53848e-23
6087.05        1.41064e-23        1.27582e-23        1.54546e-23
6106.47        1.41708e-23        1.28170e-23        1.55246e-23
6125.94        1.42353e-23        1.28759e-23        1.55947e-23
6145.48        1.42999e-23        1.29350e-23        1.56649e-23
6165.08        1.43647e-23        1.29942e-23        1.57353e-23
6184.74        1.44296e-23        1.30535e-23        1.58058e-23
6204.47        1.44947e-23        1.31129e-23        1.58765e-23
6224.26        1.45599e-23        1.31725e-23        1.59472e-23
6244.11        1.46252e-23        1.32322e-23        1.60182e-23
6264.02        1.46906e-23        1.32920e-23        1.60892e-23
6284.00        1.47561e-23        1.33519e-23        1.61604e-23
6304.04        1.48218e-23        1.34119e-23        1.62317e-23
6324.15        1.48876e-23        1.34720e-23        1.63031e-23
6344.32        1.49534e-23        1.35323e-23        1.63746e-23
6364.55        1.50194e-23        1.35926e-23        1.64463e-23
6384.85        1.50855e-23        1.36531e-23        1.65180e-23
6405.22        1.51517e-23        1.37136e-23        1.65899e-23
6425.64        1.52180e-23        1.37742e-23        1.66618e-23
6446.14        1.52844e-23        1.38350e-23        1.67339e-23
6466.70        1.53509e-23        1.38958e-23        1.68060e-23
6487.32        1.54175e-23        1.39567e-23        1.68782e-23
6508.01        1.54841e-23        1.40177e-23        1.69506e-23
6528.77        1.55509e-23        1.40788e-23        1.70230e-23
6549.59        1.56177e-23        1.41399e-23        1.70954e-23
6570.48        1.56845e-23        1.42011e-23        1.71680e-23
6591.44        1.57515e-23        1.42624e-23        1.72406e-23
6612.46        1.58185e-23        1.43238e-23        1.73133e-23
6633.55        1.58856e-23        1.43852e-23        1.73860e-23
6654.71        1.59527e-23        1.44467e-23        1.74588e-23
6675.93        1.60199e-23        1.45082e-23        1.75316e-23
6697.22        1.60871e-23        1.45698e-23        1.76045e-23
6718.58        1.61544e-23        1.46314e-23        1.76774e-23
6740.01        1.62217e-23        1.46931e-23        1.77504e-23
6761.51        1.62891e-23        1.47548e-23        1.78233e-23
6783.07        1.63564e-23        1.48165e-23        1.78964e-23
6804.71        1.64238e-23        1.48783e-23        1.79694e-23
6826.41        1.64912e-23        1.49401e-23        1.80424e-23
6848.18        1.65587e-23        1.50019e-23        1.81155e-23
6870.02        1.66261e-23        1.50637e-23        1.81885e-23
6891.93        1.66936e-23        1.51256e-23        1.82616e-23
6913.92        1.67610e-23        1.51874e-23        1.83346e-23
6935.97        1.68284e-23        1.52493e-23        1.84076e-23
6958.09        1.68959e-23        1.53111e-23        1.84806e-23
6980.28        1.69633e-23        1.53729e-23        1.85536e-23
7002.54        1.70306e-23        1.54348e-23        1.86265e-23
7024.88        1.70980e-23        1.54966e-23        1.86994e-23
7047.28        1.71654e-23        1.55584e-23        1.87723e-23
7069.76        1.72328e-23        1.56203e-23        1.88452e-23
7092.31        1.73001e-23        1.56821e-23        1.89182e-23
7114.93        1.73675e-23        1.57440e-23        1.89910e-23
7137.62        1.74349e-23        1.58059e-23        1.90639e-23
7160.38        1.75022e-23        1.58677e-23        1.91368e-23
7183.22        1.75696e-23        1.59296e-23        1.92096e-23
7206.13        1.76369e-23        1.59914e-23        1.92824e-23
7229.11        1.77042e-23        1.60532e-23        1.93551e-23
7252.17        1.77714e-23        1.61150e-23        1.94278e-23
7275.30        1.78386e-23        1.61768e-23        1.95004e-23
7298.50        1.79058e-23        1.62385e-23        1.95730e-23
7321.78        1.79729e-23        1.63002e-23        1.96455e-23
7345.13        1.80399e-23        1.63619e-23        1.97180e-23
7368.56        1.81069e-23        1.64235e-23        1.97904e-23
7392.06        1.81739e-23        1.64850e-23        1.98627e-23
7415.64        1.82407e-23        1.65466e-23        1.99349e-23
7439.29        1.83075e-23        1.66080e-23        2.00070e-23
7463.01        1.83742e-23        1.66694e-23        2.00790e-23
7486.82        1.84408e-23        1.67307e-23        2.01509e-23
7510.70        1.85073e-23        1.67919e-23        2.02227e-23
7534.65        1.85737e-23        1.68531e-23        2.02944e-23
7558.68        1.86400e-23        1.69141e-23        2.03659e-23
7582.79        1.87062e-23        1.69751e-23        2.04374e-23
7606.97        1.87723e-23        1.70360e-23        2.05086e-23
7631.23        1.88382e-23        1.70967e-23        2.05798e-23
7655.57        1.89041e-23        1.71574e-23        2.06507e-23
7679.99        1.89697e-23        1.72179e-23        2.07216e-23
7704.48        1.90353e-23        1.72783e-23        2.07922e-23
7729.06        1.91006e-23        1.73386e-23        2.08627e-23
7753.71        1.91659e-23        1.73987e-23        2.09330e-23
7778.44        1.92309e-23        1.74588e-23        2.10030e-23
7803.25        1.92958e-23        1.75186e-23        2.10729e-23
7828.13        1.93605e-23        1.75783e-23        2.11426e-23
7853.10        1.94250e-23        1.76379e-23        2.12121e-23
7878.15        1.94893e-23        1.76972e-23        2.12813e-23
7903.27        1.95534e-23        1.77564e-23        2.13503e-23
7928.48        1.96173e-23        1.78154e-23        2.14191e-23
7953.77        1.96809e-23        1.78743e-23        2.14876e-23
7979.13        1.97444e-23        1.79329e-23        2.15559e-23
8004.58        1.98076e-23        1.79913e-23        2.16238e-23
8030.11        1.98705e-23        1.80495e-23        2.16915e-23
8055.72        1.99332e-23        1.81075e-23        2.17590e-23
8081.42        1.99957e-23        1.81653e-23        2.18261e-23
8107.19        2.00578e-23        1.82228e-23        2.18929e-23
8133.05        2.01197e-23        1.82801e-23        2.19594e-23
8158.99        2.01813e-23        1.83371e-23        2.20255e-23
8185.01        2.02426e-23        1.83938e-23        2.20913e-23
8211.11        2.03035e-23        1.84503e-23        2.21568e-23
8237.30        2.03642e-23        1.85065e-23        2.22219e-23
8263.57        2.04245e-23        1.85624e-23        2.22866e-23
8289.93        2.04844e-23        1.86180e-23        2.23509e-23
8316.37        2.05440e-23        1.86732e-23        2.24148e-23
8342.89        2.06032e-23        1.87282e-23        2.24783e-23
8369.50        2.06621e-23        1.87828e-23        2.25413e-23
8396.20        2.07205e-23        1.88370e-23        2.26040e-23
8422.98        2.07785e-23        1.88909e-23        2.26661e-23
8449.84        2.08361e-23        1.89445e-23        2.27278e-23
8476.79        2.08933e-23        1.89976e-23        2.27890e-23
8503.83        2.09501e-23        1.90504e-23        2.28497e-23
8530.95        2.10063e-23        1.91027e-23        2.29099e-23
8558.16        2.10621e-23        1.91547e-23        2.29696e-23
8585.45        2.11175e-23        1.92062e-23        2.30288e-23
8612.83        2.11723e-23        1.92573e-23        2.30873e-23
8640.30        2.12266e-23        1.93079e-23        2.31454e-23
8667.86        2.12804e-23        1.93580e-23        2.32028e-23
8695.50        2.13337e-23        1.94077e-23        2.32596e-23
8723.24        2.13864e-23        1.94569e-23        2.33158e-23
8751.06        2.14385e-23        1.95056e-23        2.33714e-23
8778.97        2.14900e-23        1.95537e-23        2.34263e-23
8806.97        2.15410e-23        1.96014e-23        2.34806e-23
8835.06        2.15913e-23        1.96485e-23        2.35342e-23
8863.24        2.16410e-23        1.96950e-23        2.35871e-23
8891.51        2.16901e-23        1.97409e-23        2.36392e-23
8919.86        2.17385e-23        1.97863e-23        2.36906e-23
8948.31        2.17862e-23        1.98311e-23        2.37413e-23
8976.85        2.18332e-23        1.98752e-23        2.37912e-23
9005.48        2.18796e-23        1.99187e-23        2.38404e-23
9034.20        2.19259e-23        1.99623e-23        2.38895e-23
9063.02        2.19725e-23        2.00061e-23        2.39390e-23
9091.92        2.20196e-23        2.00503e-23        2.39888e-23
9120.92        2.20670e-23        2.00948e-23        2.40391e-23
9150.01        2.21147e-23        2.01397e-23        2.40898e-23
9179.19        2.21629e-23        2.01849e-23        2.41408e-23
9208.47        2.22115e-23        2.02306e-23        2.41923e-23
9237.84        2.22604e-23        2.02766e-23        2.42443e-23
9267.30        2.23099e-23        2.03230e-23        2.42967e-23
9296.86        2.23597e-23        2.03698e-23        2.43496e-23
9326.51        2.24101e-23        2.04171e-23        2.44030e-23
9356.26        2.24609e-23        2.04648e-23        2.44569e-23
9386.10        2.25121e-23        2.05129e-23        2.45114e-23
9416.03        2.25639e-23        2.05616e-23        2.45663e-23
9446.06        2.26163e-23        2.06107e-23        2.46219e-23
9476.19        2.26691e-23        2.06602e-23        2.46780e-23
9506.42        2.27225e-23        2.07103e-23        2.47347e-23
9536.73        2.27765e-23        2.07610e-23        2.47920e-23
9567.15        2.28310e-23        2.08121e-23        2.48499e-23
9597.66        2.28862e-23        2.08639e-23        2.49085e-23
9628.27        2.29419e-23        2.09162e-23        2.49677e-23
9658.98        2.29983e-23        2.09690e-23        2.50277e-23
9689.79        2.30554e-23        2.10225e-23        2.50883e-23
9720.69        2.31131e-23        2.10766e-23        2.51497e-23
9751.70        2.31716e-23        2.11313e-23        2.52118e-23
9782.80        2.32307e-23        2.11867e-23        2.52747e-23
9814.00        2.32906e-23        2.12428e-23        2.53383e-23
9845.30        2.33512e-23        2.12995e-23        2.54028e-23
9876.70        2.34125e-23        2.13570e-23        2.54681e-23
9908.20        2.34747e-23        2.14152e-23        2.55343e-23
9939.80        2.35377e-23        2.14741e-23        2.56013e-23
9971.50        2.36015e-23        2.15338e-23        2.56693e-23


==> anc/toptop_3fhl_constraints.txt <==
#DM constraints, toptop, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        2.00008e-24        1.78975e-24        2.21041e-24
172.55        1.99195e-24        1.78250e-24        2.20139e-24
173.10        1.98406e-24        1.77546e-24        2.19265e-24
173.65        1.97640e-24        1.76864e-24        2.18416e-24
174.20        1.96898e-24        1.76202e-24        2.17593e-24
174.76        1.96177e-24        1.75561e-24        2.16794e-24
175.32        1.95479e-24        1.74938e-24        2.16019e-24
175.88        1.94801e-24        1.74334e-24        2.15267e-24
176.44        1.94143e-24        1.73749e-24        2.14538e-24
177.00        1.93506e-24        1.73181e-24        2.13831e-24
177.57        1.92888e-24        1.72630e-24        2.13145e-24
178.13        1.92288e-24        1.72097e-24        2.12480e-24
178.70        1.91707e-24        1.71579e-24        2.11835e-24
179.27        1.91144e-24        1.71078e-24        2.11210e-24
179.84        1.90598e-24        1.70592e-24        2.10604e-24
180.41        1.90069e-24        1.70121e-24        2.10017e-24
180.99        1.89556e-24        1.69665e-24        2.09448e-24
181.57        1.89060e-24        1.69224e-24        2.08896e-24
182.15        1.88579e-24        1.68796e-24        2.08363e-24
182.73        1.88114e-24        1.68382e-24        2.07846e-24
183.31        1.87663e-24        1.67982e-24        2.07345e-24
183.89        1.87227e-24        1.67594e-24        2.06861e-24
184.48        1.86806e-24        1.67220e-24        2.06392e-24
185.07        1.86398e-24        1.66857e-24        2.05939e-24
185.66        1.86004e-24        1.66507e-24        2.05500e-24
186.25        1.85623e-24        1.66169e-24        2.05076e-24
186.85        1.85254e-24        1.65842e-24        2.04667e-24
187.44        1.84899e-24        1.65527e-24        2.04271e-24
188.04        1.84556e-24        1.65222e-24        2.03890e-24
188.64        1.84225e-24        1.64928e-24        2.03521e-24
189.24        1.83905e-24        1.64645e-24        2.03166e-24
189.85        1.83598e-24        1.64373e-24        2.02823e-24
190.45        1.83301e-24        1.64110e-24        2.02493e-24
191.06        1.83016e-24        1.63857e-24        2.02174e-24
191.67        1.82741e-24        1.63614e-24        2.01868e-24
192.28        1.82477e-24        1.63380e-24        2.01574e-24
192.89        1.82223e-24        1.63156e-24        2.01291e-24
193.51        1.81980e-24        1.62941e-24        2.01019e-24
194.12        1.81746e-24        1.62734e-24        2.00758e-24
194.74        1.81522e-24        1.62536e-24        2.00507e-24
195.36        1.81307e-24        1.62347e-24        2.00267e-24
195.99        1.81102e-24        1.62166e-24        2.00038e-24
196.61        1.80906e-24        1.61993e-24        1.99818e-24
197.24        1.80718e-24        1.61828e-24        1.99609e-24
197.87        1.80540e-24        1.61671e-24        1.99408e-24
198.50        1.80370e-24        1.61522e-24        1.99218e-24
199.13        1.80208e-24        1.61380e-24        1.99036e-24
199.77        1.80055e-24        1.61245e-24        1.98864e-24
200.41        1.79897e-24        1.61106e-24        1.98687e-24
201.04        1.79740e-24        1.60968e-24        1.98511e-24
201.69        1.79590e-24        1.60836e-24        1.98344e-24
202.33        1.79448e-24        1.60711e-24        1.98185e-24
202.97        1.79314e-24        1.60593e-24        1.98034e-24
203.62        1.79186e-24        1.60481e-24        1.97891e-24
204.27        1.79066e-24        1.60375e-24        1.97756e-24
204.92        1.78953e-24        1.60276e-24        1.97629e-24
205.58        1.78846e-24        1.60183e-24        1.97509e-24
206.23        1.78746e-24        1.60096e-24        1.97396e-24
206.89        1.78653e-24        1.60014e-24        1.97291e-24
207.55        1.78566e-24        1.59939e-24        1.97193e-24
208.21        1.78485e-24        1.59869e-24        1.97102e-24
208.88        1.78411e-24        1.59804e-24        1.97017e-24
209.54        1.78342e-24        1.59745e-24        1.96939e-24
210.21        1.78279e-24        1.59691e-24        1.96868e-24
210.88        1.78222e-24        1.59642e-24        1.96802e-24
211.55        1.78171e-24        1.59599e-24        1.96744e-24
212.23        1.78126e-24        1.59560e-24        1.96691e-24
212.90        1.78085e-24        1.59526e-24        1.96644e-24
213.58        1.78050e-24        1.59498e-24        1.96603e-24
214.26        1.78021e-24        1.59473e-24        1.96568e-24
214.95        1.77996e-24        1.59453e-24        1.96539e-24
215.63        1.77976e-24        1.59438e-24        1.96515e-24
216.32        1.77962e-24        1.59427e-24        1.96496e-24
217.01        1.77952e-24        1.59421e-24        1.96483e-24
217.70        1.77946e-24        1.59418e-24        1.96475e-24
218.40        1.77946e-24        1.59420e-24        1.96471e-24
219.09        1.77950e-24        1.59426e-24        1.96473e-24
219.79        1.77958e-24        1.59436e-24        1.96480e-24
220.49        1.77970e-24        1.59449e-24        1.96491e-24
221.20        1.77987e-24        1.59467e-24        1.96507e-24
221.90        1.78008e-24        1.59488e-24        1.96528e-24
222.61        1.78033e-24        1.59513e-24        1.96554e-24
223.32        1.78062e-24        1.59541e-24        1.96583e-24
224.03        1.78096e-24        1.59574e-24        1.96618e-24
224.75        1.78133e-24        1.59610e-24        1.96657e-24
225.46        1.78175e-24        1.59650e-24        1.96701e-24
226.18        1.78221e-24        1.59693e-24        1.96749e-24
226.90        1.78271e-24        1.59740e-24        1.96801e-24
227.63        1.78325e-24        1.59791e-24        1.96858e-24
228.35        1.78383e-24        1.59845e-24        1.96920e-24
229.08        1.78445e-24        1.59903e-24        1.96986e-24
229.81        1.78511e-24        1.59965e-24        1.97056e-24
230.55        1.78581e-24        1.60030e-24        1.97131e-24
231.28        1.78654e-24        1.60099e-24        1.97210e-24
232.02        1.78732e-24        1.60171e-24        1.97293e-24
232.76        1.78814e-24        1.60247e-24        1.97381e-24
233.50        1.78900e-24        1.60326e-24        1.97473e-24
234.25        1.78989e-24        1.60409e-24        1.97570e-24
234.99        1.79083e-24        1.60496e-24        1.97670e-24
235.74        1.79180e-24        1.60585e-24        1.97775e-24
236.49        1.79282e-24        1.60679e-24        1.97884e-24
237.25        1.79387e-24        1.60776e-24        1.97998e-24
238.01        1.79496e-24        1.60876e-24        1.98116e-24
238.76        1.79609e-24        1.60979e-24        1.98238e-24
239.53        1.79725e-24        1.61087e-24        1.98364e-24
240.29        1.79846e-24        1.61197e-24        1.98494e-24
241.06        1.79970e-24        1.61311e-24        1.98629e-24
241.83        1.80098e-24        1.61429e-24        1.98767e-24
242.60        1.80230e-24        1.61549e-24        1.98910e-24
243.37        1.80365e-24        1.61673e-24        1.99057e-24
244.15        1.80504e-24        1.61801e-24        1.99207e-24
244.93        1.80646e-24        1.61931e-24        1.99362e-24
245.71        1.80792e-24        1.62064e-24        1.99520e-24
246.49        1.80942e-24        1.62201e-24        1.99682e-24
247.28        1.81094e-24        1.62341e-24        1.99848e-24
248.06        1.81250e-24        1.62483e-24        2.00017e-24
248.86        1.81410e-24        1.62629e-24        2.00190e-24
249.65        1.81572e-24        1.62777e-24        2.00367e-24
250.45        1.81738e-24        1.62928e-24        2.00547e-24
251.24        1.81906e-24        1.63082e-24        2.00730e-24
252.05        1.82078e-24        1.63239e-24        2.00917e-24
252.85        1.82253e-24        1.63398e-24        2.01107e-24
253.66        1.82430e-24        1.63560e-24        2.01300e-24
254.47        1.82611e-24        1.63725e-24        2.01497e-24
255.28        1.82794e-24        1.63892e-24        2.01696e-24
256.09        1.82980e-24        1.64062e-24        2.01899e-24
256.91        1.83169e-24        1.64234e-24        2.02104e-24
257.73        1.83361e-24        1.64409e-24        2.02313e-24
258.55        1.83555e-24        1.64586e-24        2.02524e-24
259.37        1.83752e-24        1.64765e-24        2.02738e-24
260.20        1.83951e-24        1.64947e-24        2.02955e-24
261.03        1.84153e-24        1.65131e-24        2.03175e-24
261.86        1.84357e-24        1.65317e-24        2.03398e-24
262.70        1.84564e-24        1.65505e-24        2.03623e-24
263.54        1.84773e-24        1.65696e-24        2.03851e-24
264.38        1.84985e-24        1.65889e-24        2.04081e-24
265.22        1.85199e-24        1.66083e-24        2.04314e-24
266.07        1.85415e-24        1.66280e-24        2.04550e-24
266.91        1.85634e-24        1.66479e-24        2.04788e-24
267.77        1.85855e-24        1.66681e-24        2.05029e-24
268.62        1.86078e-24        1.66884e-24        2.05272e-24
269.48        1.86304e-24        1.67089e-24        2.05518e-24
270.34        1.86531e-24        1.67297e-24        2.05766e-24
271.20        1.86761e-24        1.67506e-24        2.06017e-24
272.06        1.86994e-24        1.67717e-24        2.06270e-24
272.93        1.87228e-24        1.67931e-24        2.06525e-24
273.80        1.87465e-24        1.68146e-24        2.06783e-24
274.67        1.87703e-24        1.68363e-24        2.07043e-24
275.55        1.87944e-24        1.68582e-24        2.07306e-24
276.43        1.88187e-24        1.68804e-24        2.07571e-24
277.31        1.88432e-24        1.69027e-24        2.07838e-24
278.20        1.88679e-24        1.69251e-24        2.08107e-24
279.08        1.88928e-24        1.69478e-24        2.08379e-24
279.97        1.89179e-24        1.69706e-24        2.08652e-24
280.87        1.89433e-24        1.69937e-24        2.08928e-24
281.76        1.89688e-24        1.70169e-24        2.09206e-24
282.66        1.89945e-24        1.70403e-24        2.09487e-24
283.56        1.90204e-24        1.70639e-24        2.09769e-24
284.47        1.90465e-24        1.70876e-24        2.10054e-24
285.37        1.90729e-24        1.71116e-24        2.10341e-24
286.28        1.90994e-24        1.71357e-24        2.10631e-24
287.20        1.91262e-24        1.71601e-24        2.10922e-24
288.11        1.91531e-24        1.71846e-24        2.11216e-24
289.03        1.91803e-24        1.72093e-24        2.11513e-24
289.95        1.92077e-24        1.72342e-24        2.11812e-24
290.88        1.92353e-24        1.72594e-24        2.12113e-24
291.81        1.92631e-24        1.72847e-24        2.12416e-24
292.74        1.92912e-24        1.73102e-24        2.12722e-24
293.67        1.93195e-24        1.73359e-24        2.13030e-24
294.61        1.93480e-24        1.73618e-24        2.13341e-24
295.55        1.93767e-24        1.73880e-24        2.13655e-24
296.49        1.94057e-24        1.74143e-24        2.13970e-24
297.43        1.94349e-24        1.74408e-24        2.14289e-24
298.38        1.94643e-24        1.74676e-24        2.14610e-24
299.34        1.94939e-24        1.74946e-24        2.14933e-24
300.29        1.95235e-24        1.75214e-24        2.15256e-24
301.25        1.95525e-24        1.75477e-24        2.15573e-24
302.21        1.95817e-24        1.75741e-24        2.15893e-24
303.17        1.96111e-24        1.76008e-24        2.16215e-24
304.14        1.96408e-24        1.76277e-24        2.16539e-24
305.11        1.96707e-24        1.76548e-24        2.16867e-24
306.08        1.97008e-24        1.76821e-24        2.17196e-24
307.06        1.97312e-24        1.77096e-24        2.17528e-24
308.04        1.97618e-24        1.77373e-24        2.17863e-24
309.02        1.97926e-24        1.77652e-24        2.18200e-24
310.01        1.98236e-24        1.77933e-24        2.18539e-24
310.99        1.98549e-24        1.78216e-24        2.18881e-24
311.99        1.98863e-24        1.78501e-24        2.19226e-24
312.98        1.99180e-24        1.78788e-24        2.19573e-24
313.98        1.99499e-24        1.79077e-24        2.19922e-24
314.98        1.99821e-24        1.79368e-24        2.20273e-24
315.99        2.00144e-24        1.79661e-24        2.20627e-24
316.99        2.00470e-24        1.79956e-24        2.20984e-24
318.00        2.00798e-24        1.80253e-24        2.21342e-24
319.02        2.01128e-24        1.80552e-24        2.21703e-24
320.04        2.01460e-24        1.80853e-24        2.22067e-24
321.06        2.01794e-24        1.81155e-24        2.22432e-24
322.08        2.02130e-24        1.81460e-24        2.22801e-24
323.11        2.02469e-24        1.81767e-24        2.23171e-24
324.14        2.02809e-24        1.82075e-24        2.23544e-24
325.17        2.03152e-24        1.82386e-24        2.23919e-24
326.21        2.03497e-24        1.82698e-24        2.24296e-24
327.25        2.03844e-24        1.83012e-24        2.24676e-24
328.29        2.04193e-24        1.83329e-24        2.25058e-24
329.34        2.04544e-24        1.83647e-24        2.25442e-24
330.39        2.04897e-24        1.83967e-24        2.25828e-24
331.44        2.05253e-24        1.84288e-24        2.26217e-24
332.50        2.05610e-24        1.84612e-24        2.26608e-24
333.56        2.05969e-24        1.84938e-24        2.27001e-24
334.63        2.06331e-24        1.85265e-24        2.27397e-24
335.69        2.06694e-24        1.85594e-24        2.27794e-24
336.76        2.07060e-24        1.85926e-24        2.28194e-24
337.84        2.07428e-24        1.86259e-24        2.28597e-24
338.92        2.07798e-24        1.86594e-24        2.29002e-24
340.00        2.08170e-24        1.86931e-24        2.29409e-24
341.08        2.08544e-24        1.87270e-24        2.29818e-24
342.17        2.08921e-24        1.87611e-24        2.30230e-24
343.26        2.09299e-24        1.87954e-24        2.30644e-24
344.36        2.09680e-24        1.88299e-24        2.31061e-24
345.45        2.10063e-24        1.88646e-24        2.31480e-24
346.56        2.10448e-24        1.88995e-24        2.31901e-24
347.66        2.10835e-24        1.89346e-24        2.32325e-24
348.77        2.11225e-24        1.89699e-24        2.32751e-24
349.88        2.11616e-24        1.90054e-24        2.33179e-24
351.00        2.12010e-24        1.90411e-24        2.33610e-24
352.12        2.12407e-24        1.90770e-24        2.34044e-24
353.24        2.12805e-24        1.91131e-24        2.34480e-24
354.37        2.13206e-24        1.91494e-24        2.34918e-24
355.50        2.13609e-24        1.91859e-24        2.35359e-24
356.63        2.14014e-24        1.92226e-24        2.35802e-24
357.77        2.14422e-24        1.92596e-24        2.36248e-24
358.91        2.14832e-24        1.92967e-24        2.36697e-24
360.05        2.15244e-24        1.93341e-24        2.37148e-24
361.20        2.15659e-24        1.93716e-24        2.37601e-24
362.35        2.16076e-24        1.94094e-24        2.38057e-24
363.51        2.16495e-24        1.94474e-24        2.38516e-24
364.67        2.16917e-24        1.94856e-24        2.38977e-24
365.83        2.17340e-24        1.95240e-24        2.39441e-24
367.00        2.17767e-24        1.95626e-24        2.39907e-24
368.17        2.18195e-24        1.96015e-24        2.40376e-24
369.34        2.18626e-24        1.96405e-24        2.40847e-24
370.52        2.19059e-24        1.96798e-24        2.41320e-24
371.70        2.19494e-24        1.97192e-24        2.41797e-24
372.89        2.19932e-24        1.97589e-24        2.42275e-24
374.08        2.20372e-24        1.97987e-24        2.42756e-24
375.27        2.20814e-24        1.98388e-24        2.43240e-24
376.47        2.21259e-24        1.98791e-24        2.43726e-24
377.67        2.21705e-24        1.99196e-24        2.44215e-24
378.87        2.22154e-24        1.99603e-24        2.44706e-24
380.08        2.22605e-24        2.00012e-24        2.45199e-24
381.29        2.23059e-24        2.00423e-24        2.45695e-24
382.51        2.23514e-24        2.00836e-24        2.46193e-24
383.73        2.23972e-24        2.01250e-24        2.46694e-24
384.95        2.24432e-24        2.01667e-24        2.47197e-24
386.18        2.24894e-24        2.02087e-24        2.47702e-24
387.41        2.25359e-24        2.02508e-24        2.48210e-24
388.65        2.25825e-24        2.02931e-24        2.48720e-24
389.89        2.26294e-24        2.03356e-24        2.49233e-24
391.13        2.26765e-24        2.03783e-24        2.49748e-24
392.38        2.27238e-24        2.04211e-24        2.50265e-24
393.63        2.27714e-24        2.04642e-24        2.50785e-24
394.89        2.28191e-24        2.05075e-24        2.51307e-24
396.15        2.28671e-24        2.05510e-24        2.51831e-24
397.41        2.29152e-24        2.05947e-24        2.52358e-24
398.68        2.29636e-24        2.06386e-24        2.52887e-24
399.95        2.30122e-24        2.06826e-24        2.53418e-24
401.22        2.30609e-24        2.07267e-24        2.53951e-24
402.50        2.31098e-24        2.07709e-24        2.54486e-24
403.79        2.31589e-24        2.08154e-24        2.55024e-24
405.08        2.32082e-24        2.08600e-24        2.55564e-24
406.37        2.32577e-24        2.09048e-24        2.56106e-24
407.66        2.33074e-24        2.09498e-24        2.56650e-24
408.96        2.33574e-24        2.09950e-24        2.57197e-24
410.27        2.34076e-24        2.10405e-24        2.57747e-24
411.58        2.34580e-24        2.10861e-24        2.58298e-24
412.89        2.35086e-24        2.11319e-24        2.58852e-24
414.21        2.35594e-24        2.11779e-24        2.59409e-24
415.53        2.36105e-24        2.12241e-24        2.59968e-24
416.85        2.36618e-24        2.12706e-24        2.60530e-24
418.18        2.37133e-24        2.13172e-24        2.61094e-24
419.52        2.37651e-24        2.13641e-24        2.61660e-24
420.85        2.38170e-24        2.14111e-24        2.62229e-24
422.20        2.38693e-24        2.14584e-24        2.62801e-24
423.54        2.39217e-24        2.15059e-24        2.63375e-24
424.89        2.39744e-24        2.15536e-24        2.63952e-24
426.25        2.40273e-24        2.16015e-24        2.64531e-24
427.61        2.40805e-24        2.16497e-24        2.65113e-24
428.97        2.41339e-24        2.16980e-24        2.65697e-24
430.34        2.41875e-24        2.17466e-24        2.66285e-24
431.71        2.42414e-24        2.17954e-24        2.66874e-24
433.09        2.42956e-24        2.18444e-24        2.67467e-24
434.47        2.43500e-24        2.18937e-24        2.68062e-24
435.86        2.44046e-24        2.19432e-24        2.68660e-24
437.25        2.44595e-24        2.19929e-24        2.69261e-24
438.64        2.45146e-24        2.20428e-24        2.69864e-24
440.04        2.45700e-24        2.20930e-24        2.70470e-24
441.44        2.46257e-24        2.21434e-24        2.71079e-24
442.85        2.46816e-24        2.21940e-24        2.71691e-24
444.26        2.47377e-24        2.22449e-24        2.72306e-24
445.68        2.47942e-24        2.22960e-24        2.72923e-24
447.10        2.48509e-24        2.23473e-24        2.73544e-24
448.53        2.49078e-24        2.23989e-24        2.74167e-24
449.96        2.49650e-24        2.24508e-24        2.74793e-24
451.39        2.50225e-24        2.25029e-24        2.75422e-24
452.83        2.50803e-24        2.25552e-24        2.76054e-24
454.28        2.51383e-24        2.26078e-24        2.76689e-24
455.73        2.51966e-24        2.26606e-24        2.77327e-24
457.18        2.52552e-24        2.27136e-24        2.77968e-24
458.64        2.53141e-24        2.27669e-24        2.78612e-24
460.10        2.53732e-24        2.28205e-24        2.79259e-24
461.57        2.54326e-24        2.28743e-24        2.79908e-24
463.04        2.54922e-24        2.29283e-24        2.80561e-24
464.52        2.55521e-24        2.29826e-24        2.81216e-24
466.00        2.56123e-24        2.30372e-24        2.81875e-24
467.48        2.56728e-24        2.30920e-24        2.82536e-24
468.98        2.57335e-24        2.31470e-24        2.83200e-24
470.47        2.57945e-24        2.32023e-24        2.83868e-24
471.97        2.58558e-24        2.32578e-24        2.84538e-24
473.48        2.59173e-24        2.33135e-24        2.85211e-24
474.99        2.59791e-24        2.33696e-24        2.85887e-24
476.50        2.60412e-24        2.34258e-24        2.86566e-24
478.02        2.61036e-24        2.34823e-24        2.87248e-24
479.55        2.61662e-24        2.35391e-24        2.87933e-24
481.08        2.62291e-24        2.35961e-24        2.88621e-24
482.61        2.62922e-24        2.36533e-24        2.89311e-24
484.15        2.63556e-24        2.37108e-24        2.90005e-24
485.69        2.64193e-24        2.37685e-24        2.90702e-24
487.24        2.64833e-24        2.38265e-24        2.91401e-24
488.80        2.65475e-24        2.38847e-24        2.92103e-24
490.36        2.66120e-24        2.39432e-24        2.92809e-24
491.92        2.66768e-24        2.40019e-24        2.93517e-24
493.49        2.67418e-24        2.40609e-24        2.94228e-24
495.06        2.68072e-24        2.41201e-24        2.94942e-24
496.64        2.68727e-24        2.41795e-24        2.95659e-24
498.23        2.69386e-24        2.42392e-24        2.96379e-24
499.81        2.70047e-24        2.42992e-24        2.97102e-24
501.41        2.70712e-24        2.43594e-24        2.97830e-24
503.01        2.71379e-24        2.44198e-24        2.98561e-24
504.61        2.72050e-24        2.44805e-24        2.99294e-24
506.22        2.72723e-24        2.45415e-24        3.00031e-24
507.84        2.73399e-24        2.46027e-24        3.00771e-24
509.46        2.74077e-24        2.46642e-24        3.01513e-24
511.08        2.74759e-24        2.47259e-24        3.02259e-24
512.71        2.75443e-24        2.47878e-24        3.03008e-24
514.35        2.76130e-24        2.48501e-24        3.03760e-24
515.99        2.76820e-24        2.49126e-24        3.04515e-24
517.63        2.77513e-24        2.49753e-24        3.05273e-24
519.28        2.78209e-24        2.50383e-24        3.06034e-24
520.94        2.78907e-24        2.51016e-24        3.06799e-24
522.60        2.79609e-24        2.51651e-24        3.07566e-24
524.27        2.80313e-24        2.52290e-24        3.08337e-24
525.94        2.81021e-24        2.52930e-24        3.09111e-24
527.62        2.81731e-24        2.53574e-24        3.09888e-24
529.30        2.82445e-24        2.54220e-24        3.10669e-24
530.99        2.83161e-24        2.54869e-24        3.11453e-24
532.68        2.83880e-24        2.55521e-24        3.12240e-24
534.38        2.84603e-24        2.56176e-24        3.13030e-24
536.08        2.85329e-24        2.56833e-24        3.13824e-24
537.79        2.86057e-24        2.57493e-24        3.14621e-24
539.51        2.86789e-24        2.58156e-24        3.15422e-24
541.23        2.87524e-24        2.58822e-24        3.16226e-24
542.96        2.88262e-24        2.59491e-24        3.17034e-24
544.69        2.89004e-24        2.60163e-24        3.17844e-24
546.43        2.89748e-24        2.60838e-24        3.18659e-24
548.17        2.90496e-24        2.61515e-24        3.19477e-24
549.92        2.91247e-24        2.62196e-24        3.20298e-24
551.67        2.92001e-24        2.62879e-24        3.21123e-24
553.43        2.92759e-24        2.63566e-24        3.21952e-24
555.20        2.93520e-24        2.64256e-24        3.22784e-24
556.97        2.94284e-24        2.64948e-24        3.23620e-24
558.74        2.95052e-24        2.65644e-24        3.24459e-24
560.52        2.95822e-24        2.66342e-24        3.25302e-24
562.31        2.96596e-24        2.67044e-24        3.26149e-24
564.11        2.97374e-24        2.67749e-24        3.26999e-24
565.90        2.98154e-24        2.68456e-24        3.27852e-24
567.71        2.98938e-24        2.69167e-24        3.28710e-24
569.52        2.99725e-24        2.69880e-24        3.29570e-24
571.34        3.00516e-24        2.70597e-24        3.30435e-24
573.16        3.01310e-24        2.71317e-24        3.31303e-24
574.99        3.02107e-24        2.72039e-24        3.32174e-24
576.82        3.02907e-24        2.72765e-24        3.33050e-24
578.66        3.03711e-24        2.73493e-24        3.33928e-24
580.51        3.04518e-24        2.74225e-24        3.34811e-24
582.36        3.05328e-24        2.74960e-24        3.35696e-24
584.21        3.06142e-24        2.75697e-24        3.36586e-24
586.08        3.06959e-24        2.76438e-24        3.37479e-24
587.95        3.07779e-24        2.77182e-24        3.38375e-24
589.82        3.08602e-24        2.77929e-24        3.39276e-24
591.70        3.09429e-24        2.78678e-24        3.40179e-24
593.59        3.10259e-24        2.79431e-24        3.41087e-24
595.48        3.11092e-24        2.80187e-24        3.41998e-24
597.38        3.11929e-24        2.80946e-24        3.42912e-24
599.29        3.12769e-24        2.81707e-24        3.43830e-24
601.20        3.13615e-24        2.82474e-24        3.44755e-24
603.12        3.14465e-24        2.83244e-24        3.45686e-24
605.04        3.15319e-24        2.84018e-24        3.46621e-24
606.97        3.16177e-24        2.84795e-24        3.47559e-24
608.91        3.17037e-24        2.85574e-24        3.48501e-24
610.85        3.17902e-24        2.86357e-24        3.49446e-24
612.80        3.18769e-24        2.87143e-24        3.50396e-24
614.75        3.19640e-24        2.87932e-24        3.51349e-24
616.71        3.20515e-24        2.88724e-24        3.52305e-24
618.68        3.21393e-24        2.89520e-24        3.53266e-24
620.65        3.22274e-24        2.90318e-24        3.54230e-24
622.63        3.23159e-24        2.91120e-24        3.55199e-24
624.62        3.24048e-24        2.91925e-24        3.56171e-24
626.61        3.24940e-24        2.92734e-24        3.57147e-24
628.61        3.25836e-24        2.93545e-24        3.58126e-24
630.61        3.26735e-24        2.94360e-24        3.59110e-24
632.62        3.27638e-24        2.95178e-24        3.60098e-24
634.64        3.28545e-24        2.96000e-24        3.61090e-24
636.67        3.29455e-24        2.96825e-24        3.62085e-24
638.70        3.30369e-24        2.97653e-24        3.63085e-24
640.73        3.31286e-24        2.98484e-24        3.64089e-24
642.78        3.32208e-24        2.99319e-24        3.65096e-24
644.83        3.33133e-24        3.00158e-24        3.66108e-24
646.88        3.34062e-24        3.01000e-24        3.67124e-24
648.95        3.34994e-24        3.01845e-24        3.68144e-24
651.02        3.35931e-24        3.02694e-24        3.69168e-24
653.09        3.36871e-24        3.03546e-24        3.70196e-24
655.18        3.37815e-24        3.04402e-24        3.71229e-24
657.27        3.38763e-24        3.05261e-24        3.72265e-24
659.36        3.39715e-24        3.06124e-24        3.73306e-24
661.46        3.40670e-24        3.06990e-24        3.74351e-24
663.57        3.41630e-24        3.07860e-24        3.75400e-24
665.69        3.42593e-24        3.08733e-24        3.76454e-24
667.81        3.43560e-24        3.09610e-24        3.77511e-24
669.94        3.44532e-24        3.10490e-24        3.78573e-24
672.08        3.45507e-24        3.11374e-24        3.79639e-24
674.22        3.46486e-24        3.12262e-24        3.80709e-24
676.37        3.47468e-24        3.13153e-24        3.81784e-24
678.53        3.48455e-24        3.14048e-24        3.82863e-24
680.70        3.49446e-24        3.14946e-24        3.83946e-24
682.87        3.50441e-24        3.15848e-24        3.85033e-24
685.04        3.51439e-24        3.16754e-24        3.86125e-24
687.23        3.52442e-24        3.17663e-24        3.87221e-24
689.42        3.53449e-24        3.18576e-24        3.88321e-24
691.62        3.54459e-24        3.19492e-24        3.89426e-24
693.83        3.55474e-24        3.20412e-24        3.90535e-24
696.04        3.56492e-24        3.21336e-24        3.91648e-24
698.26        3.57515e-24        3.22264e-24        3.92766e-24
700.49        3.58541e-24        3.23195e-24        3.93888e-24
702.72        3.59572e-24        3.24129e-24        3.95014e-24
704.96        3.60606e-24        3.25068e-24        3.96145e-24
707.21        3.61645e-24        3.26010e-24        3.97280e-24
709.47        3.62688e-24        3.26956e-24        3.98420e-24
711.73        3.63735e-24        3.27906e-24        3.99564e-24
714.00        3.64786e-24        3.28859e-24        4.00712e-24
716.28        3.65841e-24        3.29816e-24        4.01865e-24
718.56        3.66900e-24        3.30777e-24        4.03023e-24
720.85        3.67963e-24        3.31742e-24        4.04185e-24
723.15        3.69031e-24        3.32711e-24        4.05351e-24
725.46        3.70103e-24        3.33683e-24        4.06522e-24
727.77        3.71178e-24        3.34659e-24        4.07698e-24
730.09        3.72258e-24        3.35639e-24        4.08878e-24
732.42        3.73343e-24        3.36623e-24        4.10062e-24
734.76        3.74431e-24        3.37611e-24        4.11252e-24
737.10        3.75524e-24        3.38603e-24        4.12445e-24
739.45        3.76621e-24        3.39599e-24        4.13644e-24
741.81        3.77723e-24        3.40598e-24        4.14847e-24
744.17        3.78828e-24        3.41602e-24        4.16055e-24
746.55        3.79939e-24        3.42609e-24        4.17268e-24
748.93        3.81053e-24        3.43621e-24        4.18485e-24
751.32        3.82172e-24        3.44636e-24        4.19707e-24
753.71        3.83295e-24        3.45656e-24        4.20934e-24
756.12        3.84422e-24        3.46679e-24        4.22165e-24
758.53        3.85554e-24        3.47707e-24        4.23402e-24
760.95        3.86691e-24        3.48739e-24        4.24643e-24
763.38        3.87832e-24        3.49775e-24        4.25889e-24
765.81        3.88977e-24        3.50815e-24        4.27140e-24
768.25        3.90127e-24        3.51859e-24        4.28396e-24
770.70        3.91282e-24        3.52907e-24        4.29656e-24
773.16        3.92441e-24        3.53959e-24        4.30922e-24
775.63        3.93605e-24        3.55016e-24        4.32193e-24
778.10        3.94773e-24        3.56077e-24        4.33469e-24
780.58        3.95946e-24        3.57143e-24        4.34750e-24
783.07        3.97124e-24        3.58212e-24        4.36036e-24
785.57        3.98307e-24        3.59286e-24        4.37327e-24
788.08        3.99494e-24        3.60365e-24        4.38624e-24
790.59        4.00686e-24        3.61448e-24        4.39925e-24
793.11        4.01883e-24        3.62535e-24        4.41232e-24
795.64        4.03085e-24        3.63626e-24        4.42544e-24
798.18        4.04292e-24        3.64723e-24        4.43861e-24
800.72        4.05507e-24        3.65826e-24        4.45188e-24
803.28        4.06734e-24        3.66939e-24        4.46530e-24
805.84        4.07967e-24        3.68057e-24        4.47877e-24
808.41        4.09205e-24        3.69180e-24        4.49230e-24
810.99        4.10448e-24        3.70307e-24        4.50588e-24
813.57        4.11696e-24        3.71439e-24        4.51952e-24
816.17        4.12949e-24        3.72575e-24        4.53322e-24
818.77        4.14207e-24        3.73717e-24        4.54697e-24
821.38        4.15470e-24        3.74863e-24        4.56077e-24
824.00        4.16738e-24        3.76013e-24        4.57463e-24
826.63        4.18012e-24        3.77168e-24        4.58855e-24
829.27        4.19290e-24        3.78328e-24        4.60252e-24
831.91        4.20574e-24        3.79493e-24        4.61655e-24
834.57        4.21863e-24        3.80662e-24        4.63063e-24
837.23        4.23156e-24        3.81836e-24        4.64477e-24
839.90        4.24456e-24        3.83015e-24        4.65896e-24
842.58        4.25760e-24        3.84198e-24        4.67321e-24
845.26        4.27069e-24        3.85386e-24        4.68752e-24
847.96        4.28384e-24        3.86579e-24        4.70188e-24
850.66        4.29703e-24        3.87777e-24        4.71630e-24
853.38        4.31028e-24        3.88979e-24        4.73077e-24
856.10        4.32358e-24        3.90186e-24        4.74530e-24
858.83        4.33693e-24        3.91397e-24        4.75989e-24
861.57        4.35033e-24        3.92614e-24        4.77453e-24
864.32        4.36379e-24        3.93835e-24        4.78923e-24
867.07        4.37729e-24        3.95061e-24        4.80398e-24
869.84        4.39085e-24        3.96291e-24        4.81879e-24
872.61        4.40446e-24        3.97527e-24        4.83366e-24
875.40        4.41812e-24        3.98767e-24        4.84858e-24
878.19        4.43184e-24        4.00012e-24        4.86356e-24
880.99        4.44560e-24        4.01261e-24        4.87859e-24
883.80        4.45942e-24        4.02515e-24        4.89368e-24
886.62        4.47329e-24        4.03774e-24        4.90883e-24
889.44        4.48721e-24        4.05038e-24        4.92403e-24
892.28        4.50118e-24        4.06307e-24        4.93929e-24
895.13        4.51520e-24        4.07580e-24        4.95460e-24
897.98        4.52928e-24        4.08858e-24        4.96997e-24
900.85        4.54340e-24        4.10141e-24        4.98540e-24
903.72        4.55758e-24        4.11428e-24        5.00088e-24
906.60        4.57181e-24        4.12720e-24        5.01642e-24
909.49        4.58610e-24        4.14018e-24        5.03202e-24
912.39        4.60043e-24        4.15319e-24        5.04767e-24
915.30        4.61482e-24        4.16626e-24        5.06338e-24
918.22        4.62926e-24        4.17938e-24        5.07915e-24
921.15        4.64376e-24        4.19255e-24        5.09498e-24
924.09        4.65831e-24        4.20576e-24        5.11086e-24
927.04        4.67292e-24        4.21903e-24        5.12681e-24
929.99        4.68758e-24        4.23235e-24        5.14281e-24
932.96        4.70229e-24        4.24571e-24        5.15888e-24
935.94        4.71707e-24        4.25913e-24        5.17500e-24
938.92        4.73189e-24        4.27260e-24        5.19119e-24
941.91        4.74678e-24        4.28612e-24        5.20743e-24
944.92        4.76172e-24        4.29970e-24        5.22374e-24
947.93        4.77672e-24        4.31332e-24        5.24011e-24
950.96        4.79177e-24        4.32700e-24        5.25654e-24
953.99        4.80689e-24        4.34074e-24        5.27304e-24
957.03        4.82206e-24        4.35452e-24        5.28960e-24
960.08        4.83729e-24        4.36836e-24        5.30622e-24
963.15        4.85258e-24        4.38226e-24        5.32291e-24
966.22        4.86793e-24        4.39621e-24        5.33966e-24
969.30        4.88334e-24        4.41021e-24        5.35647e-24
972.39        4.89881e-24        4.42427e-24        5.37336e-24
975.49        4.91435e-24        4.43839e-24        5.39030e-24
978.60        4.92994e-24        4.45256e-24        5.40732e-24
981.72        4.94559e-24        4.46679e-24        5.42440e-24
984.86        4.96131e-24        4.48108e-24        5.44155e-24
988.00        4.97709e-24        4.49542e-24        5.45877e-24
991.15        4.99294e-24        4.50982e-24        5.47605e-24
994.31        5.00884e-24        4.52428e-24        5.49340e-24
997.48        5.02481e-24        4.53880e-24        5.51083e-24
1000.66        5.04090e-24        4.55342e-24        5.52838e-24
1003.85        5.05721e-24        4.56822e-24        5.54620e-24
1007.05        5.07360e-24        4.58309e-24        5.56410e-24
1010.27        5.09005e-24        4.59803e-24        5.58208e-24
1013.49        5.10657e-24        4.61302e-24        5.60012e-24
1016.72        5.12316e-24        4.62807e-24        5.61824e-24
1019.96        5.13981e-24        4.64319e-24        5.63644e-24
1023.22        5.15654e-24        4.65837e-24        5.65470e-24
1026.48        5.17333e-24        4.67361e-24        5.67305e-24
1029.75        5.19018e-24        4.68891e-24        5.69146e-24
1033.04        5.20711e-24        4.70427e-24        5.70995e-24
1036.33        5.22410e-24        4.71970e-24        5.72851e-24
1039.64        5.24117e-24        4.73519e-24        5.74714e-24
1042.95        5.25830e-24        4.75074e-24        5.76585e-24
1046.28        5.27549e-24        4.76635e-24        5.78463e-24
1049.62        5.29276e-24        4.78203e-24        5.80349e-24
1052.97        5.31009e-24        4.79776e-24        5.82242e-24
1056.32        5.32749e-24        4.81356e-24        5.84143e-24
1059.69        5.34496e-24        4.82943e-24        5.86050e-24
1063.07        5.36250e-24        4.84535e-24        5.87966e-24
1066.46        5.38011e-24        4.86134e-24        5.89888e-24
1069.86        5.39778e-24        4.87739e-24        5.91818e-24
1073.28        5.41553e-24        4.89350e-24        5.93756e-24
1076.70        5.43334e-24        4.90967e-24        5.95700e-24
1080.13        5.45122e-24        4.92591e-24        5.97653e-24
1083.58        5.46916e-24        4.94221e-24        5.99612e-24
1087.03        5.48718e-24        4.95857e-24        6.01579e-24
1090.50        5.50526e-24        4.97499e-24        6.03554e-24
1093.98        5.52342e-24        4.99148e-24        6.05535e-24
1097.47        5.54164e-24        5.00802e-24        6.07525e-24
1100.97        5.55992e-24        5.02464e-24        6.09521e-24
1104.48        5.57828e-24        5.04131e-24        6.11525e-24
1108.00        5.59671e-24        5.05805e-24        6.13537e-24
1111.54        5.61520e-24        5.07485e-24        6.15556e-24
1115.08        5.63377e-24        5.09171e-24        6.17582e-24
1118.64        5.65240e-24        5.10864e-24        6.19616e-24
1122.21        5.67111e-24        5.12564e-24        6.21658e-24
1125.79        5.68989e-24        5.14270e-24        6.23708e-24
1129.38        5.70874e-24        5.15983e-24        6.25766e-24
1132.98        5.72767e-24        5.17702e-24        6.27832e-24
1136.59        5.74667e-24        5.19428e-24        6.29906e-24
1140.22        5.76575e-24        5.21162e-24        6.31987e-24
1143.85        5.78490e-24        5.22902e-24        6.34078e-24
1147.50        5.80413e-24        5.24649e-24        6.36176e-24
1151.16        5.82343e-24        5.26403e-24        6.38283e-24
1154.83        5.84281e-24        5.28165e-24        6.40398e-24
1158.52        5.86228e-24        5.29933e-24        6.42522e-24
1162.21        5.88182e-24        5.31709e-24        6.44654e-24
1165.92        5.90144e-24        5.33493e-24        6.46795e-24
1169.64        5.92114e-24        5.35283e-24        6.48945e-24
1173.37        5.94093e-24        5.37082e-24        6.51104e-24
1177.11        5.96080e-24        5.38887e-24        6.53272e-24
1180.86        5.98075e-24        5.40701e-24        6.55449e-24
1184.63        6.00078e-24        5.42522e-24        6.57635e-24
1188.41        6.02091e-24        5.44351e-24        6.59830e-24
1192.20        6.04111e-24        5.46188e-24        6.62035e-24
1196.00        6.06141e-24        5.48033e-24        6.64249e-24
1199.81        6.08179e-24        5.49886e-24        6.66472e-24
1203.64        6.10226e-24        5.51747e-24        6.68706e-24
1207.48        6.12282e-24        5.53616e-24        6.70948e-24
1211.33        6.14347e-24        5.55494e-24        6.73201e-24
1215.19        6.16421e-24        5.57379e-24        6.75463e-24
1219.07        6.18504e-24        5.59273e-24        6.77735e-24
1222.96        6.20595e-24        5.61174e-24        6.80016e-24
1226.86        6.22695e-24        5.63084e-24        6.82306e-24
1230.77        6.24804e-24        5.65002e-24        6.84607e-24
1234.70        6.26922e-24        5.66928e-24        6.86916e-24
1238.63        6.29049e-24        5.68862e-24        6.89236e-24
1242.59        6.31184e-24        5.70803e-24        6.91564e-24
1246.55        6.33328e-24        5.72753e-24        6.93903e-24
1250.52        6.35481e-24        5.74711e-24        6.96250e-24
1254.51        6.37642e-24        5.76677e-24        6.98607e-24
1258.51        6.39812e-24        5.78651e-24        7.00973e-24
1262.53        6.41990e-24        5.80632e-24        7.03349e-24
1266.55        6.44178e-24        5.82622e-24        7.05734e-24
1270.59        6.46373e-24        5.84619e-24        7.08128e-24
1274.65        6.48578e-24        5.86624e-24        7.10531e-24
1278.71        6.50790e-24        5.88637e-24        7.12943e-24
1282.79        6.53011e-24        5.90658e-24        7.15365e-24
1286.88        6.55241e-24        5.92686e-24        7.17796e-24
1290.99        6.57479e-24        5.94722e-24        7.20235e-24
1295.10        6.59725e-24        5.96766e-24        7.22684e-24
1299.23        6.61980e-24        5.98818e-24        7.25142e-24
1303.38        6.64243e-24        6.00877e-24        7.27608e-24
1307.53        6.66514e-24        6.02943e-24        7.30084e-24
1311.70        6.68793e-24        6.05018e-24        7.32569e-24
1315.89        6.71081e-24        6.07100e-24        7.35062e-24
1320.08        6.73377e-24        6.09190e-24        7.37565e-24
1324.30        6.75682e-24        6.11287e-24        7.40077e-24
1328.52        6.77995e-24        6.13393e-24        7.42598e-24
1332.76        6.80317e-24        6.15506e-24        7.45128e-24
1337.01        6.82648e-24        6.17627e-24        7.47668e-24
1341.27        6.84987e-24        6.19756e-24        7.50217e-24
1345.55        6.87335e-24        6.21894e-24        7.52775e-24
1349.84        6.89691e-24        6.24039e-24        7.55343e-24
1354.15        6.92057e-24        6.26192e-24        7.57921e-24
1358.46        6.94431e-24        6.28354e-24        7.60508e-24
1362.80        6.96814e-24        6.30524e-24        7.63104e-24
1367.14        6.99206e-24        6.32702e-24        7.65710e-24
1371.50        7.01607e-24        6.34888e-24        7.68326e-24
1375.88        7.04017e-24        6.37083e-24        7.70952e-24
1380.27        7.06436e-24        6.39286e-24        7.73587e-24
1384.67        7.08865e-24        6.41497e-24        7.76233e-24
1389.08        7.11302e-24        6.43717e-24        7.78888e-24
1393.51        7.13749e-24        6.45945e-24        7.81553e-24
1397.96        7.16206e-24        6.48182e-24        7.84229e-24
1402.42        7.18671e-24        6.50428e-24        7.86914e-24
1406.89        7.21146e-24        6.52682e-24        7.89610e-24
1411.38        7.23631e-24        6.54945e-24        7.92316e-24
1415.88        7.26125e-24        6.57217e-24        7.95032e-24
1420.40        7.28628e-24        6.59498e-24        7.97758e-24
1424.93        7.31141e-24        6.61788e-24        8.00495e-24
1429.47        7.33664e-24        6.64086e-24        8.03243e-24
1434.03        7.36197e-24        6.66394e-24        8.06001e-24
1438.60        7.38740e-24        6.68710e-24        8.08769e-24
1443.19        7.41292e-24        6.71036e-24        8.11549e-24
1447.79        7.43855e-24        6.73371e-24        8.14338e-24
1452.41        7.46427e-24        6.75715e-24        8.17139e-24
1457.04        7.49009e-24        6.78068e-24        8.19951e-24
1461.69        7.51602e-24        6.80431e-24        8.22773e-24
1466.35        7.54205e-24        6.82803e-24        8.25607e-24
1471.03        7.56818e-24        6.85184e-24        8.28451e-24
1475.72        7.59441e-24        6.87575e-24        8.31307e-24
1480.43        7.62075e-24        6.89976e-24        8.34174e-24
1485.15        7.64719e-24        6.92386e-24        8.37052e-24
1489.89        7.67374e-24        6.94806e-24        8.39941e-24
1494.64        7.70039e-24        6.97236e-24        8.42842e-24
1499.41        7.72715e-24        6.99675e-24        8.45754e-24
1504.19        7.75445e-24        7.02159e-24        8.48731e-24
1508.98        7.78193e-24        7.04659e-24        8.51728e-24
1513.80        7.80953e-24        7.07169e-24        8.54737e-24
1518.63        7.83724e-24        7.09689e-24        8.57758e-24
1523.47        7.86506e-24        7.12220e-24        8.60792e-24
1528.33        7.89300e-24        7.14761e-24        8.63838e-24
1533.20        7.92105e-24        7.17313e-24        8.66897e-24
1538.09        7.94922e-24        7.19876e-24        8.69968e-24
1543.00        7.97750e-24        7.22449e-24        8.73052e-24
1547.92        8.00590e-24        7.25032e-24        8.76148e-24
1552.86        8.03442e-24        7.27627e-24        8.79257e-24
1557.81        8.06305e-24        7.30232e-24        8.82379e-24
1562.78        8.09180e-24        7.32848e-24        8.85513e-24
1567.76        8.12067e-24        7.35475e-24        8.88660e-24
1572.76        8.14966e-24        7.38112e-24        8.91820e-24
1577.78        8.17877e-24        7.40761e-24        8.94993e-24
1582.81        8.20800e-24        7.43420e-24        8.98179e-24
1587.86        8.23734e-24        7.46091e-24        9.01378e-24
1592.92        8.26681e-24        7.48772e-24        9.04590e-24
1598.00        8.29639e-24        7.51465e-24        9.07814e-24
1603.10        8.32610e-24        7.54168e-24        9.11052e-24
1608.21        8.35593e-24        7.56883e-24        9.14304e-24
1613.34        8.38588e-24        7.59609e-24        9.17568e-24
1618.49        8.41596e-24        7.62346e-24        9.20845e-24
1623.65        8.44615e-24        7.65094e-24        9.24136e-24
1628.83        8.47647e-24        7.67854e-24        9.27441e-24
1634.02        8.50692e-24        7.70625e-24        9.30758e-24
1639.23        8.53748e-24        7.73408e-24        9.34089e-24
1644.46        8.56818e-24        7.76202e-24        9.37434e-24
1649.71        8.59899e-24        7.79007e-24        9.40792e-24
1654.97        8.62994e-24        7.81824e-24        9.44164e-24
1660.25        8.66101e-24        7.84652e-24        9.47549e-24
1665.54        8.69220e-24        7.87492e-24        9.50948e-24
1670.85        8.72352e-24        7.90344e-24        9.54360e-24
1676.18        8.75497e-24        7.93207e-24        9.57787e-24
1681.53        8.78655e-24        7.96082e-24        9.61227e-24
1686.89        8.81825e-24        7.98969e-24        9.64681e-24
1692.27        8.85008e-24        8.01868e-24        9.68149e-24
1697.67        8.88204e-24        8.04778e-24        9.71631e-24
1703.08        8.91413e-24        8.07700e-24        9.75127e-24
1708.52        8.94635e-24        8.10634e-24        9.78636e-24
1713.96        8.97870e-24        8.13581e-24        9.82160e-24
1719.43        9.01119e-24        8.16539e-24        9.85699e-24
1724.92        9.04380e-24        8.19509e-24        9.89251e-24
1730.42        9.07654e-24        8.22491e-24        9.92817e-24
1735.94        9.10942e-24        8.25486e-24        9.96398e-24
1741.47        9.14243e-24        8.28493e-24        9.99994e-24
1747.03        9.17557e-24        8.31512e-24        1.00360e-23
1752.60        9.20885e-24        8.34543e-24        1.00723e-23
1758.19        9.24226e-24        8.37587e-24        1.01087e-23
1763.80        9.27581e-24        8.40643e-24        1.01452e-23
1769.42        9.30949e-24        8.43711e-24        1.01819e-23
1775.06        9.34331e-24        8.46792e-24        1.02187e-23
1780.73        9.37727e-24        8.49886e-24        1.02557e-23
1786.41        9.41136e-24        8.52992e-24        1.02928e-23
1792.10        9.44559e-24        8.56111e-24        1.03301e-23
1797.82        9.47996e-24        8.59243e-24        1.03675e-23
1803.55        9.51447e-24        8.62387e-24        1.04051e-23
1809.30        9.54912e-24        8.65544e-24        1.04428e-23
1815.08        9.58391e-24        8.68715e-24        1.04807e-23
1820.86        9.61883e-24        8.71898e-24        1.05187e-23
1826.67        9.65390e-24        8.75094e-24        1.05569e-23
1832.50        9.68912e-24        8.78303e-24        1.05952e-23
1838.34        9.72447e-24        8.81525e-24        1.06337e-23
1844.21        9.75996e-24        8.84760e-24        1.06723e-23
1850.09        9.79560e-24        8.88009e-24        1.07111e-23
1855.99        9.83139e-24        8.91270e-24        1.07501e-23
1861.91        9.86732e-24        8.94546e-24        1.07892e-23
1867.85        9.90339e-24        8.97834e-24        1.08284e-23
1873.80        9.93961e-24        9.01136e-24        1.08679e-23
1879.78        9.97597e-24        9.04451e-24        1.09074e-23
1885.77        1.00125e-23        9.07780e-24        1.09472e-23
1891.79        1.00491e-23        9.11122e-24        1.09871e-23
1897.82        1.00860e-23        9.14478e-24        1.10271e-23
1903.88        1.01229e-23        9.17848e-24        1.10673e-23
1909.95        1.01600e-23        9.21231e-24        1.11077e-23
1916.04        1.01973e-23        9.24628e-24        1.11483e-23
1922.15        1.02347e-23        9.28039e-24        1.11889e-23
1928.28        1.02722e-23        9.31464e-24        1.12298e-23
1934.43        1.03099e-23        9.34902e-24        1.12708e-23
1940.60        1.03478e-23        9.38355e-24        1.13120e-23
1946.79        1.03858e-23        9.41822e-24        1.13534e-23
1953.00        1.04240e-23        9.45303e-24        1.13949e-23
1959.23        1.04623e-23        9.48798e-24        1.14366e-23
1965.48        1.05008e-23        9.52307e-24        1.14784e-23
1971.74        1.05394e-23        9.55830e-24        1.15204e-23
1978.03        1.05782e-23        9.59368e-24        1.15626e-23
1984.34        1.06171e-23        9.62920e-24        1.16050e-23
1990.67        1.06562e-23        9.66487e-24        1.16475e-23
1997.02        1.06954e-23        9.70068e-24        1.16902e-23
2003.39        1.07353e-23        9.73700e-24        1.17336e-23
2009.78        1.07757e-23        9.77379e-24        1.17776e-23
2016.19        1.08163e-23        9.81074e-24        1.18218e-23
2022.62        1.08570e-23        9.84784e-24        1.18662e-23
2029.07        1.08980e-23        9.88510e-24        1.19108e-23
2035.54        1.09390e-23        9.92251e-24        1.19556e-23
2042.03        1.09803e-23        9.96008e-24        1.20005e-23
2048.55        1.10217e-23        9.99781e-24        1.20457e-23
2055.08        1.10633e-23        1.00357e-23        1.20910e-23
2061.63        1.11051e-23        1.00737e-23        1.21365e-23
2068.21        1.11471e-23        1.01119e-23        1.21822e-23
2074.81        1.11892e-23        1.01503e-23        1.22281e-23
2081.42        1.12315e-23        1.01888e-23        1.22742e-23
2088.06        1.12740e-23        1.02275e-23        1.23204e-23
2094.72        1.13166e-23        1.02664e-23        1.23669e-23
2101.40        1.13595e-23        1.03054e-23        1.24135e-23
2108.10        1.14025e-23        1.03445e-23        1.24604e-23
2114.83        1.14457e-23        1.03839e-23        1.25074e-23
2121.57        1.14890e-23        1.04234e-23        1.25547e-23
2128.34        1.15326e-23        1.04631e-23        1.26021e-23
2135.13        1.15763e-23        1.05029e-23        1.26497e-23
2141.94        1.16202e-23        1.05429e-23        1.26976e-23
2148.77        1.16643e-23        1.05831e-23        1.27456e-23
2155.62        1.17086e-23        1.06234e-23        1.27938e-23
2162.50        1.17531e-23        1.06639e-23        1.28422e-23
2169.39        1.17977e-23        1.07046e-23        1.28909e-23
2176.31        1.18426e-23        1.07455e-23        1.29397e-23
2183.25        1.18876e-23        1.07865e-23        1.29887e-23
2190.22        1.19328e-23        1.08277e-23        1.30379e-23
2197.20        1.19782e-23        1.08690e-23        1.30874e-23
2204.21        1.20238e-23        1.09106e-23        1.31370e-23
2211.24        1.20696e-23        1.09523e-23        1.31869e-23
2218.29        1.21155e-23        1.09942e-23        1.32369e-23
2225.37        1.21617e-23        1.10362e-23        1.32872e-23
2232.47        1.22081e-23        1.10785e-23        1.33376e-23
2239.59        1.22546e-23        1.11209e-23        1.33883e-23
2246.73        1.23013e-23        1.11635e-23        1.34392e-23
2253.89        1.23483e-23        1.12063e-23        1.34903e-23
2261.08        1.23954e-23        1.12492e-23        1.35416e-23
2268.29        1.24427e-23        1.12924e-23        1.35931e-23
2275.53        1.24903e-23        1.13357e-23        1.36448e-23
2282.79        1.25380e-23        1.13792e-23        1.36968e-23
2290.07        1.25859e-23        1.14228e-23        1.37489e-23
2297.37        1.26340e-23        1.14667e-23        1.38013e-23
2304.70        1.26823e-23        1.15107e-23        1.38539e-23
2312.05        1.27308e-23        1.15550e-23        1.39067e-23
2319.42        1.27796e-23        1.15994e-23        1.39597e-23
2326.82        1.28285e-23        1.16440e-23        1.40130e-23
2334.24        1.28776e-23        1.16888e-23        1.40664e-23
2341.69        1.29269e-23        1.17337e-23        1.41201e-23
2349.16        1.29765e-23        1.17789e-23        1.41740e-23
2356.65        1.30262e-23        1.18242e-23        1.42282e-23
2364.16        1.30761e-23        1.18698e-23        1.42825e-23
2371.70        1.31263e-23        1.19155e-23        1.43371e-23
2379.27        1.31767e-23        1.19614e-23        1.43919e-23
2386.86        1.32272e-23        1.20075e-23        1.44469e-23
2394.47        1.32780e-23        1.20538e-23        1.45022e-23
2402.11        1.33290e-23        1.21003e-23        1.45576e-23
2409.77        1.33802e-23        1.21470e-23        1.46133e-23
2417.45        1.34316e-23        1.21939e-23        1.46693e-23
2425.16        1.34832e-23        1.22410e-23        1.47254e-23
2432.90        1.35351e-23        1.22883e-23        1.47818e-23
2440.66        1.35871e-23        1.23357e-23        1.48385e-23
2448.44        1.36394e-23        1.23834e-23        1.48953e-23
2456.25        1.36918e-23        1.24313e-23        1.49524e-23
2464.08        1.37445e-23        1.24794e-23        1.50097e-23
2471.94        1.37975e-23        1.25276e-23        1.50673e-23
2479.83        1.38506e-23        1.25761e-23        1.51251e-23
2487.74        1.39039e-23        1.26248e-23        1.51831e-23
2495.67        1.39575e-23        1.26736e-23        1.52414e-23
2503.63        1.40113e-23        1.27227e-23        1.52999e-23
2511.62        1.40653e-23        1.27720e-23        1.53586e-23
2519.63        1.41195e-23        1.28215e-23        1.54176e-23
2527.66        1.41740e-23        1.28711e-23        1.54768e-23
2535.72        1.42287e-23        1.29210e-23        1.55363e-23
2543.81        1.42836e-23        1.29711e-23        1.55960e-23
2551.92        1.43387e-23        1.30215e-23        1.56560e-23
2560.06        1.43941e-23        1.30720e-23        1.57162e-23
2568.23        1.44497e-23        1.31227e-23        1.57766e-23
2576.42        1.45055e-23        1.31736e-23        1.58373e-23
2584.64        1.45615e-23        1.32248e-23        1.58982e-23
2592.88        1.46178e-23        1.32761e-23        1.59594e-23
2601.15        1.46743e-23        1.33277e-23        1.60209e-23
2609.45        1.47310e-23        1.33795e-23        1.60826e-23
2617.77        1.47880e-23        1.34315e-23        1.61445e-23
2626.12        1.48452e-23        1.34837e-23        1.62067e-23
2634.49        1.49026e-23        1.35361e-23        1.62691e-23
2642.90        1.49603e-23        1.35888e-23        1.63318e-23
2651.32        1.50182e-23        1.36417e-23        1.63948e-23
2659.78        1.50764e-23        1.36947e-23        1.64580e-23
2668.26        1.51348e-23        1.37481e-23        1.65215e-23
2676.77        1.51934e-23        1.38016e-23        1.65852e-23
2685.31        1.52522e-23        1.38553e-23        1.66492e-23
2693.88        1.53114e-23        1.39093e-23        1.67134e-23
2702.47        1.53707e-23        1.39635e-23        1.67779e-23
2711.09        1.54303e-23        1.40179e-23        1.68427e-23
2719.73        1.54901e-23        1.40726e-23        1.69077e-23
2728.41        1.55502e-23        1.41274e-23        1.69730e-23
2737.11        1.56105e-23        1.41825e-23        1.70386e-23
2745.84        1.56711e-23        1.42378e-23        1.71044e-23
2754.60        1.57319e-23        1.42934e-23        1.71705e-23
2763.38        1.57930e-23        1.43492e-23        1.72369e-23
2772.20        1.58543e-23        1.44052e-23        1.73035e-23
2781.04        1.59159e-23        1.44614e-23        1.73704e-23
2789.91        1.59777e-23        1.45179e-23        1.74376e-23
2798.81        1.60398e-23        1.45746e-23        1.75050e-23
2807.73        1.61021e-23        1.46315e-23        1.75727e-23
2816.69        1.61647e-23        1.46887e-23        1.76407e-23
2825.67        1.62276e-23        1.47461e-23        1.77090e-23
2834.68        1.62907e-23        1.48038e-23        1.77775e-23
2843.72        1.63540e-23        1.48617e-23        1.78464e-23
2852.79        1.64176e-23        1.49198e-23        1.79155e-23
2861.89        1.64815e-23        1.49782e-23        1.79848e-23
2871.02        1.65456e-23        1.50368e-23        1.80545e-23
2880.18        1.66100e-23        1.50956e-23        1.81244e-23
2889.36        1.66747e-23        1.51547e-23        1.81946e-23
2898.58        1.67396e-23        1.52140e-23        1.82651e-23
2907.82        1.68048e-23        1.52736e-23        1.83359e-23
2917.10        1.68702e-23        1.53334e-23        1.84070e-23
2926.40        1.69359e-23        1.53935e-23        1.84784e-23
2935.73        1.70019e-23        1.54538e-23        1.85500e-23
2945.10        1.70681e-23        1.55143e-23        1.86219e-23
2954.49        1.71346e-23        1.55751e-23        1.86942e-23
2963.91        1.72014e-23        1.56362e-23        1.87667e-23
2973.37        1.72685e-23        1.56975e-23        1.88395e-23
2982.85        1.73358e-23        1.57590e-23        1.89126e-23
2992.36        1.74034e-23        1.58208e-23        1.89860e-23
3001.91        1.74716e-23        1.58831e-23        1.90600e-23
3011.48        1.75413e-23        1.59468e-23        1.91358e-23
3021.09        1.76113e-23        1.60107e-23        1.92120e-23
3030.72        1.76816e-23        1.60749e-23        1.92884e-23
3040.39        1.77523e-23        1.61393e-23        1.93652e-23
3050.08        1.78232e-23        1.62040e-23        1.94423e-23
3059.81        1.78944e-23        1.62690e-23        1.95198e-23
3069.57        1.79659e-23        1.63343e-23        1.95975e-23
3079.36        1.80377e-23        1.63998e-23        1.96756e-23
3089.18        1.81098e-23        1.64656e-23        1.97540e-23
3099.03        1.81822e-23        1.65317e-23        1.98327e-23
3108.92        1.82550e-23        1.65981e-23        1.99118e-23
3118.83        1.83280e-23        1.66648e-23        1.99912e-23
3128.78        1.84013e-23        1.67317e-23        2.00709e-23
3138.76        1.84750e-23        1.67990e-23        2.01510e-23
3148.77        1.85489e-23        1.68665e-23        2.02313e-23
3158.81        1.86232e-23        1.69343e-23        2.03121e-23
3168.89        1.86978e-23        1.70024e-23        2.03931e-23
3178.99        1.87727e-23        1.70708e-23        2.04746e-23
3189.13        1.88479e-23        1.71394e-23        2.05563e-23
3199.31        1.89234e-23        1.72084e-23        2.06384e-23
3209.51        1.89992e-23        1.72776e-23        2.07208e-23
3219.75        1.90754e-23        1.73472e-23        2.08036e-23
3230.01        1.91519e-23        1.74170e-23        2.08867e-23
3240.32        1.92287e-23        1.74872e-23        2.09702e-23
3250.65        1.93058e-23        1.75576e-23        2.10540e-23
3261.02        1.93833e-23        1.76284e-23        2.11382e-23
3271.42        1.94611e-23        1.76994e-23        2.12228e-23
3281.85        1.95392e-23        1.77707e-23        2.13076e-23
3292.32        1.96176e-23        1.78424e-23        2.13929e-23
3302.82        1.96964e-23        1.79143e-23        2.14785e-23
3313.35        1.97755e-23        1.79866e-23        2.15644e-23
3323.92        1.98549e-23        1.80591e-23        2.16507e-23
3334.52        1.99347e-23        1.81320e-23        2.17374e-23
3345.16        2.00148e-23        1.82052e-23        2.18245e-23
3355.83        2.00952e-23        1.82786e-23        2.19119e-23
3366.53        2.01760e-23        1.83524e-23        2.19996e-23
3377.27        2.02572e-23        1.84266e-23        2.20878e-23
3388.04        2.03386e-23        1.85010e-23        2.21763e-23
3398.84        2.04204e-23        1.85757e-23        2.22651e-23
3409.68        2.05026e-23        1.86508e-23        2.23544e-23
3420.56        2.05851e-23        1.87261e-23        2.24440e-23
3431.47        2.06679e-23        1.88018e-23        2.25340e-23
3442.41        2.07511e-23        1.88779e-23        2.26244e-23
3453.39        2.08346e-23        1.89542e-23        2.27151e-23
3464.41        2.09185e-23        1.90309e-23        2.28062e-23
3475.46        2.10028e-23        1.91078e-23        2.28977e-23
3486.54        2.10874e-23        1.91852e-23        2.29896e-23
3497.66        2.11723e-23        1.92628e-23        2.30819e-23
3508.82        2.12577e-23        1.93408e-23        2.31745e-23
3520.01        2.13433e-23        1.94191e-23        2.32676e-23
3531.23        2.14294e-23        1.94977e-23        2.33610e-23
3542.50        2.15157e-23        1.95767e-23        2.34548e-23
3553.79        2.16025e-23        1.96560e-23        2.35490e-23
3565.13        2.16896e-23        1.97356e-23        2.36436e-23
3576.50        2.17771e-23        1.98156e-23        2.37386e-23
3587.91        2.18650e-23        1.98959e-23        2.38340e-23
3599.35        2.19532e-23        1.99765e-23        2.39298e-23
3610.83        2.20418e-23        2.00575e-23        2.40260e-23
3622.35        2.21307e-23        2.01388e-23        2.41226e-23
3633.90        2.22200e-23        2.02205e-23        2.42196e-23
3645.49        2.23098e-23        2.03025e-23        2.43170e-23
3657.11        2.23998e-23        2.03849e-23        2.44148e-23
3668.78        2.24903e-23        2.04676e-23        2.45130e-23
3680.48        2.25811e-23        2.05507e-23        2.46116e-23
3692.22        2.26723e-23        2.06341e-23        2.47106e-23
3703.99        2.27639e-23        2.07178e-23        2.48100e-23
3715.81        2.28559e-23        2.08019e-23        2.49099e-23
3727.66        2.29483e-23        2.08864e-23        2.50101e-23
3739.55        2.30410e-23        2.09712e-23        2.51108e-23
3751.47        2.31342e-23        2.10564e-23        2.52119e-23
3763.44        2.32277e-23        2.11420e-23        2.53134e-23
3775.44        2.33216e-23        2.12279e-23        2.54153e-23
3787.48        2.34159e-23        2.13141e-23        2.55177e-23
3799.56        2.35106e-23        2.14007e-23        2.56204e-23
3811.68        2.36057e-23        2.14877e-23        2.57236e-23
3823.84        2.37012e-23        2.15751e-23        2.58273e-23
3836.03        2.37971e-23        2.16628e-23        2.59313e-23
3848.27        2.38933e-23        2.17509e-23        2.60358e-23
3860.54        2.39900e-23        2.18393e-23        2.61407e-23
3872.86        2.40871e-23        2.19282e-23        2.62460e-23
3885.21        2.41846e-23        2.20174e-23        2.63518e-23
3897.60        2.42825e-23        2.21069e-23        2.64580e-23
3910.03        2.43808e-23        2.21969e-23        2.65646e-23
3922.50        2.44795e-23        2.22872e-23        2.66717e-23
3935.01        2.45786e-23        2.23779e-23        2.67792e-23
3947.56        2.46781e-23        2.24690e-23        2.68872e-23
3960.15        2.47780e-23        2.25604e-23        2.69956e-23
3972.78        2.48783e-23        2.26523e-23        2.71044e-23
3985.45        2.49791e-23        2.27445e-23        2.72137e-23
3998.16        2.50803e-23        2.28371e-23        2.73235e-23
4010.92        2.51834e-23        2.29313e-23        2.74354e-23
4023.71        2.52871e-23        2.30262e-23        2.75481e-23
4036.54        2.53914e-23        2.31215e-23        2.76612e-23
4049.41        2.54960e-23        2.32172e-23        2.77749e-23
4062.33        2.56012e-23        2.33133e-23        2.78890e-23
4075.29        2.57067e-23        2.34098e-23        2.80036e-23
4088.28        2.58127e-23        2.35067e-23        2.81187e-23
4101.32        2.59192e-23        2.36041e-23        2.82343e-23
4114.40        2.60261e-23        2.37018e-23        2.83504e-23
4127.53        2.61335e-23        2.38000e-23        2.84669e-23
4140.69        2.62413e-23        2.38986e-23        2.85840e-23
4153.90        2.63496e-23        2.39976e-23        2.87015e-23
4167.15        2.64583e-23        2.40971e-23        2.88196e-23
4180.44        2.65675e-23        2.41969e-23        2.89381e-23
4193.77        2.66772e-23        2.42972e-23        2.90571e-23
4207.14        2.67873e-23        2.43980e-23        2.91767e-23
4220.56        2.68979e-23        2.44991e-23        2.92967e-23
4234.02        2.70090e-23        2.46007e-23        2.94173e-23
4247.53        2.71205e-23        2.47027e-23        2.95383e-23
4261.07        2.72326e-23        2.48052e-23        2.96599e-23
4274.66        2.73451e-23        2.49081e-23        2.97820e-23
4288.30        2.74580e-23        2.50114e-23        2.99046e-23
4301.98        2.75715e-23        2.51152e-23        3.00277e-23
4315.70        2.76854e-23        2.52195e-23        3.01514e-23
4329.46        2.77998e-23        2.53241e-23        3.02755e-23
4343.27        2.79148e-23        2.54293e-23        3.04002e-23
4357.12        2.80302e-23        2.55348e-23        3.05255e-23
4371.02        2.81460e-23        2.56409e-23        3.06512e-23
4384.96        2.82624e-23        2.57474e-23        3.07775e-23
4398.94        2.83793e-23        2.58543e-23        3.09043e-23
4412.97        2.84967e-23        2.59617e-23        3.10316e-23
4427.05        2.86145e-23        2.60696e-23        3.11595e-23
4441.17        2.87329e-23        2.61779e-23        3.12879e-23
4455.33        2.88518e-23        2.62867e-23        3.14169e-23
4469.54        2.89712e-23        2.63959e-23        3.15464e-23
4483.80        2.90910e-23        2.65056e-23        3.16765e-23
4498.10        2.92114e-23        2.66158e-23        3.18071e-23
4512.44        2.93323e-23        2.67265e-23        3.19382e-23
4526.84        2.94538e-23        2.68376e-23        3.20699e-23
4541.27        2.95757e-23        2.69492e-23        3.22022e-23
4555.76        2.96982e-23        2.70613e-23        3.23350e-23
4570.29        2.98211e-23        2.71739e-23        3.24684e-23
4584.86        2.99446e-23        2.72869e-23        3.26023e-23
4599.49        3.00686e-23        2.74004e-23        3.27368e-23
4614.16        3.01932e-23        2.75145e-23        3.28719e-23
4628.87        3.03183e-23        2.76290e-23        3.30075e-23
4643.64        3.04439e-23        2.77440e-23        3.31438e-23
4658.45        3.05700e-23        2.78594e-23        3.32805e-23
4673.30        3.06967e-23        2.79754e-23        3.34179e-23
4688.21        3.08239e-23        2.80919e-23        3.35558e-23
4703.16        3.09516e-23        2.82089e-23        3.36944e-23
4718.16        3.10799e-23        2.83264e-23        3.38335e-23
4733.21        3.12087e-23        2.84443e-23        3.39731e-23
4748.31        3.13381e-23        2.85628e-23        3.41134e-23
4763.45        3.14680e-23        2.86818e-23        3.42543e-23
4778.64        3.15985e-23        2.88013e-23        3.43957e-23
4793.88        3.17295e-23        2.89213e-23        3.45378e-23
4809.17        3.18611e-23        2.90418e-23        3.46804e-23
4824.51        3.19932e-23        2.91628e-23        3.48237e-23
4839.90        3.21259e-23        2.92844e-23        3.49675e-23
4855.33        3.22592e-23        2.94064e-23        3.51119e-23
4870.82        3.23930e-23        2.95290e-23        3.52570e-23
4886.35        3.25274e-23        2.96521e-23        3.54027e-23
4901.94        3.26623e-23        2.97758e-23        3.55489e-23
4917.57        3.27979e-23        2.98999e-23        3.56958e-23
4933.26        3.29339e-23        3.00246e-23        3.58433e-23
4948.99        3.30706e-23        3.01498e-23        3.59914e-23
4964.78        3.32078e-23        3.02756e-23        3.61401e-23
4980.61        3.33457e-23        3.04018e-23        3.62895e-23
4996.50        3.34841e-23        3.05286e-23        3.64395e-23
5012.43        3.36247e-23        3.06574e-23        3.65920e-23
5028.42        3.37664e-23        3.07872e-23        3.67457e-23
5044.45        3.39088e-23        3.09175e-23        3.69001e-23
5060.54        3.40518e-23        3.10484e-23        3.70552e-23
5076.68        3.41953e-23        3.11798e-23        3.72109e-23
5092.88        3.43395e-23        3.13118e-23        3.73673e-23
5109.12        3.44844e-23        3.14444e-23        3.75243e-23
5125.41        3.46298e-23        3.15776e-23        3.76821e-23
5141.76        3.47759e-23        3.17113e-23        3.78405e-23
5158.16        3.49226e-23        3.18457e-23        3.79996e-23
5174.61        3.50700e-23        3.19806e-23        3.81594e-23
5191.11        3.52180e-23        3.21161e-23        3.83198e-23
5207.67        3.53666e-23        3.22522e-23        3.84810e-23
5224.28        3.55158e-23        3.23888e-23        3.86428e-23
5240.94        3.56657e-23        3.25261e-23        3.88054e-23
5257.66        3.58163e-23        3.26640e-23        3.89686e-23
5274.43        3.59675e-23        3.28025e-23        3.91325e-23
5291.25        3.61193e-23        3.29415e-23        3.92972e-23
5308.12        3.62719e-23        3.30812e-23        3.94625e-23
5325.05        3.64250e-23        3.32215e-23        3.96285e-23
5342.04        3.65788e-23        3.33624e-23        3.97953e-23
5359.08        3.67333e-23        3.35039e-23        3.99628e-23
5376.17        3.68885e-23        3.36460e-23        4.01309e-23
5393.31        3.70443e-23        3.37887e-23        4.02998e-23
5410.52        3.72008e-23        3.39321e-23        4.04695e-23
5427.77        3.73579e-23        3.40760e-23        4.06398e-23
5445.08        3.75158e-23        3.42206e-23        4.08109e-23
5462.45        3.76743e-23        3.43659e-23        4.09827e-23
5479.87        3.78335e-23        3.45117e-23        4.11552e-23
5497.35        3.79933e-23        3.46582e-23        4.13285e-23
5514.88        3.81539e-23        3.48053e-23        4.15025e-23
5532.47        3.83151e-23        3.49530e-23        4.16772e-23
5550.12        3.84771e-23        3.51014e-23        4.18527e-23
5567.82        3.86397e-23        3.52504e-23        4.20290e-23
5585.58        3.88030e-23        3.54001e-23        4.22059e-23
5603.39        3.89670e-23        3.55504e-23        4.23837e-23
5621.26        3.91318e-23        3.57014e-23        4.25622e-23
5639.19        3.92972e-23        3.58530e-23        4.27414e-23
5657.18        3.94633e-23        3.60052e-23        4.29214e-23
5675.22        3.96302e-23        3.61582e-23        4.31022e-23
5693.32        3.97977e-23        3.63117e-23        4.32837e-23
5711.48        3.99660e-23        3.64660e-23        4.34660e-23
5729.69        4.01350e-23        3.66208e-23        4.36491e-23
5747.97        4.03047e-23        3.67764e-23        4.38329e-23
5766.30        4.04751e-23        3.69326e-23        4.40175e-23
5784.69        4.06462e-23        3.70895e-23        4.42029e-23
5803.14        4.08181e-23        3.72471e-23        4.43891e-23
5821.65        4.09907e-23        3.74053e-23        4.45760e-23
5840.22        4.11640e-23        3.75642e-23        4.47638e-23
5858.84        4.13381e-23        3.77238e-23        4.49523e-23
5877.53        4.15129e-23        3.78841e-23        4.51416e-23
5896.27        4.16884e-23        3.80451e-23        4.53318e-23
5915.08        4.18647e-23        3.82067e-23        4.55227e-23
5933.95        4.20417e-23        3.83690e-23        4.57144e-23
5952.87        4.22195e-23        3.85321e-23        4.59069e-23
5971.86        4.23980e-23        3.86958e-23        4.61002e-23
5990.90        4.25773e-23        3.88602e-23        4.62943e-23
6010.01        4.27586e-23        3.90264e-23        4.64908e-23
6029.18        4.29418e-23        3.91942e-23        4.66894e-23
6048.41        4.31258e-23        3.93628e-23        4.68889e-23
6067.70        4.33107e-23        3.95322e-23        4.70892e-23
6087.05        4.34963e-23        3.97022e-23        4.72904e-23
6106.47        4.36827e-23        3.98730e-23        4.74924e-23
6125.94        4.38700e-23        4.00446e-23        4.76953e-23
6145.48        4.40580e-23        4.02169e-23        4.78991e-23
6165.08        4.42468e-23        4.03899e-23        4.81037e-23
6184.74        4.44365e-23        4.05637e-23        4.83093e-23
6204.47        4.46270e-23        4.07383e-23        4.85157e-23
6224.26        4.48183e-23        4.09136e-23        4.87230e-23
6244.11        4.50104e-23        4.10896e-23        4.89312e-23
6264.02        4.52034e-23        4.12665e-23        4.91402e-23
6284.00        4.53971e-23        4.14441e-23        4.93502e-23
6304.04        4.55918e-23        4.16224e-23        4.95611e-23
6324.15        4.57872e-23        4.18016e-23        4.97729e-23
6344.32        4.59835e-23        4.19815e-23        4.99855e-23
6364.55        4.61807e-23        4.21622e-23        5.01991e-23
6384.85        4.63787e-23        4.23437e-23        5.04136e-23
6405.22        4.65775e-23        4.25260e-23        5.06291e-23
6425.64        4.67772e-23        4.27090e-23        5.08454e-23
6446.14        4.69778e-23        4.28929e-23        5.10627e-23
6466.70        4.71792e-23        4.30776e-23        5.12809e-23
6487.32        4.73815e-23        4.32630e-23        5.15000e-23
6508.01        4.75847e-23        4.34493e-23        5.17201e-23
6528.77        4.77888e-23        4.36364e-23        5.19411e-23
6549.59        4.79937e-23        4.38242e-23        5.21631e-23
6570.48        4.81995e-23        4.40130e-23        5.23860e-23
6591.44        4.84062e-23        4.42025e-23        5.26099e-23
6612.46        4.86138e-23        4.43928e-23        5.28347e-23
6633.55        4.88223e-23        4.45840e-23        5.30605e-23
6654.71        4.90316e-23        4.47760e-23        5.32873e-23
6675.93        4.92419e-23        4.49688e-23        5.35150e-23
6697.22        4.94531e-23        4.51625e-23        5.37437e-23
6718.58        4.96652e-23        4.53570e-23        5.39734e-23
6740.01        4.98782e-23        4.55524e-23        5.42040e-23
6761.51        5.00921e-23        4.57486e-23        5.44357e-23
6783.07        5.03070e-23        4.59456e-23        5.46683e-23
6804.71        5.05227e-23        4.61435e-23        5.49020e-23
6826.41        5.07394e-23        4.63423e-23        5.51366e-23
6848.18        5.09571e-23        4.65419e-23        5.53722e-23
6870.02        5.11756e-23        4.67424e-23        5.56089e-23
6891.93        5.13951e-23        4.69438e-23        5.58465e-23
6913.92        5.16156e-23        4.71460e-23        5.60852e-23
6935.97        5.18370e-23        4.73491e-23        5.63248e-23
6958.09        5.20593e-23        4.75531e-23        5.65656e-23
6980.28        5.22826e-23        4.77580e-23        5.68073e-23
7002.54        5.25069e-23        4.79637e-23        5.70500e-23
7024.88        5.27321e-23        4.81704e-23        5.72938e-23
7047.28        5.29583e-23        4.83779e-23        5.75387e-23
7069.76        5.31855e-23        4.85864e-23        5.77845e-23
7092.31        5.34136e-23        4.87957e-23        5.80315e-23
7114.93        5.36427e-23        4.90060e-23        5.82795e-23
7137.62        5.38728e-23        4.92171e-23        5.85285e-23
7160.38        5.41039e-23        4.94292e-23        5.87786e-23
7183.22        5.43360e-23        4.96422e-23        5.90297e-23
7206.13        5.45690e-23        4.98561e-23        5.92820e-23
7229.11        5.48031e-23        5.00710e-23        5.95353e-23
7252.17        5.50382e-23        5.02867e-23        5.97897e-23
7275.30        5.52743e-23        5.05034e-23        6.00451e-23
7298.50        5.55114e-23        5.07211e-23        6.03017e-23
7321.78        5.57495e-23        5.09397e-23        6.05593e-23
7345.13        5.59886e-23        5.11592e-23        6.08181e-23
7368.56        5.62288e-23        5.13797e-23        6.10779e-23
7392.06        5.64700e-23        5.16011e-23        6.13389e-23
7415.64        5.67122e-23        5.18235e-23        6.16009e-23
7439.29        5.69555e-23        5.20468e-23        6.18641e-23
7463.01        5.71998e-23        5.22712e-23        6.21284e-23
7486.82        5.74451e-23        5.24964e-23        6.23938e-23
7510.70        5.76915e-23        5.27227e-23        6.26604e-23
7534.65        5.79390e-23        5.29499e-23        6.29280e-23
7558.68        5.81875e-23        5.31782e-23        6.31968e-23
7582.79        5.84371e-23        5.34074e-23        6.34668e-23
7606.97        5.86877e-23        5.36376e-23        6.37379e-23
7631.23        5.89395e-23        5.38688e-23        6.40102e-23
7655.57        5.91923e-23        5.41010e-23        6.42836e-23
7679.99        5.94461e-23        5.43341e-23        6.45581e-23
7704.48        5.97011e-23        5.45683e-23        6.48339e-23
7729.06        5.99572e-23        5.48036e-23        6.51108e-23
7753.71        6.02143e-23        5.50398e-23        6.53889e-23
7778.44        6.04726e-23        5.52770e-23        6.56681e-23
7803.25        6.07319e-23        5.55153e-23        6.59486e-23
7828.13        6.09924e-23        5.57546e-23        6.62302e-23
7853.10        6.12540e-23        5.59949e-23        6.65130e-23
7878.15        6.15167e-23        5.62363e-23        6.67970e-23
7903.27        6.17805e-23        5.64787e-23        6.70823e-23
7928.48        6.20454e-23        5.67221e-23        6.73687e-23
7953.77        6.23115e-23        5.69666e-23        6.76563e-23
7979.13        6.25787e-23        5.72122e-23        6.79452e-23
8004.58        6.28474e-23        5.74591e-23        6.82357e-23
8030.11        6.31189e-23        5.77083e-23        6.85295e-23
8055.72        6.33916e-23        5.79587e-23        6.88245e-23
8081.42        6.36655e-23        5.82102e-23        6.91209e-23
8107.19        6.39406e-23        5.84627e-23        6.94185e-23
8133.05        6.42168e-23        5.87163e-23        6.97173e-23
8158.99        6.44943e-23        5.89711e-23        7.00175e-23
8185.01        6.47729e-23        5.92269e-23        7.03189e-23
8211.11        6.50527e-23        5.94839e-23        7.06216e-23
8237.30        6.53338e-23        5.97419e-23        7.09256e-23
8263.57        6.56160e-23        6.00011e-23        7.12309e-23
8289.93        6.58995e-23        6.02614e-23        7.15375e-23
8316.37        6.61841e-23        6.05228e-23        7.18454e-23
8342.89        6.64700e-23        6.07854e-23        7.21546e-23
8369.50        6.67571e-23        6.10491e-23        7.24652e-23
8396.20        6.70455e-23        6.13139e-23        7.27770e-23
8422.98        6.73350e-23        6.15799e-23        7.30902e-23
8449.84        6.76258e-23        6.18470e-23        7.34047e-23
8476.79        6.79179e-23        6.21152e-23        7.37205e-23
8503.83        6.82112e-23        6.23847e-23        7.40377e-23
8530.95        6.85057e-23        6.26552e-23        7.43562e-23
8558.16        6.88015e-23        6.29270e-23        7.46761e-23
8585.45        6.90986e-23        6.31998e-23        7.49973e-23
8612.83        6.93969e-23        6.34739e-23        7.53198e-23
8640.30        6.96964e-23        6.37491e-23        7.56437e-23
8667.86        6.99973e-23        6.40255e-23        7.59690e-23
8695.50        7.02994e-23        6.43031e-23        7.62956e-23
8723.24        7.06028e-23        6.45819e-23        7.66236e-23
8751.06        7.09074e-23        6.48619e-23        7.69530e-23
8778.97        7.12134e-23        6.51430e-23        7.72838e-23
8806.97        7.15206e-23        6.54253e-23        7.76159e-23
8835.06        7.18291e-23        6.57089e-23        7.79494e-23
8863.24        7.21390e-23        6.59936e-23        7.82843e-23
8891.51        7.24501e-23        6.62796e-23        7.86206e-23
8919.86        7.27625e-23        6.65667e-23        7.89583e-23
8948.31        7.30762e-23        6.68551e-23        7.92974e-23
8976.85        7.33913e-23        6.71446e-23        7.96379e-23
9005.48        7.37076e-23        6.74354e-23        7.99798e-23
9034.20        7.40253e-23        6.77274e-23        8.03231e-23
9063.02        7.43443e-23        6.80207e-23        8.06679e-23
9091.92        7.46646e-23        6.83152e-23        8.10141e-23
9120.92        7.49863e-23        6.86109e-23        8.13617e-23
9150.01        7.53093e-23        6.89079e-23        8.17107e-23
9179.19        7.56336e-23        6.92061e-23        8.20612e-23
9208.47        7.59593e-23        6.95055e-23        8.24131e-23
9237.84        7.62864e-23        6.98063e-23        8.27665e-23
9267.30        7.66148e-23        7.01083e-23        8.31214e-23
9296.86        7.69446e-23        7.04116e-23        8.34777e-23
9326.51        7.72758e-23        7.07161e-23        8.38355e-23
9356.26        7.76084e-23        7.10220e-23        8.41948e-23
9386.10        7.79423e-23        7.13291e-23        8.45555e-23
9416.03        7.82777e-23        7.16375e-23        8.49178e-23
9446.06        7.86144e-23        7.19473e-23        8.52816e-23
9476.19        7.89526e-23        7.22583e-23        8.56469e-23
9506.42        7.92922e-23        7.25707e-23        8.60137e-23
9536.73        7.96332e-23        7.28844e-23        8.63820e-23
9567.15        7.99757e-23        7.31994e-23        8.67519e-23
9597.66        8.03195e-23        7.35158e-23        8.71233e-23
9628.27        8.06649e-23        7.38335e-23        8.74963e-23
9658.98        8.10116e-23        7.41525e-23        8.78708e-23
9689.79        8.13599e-23        7.44729e-23        8.82468e-23
9720.69        8.17096e-23        7.47947e-23        8.86245e-23
9751.70        8.20608e-23        7.51178e-23        8.90037e-23
9782.80        8.24134e-23        7.54423e-23        8.93845e-23
9814.00        8.27676e-23        7.57682e-23        8.97669e-23
9845.30        8.31232e-23        7.60955e-23        9.01508e-23
9876.70        8.34803e-23        7.64242e-23        9.05364e-23
9908.20        8.38389e-23        7.67543e-23        9.09236e-23
9939.80        8.41991e-23        7.70858e-23        9.13124e-23
9971.50        8.45608e-23        7.74187e-23        9.17029e-23


==> anc/toptop_3fhl_constraints_one.txt <==
#DM constraints, toptop, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
172.00        4.32951e-25        3.87421e-25        4.78481e-25
172.55        4.31191e-25        3.85852e-25        4.76530e-25
173.10        4.29483e-25        3.84330e-25        4.74636e-25
173.65        4.27826e-25        3.82853e-25        4.72799e-25
174.20        4.26219e-25        3.81421e-25        4.71017e-25
174.76        4.24659e-25        3.80031e-25        4.69288e-25
175.32        4.23147e-25        3.78683e-25        4.67610e-25
175.88        4.21680e-25        3.77376e-25        4.65983e-25
176.44        4.20257e-25        3.76109e-25        4.64404e-25
177.00        4.18877e-25        3.74880e-25        4.62874e-25
177.57        4.17538e-25        3.73688e-25        4.61389e-25
178.13        4.16241e-25        3.72532e-25        4.59949e-25
178.70        4.14983e-25        3.71413e-25        4.58553e-25
179.27        4.13764e-25        3.70327e-25        4.57200e-25
179.84        4.12582e-25        3.69276e-25        4.55888e-25
180.41        4.11437e-25        3.68257e-25        4.54617e-25
180.99        4.10327e-25        3.67270e-25        4.53385e-25
181.57        4.09253e-25        3.66314e-25        4.52192e-25
182.15        4.08212e-25        3.65388e-25        4.51036e-25
182.73        4.07205e-25        3.64492e-25        4.49917e-25
183.31        4.06230e-25        3.63625e-25        4.48834e-25
183.89        4.05286e-25        3.62787e-25        4.47785e-25
184.48        4.04373e-25        3.61976e-25        4.46771e-25
185.07        4.03490e-25        3.61191e-25        4.45789e-25
185.66        4.02637e-25        3.60433e-25        4.44840e-25
186.25        4.01812e-25        3.59701e-25        4.43923e-25
186.85        4.01015e-25        3.58993e-25        4.43037e-25
187.44        4.00246e-25        3.58311e-25        4.42181e-25
188.04        3.99503e-25        3.57652e-25        4.41354e-25
188.64        3.98786e-25        3.57016e-25        4.40556e-25
189.24        3.98095e-25        3.56403e-25        4.39787e-25
189.85        3.97429e-25        3.55813e-25        4.39045e-25
190.45        3.96787e-25        3.55244e-25        4.38330e-25
191.06        3.96169e-25        3.54697e-25        4.37641e-25
191.67        3.95575e-25        3.54171e-25        4.36978e-25
192.28        3.95003e-25        3.53665e-25        4.36341e-25
192.89        3.94454e-25        3.53179e-25        4.35728e-25
193.51        3.93926e-25        3.52713e-25        4.35139e-25
194.12        3.93420e-25        3.52266e-25        4.34574e-25
194.74        3.92935e-25        3.51838e-25        4.34032e-25
195.36        3.92471e-25        3.51428e-25        4.33513e-25
195.99        3.92026e-25        3.51036e-25        4.33016e-25
196.61        3.91601e-25        3.50662e-25        4.32541e-25
197.24        3.91196e-25        3.50305e-25        4.32087e-25
197.87        3.90810e-25        3.49965e-25        4.31654e-25
198.50        3.90441e-25        3.49642e-25        4.31241e-25
199.13        3.90092e-25        3.49335e-25        4.30849e-25
199.77        3.89759e-25        3.49043e-25        4.30475e-25
200.41        3.89418e-25        3.48743e-25        4.30093e-25
201.04        3.89077e-25        3.48442e-25        4.29712e-25
201.69        3.88754e-25        3.48157e-25        4.29350e-25
202.33        3.88446e-25        3.47887e-25        4.29006e-25
202.97        3.88155e-25        3.47631e-25        4.28679e-25
203.62        3.87879e-25        3.47389e-25        4.28370e-25
204.27        3.87619e-25        3.47160e-25        4.28078e-25
204.92        3.87373e-25        3.46945e-25        4.27802e-25
205.58        3.87143e-25        3.46743e-25        4.27542e-25
206.23        3.86927e-25        3.46555e-25        4.27299e-25
206.89        3.86724e-25        3.46378e-25        4.27071e-25
207.55        3.86536e-25        3.46215e-25        4.26858e-25
208.21        3.86362e-25        3.46063e-25        4.26660e-25
208.88        3.86200e-25        3.45923e-25        4.26477e-25
209.54        3.86052e-25        3.45795e-25        4.26308e-25
210.21        3.85916e-25        3.45679e-25        4.26153e-25
210.88        3.85793e-25        3.45573e-25        4.26013e-25
211.55        3.85682e-25        3.45479e-25        4.25885e-25
212.23        3.85583e-25        3.45396e-25        4.25771e-25
212.90        3.85496e-25        3.45322e-25        4.25670e-25
213.58        3.85421e-25        3.45260e-25        4.25581e-25
214.26        3.85356e-25        3.45207e-25        4.25505e-25
214.95        3.85303e-25        3.45164e-25        4.25442e-25
215.63        3.85260e-25        3.45131e-25        4.25390e-25
216.32        3.85229e-25        3.45108e-25        4.25349e-25
217.01        3.85207e-25        3.45094e-25        4.25320e-25
217.70        3.85196e-25        3.45088e-25        4.25303e-25
218.40        3.85194e-25        3.45092e-25        4.25296e-25
219.09        3.85202e-25        3.45105e-25        4.25300e-25
219.79        3.85220e-25        3.45126e-25        4.25314e-25
220.49        3.85247e-25        3.45155e-25        4.25339e-25
221.20        3.85283e-25        3.45193e-25        4.25374e-25
221.90        3.85329e-25        3.45238e-25        4.25419e-25
222.61        3.85383e-25        3.45292e-25        4.25474e-25
223.32        3.85447e-25        3.45354e-25        4.25539e-25
224.03        3.85519e-25        3.45425e-25        4.25613e-25
224.75        3.85600e-25        3.45503e-25        4.25698e-25
225.46        3.85691e-25        3.45589e-25        4.25792e-25
226.18        3.85790e-25        3.45683e-25        4.25897e-25
226.90        3.85898e-25        3.45785e-25        4.26010e-25
227.63        3.86015e-25        3.45895e-25        4.26134e-25
228.35        3.86140e-25        3.46013e-25        4.26267e-25
229.08        3.86274e-25        3.46138e-25        4.26410e-25
229.81        3.86417e-25        3.46272e-25        4.26562e-25
230.55        3.86568e-25        3.46413e-25        4.26724e-25
231.28        3.86728e-25        3.46561e-25        4.26895e-25
232.02        3.86897e-25        3.46718e-25        4.27075e-25
232.76        3.87074e-25        3.46882e-25        4.27265e-25
233.50        3.87259e-25        3.47054e-25        4.27465e-25
234.25        3.87453e-25        3.47233e-25        4.27673e-25
234.99        3.87656e-25        3.47420e-25        4.27891e-25
235.74        3.87867e-25        3.47615e-25        4.28118e-25
236.49        3.88086e-25        3.47817e-25        4.28355e-25
237.25        3.88313e-25        3.48026e-25        4.28600e-25
238.01        3.88549e-25        3.48243e-25        4.28855e-25
238.76        3.88793e-25        3.48468e-25        4.29119e-25
239.53        3.89046e-25        3.48700e-25        4.29392e-25
240.29        3.89307e-25        3.48939e-25        4.29674e-25
241.06        3.89576e-25        3.49186e-25        4.29966e-25
241.83        3.89853e-25        3.49440e-25        4.30266e-25
242.60        3.90138e-25        3.49701e-25        4.30575e-25
243.37        3.90431e-25        3.49970e-25        4.30892e-25
244.15        3.90732e-25        3.50245e-25        4.31219e-25
244.93        3.91040e-25        3.50527e-25        4.31553e-25
245.71        3.91356e-25        3.50816e-25        4.31896e-25
246.49        3.91679e-25        3.51112e-25        4.32247e-25
247.28        3.92010e-25        3.51414e-25        4.32605e-25
248.06        3.92347e-25        3.51723e-25        4.32972e-25
248.86        3.92692e-25        3.52038e-25        4.33347e-25
249.65        3.93044e-25        3.52359e-25        4.33729e-25
250.45        3.93402e-25        3.52686e-25        4.34118e-25
251.24        3.93767e-25        3.53019e-25        4.34515e-25
252.05        3.94139e-25        3.53359e-25        4.34919e-25
252.85        3.94517e-25        3.53704e-25        4.35330e-25
253.66        3.94902e-25        3.54054e-25        4.35749e-25
254.47        3.95292e-25        3.54411e-25        4.36174e-25
255.28        3.95689e-25        3.54773e-25        4.36606e-25
256.09        3.96092e-25        3.55140e-25        4.37044e-25
256.91        3.96501e-25        3.55513e-25        4.37489e-25
257.73        3.96916e-25        3.55891e-25        4.37940e-25
258.55        3.97336e-25        3.56274e-25        4.38398e-25
259.37        3.97762e-25        3.56663e-25        4.38862e-25
260.20        3.98194e-25        3.57056e-25        4.39332e-25
261.03        3.98631e-25        3.57454e-25        4.39807e-25
261.86        3.99073e-25        3.57857e-25        4.40289e-25
262.70        3.99520e-25        3.58265e-25        4.40776e-25
263.54        3.99973e-25        3.58677e-25        4.41270e-25
264.38        4.00431e-25        3.59094e-25        4.41768e-25
265.22        4.00894e-25        3.59516e-25        4.42273e-25
266.07        4.01363e-25        3.59942e-25        4.42783e-25
266.91        4.01836e-25        3.60373e-25        4.43299e-25
267.77        4.02314e-25        3.60809e-25        4.43820e-25
268.62        4.02798e-25        3.61249e-25        4.44347e-25
269.48        4.03286e-25        3.61693e-25        4.44879e-25
270.34        4.03779e-25        3.62142e-25        4.45416e-25
271.20        4.04277e-25        3.62596e-25        4.45959e-25
272.06        4.04780e-25        3.63053e-25        4.46506e-25
272.93        4.05287e-25        3.63515e-25        4.47059e-25
273.80        4.05799e-25        3.63981e-25        4.47618e-25
274.67        4.06316e-25        3.64451e-25        4.48181e-25
275.55        4.06837e-25        3.64926e-25        4.48749e-25
276.43        4.07363e-25        3.65404e-25        4.49322e-25
277.31        4.07894e-25        3.65887e-25        4.49900e-25
278.20        4.08428e-25        3.66374e-25        4.50483e-25
279.08        4.08968e-25        3.66864e-25        4.51071e-25
279.97        4.09511e-25        3.67359e-25        4.51664e-25
280.87        4.10059e-25        3.67857e-25        4.52261e-25
281.76        4.10611e-25        3.68360e-25        4.52863e-25
282.66        4.11168e-25        3.68866e-25        4.53470e-25
283.56        4.11729e-25        3.69377e-25        4.54082e-25
284.47        4.12295e-25        3.69891e-25        4.54698e-25
285.37        4.12865e-25        3.70410e-25        4.55320e-25
286.28        4.13439e-25        3.70932e-25        4.55946e-25
287.20        4.14018e-25        3.71459e-25        4.56578e-25
288.11        4.14602e-25        3.71990e-25        4.57214e-25
289.03        4.15190e-25        3.72525e-25        4.57856e-25
289.95        4.15783e-25        3.73065e-25        4.58502e-25
290.88        4.16381e-25        3.73608e-25        4.59154e-25
291.81        4.16984e-25        3.74156e-25        4.59811e-25
292.74        4.17591e-25        3.74709e-25        4.60473e-25
293.67        4.18203e-25        3.75265e-25        4.61141e-25
294.61        4.18820e-25        3.75826e-25        4.61814e-25
295.55        4.19442e-25        3.76392e-25        4.62492e-25
296.49        4.20069e-25        3.76962e-25        4.63176e-25
297.43        4.20701e-25        3.77537e-25        4.63865e-25
298.38        4.21338e-25        3.78116e-25        4.64559e-25
299.34        4.21980e-25        3.78700e-25        4.65260e-25
300.29        4.22619e-25        3.79281e-25        4.65958e-25
301.25        4.23247e-25        3.79849e-25        4.66644e-25
302.21        4.23879e-25        3.80422e-25        4.67336e-25
303.17        4.24517e-25        3.81000e-25        4.68034e-25
304.14        4.25159e-25        3.81582e-25        4.68737e-25
305.11        4.25806e-25        3.82168e-25        4.69445e-25
306.08        4.26459e-25        3.82759e-25        4.70158e-25
307.06        4.27116e-25        3.83354e-25        4.70877e-25
308.04        4.27778e-25        3.83954e-25        4.71602e-25
309.02        4.28444e-25        3.84558e-25        4.72331e-25
310.01        4.29116e-25        3.85166e-25        4.73066e-25
310.99        4.29792e-25        3.85779e-25        4.73806e-25
311.99        4.30474e-25        3.86396e-25        4.74552e-25
312.98        4.31160e-25        3.87017e-25        4.75302e-25
313.98        4.31850e-25        3.87643e-25        4.76058e-25
314.98        4.32546e-25        3.88273e-25        4.76819e-25
315.99        4.33246e-25        3.88907e-25        4.77585e-25
316.99        4.33951e-25        3.89546e-25        4.78357e-25
318.00        4.34661e-25        3.90188e-25        4.79133e-25
319.02        4.35375e-25        3.90835e-25        4.79915e-25
320.04        4.36094e-25        3.91487e-25        4.80701e-25
321.06        4.36818e-25        3.92142e-25        4.81493e-25
322.08        4.37546e-25        3.92802e-25        4.82290e-25
323.11        4.38279e-25        3.93465e-25        4.83092e-25
324.14        4.39016e-25        3.94133e-25        4.83899e-25
325.17        4.39758e-25        3.94805e-25        4.84710e-25
326.21        4.40504e-25        3.95482e-25        4.85527e-25
327.25        4.41255e-25        3.96162e-25        4.86349e-25
328.29        4.42011e-25        3.96846e-25        4.87176e-25
329.34        4.42771e-25        3.97535e-25        4.88007e-25
330.39        4.43535e-25        3.98227e-25        4.88844e-25
331.44        4.44304e-25        3.98924e-25        4.89685e-25
332.50        4.45078e-25        3.99624e-25        4.90531e-25
333.56        4.45856e-25        4.00329e-25        4.91383e-25
334.63        4.46638e-25        4.01038e-25        4.92239e-25
335.69        4.47425e-25        4.01751e-25        4.93100e-25
336.76        4.48217e-25        4.02468e-25        4.93966e-25
337.84        4.49013e-25        4.03189e-25        4.94837e-25
338.92        4.49814e-25        4.03915e-25        4.95713e-25
340.00        4.50620e-25        4.04645e-25        4.96595e-25
341.08        4.51430e-25        4.05378e-25        4.97481e-25
342.17        4.52244e-25        4.06117e-25        4.98372e-25
343.26        4.53064e-25        4.06859e-25        4.99269e-25
344.36        4.53888e-25        4.07606e-25        5.00170e-25
345.45        4.54717e-25        4.08357e-25        5.01077e-25
346.56        4.55551e-25        4.09112e-25        5.01989e-25
347.66        4.56389e-25        4.09871e-25        5.02906e-25
348.77        4.57232e-25        4.10635e-25        5.03829e-25
349.88        4.58080e-25        4.11404e-25        5.04757e-25
351.00        4.58933e-25        4.12176e-25        5.05690e-25
352.12        4.59791e-25        4.12953e-25        5.06628e-25
353.24        4.60653e-25        4.13735e-25        5.07572e-25
354.37        4.61521e-25        4.14521e-25        5.08521e-25
355.50        4.62393e-25        4.15312e-25        5.09475e-25
356.63        4.63271e-25        4.16107e-25        5.10435e-25
357.77        4.64153e-25        4.16906e-25        5.11400e-25
358.91        4.65040e-25        4.17710e-25        5.12371e-25
360.05        4.65933e-25        4.18519e-25        5.13347e-25
361.20        4.66830e-25        4.19332e-25        5.14329e-25
362.35        4.67733e-25        4.20150e-25        5.15316e-25
363.51        4.68640e-25        4.20972e-25        5.16309e-25
364.67        4.69553e-25        4.21799e-25        5.17307e-25
365.83        4.70471e-25        4.22631e-25        5.18311e-25
367.00        4.71393e-25        4.23467e-25        5.19320e-25
368.17        4.72321e-25        4.24307e-25        5.20334e-25
369.34        4.73253e-25        4.25152e-25        5.21354e-25
370.52        4.74191e-25        4.26002e-25        5.22380e-25
371.70        4.75133e-25        4.26856e-25        5.23410e-25
372.89        4.76081e-25        4.27715e-25        5.24446e-25
374.08        4.77033e-25        4.28578e-25        5.25488e-25
375.27        4.77990e-25        4.29445e-25        5.26535e-25
376.47        4.78952e-25        4.30317e-25        5.27587e-25
377.67        4.79919e-25        4.31193e-25        5.28644e-25
378.87        4.80891e-25        4.32074e-25        5.29707e-25
380.08        4.81867e-25        4.32959e-25        5.30775e-25
381.29        4.82849e-25        4.33849e-25        5.31848e-25
382.51        4.83835e-25        4.34743e-25        5.32927e-25
383.73        4.84826e-25        4.35641e-25        5.34011e-25
384.95        4.85822e-25        4.36544e-25        5.35100e-25
386.18        4.86822e-25        4.37451e-25        5.36194e-25
387.41        4.87828e-25        4.38362e-25        5.37293e-25
388.65        4.88838e-25        4.39278e-25        5.38398e-25
389.89        4.89853e-25        4.40198e-25        5.39507e-25
391.13        4.90872e-25        4.41122e-25        5.40622e-25
392.38        4.91896e-25        4.42051e-25        5.41742e-25
393.63        4.92925e-25        4.42984e-25        5.42867e-25
394.89        4.93959e-25        4.43921e-25        5.43997e-25
396.15        4.94997e-25        4.44862e-25        5.45132e-25
397.41        4.96040e-25        4.45807e-25        5.46272e-25
398.68        4.97087e-25        4.46757e-25        5.47417e-25
399.95        4.98139e-25        4.47711e-25        5.48567e-25
401.22        4.99193e-25        4.48665e-25        5.49721e-25
402.50        5.00251e-25        4.49622e-25        5.50879e-25
403.79        5.01313e-25        4.50584e-25        5.52043e-25
405.08        5.02381e-25        4.51550e-25        5.53211e-25
406.37        5.03453e-25        4.52520e-25        5.54385e-25
407.66        5.04529e-25        4.53495e-25        5.55564e-25
408.96        5.05611e-25        4.54474e-25        5.56748e-25
410.27        5.06697e-25        4.55457e-25        5.57937e-25
411.58        5.07788e-25        4.56444e-25        5.59131e-25
412.89        5.08883e-25        4.57436e-25        5.60331e-25
414.21        5.09984e-25        4.58432e-25        5.61535e-25
415.53        5.11089e-25        4.59433e-25        5.62746e-25
416.85        5.12200e-25        4.60438e-25        5.63961e-25
418.18        5.13315e-25        4.61448e-25        5.65182e-25
419.52        5.14435e-25        4.62462e-25        5.66408e-25
420.85        5.15561e-25        4.63481e-25        5.67640e-25
422.20        5.16691e-25        4.64504e-25        5.68877e-25
423.54        5.17826e-25        4.65532e-25        5.70120e-25
424.89        5.18967e-25        4.66565e-25        5.71369e-25
426.25        5.20113e-25        4.67602e-25        5.72623e-25
427.61        5.21263e-25        4.68644e-25        5.73882e-25
428.97        5.22419e-25        4.69691e-25        5.75148e-25
430.34        5.23581e-25        4.70743e-25        5.76419e-25
431.71        5.24747e-25        4.71799e-25        5.77696e-25
433.09        5.25919e-25        4.72860e-25        5.78978e-25
434.47        5.27097e-25        4.73927e-25        5.80267e-25
435.86        5.28279e-25        4.74998e-25        5.81561e-25
437.25        5.29467e-25        4.76074e-25        5.82861e-25
438.64        5.30661e-25        4.77154e-25        5.84167e-25
440.04        5.31860e-25        4.78240e-25        5.85480e-25
441.44        5.33065e-25        4.79331e-25        5.86798e-25
442.85        5.34275e-25        4.80428e-25        5.88122e-25
444.26        5.35491e-25        4.81529e-25        5.89453e-25
445.68        5.36712e-25        4.82635e-25        5.90789e-25
447.10        5.37940e-25        4.83747e-25        5.92132e-25
448.53        5.39172e-25        4.84864e-25        5.93481e-25
449.96        5.40411e-25        4.85986e-25        5.94837e-25
451.39        5.41656e-25        4.87113e-25        5.96199e-25
452.83        5.42906e-25        4.88246e-25        5.97567e-25
454.28        5.44163e-25        4.89384e-25        5.98941e-25
455.73        5.45425e-25        4.90527e-25        6.00322e-25
457.18        5.46693e-25        4.91676e-25        6.01709e-25
458.64        5.47966e-25        4.92830e-25        6.03103e-25
460.10        5.49246e-25        4.93989e-25        6.04503e-25
461.57        5.50531e-25        4.95153e-25        6.05909e-25
463.04        5.51823e-25        4.96323e-25        6.07322e-25
464.52        5.53120e-25        4.97499e-25        6.08741e-25
466.00        5.54423e-25        4.98679e-25        6.10166e-25
467.48        5.55731e-25        4.99865e-25        6.11598e-25
468.98        5.57046e-25        5.01056e-25        6.13036e-25
470.47        5.58367e-25        5.02253e-25        6.14480e-25
471.97        5.59693e-25        5.03454e-25        6.15931e-25
473.48        5.61025e-25        5.04662e-25        6.17388e-25
474.99        5.62363e-25        5.05874e-25        6.18852e-25
476.50        5.63707e-25        5.07092e-25        6.20321e-25
478.02        5.65056e-25        5.08315e-25        6.21798e-25
479.55        5.66412e-25        5.09543e-25        6.23280e-25
481.08        5.67773e-25        5.10777e-25        6.24769e-25
482.61        5.69140e-25        5.12016e-25        6.26264e-25
484.15        5.70513e-25        5.13261e-25        6.27766e-25
485.69        5.71892e-25        5.14510e-25        6.29273e-25
487.24        5.73276e-25        5.15765e-25        6.30788e-25
488.80        5.74667e-25        5.17026e-25        6.32308e-25
490.36        5.76063e-25        5.18291e-25        6.33835e-25
491.92        5.77465e-25        5.19562e-25        6.35368e-25
493.49        5.78873e-25        5.20839e-25        6.36908e-25
495.06        5.80287e-25        5.22120e-25        6.38453e-25
496.64        5.81706e-25        5.23407e-25        6.40006e-25
498.23        5.83132e-25        5.24699e-25        6.41564e-25
499.81        5.84563e-25        5.25997e-25        6.43129e-25
501.41        5.86002e-25        5.27300e-25        6.44704e-25
503.01        5.87447e-25        5.28609e-25        6.46286e-25
504.61        5.88898e-25        5.29923e-25        6.47874e-25
506.22        5.90355e-25        5.31243e-25        6.49468e-25
507.84        5.91819e-25        5.32567e-25        6.51070e-25
509.46        5.93288e-25        5.33898e-25        6.52677e-25
511.08        5.94763e-25        5.35234e-25        6.54292e-25
512.71        5.96244e-25        5.36575e-25        6.55913e-25
514.35        5.97731e-25        5.37922e-25        6.57540e-25
515.99        5.99225e-25        5.39275e-25        6.59175e-25
517.63        6.00725e-25        5.40633e-25        6.60816e-25
519.28        6.02230e-25        5.41997e-25        6.62464e-25
520.94        6.03743e-25        5.43367e-25        6.64118e-25
522.60        6.05261e-25        5.44743e-25        6.65780e-25
524.27        6.06786e-25        5.46124e-25        6.67449e-25
525.94        6.08318e-25        5.47511e-25        6.69124e-25
527.62        6.09855e-25        5.48904e-25        6.70807e-25
529.30        6.11400e-25        5.50303e-25        6.72496e-25
530.99        6.12951e-25        5.51708e-25        6.74193e-25
532.68        6.14508e-25        5.53119e-25        6.75897e-25
534.38        6.16072e-25        5.54536e-25        6.77608e-25
536.08        6.17643e-25        5.55959e-25        6.79326e-25
537.79        6.19220e-25        5.57388e-25        6.81052e-25
539.51        6.20804e-25        5.58824e-25        6.82785e-25
541.23        6.22395e-25        5.60265e-25        6.84526e-25
542.96        6.23993e-25        5.61713e-25        6.86273e-25
544.69        6.25598e-25        5.63167e-25        6.88029e-25
546.43        6.27210e-25        5.64628e-25        6.89792e-25
548.17        6.28829e-25        5.66095e-25        6.91562e-25
549.92        6.30454e-25        5.67568e-25        6.93341e-25
551.67        6.32087e-25        5.69048e-25        6.95127e-25
553.43        6.33727e-25        5.70534e-25        6.96920e-25
555.20        6.35374e-25        5.72027e-25        6.98722e-25
556.97        6.37028e-25        5.73526e-25        7.00531e-25
558.74        6.38690e-25        5.75032e-25        7.02348e-25
560.52        6.40358e-25        5.76544e-25        7.04173e-25
562.31        6.42034e-25        5.78062e-25        7.06005e-25
564.11        6.43716e-25        5.79588e-25        7.07845e-25
565.90        6.45406e-25        5.81119e-25        7.09693e-25
567.71        6.47103e-25        5.82658e-25        7.11549e-25
569.52        6.48807e-25        5.84202e-25        7.13412e-25
571.34        6.50518e-25        5.85753e-25        7.15283e-25
573.16        6.52237e-25        5.87311e-25        7.17162e-25
574.99        6.53962e-25        5.88875e-25        7.19048e-25
576.82        6.55695e-25        5.90446e-25        7.20943e-25
578.66        6.57434e-25        5.92024e-25        7.22845e-25
580.51        6.59181e-25        5.93607e-25        7.24755e-25
582.36        6.60935e-25        5.95198e-25        7.26672e-25
584.21        6.62696e-25        5.96794e-25        7.28598e-25
586.08        6.64464e-25        5.98398e-25        7.30531e-25
587.95        6.66240e-25        6.00008e-25        7.32472e-25
589.82        6.68022e-25        6.01624e-25        7.34420e-25
591.70        6.69812e-25        6.03247e-25        7.36377e-25
593.59        6.71609e-25        6.04877e-25        7.38341e-25
595.48        6.73413e-25        6.06512e-25        7.40313e-25
597.38        6.75224e-25        6.08155e-25        7.42292e-25
599.29        6.77042e-25        6.09804e-25        7.44279e-25
601.20        6.78873e-25        6.11463e-25        7.46282e-25
603.12        6.80714e-25        6.13131e-25        7.48297e-25
605.04        6.82563e-25        6.14805e-25        7.50320e-25
606.97        6.84419e-25        6.16487e-25        7.52351e-25
608.91        6.86282e-25        6.18174e-25        7.54389e-25
610.85        6.88153e-25        6.19869e-25        7.56436e-25
612.80        6.90031e-25        6.21570e-25        7.58491e-25
614.75        6.91916e-25        6.23278e-25        7.60554e-25
616.71        6.93809e-25        6.24993e-25        7.62625e-25
618.68        6.95710e-25        6.26715e-25        7.64705e-25
620.65        6.97618e-25        6.28444e-25        7.66792e-25
622.63        6.99534e-25        6.30180e-25        7.68888e-25
624.62        7.01458e-25        6.31923e-25        7.70993e-25
626.61        7.03389e-25        6.33672e-25        7.73105e-25
628.61        7.05328e-25        6.35429e-25        7.75226e-25
630.61        7.07274e-25        6.37193e-25        7.77356e-25
632.62        7.09229e-25        6.38964e-25        7.79494e-25
634.64        7.11191e-25        6.40742e-25        7.81640e-25
636.67        7.13162e-25        6.42528e-25        7.83796e-25
638.70        7.15140e-25        6.44321e-25        7.85959e-25
640.73        7.17126e-25        6.46121e-25        7.88132e-25
642.78        7.19121e-25        6.47928e-25        7.90313e-25
644.83        7.21123e-25        6.49743e-25        7.92504e-25
646.88        7.23134e-25        6.51565e-25        7.94703e-25
648.95        7.25153e-25        6.53395e-25        7.96910e-25
651.02        7.27180e-25        6.55232e-25        7.99127e-25
653.09        7.29215e-25        6.57077e-25        8.01353e-25
655.18        7.31259e-25        6.58929e-25        8.03588e-25
657.27        7.33311e-25        6.60789e-25        8.05832e-25
659.36        7.35371e-25        6.62657e-25        8.08085e-25
661.46        7.37440e-25        6.64532e-25        8.10347e-25
663.57        7.39516e-25        6.66415e-25        8.12618e-25
665.69        7.41602e-25        6.68306e-25        8.14898e-25
667.81        7.43696e-25        6.70204e-25        8.17188e-25
669.94        7.45798e-25        6.72110e-25        8.19486e-25
672.08        7.47908e-25        6.74023e-25        8.21794e-25
674.22        7.50028e-25        6.75944e-25        8.24111e-25
676.37        7.52155e-25        6.77874e-25        8.26437e-25
678.53        7.54291e-25        6.79810e-25        8.28772e-25
680.70        7.56436e-25        6.81755e-25        8.31117e-25
682.87        7.58589e-25        6.83708e-25        8.33471e-25
685.04        7.60751e-25        6.85668e-25        8.35834e-25
687.23        7.62921e-25        6.87636e-25        8.38206e-25
689.42        7.65100e-25        6.89612e-25        8.40588e-25
691.62        7.67287e-25        6.91596e-25        8.42979e-25
693.83        7.69484e-25        6.93587e-25        8.45380e-25
696.04        7.71688e-25        6.95587e-25        8.47790e-25
698.26        7.73902e-25        6.97595e-25        8.50209e-25
700.49        7.76124e-25        6.99610e-25        8.52638e-25
702.72        7.78355e-25        7.01634e-25        8.55076e-25
704.96        7.80595e-25        7.03665e-25        8.57524e-25
707.21        7.82843e-25        7.05705e-25        8.59981e-25
709.47        7.85100e-25        7.07752e-25        8.62448e-25
711.73        7.87366e-25        7.09808e-25        8.64924e-25
714.00        7.89641e-25        7.11872e-25        8.67410e-25
716.28        7.91925e-25        7.13944e-25        8.69906e-25
718.56        7.94218e-25        7.16024e-25        8.72412e-25
720.85        7.96520e-25        7.18113e-25        8.74927e-25
723.15        7.98830e-25        7.20209e-25        8.77452e-25
725.46        8.01150e-25        7.22314e-25        8.79987e-25
727.77        8.03479e-25        7.24427e-25        8.82531e-25
730.09        8.05817e-25        7.26549e-25        8.85086e-25
732.42        8.08165e-25        7.28679e-25        8.87650e-25
734.76        8.10521e-25        7.30817e-25        8.90225e-25
737.10        8.12887e-25        7.32964e-25        8.92809e-25
739.45        8.15261e-25        7.35120e-25        8.95403e-25
741.81        8.17646e-25        7.37283e-25        8.98008e-25
744.17        8.20039e-25        7.39456e-25        9.00623e-25
746.55        8.22442e-25        7.41637e-25        9.03247e-25
748.93        8.24854e-25        7.43826e-25        9.05882e-25
751.32        8.27276e-25        7.46024e-25        9.08528e-25
753.71        8.29707e-25        7.48231e-25        9.11183e-25
756.12        8.32148e-25        7.50447e-25        9.13849e-25
758.53        8.34598e-25        7.52671e-25        9.16525e-25
760.95        8.37058e-25        7.54905e-25        9.19212e-25
763.38        8.39528e-25        7.57147e-25        9.21909e-25
765.81        8.42008e-25        7.59398e-25        9.24617e-25
768.25        8.44497e-25        7.61658e-25        9.27336e-25
770.70        8.46996e-25        7.63928e-25        9.30065e-25
773.16        8.49506e-25        7.66206e-25        9.32805e-25
775.63        8.52025e-25        7.68494e-25        9.35556e-25
778.10        8.54554e-25        7.70790e-25        9.38318e-25
780.58        8.57094e-25        7.73097e-25        9.41091e-25
783.07        8.59643e-25        7.75412e-25        9.43875e-25
785.57        8.62203e-25        7.77737e-25        9.46670e-25
788.08        8.64774e-25        7.80071e-25        9.49476e-25
790.59        8.67354e-25        7.82415e-25        9.52293e-25
793.11        8.69945e-25        7.84769e-25        9.55122e-25
795.64        8.72547e-25        7.87132e-25        9.57963e-25
798.18        8.75160e-25        7.89505e-25        9.60814e-25
800.72        8.77789e-25        7.91892e-25        9.63686e-25
803.28        8.80447e-25        7.94302e-25        9.66591e-25
805.84        8.83115e-25        7.96723e-25        9.69507e-25
808.41        8.85794e-25        7.99153e-25        9.72436e-25
810.99        8.88484e-25        8.01593e-25        9.75376e-25
813.57        8.91186e-25        8.04043e-25        9.78328e-25
816.17        8.93898e-25        8.06503e-25        9.81293e-25
818.77        8.96621e-25        8.08974e-25        9.84269e-25
821.38        8.99356e-25        8.11454e-25        9.87257e-25
824.00        9.02101e-25        8.13945e-25        9.90258e-25
826.63        9.04858e-25        8.16446e-25        9.93270e-25
829.27        9.07625e-25        8.18956e-25        9.96294e-25
831.91        9.10404e-25        8.21477e-25        9.99331e-25
834.57        9.13194e-25        8.24008e-25        1.00238e-24
837.23        9.15995e-25        8.26550e-25        1.00544e-24
839.90        9.18807e-25        8.29101e-25        1.00851e-24
842.58        9.21630e-25        8.31663e-25        1.01160e-24
845.26        9.24464e-25        8.34235e-25        1.01469e-24
847.96        9.27310e-25        8.36817e-25        1.01780e-24
850.66        9.30166e-25        8.39409e-25        1.02092e-24
853.38        9.33034e-25        8.42011e-25        1.02406e-24
856.10        9.35913e-25        8.44624e-25        1.02720e-24
858.83        9.38803e-25        8.47247e-25        1.03036e-24
861.57        9.41704e-25        8.49880e-25        1.03353e-24
864.32        9.44617e-25        8.52523e-25        1.03671e-24
867.07        9.47540e-25        8.55177e-25        1.03990e-24
869.84        9.50475e-25        8.57841e-25        1.04311e-24
872.61        9.53421e-25        8.60515e-25        1.04633e-24
875.40        9.56378e-25        8.63199e-25        1.04956e-24
878.19        9.59347e-25        8.65894e-25        1.05280e-24
880.99        9.62327e-25        8.68599e-25        1.05605e-24
883.80        9.65317e-25        8.71314e-25        1.05932e-24
886.62        9.68319e-25        8.74039e-25        1.06260e-24
889.44        9.71333e-25        8.76775e-25        1.06589e-24
892.28        9.74357e-25        8.79521e-25        1.06919e-24
895.13        9.77393e-25        8.82277e-25        1.07251e-24
897.98        9.80440e-25        8.85043e-25        1.07584e-24
900.85        9.83498e-25        8.87820e-25        1.07918e-24
903.72        9.86567e-25        8.90607e-25        1.08253e-24
906.60        9.89647e-25        8.93404e-25        1.08589e-24
909.49        9.92739e-25        8.96212e-25        1.08927e-24
912.39        9.95843e-25        8.99030e-25        1.09265e-24
915.30        9.98957e-25        9.01859e-25        1.09606e-24
918.22        1.00208e-24        9.04698e-25        1.09947e-24
921.15        1.00522e-24        9.07549e-25        1.10290e-24
924.09        1.00837e-24        9.10409e-25        1.10633e-24
927.04        1.01153e-24        9.13281e-25        1.10979e-24
929.99        1.01471e-24        9.16164e-25        1.11325e-24
932.96        1.01789e-24        9.19057e-25        1.11673e-24
935.94        1.02109e-24        9.21962e-25        1.12022e-24
938.92        1.02430e-24        9.24878e-25        1.12372e-24
941.91        1.02752e-24        9.27805e-25        1.12724e-24
944.92        1.03076e-24        9.30743e-25        1.13077e-24
947.93        1.03400e-24        9.33693e-25        1.13431e-24
950.96        1.03726e-24        9.36654e-25        1.13787e-24
953.99        1.04053e-24        9.39627e-25        1.14144e-24
957.03        1.04382e-24        9.42611e-25        1.14502e-24
960.08        1.04711e-24        9.45607e-25        1.14862e-24
963.15        1.05042e-24        9.48615e-25        1.15223e-24
966.22        1.05375e-24        9.51634e-25        1.15586e-24
969.30        1.05708e-24        9.54666e-25        1.15950e-24
972.39        1.06043e-24        9.57709e-25        1.16316e-24
975.49        1.06379e-24        9.60765e-25        1.16682e-24
978.60        1.06717e-24        9.63833e-25        1.17051e-24
981.72        1.07056e-24        9.66913e-25        1.17420e-24
984.86        1.07396e-24        9.70006e-25        1.17792e-24
988.00        1.07738e-24        9.73111e-25        1.18164e-24
991.15        1.08081e-24        9.76228e-25        1.18539e-24
994.31        1.08425e-24        9.79358e-25        1.18914e-24
997.48        1.08771e-24        9.82501e-25        1.19291e-24
1000.66        1.09119e-24        9.85665e-25        1.19671e-24
1003.85        1.09472e-24        9.88870e-25        1.20057e-24
1007.05        1.09827e-24        9.92089e-25        1.20445e-24
1010.27        1.10183e-24        9.95321e-25        1.20834e-24
1013.49        1.10540e-24        9.98567e-25        1.21224e-24
1016.72        1.10900e-24        1.00183e-24        1.21617e-24
1019.96        1.11260e-24        1.00510e-24        1.22010e-24
1023.22        1.11622e-24        1.00838e-24        1.22406e-24
1026.48        1.11986e-24        1.01168e-24        1.22803e-24
1029.75        1.12350e-24        1.01500e-24        1.23201e-24
1033.04        1.12717e-24        1.01832e-24        1.23602e-24
1036.33        1.13085e-24        1.02166e-24        1.24003e-24
1039.64        1.13454e-24        1.02501e-24        1.24407e-24
1042.95        1.13825e-24        1.02838e-24        1.24812e-24
1046.28        1.14197e-24        1.03176e-24        1.25218e-24
1049.62        1.14571e-24        1.03515e-24        1.25627e-24
1052.97        1.14946e-24        1.03856e-24        1.26036e-24
1056.32        1.15323e-24        1.04198e-24        1.26448e-24
1059.69        1.15701e-24        1.04541e-24        1.26861e-24
1063.07        1.16081e-24        1.04886e-24        1.27275e-24
1066.46        1.16462e-24        1.05232e-24        1.27691e-24
1069.86        1.16844e-24        1.05579e-24        1.28109e-24
1073.28        1.17228e-24        1.05928e-24        1.28529e-24
1076.70        1.17614e-24        1.06278e-24        1.28950e-24
1080.13        1.18001e-24        1.06630e-24        1.29372e-24
1083.58        1.18389e-24        1.06983e-24        1.29796e-24
1087.03        1.18779e-24        1.07337e-24        1.30222e-24
1090.50        1.19171e-24        1.07692e-24        1.30650e-24
1093.98        1.19564e-24        1.08049e-24        1.31079e-24
1097.47        1.19958e-24        1.08407e-24        1.31509e-24
1100.97        1.20354e-24        1.08767e-24        1.31941e-24
1104.48        1.20751e-24        1.09128e-24        1.32375e-24
1108.00        1.21150e-24        1.09490e-24        1.32811e-24
1111.54        1.21551e-24        1.09854e-24        1.33248e-24
1115.08        1.21953e-24        1.10219e-24        1.33686e-24
1118.64        1.22356e-24        1.10585e-24        1.34127e-24
1122.21        1.22761e-24        1.10953e-24        1.34569e-24
1125.79        1.23167e-24        1.11322e-24        1.35012e-24
1129.38        1.23576e-24        1.11693e-24        1.35458e-24
1132.98        1.23985e-24        1.12065e-24        1.35905e-24
1136.59        1.24397e-24        1.12439e-24        1.36354e-24
1140.22        1.24809e-24        1.12814e-24        1.36805e-24
1143.85        1.25224e-24        1.13191e-24        1.37257e-24
1147.50        1.25640e-24        1.13569e-24        1.37711e-24
1151.16        1.26058e-24        1.13949e-24        1.38167e-24
1154.83        1.26478e-24        1.14330e-24        1.38625e-24
1158.52        1.26899e-24        1.14713e-24        1.39085e-24
1162.21        1.27322e-24        1.15098e-24        1.39546e-24
1165.92        1.27747e-24        1.15484e-24        1.40010e-24
1169.64        1.28173e-24        1.15871e-24        1.40475e-24
1173.37        1.28602e-24        1.16261e-24        1.40943e-24
1177.11        1.29032e-24        1.16651e-24        1.41412e-24
1180.86        1.29464e-24        1.17044e-24        1.41883e-24
1184.63        1.29897e-24        1.17438e-24        1.42356e-24
1188.41        1.30333e-24        1.17834e-24        1.42832e-24
1192.20        1.30770e-24        1.18232e-24        1.43309e-24
1196.00        1.31210e-24        1.18631e-24        1.43788e-24
1199.81        1.31651e-24        1.19032e-24        1.44269e-24
1203.64        1.32094e-24        1.19435e-24        1.44753e-24
1207.48        1.32539e-24        1.19840e-24        1.45238e-24
1211.33        1.32986e-24        1.20246e-24        1.45726e-24
1215.19        1.33435e-24        1.20654e-24        1.46216e-24
1219.07        1.33886e-24        1.21064e-24        1.46707e-24
1222.96        1.34338e-24        1.21476e-24        1.47201e-24
1226.86        1.34793e-24        1.21889e-24        1.47697e-24
1230.77        1.35250e-24        1.22304e-24        1.48195e-24
1234.70        1.35708e-24        1.22721e-24        1.48695e-24
1238.63        1.36168e-24        1.23140e-24        1.49197e-24
1242.59        1.36631e-24        1.23560e-24        1.49701e-24
1246.55        1.37095e-24        1.23982e-24        1.50207e-24
1250.52        1.37561e-24        1.24406e-24        1.50715e-24
1254.51        1.38029e-24        1.24832e-24        1.51225e-24
1258.51        1.38498e-24        1.25259e-24        1.51738e-24
1262.53        1.38970e-24        1.25688e-24        1.52252e-24
1266.55        1.39443e-24        1.26118e-24        1.52768e-24
1270.59        1.39919e-24        1.26551e-24        1.53286e-24
1274.65        1.40396e-24        1.26985e-24        1.53807e-24
1278.71        1.40875e-24        1.27421e-24        1.54329e-24
1282.79        1.41356e-24        1.27858e-24        1.54853e-24
1286.88        1.41838e-24        1.28297e-24        1.55379e-24
1290.99        1.42323e-24        1.28738e-24        1.55907e-24
1295.10        1.42809e-24        1.29180e-24        1.56437e-24
1299.23        1.43297e-24        1.29624e-24        1.56969e-24
1303.38        1.43787e-24        1.30070e-24        1.57503e-24
1307.53        1.44278e-24        1.30517e-24        1.58039e-24
1311.70        1.44772e-24        1.30966e-24        1.58577e-24
1315.89        1.45267e-24        1.31417e-24        1.59117e-24
1320.08        1.45764e-24        1.31870e-24        1.59659e-24
1324.30        1.46263e-24        1.32324e-24        1.60202e-24
1328.52        1.46764e-24        1.32779e-24        1.60748e-24
1332.76        1.47266e-24        1.33237e-24        1.61296e-24
1337.01        1.47771e-24        1.33696e-24        1.61846e-24
1341.27        1.48277e-24        1.34157e-24        1.62397e-24
1345.55        1.48785e-24        1.34620e-24        1.62951e-24
1349.84        1.49295e-24        1.35084e-24        1.63507e-24
1354.15        1.49808e-24        1.35550e-24        1.64065e-24
1358.46        1.50321e-24        1.36018e-24        1.64625e-24
1362.80        1.50837e-24        1.36488e-24        1.65187e-24
1367.14        1.51355e-24        1.36959e-24        1.65751e-24
1371.50        1.51875e-24        1.37432e-24        1.66317e-24
1375.88        1.52397e-24        1.37907e-24        1.66886e-24
1380.27        1.52920e-24        1.38384e-24        1.67456e-24
1384.67        1.53446e-24        1.38863e-24        1.68029e-24
1389.08        1.53974e-24        1.39344e-24        1.68604e-24
1393.51        1.54503e-24        1.39826e-24        1.69181e-24
1397.96        1.55035e-24        1.40310e-24        1.69760e-24
1402.42        1.55569e-24        1.40796e-24        1.70341e-24
1406.89        1.56104e-24        1.41284e-24        1.70925e-24
1411.38        1.56642e-24        1.41774e-24        1.71510e-24
1415.88        1.57182e-24        1.42266e-24        1.72098e-24
1420.40        1.57724e-24        1.42760e-24        1.72689e-24
1424.93        1.58268e-24        1.43255e-24        1.73281e-24
1429.47        1.58814e-24        1.43753e-24        1.73876e-24
1434.03        1.59363e-24        1.44252e-24        1.74473e-24
1438.60        1.59913e-24        1.44754e-24        1.75072e-24
1443.19        1.60465e-24        1.45257e-24        1.75674e-24
1447.79        1.61020e-24        1.45763e-24        1.76278e-24
1452.41        1.61577e-24        1.46270e-24        1.76884e-24
1457.04        1.62136e-24        1.46779e-24        1.77492e-24
1461.69        1.62697e-24        1.47291e-24        1.78103e-24
1466.35        1.63261e-24        1.47804e-24        1.78717e-24
1471.03        1.63826e-24        1.48320e-24        1.79332e-24
1475.72        1.64394e-24        1.48837e-24        1.79951e-24
1480.43        1.64964e-24        1.49357e-24        1.80571e-24
1485.15        1.65537e-24        1.49879e-24        1.81194e-24
1489.89        1.66111e-24        1.50403e-24        1.81820e-24
1494.64        1.66688e-24        1.50929e-24        1.82448e-24
1499.41        1.67267e-24        1.51457e-24        1.83078e-24
1504.19        1.67858e-24        1.51994e-24        1.83722e-24
1508.98        1.68453e-24        1.52536e-24        1.84371e-24
1513.80        1.69051e-24        1.53079e-24        1.85022e-24
1518.63        1.69650e-24        1.53624e-24        1.85677e-24
1523.47        1.70253e-24        1.54172e-24        1.86333e-24
1528.33        1.70857e-24        1.54722e-24        1.86993e-24
1533.20        1.71465e-24        1.55275e-24        1.87655e-24
1538.09        1.72074e-24        1.55829e-24        1.88320e-24
1543.00        1.72687e-24        1.56386e-24        1.88987e-24
1547.92        1.73301e-24        1.56946e-24        1.89657e-24
1552.86        1.73919e-24        1.57507e-24        1.90330e-24
1557.81        1.74539e-24        1.58071e-24        1.91006e-24
1562.78        1.75161e-24        1.58637e-24        1.91684e-24
1567.76        1.75786e-24        1.59206e-24        1.92366e-24
1572.76        1.76413e-24        1.59777e-24        1.93050e-24
1577.78        1.77043e-24        1.60350e-24        1.93737e-24
1582.81        1.77676e-24        1.60926e-24        1.94426e-24
1587.86        1.78311e-24        1.61504e-24        1.95119e-24
1592.92        1.78949e-24        1.62085e-24        1.95814e-24
1598.00        1.79590e-24        1.62667e-24        1.96512e-24
1603.10        1.80233e-24        1.63253e-24        1.97213e-24
1608.21        1.80878e-24        1.63840e-24        1.97917e-24
1613.34        1.81527e-24        1.64430e-24        1.98623e-24
1618.49        1.82178e-24        1.65023e-24        1.99333e-24
1623.65        1.82831e-24        1.65618e-24        2.00045e-24
1628.83        1.83488e-24        1.66215e-24        2.00760e-24
1634.02        1.84147e-24        1.66815e-24        2.01479e-24
1639.23        1.84809e-24        1.67417e-24        2.02200e-24
1644.46        1.85473e-24        1.68022e-24        2.02924e-24
1649.71        1.86140e-24        1.68629e-24        2.03651e-24
1654.97        1.86810e-24        1.69239e-24        2.04380e-24
1660.25        1.87482e-24        1.69851e-24        2.05113e-24
1665.54        1.88158e-24        1.70466e-24        2.05849e-24
1670.85        1.88836e-24        1.71083e-24        2.06588e-24
1676.18        1.89516e-24        1.71703e-24        2.07329e-24
1681.53        1.90200e-24        1.72326e-24        2.08074e-24
1686.89        1.90886e-24        1.72951e-24        2.08822e-24
1692.27        1.91575e-24        1.73578e-24        2.09572e-24
1697.67        1.92267e-24        1.74208e-24        2.10326e-24
1703.08        1.92962e-24        1.74841e-24        2.11083e-24
1708.52        1.93659e-24        1.75476e-24        2.11843e-24
1713.96        1.94359e-24        1.76113e-24        2.12605e-24
1719.43        1.95063e-24        1.76754e-24        2.13371e-24
1724.92        1.95769e-24        1.77397e-24        2.14140e-24
1730.42        1.96477e-24        1.78042e-24        2.14912e-24
1735.94        1.97189e-24        1.78691e-24        2.15688e-24
1741.47        1.97904e-24        1.79341e-24        2.16466e-24
1747.03        1.98621e-24        1.79995e-24        2.17247e-24
1752.60        1.99341e-24        1.80651e-24        2.18032e-24
1758.19        2.00065e-24        1.81310e-24        2.18819e-24
1763.80        2.00791e-24        1.81972e-24        2.19610e-24
1769.42        2.01520e-24        1.82636e-24        2.20404e-24
1775.06        2.02252e-24        1.83303e-24        2.21201e-24
1780.73        2.02987e-24        1.83972e-24        2.22002e-24
1786.41        2.03725e-24        1.84645e-24        2.22805e-24
1792.10        2.04466e-24        1.85320e-24        2.23612e-24
1797.82        2.05210e-24        1.85998e-24        2.24422e-24
1803.55        2.05957e-24        1.86678e-24        2.25236e-24
1809.30        2.06707e-24        1.87362e-24        2.26052e-24
1815.08        2.07460e-24        1.88048e-24        2.26872e-24
1820.86        2.08216e-24        1.88737e-24        2.27695e-24
1826.67        2.08975e-24        1.89429e-24        2.28522e-24
1832.50        2.09738e-24        1.90124e-24        2.29351e-24
1838.34        2.10503e-24        1.90821e-24        2.30184e-24
1844.21        2.11271e-24        1.91522e-24        2.31021e-24
1850.09        2.12043e-24        1.92225e-24        2.31861e-24
1855.99        2.12817e-24        1.92931e-24        2.32704e-24
1861.91        2.13595e-24        1.93640e-24        2.33550e-24
1867.85        2.14376e-24        1.94352e-24        2.34400e-24
1873.80        2.15160e-24        1.95066e-24        2.35253e-24
1879.78        2.15947e-24        1.95784e-24        2.36110e-24
1885.77        2.16737e-24        1.96504e-24        2.36970e-24
1891.79        2.17531e-24        1.97228e-24        2.37834e-24
1897.82        2.18328e-24        1.97954e-24        2.38701e-24
1903.88        2.19128e-24        1.98684e-24        2.39571e-24
1909.95        2.19931e-24        1.99416e-24        2.40445e-24
1916.04        2.20737e-24        2.00152e-24        2.41323e-24
1922.15        2.21547e-24        2.00890e-24        2.42204e-24
1928.28        2.22360e-24        2.01631e-24        2.43089e-24
1934.43        2.23176e-24        2.02376e-24        2.43977e-24
1940.60        2.23996e-24        2.03123e-24        2.44868e-24
1946.79        2.24818e-24        2.03873e-24        2.45763e-24
1953.00        2.25645e-24        2.04627e-24        2.46662e-24
1959.23        2.26474e-24        2.05384e-24        2.47564e-24
1965.48        2.27307e-24        2.06143e-24        2.48470e-24
1971.74        2.28143e-24        2.06906e-24        2.49380e-24
1978.03        2.28982e-24        2.07672e-24        2.50293e-24
1984.34        2.29825e-24        2.08441e-24        2.51210e-24
1990.67        2.30671e-24        2.09213e-24        2.52130e-24
1997.02        2.31521e-24        2.09988e-24        2.53054e-24
2003.39        2.32384e-24        2.10774e-24        2.53994e-24
2009.78        2.33259e-24        2.11571e-24        2.54947e-24
2016.19        2.34137e-24        2.12370e-24        2.55904e-24
2022.62        2.35019e-24        2.13173e-24        2.56865e-24
2029.07        2.35905e-24        2.13980e-24        2.57830e-24
2035.54        2.36794e-24        2.14790e-24        2.58799e-24
2042.03        2.37687e-24        2.15603e-24        2.59772e-24
2048.55        2.38584e-24        2.16420e-24        2.60749e-24
2055.08        2.39485e-24        2.17240e-24        2.61730e-24
2061.63        2.40389e-24        2.18063e-24        2.62715e-24
2068.21        2.41297e-24        2.18890e-24        2.63704e-24
2074.81        2.42209e-24        2.19721e-24        2.64698e-24
2081.42        2.43125e-24        2.20555e-24        2.65695e-24
2088.06        2.44044e-24        2.21392e-24        2.66697e-24
2094.72        2.44968e-24        2.22233e-24        2.67703e-24
2101.40        2.45895e-24        2.23078e-24        2.68713e-24
2108.10        2.46826e-24        2.23926e-24        2.69727e-24
2114.83        2.47761e-24        2.24777e-24        2.70745e-24
2121.57        2.48700e-24        2.25632e-24        2.71768e-24
2128.34        2.49643e-24        2.26491e-24        2.72794e-24
2135.13        2.50589e-24        2.27353e-24        2.73825e-24
2141.94        2.51540e-24        2.28219e-24        2.74861e-24
2148.77        2.52494e-24        2.29089e-24        2.75900e-24
2155.62        2.53453e-24        2.29962e-24        2.76944e-24
2162.50        2.54416e-24        2.30839e-24        2.77992e-24
2169.39        2.55382e-24        2.31720e-24        2.79045e-24
2176.31        2.56353e-24        2.32604e-24        2.80102e-24
2183.25        2.57327e-24        2.33492e-24        2.81163e-24
2190.22        2.58306e-24        2.34383e-24        2.82229e-24
2197.20        2.59289e-24        2.35279e-24        2.83299e-24
2204.21        2.60276e-24        2.36178e-24        2.84373e-24
2211.24        2.61267e-24        2.37081e-24        2.85452e-24
2218.29        2.62262e-24        2.37988e-24        2.86536e-24
2225.37        2.63261e-24        2.38898e-24        2.87624e-24
2232.47        2.64264e-24        2.39813e-24        2.88716e-24
2239.59        2.65272e-24        2.40731e-24        2.89813e-24
2246.73        2.66284e-24        2.41653e-24        2.90914e-24
2253.89        2.67300e-24        2.42579e-24        2.92020e-24
2261.08        2.68320e-24        2.43509e-24        2.93131e-24
2268.29        2.69344e-24        2.44442e-24        2.94246e-24
2275.53        2.70373e-24        2.45380e-24        2.95366e-24
2282.79        2.71406e-24        2.46321e-24        2.96490e-24
2290.07        2.72443e-24        2.47267e-24        2.97619e-24
2297.37        2.73485e-24        2.48216e-24        2.98753e-24
2304.70        2.74531e-24        2.49170e-24        2.99892e-24
2312.05        2.75581e-24        2.50127e-24        3.01035e-24
2319.42        2.76635e-24        2.51088e-24        3.02182e-24
2326.82        2.77694e-24        2.52054e-24        3.03335e-24
2334.24        2.78758e-24        2.53023e-24        3.04492e-24
2341.69        2.79826e-24        2.53997e-24        3.05654e-24
2349.16        2.80898e-24        2.54974e-24        3.06821e-24
2356.65        2.81974e-24        2.55956e-24        3.07993e-24
2364.16        2.83056e-24        2.56942e-24        3.09169e-24
2371.70        2.84141e-24        2.57932e-24        3.10351e-24
2379.27        2.85231e-24        2.58926e-24        3.11537e-24
2386.86        2.86326e-24        2.59924e-24        3.12728e-24
2394.47        2.87425e-24        2.60926e-24        3.13924e-24
2402.11        2.88529e-24        2.61933e-24        3.15125e-24
2409.77        2.89637e-24        2.62943e-24        3.16331e-24
2417.45        2.90750e-24        2.63958e-24        3.17542e-24
2425.16        2.91867e-24        2.64977e-24        3.18757e-24
2432.90        2.92989e-24        2.66001e-24        3.19978e-24
2440.66        2.94116e-24        2.67028e-24        3.21204e-24
2448.44        2.95247e-24        2.68060e-24        3.22435e-24
2456.25        2.96383e-24        2.69096e-24        3.23670e-24
2464.08        2.97524e-24        2.70137e-24        3.24911e-24
2471.94        2.98670e-24        2.71182e-24        3.26157e-24
2479.83        2.99820e-24        2.72231e-24        3.27408e-24
2487.74        3.00974e-24        2.73284e-24        3.28664e-24
2495.67        3.02134e-24        2.74342e-24        3.29926e-24
2503.63        3.03298e-24        2.75405e-24        3.31192e-24
2511.62        3.04468e-24        2.76471e-24        3.32464e-24
2519.63        3.05642e-24        2.77543e-24        3.33741e-24
2527.66        3.06820e-24        2.78618e-24        3.35023e-24
2535.72        3.08004e-24        2.79698e-24        3.36310e-24
2543.81        3.09193e-24        2.80783e-24        3.37603e-24
2551.92        3.10386e-24        2.81872e-24        3.38900e-24
2560.06        3.11584e-24        2.82965e-24        3.40203e-24
2568.23        3.12788e-24        2.84063e-24        3.41512e-24
2576.42        3.13996e-24        2.85166e-24        3.42826e-24
2584.64        3.15209e-24        2.86273e-24        3.44145e-24
2592.88        3.16427e-24        2.87385e-24        3.45469e-24
2601.15        3.17650e-24        2.88501e-24        3.46799e-24
2609.45        3.18878e-24        2.89622e-24        3.48134e-24
2617.77        3.20111e-24        2.90748e-24        3.49475e-24
2626.12        3.21350e-24        2.91878e-24        3.50821e-24
2634.49        3.22593e-24        2.93013e-24        3.52173e-24
2642.90        3.23842e-24        2.94153e-24        3.53530e-24
2651.32        3.25095e-24        2.95297e-24        3.54893e-24
2659.78        3.26354e-24        2.96446e-24        3.56261e-24
2668.26        3.27618e-24        2.97600e-24        3.57635e-24
2676.77        3.28887e-24        2.98759e-24        3.59015e-24
2685.31        3.30161e-24        2.99922e-24        3.60400e-24
2693.88        3.31441e-24        3.01091e-24        3.61790e-24
2702.47        3.32725e-24        3.02264e-24        3.63187e-24
2711.09        3.34015e-24        3.03442e-24        3.64589e-24
2719.73        3.35311e-24        3.04625e-24        3.65997e-24
2728.41        3.36611e-24        3.05812e-24        3.67410e-24
2737.11        3.37917e-24        3.07005e-24        3.68829e-24
2745.84        3.39228e-24        3.08202e-24        3.70254e-24
2754.60        3.40545e-24        3.09405e-24        3.71685e-24
2763.38        3.41867e-24        3.10612e-24        3.73121e-24
2772.20        3.43194e-24        3.11825e-24        3.74564e-24
2781.04        3.44527e-24        3.13042e-24        3.76012e-24
2789.91        3.45865e-24        3.14265e-24        3.77466e-24
2798.81        3.47209e-24        3.15492e-24        3.78926e-24
2807.73        3.48558e-24        3.16725e-24        3.80392e-24
2816.69        3.49913e-24        3.17963e-24        3.81864e-24
2825.67        3.51273e-24        3.19205e-24        3.83341e-24
2834.68        3.52639e-24        3.20453e-24        3.84825e-24
2843.72        3.54011e-24        3.21706e-24        3.86315e-24
2852.79        3.55388e-24        3.22965e-24        3.87811e-24
2861.89        3.56770e-24        3.24228e-24        3.89312e-24
2871.02        3.58158e-24        3.25496e-24        3.90820e-24
2880.18        3.59552e-24        3.26770e-24        3.92334e-24
2889.36        3.60952e-24        3.28049e-24        3.93854e-24
2898.58        3.62357e-24        3.29333e-24        3.95380e-24
2907.82        3.63768e-24        3.30623e-24        3.96913e-24
2917.10        3.65185e-24        3.31918e-24        3.98451e-24
2926.40        3.66607e-24        3.33218e-24        3.99996e-24
2935.73        3.68035e-24        3.34523e-24        4.01547e-24
2945.10        3.69469e-24        3.35834e-24        4.03104e-24
2954.49        3.70909e-24        3.37150e-24        4.04667e-24
2963.91        3.72354e-24        3.38472e-24        4.06237e-24
2973.37        3.73806e-24        3.39799e-24        4.07813e-24
2982.85        3.75263e-24        3.41131e-24        4.09395e-24
2992.36        3.76726e-24        3.42469e-24        4.10984e-24
3001.91        3.78202e-24        3.43818e-24        4.12587e-24
3011.48        3.79712e-24        3.45195e-24        4.14228e-24
3021.09        3.81227e-24        3.46579e-24        4.15876e-24
3030.72        3.82750e-24        3.47968e-24        4.17531e-24
3040.39        3.84278e-24        3.49363e-24        4.19193e-24
3050.08        3.85813e-24        3.50764e-24        4.20862e-24
3059.81        3.87355e-24        3.52171e-24        4.22538e-24
3069.57        3.88902e-24        3.53583e-24        4.24222e-24
3079.36        3.90457e-24        3.55002e-24        4.25912e-24
3089.18        3.92018e-24        3.56427e-24        4.27609e-24
3099.03        3.93586e-24        3.57858e-24        4.29313e-24
3108.92        3.95160e-24        3.59295e-24        4.31025e-24
3118.83        3.96741e-24        3.60738e-24        4.32743e-24
3128.78        3.98328e-24        3.62187e-24        4.34469e-24
3138.76        3.99922e-24        3.63643e-24        4.36202e-24
3148.77        4.01523e-24        3.65104e-24        4.37942e-24
3158.81        4.03131e-24        3.66572e-24        4.39690e-24
3168.89        4.04745e-24        3.68046e-24        4.41445e-24
3178.99        4.06366e-24        3.69526e-24        4.43207e-24
3189.13        4.07994e-24        3.71012e-24        4.44977e-24
3199.31        4.09629e-24        3.72505e-24        4.46754e-24
3209.51        4.11271e-24        3.74004e-24        4.48538e-24
3219.75        4.12920e-24        3.75510e-24        4.50330e-24
3230.01        4.14576e-24        3.77022e-24        4.52129e-24
3240.32        4.16238e-24        3.78540e-24        4.53936e-24
3250.65        4.17908e-24        3.80065e-24        4.55751e-24
3261.02        4.19585e-24        3.81596e-24        4.57573e-24
3271.42        4.21268e-24        3.83134e-24        4.59403e-24
3281.85        4.22959e-24        3.84678e-24        4.61240e-24
3292.32        4.24657e-24        3.86229e-24        4.63085e-24
3302.82        4.26362e-24        3.87786e-24        4.64938e-24
3313.35        4.28075e-24        3.89350e-24        4.66799e-24
3323.92        4.29794e-24        3.90921e-24        4.68667e-24
3334.52        4.31521e-24        3.92498e-24        4.70544e-24
3345.16        4.33255e-24        3.94082e-24        4.72428e-24
3355.83        4.34996e-24        3.95673e-24        4.74320e-24
3366.53        4.36745e-24        3.97270e-24        4.76220e-24
3377.27        4.38501e-24        3.98874e-24        4.78127e-24
3388.04        4.40264e-24        4.00485e-24        4.80043e-24
3398.84        4.42035e-24        4.02103e-24        4.81967e-24
3409.68        4.43813e-24        4.03728e-24        4.83899e-24
3420.56        4.45599e-24        4.05360e-24        4.85839e-24
3431.47        4.47392e-24        4.06998e-24        4.87787e-24
3442.41        4.49193e-24        4.08644e-24        4.89743e-24
3453.39        4.51002e-24        4.10296e-24        4.91707e-24
3464.41        4.52818e-24        4.11956e-24        4.93680e-24
3475.46        4.54641e-24        4.13622e-24        4.95661e-24
3486.54        4.56473e-24        4.15296e-24        4.97650e-24
3497.66        4.58312e-24        4.16976e-24        4.99647e-24
3508.82        4.60158e-24        4.18664e-24        5.01653e-24
3520.01        4.62013e-24        4.20359e-24        5.03667e-24
3531.23        4.63875e-24        4.22061e-24        5.05689e-24
3542.50        4.65745e-24        4.23770e-24        5.07720e-24
3553.79        4.67623e-24        4.25487e-24        5.09759e-24
3565.13        4.69509e-24        4.27211e-24        5.11807e-24
3576.50        4.71403e-24        4.28942e-24        5.13864e-24
3587.91        4.73304e-24        4.30680e-24        5.15929e-24
3599.35        4.75214e-24        4.32426e-24        5.18002e-24
3610.83        4.77132e-24        4.34179e-24        5.20084e-24
3622.35        4.79057e-24        4.35940e-24        5.22175e-24
3633.90        4.80991e-24        4.37708e-24        5.24275e-24
3645.49        4.82933e-24        4.39483e-24        5.26383e-24
3657.11        4.84883e-24        4.41266e-24        5.28500e-24
3668.78        4.86841e-24        4.43056e-24        5.30626e-24
3680.48        4.88807e-24        4.44854e-24        5.32760e-24
3692.22        4.90782e-24        4.46660e-24        5.34904e-24
3703.99        4.92765e-24        4.48473e-24        5.37056e-24
3715.81        4.94756e-24        4.50294e-24        5.39217e-24
3727.66        4.96755e-24        4.52122e-24        5.41387e-24
3739.55        4.98763e-24        4.53959e-24        5.43567e-24
3751.47        5.00779e-24        4.55802e-24        5.45755e-24
3763.44        5.02803e-24        4.57654e-24        5.47952e-24
3775.44        5.04836e-24        4.59514e-24        5.50158e-24
3787.48        5.06877e-24        4.61381e-24        5.52374e-24
3799.56        5.08927e-24        4.63256e-24        5.54599e-24
3811.68        5.10986e-24        4.65139e-24        5.56832e-24
3823.84        5.13053e-24        4.67030e-24        5.59075e-24
3836.03        5.15128e-24        4.68929e-24        5.61328e-24
3848.27        5.17212e-24        4.70835e-24        5.63589e-24
3860.54        5.19305e-24        4.72750e-24        5.65860e-24
3872.86        5.21407e-24        4.74673e-24        5.68140e-24
3885.21        5.23517e-24        4.76604e-24        5.70430e-24
3897.60        5.25636e-24        4.78542e-24        5.72729e-24
3910.03        5.27763e-24        4.80489e-24        5.75037e-24
3922.50        5.29900e-24        4.82445e-24        5.77355e-24
3935.01        5.32045e-24        4.84408e-24        5.79682e-24
3947.56        5.34199e-24        4.86379e-24        5.82019e-24
3960.15        5.36362e-24        4.88359e-24        5.84366e-24
3972.78        5.38534e-24        4.90347e-24        5.86722e-24
3985.45        5.40715e-24        4.92343e-24        5.89088e-24
3998.16        5.42905e-24        4.94347e-24        5.91463e-24
4010.92        5.45137e-24        4.96388e-24        5.93886e-24
4023.71        5.47383e-24        4.98442e-24        5.96325e-24
4036.54        5.49640e-24        5.00504e-24        5.98775e-24
4049.41        5.51905e-24        5.02576e-24        6.01235e-24
4062.33        5.54181e-24        5.04656e-24        6.03706e-24
4075.29        5.56466e-24        5.06745e-24        6.06186e-24
4088.28        5.58761e-24        5.08843e-24        6.08678e-24
4101.32        5.61065e-24        5.10951e-24        6.11180e-24
4114.40        5.63379e-24        5.13067e-24        6.13692e-24
4127.53        5.65704e-24        5.15192e-24        6.16215e-24
4140.69        5.68038e-24        5.17326e-24        6.18749e-24
4153.90        5.70382e-24        5.19470e-24        6.21293e-24
4167.15        5.72735e-24        5.21622e-24        6.23849e-24
4180.44        5.75099e-24        5.23784e-24        6.26415e-24
4193.77        5.77473e-24        5.25955e-24        6.28991e-24
4207.14        5.79857e-24        5.28136e-24        6.31579e-24
4220.56        5.82252e-24        5.30325e-24        6.34178e-24
4234.02        5.84656e-24        5.32525e-24        6.36787e-24
4247.53        5.87071e-24        5.34733e-24        6.39408e-24
4261.07        5.89495e-24        5.36951e-24        6.42040e-24
4274.66        5.91931e-24        5.39179e-24        6.44683e-24
4288.30        5.94376e-24        5.41416e-24        6.47337e-24
4301.98        5.96832e-24        5.43662e-24        6.50002e-24
4315.70        5.99298e-24        5.45919e-24        6.52678e-24
4329.46        6.01775e-24        5.48185e-24        6.55366e-24
4343.27        6.04263e-24        5.50460e-24        6.58065e-24
4357.12        6.06761e-24        5.52746e-24        6.60776e-24
4371.02        6.09269e-24        5.55041e-24        6.63498e-24
4384.96        6.11789e-24        5.57346e-24        6.66231e-24
4398.94        6.14318e-24        5.59661e-24        6.68976e-24
4412.97        6.16859e-24        5.61985e-24        6.71733e-24
4427.05        6.19411e-24        5.64320e-24        6.74501e-24
4441.17        6.21973e-24        5.66665e-24        6.77281e-24
4455.33        6.24546e-24        5.69020e-24        6.80073e-24
4469.54        6.27130e-24        5.71385e-24        6.82876e-24
4483.80        6.29726e-24        5.73760e-24        6.85691e-24
4498.10        6.32332e-24        5.76145e-24        6.88518e-24
4512.44        6.34949e-24        5.78540e-24        6.91357e-24
4526.84        6.37577e-24        5.80946e-24        6.94208e-24
4541.27        6.40217e-24        5.83362e-24        6.97072e-24
4555.76        6.42867e-24        5.85788e-24        6.99947e-24
4570.29        6.45529e-24        5.88225e-24        7.02834e-24
4584.86        6.48203e-24        5.90672e-24        7.05733e-24
4599.49        6.50887e-24        5.93130e-24        7.08645e-24
4614.16        6.53583e-24        5.95598e-24        7.11569e-24
4628.87        6.56291e-24        5.98076e-24        7.14505e-24
4643.64        6.59010e-24        6.00566e-24        7.17453e-24
4658.45        6.61740e-24        6.03066e-24        7.20414e-24
4673.30        6.64482e-24        6.05576e-24        7.23388e-24
4688.21        6.67236e-24        6.08097e-24        7.26374e-24
4703.16        6.70001e-24        6.10630e-24        7.29372e-24
4718.16        6.72778e-24        6.13172e-24        7.32383e-24
4733.21        6.75567e-24        6.15726e-24        7.35407e-24
4748.31        6.78367e-24        6.18291e-24        7.38443e-24
4763.45        6.81180e-24        6.20867e-24        7.41493e-24
4778.64        6.84004e-24        6.23453e-24        7.44555e-24
4793.88        6.86840e-24        6.26051e-24        7.47629e-24
4809.17        6.89688e-24        6.28660e-24        7.50717e-24
4824.51        6.92549e-24        6.31279e-24        7.53818e-24
4839.90        6.95421e-24        6.33910e-24        7.56932e-24
4855.33        6.98306e-24        6.36553e-24        7.60058e-24
4870.82        7.01202e-24        6.39206e-24        7.63198e-24
4886.35        7.04111e-24        6.41871e-24        7.66351e-24
4901.94        7.07032e-24        6.44547e-24        7.69517e-24
4917.57        7.09966e-24        6.47235e-24        7.72697e-24
4933.26        7.12912e-24        6.49934e-24        7.75890e-24
4948.99        7.15870e-24        6.52644e-24        7.79096e-24
4964.78        7.18841e-24        6.55366e-24        7.82315e-24
4980.61        7.21824e-24        6.58100e-24        7.85548e-24
4996.50        7.24820e-24        6.60845e-24        7.88795e-24
5012.43        7.27865e-24        6.63633e-24        7.92096e-24
5028.42        7.30933e-24        6.66441e-24        7.95424e-24
5044.45        7.34014e-24        6.69262e-24        7.98766e-24
5060.54        7.37109e-24        6.72095e-24        8.02123e-24
5076.68        7.40217e-24        6.74940e-24        8.05494e-24
5092.88        7.43338e-24        6.77798e-24        8.08879e-24
5109.12        7.46473e-24        6.80668e-24        8.12279e-24
5125.41        7.49622e-24        6.83551e-24        8.15693e-24
5141.76        7.52784e-24        6.86446e-24        8.19123e-24
5158.16        7.55960e-24        6.89354e-24        8.22566e-24
5174.61        7.59150e-24        6.92274e-24        8.26025e-24
5191.11        7.62353e-24        6.95207e-24        8.29499e-24
5207.67        7.65570e-24        6.98153e-24        8.32987e-24
5224.28        7.68801e-24        7.01112e-24        8.36490e-24
5240.94        7.72046e-24        7.04084e-24        8.40009e-24
5257.66        7.75305e-24        7.07068e-24        8.43542e-24
5274.43        7.78578e-24        7.10066e-24        8.47091e-24
5291.25        7.81865e-24        7.13076e-24        8.50654e-24
5308.12        7.85166e-24        7.16100e-24        8.54233e-24
5325.05        7.88482e-24        7.19136e-24        8.57828e-24
5342.04        7.91812e-24        7.22186e-24        8.61437e-24
5359.08        7.95156e-24        7.25249e-24        8.65062e-24
5376.17        7.98514e-24        7.28325e-24        8.68703e-24
5393.31        8.01887e-24        7.31415e-24        8.72359e-24
5410.52        8.05275e-24        7.34518e-24        8.76031e-24
5427.77        8.08676e-24        7.37635e-24        8.79718e-24
5445.08        8.12093e-24        7.40764e-24        8.83422e-24
5462.45        8.15524e-24        7.43908e-24        8.87140e-24
5479.87        8.18970e-24        7.47065e-24        8.90875e-24
5497.35        8.22431e-24        7.50236e-24        8.94626e-24
5514.88        8.25906e-24        7.53420e-24        8.98393e-24
5532.47        8.29397e-24        7.56618e-24        9.02175e-24
5550.12        8.32902e-24        7.59830e-24        9.05974e-24
5567.82        8.36423e-24        7.63056e-24        9.09789e-24
5585.58        8.39958e-24        7.66296e-24        9.13620e-24
5603.39        8.43508e-24        7.69550e-24        9.17467e-24
5621.26        8.47074e-24        7.72817e-24        9.21331e-24
5639.19        8.50655e-24        7.76099e-24        9.25211e-24
5657.18        8.54251e-24        7.79395e-24        9.29107e-24
5675.22        8.57863e-24        7.82705e-24        9.33020e-24
5693.32        8.61490e-24        7.86029e-24        9.36950e-24
5711.48        8.65132e-24        7.89368e-24        9.40896e-24
5729.69        8.68790e-24        7.92721e-24        9.44859e-24
5747.97        8.72463e-24        7.96088e-24        9.48838e-24
5766.30        8.76152e-24        7.99470e-24        9.52835e-24
5784.69        8.79857e-24        8.02866e-24        9.56848e-24
5803.14        8.83577e-24        8.06277e-24        9.60878e-24
5821.65        8.87314e-24        8.09702e-24        9.64925e-24
5840.22        8.91066e-24        8.13142e-24        9.68989e-24
5858.84        8.94833e-24        8.16597e-24        9.73070e-24
5877.53        8.98617e-24        8.20066e-24        9.77168e-24
5896.27        9.02417e-24        8.23550e-24        9.81284e-24
5915.08        9.06233e-24        8.27050e-24        9.85416e-24
5933.95        9.10065e-24        8.30563e-24        9.89566e-24
5952.87        9.13913e-24        8.34092e-24        9.93733e-24
5971.86        9.17777e-24        8.37636e-24        9.97918e-24
5990.90        9.21658e-24        8.41195e-24        1.00212e-23
6010.01        9.25582e-24        8.44792e-24        1.00637e-23
6029.18        9.29549e-24        8.48426e-24        1.01067e-23
6048.41        9.33533e-24        8.52076e-24        1.01499e-23
6067.70        9.37534e-24        8.55742e-24        1.01933e-23
6087.05        9.41552e-24        8.59423e-24        1.02368e-23
6106.47        9.45587e-24        8.63120e-24        1.02805e-23
6125.94        9.49640e-24        8.66834e-24        1.03245e-23
6145.48        9.53711e-24        8.70563e-24        1.03686e-23
6165.08        9.57799e-24        8.74309e-24        1.04129e-23
6184.74        9.61904e-24        8.78071e-24        1.04574e-23
6204.47        9.66027e-24        8.81850e-24        1.05021e-23
6224.26        9.70168e-24        8.85644e-24        1.05469e-23
6244.11        9.74327e-24        8.89456e-24        1.05920e-23
6264.02        9.78504e-24        8.93283e-24        1.06372e-23
6284.00        9.82699e-24        8.97128e-24        1.06827e-23
6304.04        9.86912e-24        9.00989e-24        1.07283e-23
6324.15        9.91143e-24        9.04867e-24        1.07742e-23
6344.32        9.95392e-24        9.08762e-24        1.08202e-23
6364.55        9.99660e-24        9.12673e-24        1.08665e-23
6384.85        1.00395e-23        9.16602e-24        1.09129e-23
6405.22        1.00825e-23        9.20547e-24        1.09595e-23
6425.64        1.01257e-23        9.24510e-24        1.10064e-23
6446.14        1.01691e-23        9.28490e-24        1.10534e-23
6466.70        1.02128e-23        9.32488e-24        1.11006e-23
6487.32        1.02565e-23        9.36502e-24        1.11481e-23
6508.01        1.03005e-23        9.40534e-24        1.11957e-23
6528.77        1.03447e-23        9.44584e-24        1.12436e-23
6549.59        1.03891e-23        9.48651e-24        1.12916e-23
6570.48        1.04336e-23        9.52736e-24        1.13399e-23
6591.44        1.04783e-23        9.56838e-24        1.13883e-23
6612.46        1.05233e-23        9.60959e-24        1.14370e-23
6633.55        1.05684e-23        9.65097e-24        1.14859e-23
6654.71        1.06137e-23        9.69253e-24        1.15349e-23
6675.93        1.06593e-23        9.73427e-24        1.15842e-23
6697.22        1.07050e-23        9.77620e-24        1.16337e-23
6718.58        1.07509e-23        9.81830e-24        1.16835e-23
6740.01        1.07970e-23        9.86059e-24        1.17334e-23
6761.51        1.08433e-23        9.90306e-24        1.17835e-23
6783.07        1.08898e-23        9.94572e-24        1.18339e-23
6804.71        1.09365e-23        9.98856e-24        1.18845e-23
6826.41        1.09834e-23        1.00316e-23        1.19353e-23
6848.18        1.10305e-23        1.00748e-23        1.19863e-23
6870.02        1.10778e-23        1.01182e-23        1.20375e-23
6891.93        1.11254e-23        1.01618e-23        1.20889e-23
6913.92        1.11731e-23        1.02056e-23        1.21406e-23
6935.97        1.12210e-23        1.02495e-23        1.21925e-23
6958.09        1.12691e-23        1.02937e-23        1.22446e-23
6980.28        1.13175e-23        1.03380e-23        1.22969e-23
7002.54        1.13660e-23        1.03826e-23        1.23495e-23
7024.88        1.14148e-23        1.04273e-23        1.24022e-23
7047.28        1.14637e-23        1.04722e-23        1.24552e-23
7069.76        1.15129e-23        1.05174e-23        1.25085e-23
7092.31        1.15623e-23        1.05627e-23        1.25619e-23
7114.93        1.16119e-23        1.06082e-23        1.26156e-23
7137.62        1.16617e-23        1.06539e-23        1.26695e-23
7160.38        1.17117e-23        1.06998e-23        1.27236e-23
7183.22        1.17620e-23        1.07459e-23        1.27780e-23
7206.13        1.18124e-23        1.07922e-23        1.28326e-23
7229.11        1.18631e-23        1.08387e-23        1.28874e-23
7252.17        1.19140e-23        1.08854e-23        1.29425e-23
7275.30        1.19651e-23        1.09323e-23        1.29978e-23
7298.50        1.20164e-23        1.09794e-23        1.30533e-23
7321.78        1.20679e-23        1.10268e-23        1.31091e-23
7345.13        1.21197e-23        1.10743e-23        1.31651e-23
7368.56        1.21717e-23        1.11220e-23        1.32214e-23
7392.06        1.22239e-23        1.11699e-23        1.32778e-23
7415.64        1.22763e-23        1.12181e-23        1.33346e-23
7439.29        1.23290e-23        1.12664e-23        1.33915e-23
7463.01        1.23819e-23        1.13150e-23        1.34488e-23
7486.82        1.24350e-23        1.13638e-23        1.35062e-23
7510.70        1.24883e-23        1.14127e-23        1.35639e-23
7534.65        1.25419e-23        1.14619e-23        1.36219e-23
7558.68        1.25957e-23        1.15113e-23        1.36800e-23
7582.79        1.26497e-23        1.15609e-23        1.37385e-23
7606.97        1.27040e-23        1.16108e-23        1.37972e-23
7631.23        1.27585e-23        1.16608e-23        1.38561e-23
7655.57        1.28132e-23        1.17111e-23        1.39153e-23
7679.99        1.28681e-23        1.17616e-23        1.39747e-23
7704.48        1.29233e-23        1.18123e-23        1.40344e-23
7729.06        1.29788e-23        1.18632e-23        1.40943e-23
7753.71        1.30344e-23        1.19143e-23        1.41545e-23
7778.44        1.30903e-23        1.19657e-23        1.42150e-23
7803.25        1.31465e-23        1.20172e-23        1.42757e-23
7828.13        1.32028e-23        1.20690e-23        1.43367e-23
7853.10        1.32595e-23        1.21211e-23        1.43979e-23
7878.15        1.33163e-23        1.21733e-23        1.44594e-23
7903.27        1.33734e-23        1.22258e-23        1.45211e-23
7928.48        1.34308e-23        1.22785e-23        1.45831e-23
7953.77        1.34884e-23        1.23314e-23        1.46454e-23
7979.13        1.35462e-23        1.23846e-23        1.47079e-23
8004.58        1.36044e-23        1.24380e-23        1.47708e-23
8030.11        1.36632e-23        1.24920e-23        1.48344e-23
8055.72        1.37222e-23        1.25462e-23        1.48983e-23
8081.42        1.37815e-23        1.26006e-23        1.49624e-23
8107.19        1.38410e-23        1.26553e-23        1.50268e-23
8133.05        1.39008e-23        1.27102e-23        1.50915e-23
8158.99        1.39609e-23        1.27653e-23        1.51565e-23
8185.01        1.40212e-23        1.28207e-23        1.52217e-23
8211.11        1.40818e-23        1.28763e-23        1.52873e-23
8237.30        1.41426e-23        1.29322e-23        1.53531e-23
8263.57        1.42037e-23        1.29883e-23        1.54192e-23
8289.93        1.42651e-23        1.30446e-23        1.54855e-23
8316.37        1.43267e-23        1.31012e-23        1.55522e-23
8342.89        1.43886e-23        1.31580e-23        1.56191e-23
8369.50        1.44507e-23        1.32151e-23        1.56863e-23
8396.20        1.45131e-23        1.32724e-23        1.57538e-23
8422.98        1.45758e-23        1.33300e-23        1.58216e-23
8449.84        1.46388e-23        1.33878e-23        1.58897e-23
8476.79        1.47020e-23        1.34459e-23        1.59581e-23
8503.83        1.47655e-23        1.35042e-23        1.60267e-23
8530.95        1.48292e-23        1.35628e-23        1.60957e-23
8558.16        1.48933e-23        1.36216e-23        1.61649e-23
8585.45        1.49576e-23        1.36807e-23        1.62344e-23
8612.83        1.50221e-23        1.37400e-23        1.63043e-23
8640.30        1.50870e-23        1.37996e-23        1.63744e-23
8667.86        1.51521e-23        1.38594e-23        1.64448e-23
8695.50        1.52175e-23        1.39195e-23        1.65155e-23
8723.24        1.52832e-23        1.39799e-23        1.65865e-23
8751.06        1.53491e-23        1.40405e-23        1.66578e-23
8778.97        1.54154e-23        1.41013e-23        1.67294e-23
8806.97        1.54819e-23        1.41624e-23        1.68013e-23
8835.06        1.55486e-23        1.42238e-23        1.68735e-23
8863.24        1.56157e-23        1.42854e-23        1.69460e-23
8891.51        1.56831e-23        1.43473e-23        1.70188e-23
8919.86        1.57507e-23        1.44095e-23        1.70919e-23
8948.31        1.58186e-23        1.44719e-23        1.71653e-23
8976.85        1.58868e-23        1.45346e-23        1.72390e-23
9005.48        1.59553e-23        1.45976e-23        1.73130e-23
9034.20        1.60240e-23        1.46608e-23        1.73873e-23
9063.02        1.60931e-23        1.47242e-23        1.74619e-23
9091.92        1.61624e-23        1.47880e-23        1.75369e-23
9120.92        1.62321e-23        1.48520e-23        1.76121e-23
9150.01        1.63020e-23        1.49163e-23        1.76877e-23
9179.19        1.63722e-23        1.49808e-23        1.77635e-23
9208.47        1.64427e-23        1.50457e-23        1.78397e-23
9237.84        1.65135e-23        1.51108e-23        1.79162e-23
9267.30        1.65846e-23        1.51761e-23        1.79930e-23
9296.86        1.66560e-23        1.52418e-23        1.80702e-23
9326.51        1.67277e-23        1.53077e-23        1.81476e-23
9356.26        1.67997e-23        1.53739e-23        1.82254e-23
9386.10        1.68720e-23        1.54404e-23        1.83035e-23
9416.03        1.69445e-23        1.55072e-23        1.83819e-23
9446.06        1.70174e-23        1.55742e-23        1.84607e-23
9476.19        1.70906e-23        1.56416e-23        1.85397e-23
9506.42        1.71642e-23        1.57092e-23        1.86191e-23
9536.73        1.72380e-23        1.57771e-23        1.86989e-23
9567.15        1.73121e-23        1.58453e-23        1.87789e-23
9597.66        1.73865e-23        1.59138e-23        1.88593e-23
9628.27        1.74613e-23        1.59825e-23        1.89401e-23
9658.98        1.75364e-23        1.60516e-23        1.90211e-23
9689.79        1.76117e-23        1.61209e-23        1.91025e-23
9720.69        1.76874e-23        1.61906e-23        1.91843e-23
9751.70        1.77635e-23        1.62605e-23        1.92664e-23
9782.80        1.78398e-23        1.63308e-23        1.93488e-23
9814.00        1.79165e-23        1.64013e-23        1.94316e-23
9845.30        1.79934e-23        1.64722e-23        1.95147e-23
9876.70        1.80707e-23        1.65433e-23        1.95982e-23
9908.20        1.81484e-23        1.66148e-23        1.96820e-23
9939.80        1.82263e-23        1.66865e-23        1.97661e-23
9971.50        1.83046e-23        1.67586e-23        1.98507e-23


==> anc/ww_2fhl_constraints.txt <==
#DM constraints, ww, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        1.61751e-22        1.51574e-22        1.71927e-22
 81.29        1.66209e-22        1.55750e-22        1.76667e-22
 81.58        1.70594e-22        1.59858e-22        1.81330e-22
 81.87        1.74878e-22        1.63870e-22        1.85885e-22
 82.16        1.79031e-22        1.67761e-22        1.90302e-22
 82.46        1.83025e-22        1.71500e-22        1.94549e-22
 82.75        1.86826e-22        1.75061e-22        1.98591e-22
 83.04        1.90405e-22        1.78412e-22        2.02398e-22
 83.34        1.93731e-22        1.81527e-22        2.05935e-22
 83.64        1.96774e-22        1.84376e-22        2.09172e-22
 83.94        1.99507e-22        1.86935e-22        2.12079e-22
 84.24        2.01905e-22        1.89179e-22        2.14630e-22
 84.54        2.03945e-22        1.91089e-22        2.16801e-22
 84.84        2.05608e-22        1.92645e-22        2.18571e-22
 85.14        2.06880e-22        1.93835e-22        2.19925e-22
 85.44        2.07751e-22        1.94649e-22        2.20853e-22
 85.75        2.08215e-22        1.95081e-22        2.21349e-22
 86.05        2.08272e-22        1.95132e-22        2.21412e-22
 86.36        2.07925e-22        1.94805e-22        2.21045e-22
 86.67        2.07184e-22        1.94108e-22        2.20259e-22
 86.98        2.06060e-22        1.93053e-22        2.19067e-22
 87.29        2.04572e-22        1.91657e-22        2.17487e-22
 87.60        2.02739e-22        1.89938e-22        2.15540e-22
 87.91        2.00585e-22        1.87917e-22        2.13252e-22
 88.23        1.98134e-22        1.85620e-22        2.10649e-22
 88.54        1.95415e-22        1.83070e-22        2.07761e-22
 88.86        1.92455e-22        1.80295e-22        2.04616e-22
 89.17        1.89283e-22        1.77321e-22        2.01245e-22
 89.49        1.85928e-22        1.74176e-22        1.97680e-22
 89.81        1.82417e-22        1.70885e-22        1.93949e-22
 90.13        1.78778e-22        1.67474e-22        1.90082e-22
 90.45        1.75036e-22        1.63967e-22        1.86105e-22
 90.78        1.71217e-22        1.60387e-22        1.82046e-22
 91.10        1.67342e-22        1.56756e-22        1.77929e-22
 91.43        1.63434e-22        1.53093e-22        1.73775e-22
 91.75        1.59510e-22        1.49416e-22        1.69605e-22
 92.08        1.55589e-22        1.45741e-22        1.65437e-22
 92.41        1.51685e-22        1.42083e-22        1.61288e-22
 92.74        1.47813e-22        1.38454e-22        1.57172e-22
 93.07        1.43983e-22        1.34865e-22        1.53101e-22
 93.40        1.40207e-22        1.31326e-22        1.49087e-22
 93.73        1.36492e-22        1.27845e-22        1.45139e-22
 94.07        1.32846e-22        1.24429e-22        1.41264e-22
 94.40        1.29275e-22        1.21083e-22        1.37468e-22
 94.74        1.25784e-22        1.17811e-22        1.33757e-22
 95.08        1.22376e-22        1.14618e-22        1.30135e-22
 95.42        1.19055e-22        1.11506e-22        1.26604e-22
 95.76        1.15821e-22        1.08476e-22        1.23167e-22
 96.10        1.12677e-22        1.05530e-22        1.19824e-22
 96.44        1.09623e-22        1.02668e-22        1.16577e-22
 96.79        1.06658e-22        9.98902e-23        1.13426e-22
 97.13        1.03783e-22        9.71965e-23        1.10370e-22
 97.48        1.00997e-22        9.45859e-23        1.07408e-22
 97.83        9.82982e-23        9.20573e-23        1.04539e-22
 98.17        9.56855e-23        8.96094e-23        1.01762e-22
 98.52        9.31573e-23        8.72406e-23        9.90740e-23
 98.88        9.07117e-23        8.49492e-23        9.64741e-23
 99.23        8.83467e-23        8.27334e-23        9.39599e-23
 99.58        8.60602e-23        8.05912e-23        9.15292e-23
 99.94        8.38501e-23        7.85205e-23        8.91796e-23
100.29        8.17141e-23        7.65194e-23        8.69089e-23
100.65        7.96501e-23        7.45856e-23        8.47146e-23
101.01        7.76556e-23        7.27170e-23        8.25943e-23
101.37        7.57286e-23        7.09116e-23        8.05456e-23
101.73        7.38667e-23        6.91672e-23        7.85661e-23
102.10        7.20676e-23        6.74818e-23        7.66535e-23
102.46        7.03293e-23        6.58532e-23        7.48054e-23
102.83        6.86495e-23        6.42795e-23        7.30195e-23
103.19        6.70262e-23        6.27587e-23        7.12937e-23
103.56        6.54572e-23        6.12888e-23        6.96256e-23
103.93        6.39407e-23        5.98681e-23        6.80133e-23
104.30        6.24746e-23        5.84946e-23        6.64546e-23
104.67        6.10571e-23        5.71667e-23        6.49476e-23
105.05        5.96864e-23        5.58825e-23        6.34902e-23
105.42        5.83606e-23        5.46405e-23        6.20807e-23
105.80        5.70782e-23        5.34391e-23        6.07172e-23
106.17        5.58374e-23        5.22767e-23        5.93980e-23
106.55        5.46366e-23        5.11519e-23        5.81214e-23
106.93        5.34745e-23        5.00632e-23        5.68858e-23
107.32        5.23494e-23        4.90092e-23        5.56896e-23
107.70        5.12600e-23        4.79887e-23        5.45313e-23
108.08        5.02049e-23        4.70003e-23        5.34095e-23
108.47        4.91828e-23        4.60428e-23        5.23229e-23
108.85        4.81926e-23        4.51152e-23        5.12700e-23
109.24        4.72329e-23        4.42161e-23        5.02496e-23
109.63        4.63026e-23        4.33447e-23        4.92605e-23
110.02        4.54006e-23        4.24998e-23        4.83015e-23
110.42        4.45260e-23        4.16804e-23        4.73715e-23
110.81        4.36775e-23        4.08857e-23        4.64694e-23
111.21        4.28544e-23        4.01146e-23        4.55942e-23
111.60        4.20556e-23        3.93663e-23        4.47449e-23
112.00        4.12802e-23        3.86400e-23        4.39205e-23
112.40        4.05275e-23        3.79348e-23        4.31201e-23
112.80        3.97965e-23        3.72501e-23        4.23429e-23
113.20        3.90864e-23        3.65850e-23        4.15879e-23
113.61        3.83966e-23        3.59388e-23        4.08545e-23
114.01        3.77263e-23        3.53109e-23        4.01418e-23
114.42        3.70748e-23        3.47006e-23        3.94491e-23
114.83        3.64415e-23        3.41074e-23        3.87756e-23
115.24        3.58256e-23        3.35305e-23        3.81208e-23
115.65        3.52266e-23        3.29694e-23        3.74839e-23
116.06        3.46439e-23        3.24236e-23        3.68643e-23
116.47        3.40770e-23        3.18925e-23        3.62615e-23
116.89        3.35252e-23        3.13756e-23        3.56748e-23
117.31        3.29881e-23        3.08725e-23        3.51037e-23
117.73        3.24652e-23        3.03827e-23        3.45477e-23
118.15        3.19559e-23        2.99057e-23        3.40062e-23
118.57        3.14599e-23        2.94410e-23        3.34788e-23
118.99        3.09767e-23        2.89884e-23        3.29649e-23
119.41        3.05058e-23        2.85473e-23        3.24643e-23
119.84        3.00469e-23        2.81175e-23        3.19763e-23
120.27        2.95995e-23        2.76984e-23        3.15006e-23
120.70        2.91633e-23        2.72899e-23        3.10368e-23
121.13        2.87380e-23        2.68915e-23        3.05846e-23
121.56        2.83231e-23        2.65028e-23        3.01434e-23
121.99        2.79184e-23        2.61237e-23        2.97131e-23
122.43        2.75235e-23        2.57538e-23        2.92932e-23
122.87        2.71381e-23        2.53928e-23        2.88834e-23
123.30        2.67619e-23        2.50405e-23        2.84834e-23
123.74        2.63947e-23        2.46965e-23        2.80928e-23
124.18        2.60361e-23        2.43606e-23        2.77115e-23
124.63        2.56858e-23        2.40325e-23        2.73391e-23
125.07        2.53437e-23        2.37121e-23        2.69754e-23
125.52        2.50099e-23        2.33994e-23        2.66205e-23
125.97        2.46844e-23        2.30945e-23        2.62743e-23
126.42        2.43668e-23        2.27970e-23        2.59366e-23
126.87        2.40569e-23        2.25067e-23        2.56071e-23
127.32        2.37544e-23        2.22234e-23        2.52854e-23
127.77        2.34591e-23        2.19468e-23        2.49714e-23
128.23        2.31708e-23        2.16767e-23        2.46648e-23
128.69        2.28891e-23        2.14129e-23        2.43654e-23
129.15        2.26140e-23        2.11552e-23        2.40728e-23
129.61        2.23452e-23        2.09034e-23        2.37870e-23
130.07        2.20824e-23        2.06573e-23        2.35076e-23
130.53        2.18256e-23        2.04167e-23        2.32345e-23
131.00        2.15745e-23        2.01815e-23        2.29675e-23
131.47        2.13289e-23        1.99514e-23        2.27064e-23
131.93        2.10887e-23        1.97264e-23        2.24510e-23
132.41        2.08537e-23        1.95063e-23        2.22011e-23
132.88        2.06238e-23        1.92909e-23        2.19567e-23
133.35        2.03988e-23        1.90802e-23        2.17174e-23
133.83        2.01785e-23        1.88738e-23        2.14832e-23
134.31        1.99629e-23        1.86719e-23        2.12539e-23
134.78        1.97517e-23        1.84741e-23        2.10294e-23
135.27        1.95449e-23        1.82803e-23        2.08095e-23
135.75        1.93419e-23        1.80902e-23        2.05937e-23
136.23        1.91427e-23        1.79036e-23        2.03818e-23
136.72        1.89472e-23        1.77204e-23        2.01739e-23
137.21        1.87552e-23        1.75406e-23        1.99698e-23
137.69        1.85667e-23        1.73640e-23        1.97694e-23
138.19        1.83816e-23        1.71906e-23        1.95726e-23
138.68        1.81999e-23        1.70204e-23        1.93794e-23
139.17        1.80214e-23        1.68532e-23        1.91896e-23
139.67        1.78461e-23        1.66890e-23        1.90032e-23
140.17        1.76739e-23        1.65277e-23        1.88201e-23
140.67        1.75048e-23        1.63693e-23        1.86403e-23
141.17        1.73386e-23        1.62136e-23        1.84636e-23
141.67        1.71753e-23        1.60606e-23        1.82900e-23
142.18        1.70149e-23        1.59104e-23        1.81194e-23
142.69        1.68572e-23        1.57627e-23        1.79518e-23
143.20        1.67023e-23        1.56175e-23        1.77870e-23
143.71        1.65500e-23        1.54748e-23        1.76251e-23
144.22        1.64003e-23        1.53346e-23        1.74659e-23
144.73        1.62531e-23        1.51967e-23        1.73094e-23
145.25        1.61084e-23        1.50612e-23        1.71556e-23
145.77        1.59660e-23        1.49278e-23        1.70042e-23
146.29        1.58260e-23        1.47966e-23        1.68553e-23
146.81        1.56881e-23        1.46675e-23        1.67088e-23
147.33        1.55525e-23        1.45405e-23        1.65646e-23
147.86        1.54190e-23        1.44154e-23        1.64226e-23
148.39        1.52877e-23        1.42924e-23        1.62830e-23
148.92        1.51584e-23        1.41712e-23        1.61455e-23
149.45        1.50311e-23        1.40520e-23        1.60102e-23
149.98        1.49058e-23        1.39347e-23        1.58770e-23
150.52        1.47781e-23        1.38151e-23        1.57410e-23
151.05        1.46521e-23        1.36972e-23        1.56070e-23
151.59        1.45281e-23        1.35812e-23        1.54750e-23
152.13        1.44059e-23        1.34669e-23        1.53450e-23
152.67        1.42857e-23        1.33543e-23        1.52170e-23
153.22        1.41672e-23        1.32435e-23        1.50909e-23
153.77        1.40506e-23        1.31343e-23        1.49668e-23
154.31        1.39357e-23        1.30268e-23        1.48445e-23
154.87        1.38225e-23        1.29209e-23        1.47241e-23
155.42        1.37111e-23        1.28166e-23        1.46055e-23
155.97        1.36015e-23        1.27141e-23        1.44889e-23
156.53        1.34937e-23        1.26132e-23        1.43741e-23
157.09        1.33876e-23        1.25140e-23        1.42613e-23
157.65        1.32833e-23        1.24164e-23        1.41503e-23
158.21        1.31807e-23        1.23203e-23        1.40410e-23
158.77        1.30796e-23        1.22258e-23        1.39335e-23
159.34        1.29802e-23        1.21327e-23        1.38277e-23
159.91        1.28824e-23        1.20412e-23        1.37236e-23
160.48        1.27861e-23        1.19510e-23        1.36211e-23
161.05        1.26913e-23        1.18623e-23        1.35202e-23
161.63        1.25979e-23        1.17750e-23        1.34209e-23
162.20        1.25060e-23        1.16890e-23        1.33231e-23
162.78        1.24155e-23        1.16043e-23        1.32268e-23
163.36        1.23264e-23        1.15209e-23        1.31319e-23
163.94        1.22386e-23        1.14387e-23        1.30385e-23
164.53        1.21522e-23        1.13578e-23        1.29465e-23
165.12        1.20670e-23        1.12781e-23        1.28559e-23
165.71        1.19831e-23        1.11996e-23        1.27666e-23
166.30        1.19005e-23        1.11223e-23        1.26787e-23
166.89        1.18190e-23        1.10460e-23        1.25920e-23
167.49        1.17388e-23        1.09709e-23        1.25066e-23
168.08        1.16597e-23        1.08969e-23        1.24225e-23
168.68        1.15817e-23        1.08240e-23        1.23395e-23
169.28        1.15049e-23        1.07521e-23        1.22578e-23
169.89        1.14292e-23        1.06812e-23        1.21772e-23
170.49        1.13546e-23        1.06113e-23        1.20978e-23
171.10        1.12810e-23        1.05425e-23        1.20195e-23
171.71        1.12084e-23        1.04746e-23        1.19423e-23
172.33        1.11369e-23        1.04077e-23        1.18662e-23
172.94        1.10664e-23        1.03417e-23        1.17912e-23
173.56        1.09969e-23        1.02766e-23        1.17172e-23
174.18        1.09284e-23        1.02125e-23        1.16443e-23
174.80        1.08608e-23        1.01492e-23        1.15724e-23
175.42        1.07941e-23        1.00868e-23        1.15014e-23
176.05        1.07284e-23        1.00253e-23        1.14315e-23
176.68        1.06635e-23        9.96460e-24        1.13625e-23
177.31        1.05996e-23        9.90472e-24        1.12944e-23
177.94        1.05364e-23        9.84565e-24        1.12272e-23
178.57        1.04742e-23        9.78737e-24        1.11610e-23
179.21        1.04127e-23        9.72987e-24        1.10956e-23
179.85        1.03521e-23        9.67313e-24        1.10311e-23
180.49        1.02923e-23        9.61715e-24        1.09675e-23
181.13        1.02333e-23        9.56189e-24        1.09047e-23
181.78        1.01750e-23        9.50737e-24        1.08427e-23
182.43        1.01175e-23        9.45355e-24        1.07815e-23
183.08        1.00608e-23        9.40042e-24        1.07211e-23
183.73        1.00048e-23        9.34799e-24        1.06615e-23
184.39        9.94946e-24        9.29622e-24        1.06027e-23
185.05        9.89486e-24        9.24512e-24        1.05446e-23
185.71        9.84096e-24        9.19466e-24        1.04873e-23
186.37        9.78774e-24        9.14485e-24        1.04306e-23
187.03        9.73520e-24        9.09566e-24        1.03747e-23
187.70        9.68331e-24        9.04709e-24        1.03195e-23
188.37        9.63207e-24        8.99912e-24        1.02650e-23
189.04        9.58146e-24        8.95175e-24        1.02112e-23
189.72        9.53149e-24        8.90496e-24        1.01580e-23
190.39        9.48213e-24        8.85876e-24        1.01055e-23
191.07        9.43339e-24        8.81313e-24        1.00536e-23
191.75        9.38526e-24        8.76808e-24        1.00024e-23
192.44        9.33773e-24        8.72358e-24        9.95188e-24
193.13        9.29080e-24        8.67964e-24        9.90195e-24
193.81        9.24444e-24        8.63625e-24        9.85264e-24
194.51        9.19866e-24        8.59338e-24        9.80393e-24
195.20        9.15343e-24        8.55104e-24        9.75582e-24
195.90        9.10876e-24        8.50922e-24        9.70830e-24
196.59        9.06463e-24        8.46791e-24        9.66136e-24
197.30        9.02104e-24        8.42709e-24        9.61498e-24
198.00        8.97796e-24        8.38677e-24        9.56916e-24
198.71        8.93541e-24        8.34692e-24        9.52389e-24
199.41        8.89336e-24        8.30755e-24        9.47917e-24
200.13        8.85163e-24        8.26848e-24        9.43477e-24
200.84        8.80952e-24        8.22909e-24        9.38995e-24
201.56        8.76790e-24        8.19016e-24        9.34565e-24
202.28        8.72677e-24        8.15167e-24        9.30187e-24
203.00        8.68611e-24        8.11363e-24        9.25859e-24
203.72        8.64592e-24        8.07603e-24        9.21581e-24
204.45        8.60619e-24        8.03885e-24        9.17352e-24
205.18        8.56690e-24        8.00210e-24        9.13171e-24
205.91        8.52807e-24        7.96577e-24        9.09037e-24
206.64        8.48967e-24        7.92984e-24        9.04950e-24
207.38        8.45171e-24        7.89432e-24        9.00909e-24
208.12        8.41416e-24        7.85919e-24        8.96914e-24
208.86        8.37704e-24        7.82446e-24        8.92963e-24
209.61        8.34033e-24        7.79011e-24        8.89055e-24
210.36        8.30404e-24        7.75615e-24        8.85192e-24
211.11        8.26822e-24        7.72263e-24        8.81380e-24
211.86        8.23288e-24        7.68957e-24        8.77619e-24
212.62        8.19801e-24        7.65694e-24        8.73908e-24
213.37        8.16360e-24        7.62474e-24        8.70246e-24
214.14        8.12964e-24        7.59297e-24        8.66632e-24
214.90        8.09613e-24        7.56161e-24        8.63066e-24
215.67        8.06306e-24        7.53066e-24        8.59546e-24
216.44        8.03041e-24        7.50011e-24        8.56071e-24
217.21        7.99819e-24        7.46995e-24        8.52642e-24
217.98        7.96637e-24        7.44018e-24        8.49256e-24
218.76        7.93496e-24        7.41079e-24        8.45914e-24
219.54        7.90395e-24        7.38177e-24        8.42614e-24
220.32        7.87334e-24        7.35311e-24        8.39356e-24
221.11        7.84310e-24        7.32481e-24        8.36139e-24
221.90        7.81324e-24        7.29687e-24        8.32962e-24
222.69        7.78376e-24        7.26928e-24        8.29824e-24
223.48        7.75464e-24        7.24202e-24        8.26725e-24
224.28        7.72587e-24        7.21510e-24        8.23665e-24
225.08        7.69746e-24        7.18851e-24        8.20642e-24
225.88        7.66940e-24        7.16224e-24        8.17656e-24
226.69        7.64167e-24        7.13629e-24        8.14706e-24
227.50        7.61428e-24        7.11065e-24        8.11792e-24
228.31        7.58722e-24        7.08532e-24        8.08912e-24
229.12        7.56049e-24        7.06030e-24        8.06068e-24
229.94        7.53407e-24        7.03557e-24        8.03257e-24
230.76        7.50795e-24        7.01111e-24        8.00478e-24
231.59        7.48210e-24        6.98692e-24        7.97728e-24
232.41        7.45653e-24        6.96298e-24        7.95007e-24
233.24        7.43122e-24        6.93929e-24        7.92315e-24
234.07        7.40617e-24        6.91584e-24        7.89650e-24
234.91        7.38138e-24        6.89264e-24        7.87013e-24
235.75        7.35685e-24        6.86967e-24        7.84404e-24
236.59        7.33257e-24        6.84694e-24        7.81821e-24
237.43        7.30854e-24        6.82444e-24        7.79265e-24
238.28        7.28476e-24        6.80217e-24        7.76734e-24
239.13        7.26121e-24        6.78013e-24        7.74230e-24
239.98        7.23791e-24        6.75831e-24        7.71751e-24
240.84        7.21484e-24        6.73671e-24        7.69297e-24
241.70        7.19200e-24        6.71533e-24        7.66867e-24
242.56        7.16939e-24        6.69416e-24        7.64462e-24
243.42        7.14700e-24        6.67320e-24        7.62081e-24
244.29        7.12484e-24        6.65244e-24        7.59724e-24
245.16        7.10290e-24        6.63190e-24        7.57390e-24
246.04        7.08118e-24        6.61155e-24        7.55080e-24
246.92        7.05966e-24        6.59141e-24        7.52792e-24
247.80        7.03836e-24        6.57146e-24        7.50526e-24
248.68        7.01727e-24        6.55171e-24        7.48283e-24
249.57        6.99638e-24        6.53215e-24        7.46061e-24
250.46        6.97571e-24        6.51279e-24        7.43862e-24
251.35        6.95527e-24        6.49365e-24        7.41689e-24
252.25        6.93509e-24        6.47475e-24        7.39543e-24
253.15        6.91514e-24        6.45607e-24        7.37422e-24
254.05        6.89544e-24        6.43761e-24        7.35327e-24
254.96        6.87597e-24        6.41938e-24        7.33256e-24
255.87        6.85673e-24        6.40136e-24        7.31211e-24
256.78        6.83772e-24        6.38355e-24        7.29189e-24
257.70        6.81894e-24        6.36596e-24        7.27192e-24
258.62        6.80037e-24        6.34857e-24        7.25218e-24
259.54        6.78202e-24        6.33138e-24        7.23267e-24
260.46        6.76389e-24        6.31439e-24        7.21339e-24
261.39        6.74597e-24        6.29760e-24        7.19434e-24
262.33        6.72825e-24        6.28100e-24        7.17551e-24
263.26        6.71074e-24        6.26460e-24        7.15689e-24
264.20        6.69344e-24        6.24838e-24        7.13849e-24
265.14        6.67633e-24        6.23235e-24        7.12030e-24
266.09        6.65941e-24        6.21650e-24        7.10232e-24
267.04        6.64269e-24        6.20083e-24        7.08455e-24
267.99        6.62616e-24        6.18534e-24        7.06697e-24
268.95        6.60981e-24        6.17002e-24        7.04960e-24
269.91        6.59365e-24        6.15488e-24        7.03242e-24
270.87        6.57768e-24        6.13991e-24        7.01545e-24
271.84        6.56190e-24        6.12513e-24        6.99868e-24
272.80        6.54632e-24        6.11052e-24        6.98213e-24
273.78        6.53094e-24        6.09610e-24        6.96577e-24
274.75        6.51573e-24        6.08185e-24        6.94962e-24
275.73        6.50072e-24        6.06777e-24        6.93366e-24
276.72        6.48589e-24        6.05387e-24        6.91790e-24
277.71        6.47123e-24        6.04013e-24        6.90233e-24
278.70        6.45676e-24        6.02656e-24        6.88695e-24
279.69        6.44246e-24        6.01315e-24        6.87176e-24
280.69        6.42833e-24        5.99991e-24        6.85675e-24
281.69        6.41437e-24        5.98682e-24        6.84192e-24
282.69        6.40058e-24        5.97389e-24        6.82727e-24
283.70        6.38695e-24        5.96111e-24        6.81279e-24
284.72        6.37348e-24        5.94848e-24        6.79849e-24
285.73        6.36018e-24        5.93600e-24        6.78436e-24
286.75        6.34703e-24        5.92367e-24        6.77039e-24
287.77        6.33404e-24        5.91148e-24        6.75660e-24
288.80        6.32120e-24        5.89944e-24        6.74296e-24
289.83        6.30851e-24        5.88754e-24        6.72949e-24
290.86        6.29598e-24        5.87579e-24        6.71618e-24
291.90        6.28363e-24        5.86419e-24        6.70306e-24
292.94        6.27144e-24        5.85276e-24        6.69012e-24
293.99        6.25942e-24        5.84148e-24        6.67736e-24
295.04        6.24756e-24        5.83035e-24        6.66477e-24
296.09        6.23586e-24        5.81937e-24        6.65235e-24
297.15        6.22433e-24        5.80855e-24        6.64010e-24
298.21        6.21295e-24        5.79787e-24        6.62803e-24
299.27        6.20172e-24        5.78733e-24        6.61611e-24
300.34        6.19042e-24        5.77673e-24        6.60411e-24
301.41        6.17878e-24        5.76583e-24        6.59172e-24
302.48        6.16728e-24        5.75507e-24        6.57949e-24
303.56        6.15593e-24        5.74445e-24        6.56741e-24
304.65        6.14473e-24        5.73396e-24        6.55549e-24
305.73        6.13366e-24        5.72360e-24        6.54372e-24
306.82        6.12274e-24        5.71337e-24        6.53210e-24
307.92        6.11195e-24        5.70328e-24        6.52063e-24
309.02        6.10130e-24        5.69331e-24        6.50930e-24
310.12        6.09079e-24        5.68346e-24        6.49812e-24
311.22        6.08040e-24        5.67374e-24        6.48707e-24
312.33        6.07015e-24        5.66414e-24        6.47617e-24
313.45        6.06003e-24        5.65465e-24        6.46540e-24
314.57        6.05003e-24        5.64529e-24        6.45476e-24
315.69        6.04015e-24        5.63604e-24        6.44426e-24
316.82        6.03040e-24        5.62691e-24        6.43390e-24
317.95        6.02078e-24        5.61789e-24        6.42366e-24
319.08        6.01127e-24        5.60899e-24        6.41355e-24
320.22        6.00188e-24        5.60019e-24        6.40356e-24
321.36        5.99260e-24        5.59150e-24        6.39370e-24
322.51        5.98344e-24        5.58292e-24        6.38396e-24
323.66        5.97440e-24        5.57445e-24        6.37435e-24
324.81        5.96546e-24        5.56608e-24        6.36485e-24
325.97        5.95664e-24        5.55781e-24        6.35547e-24
327.13        5.94793e-24        5.54965e-24        6.34620e-24
328.30        5.93932e-24        5.54158e-24        6.33706e-24
329.47        5.93082e-24        5.53362e-24        6.32802e-24
330.65        5.92242e-24        5.52575e-24        6.31910e-24
331.83        5.91413e-24        5.51798e-24        6.31028e-24
333.01        5.90594e-24        5.51030e-24        6.30158e-24
334.20        5.89785e-24        5.50272e-24        6.29298e-24
335.39        5.88986e-24        5.49523e-24        6.28449e-24
336.59        5.88197e-24        5.48783e-24        6.27610e-24
337.79        5.87417e-24        5.48052e-24        6.26782e-24
338.99        5.86647e-24        5.47330e-24        6.25964e-24
340.20        5.85886e-24        5.46617e-24        6.25156e-24
341.42        5.85135e-24        5.45913e-24        6.24358e-24
342.63        5.84393e-24        5.45217e-24        6.23570e-24
343.86        5.83660e-24        5.44529e-24        6.22791e-24
345.08        5.82936e-24        5.43850e-24        6.22022e-24
346.31        5.82225e-24        5.43183e-24        6.21266e-24
347.55        5.81528e-24        5.42529e-24        6.20526e-24
348.79        5.80845e-24        5.41889e-24        6.19802e-24
350.03        5.80177e-24        5.41262e-24        6.19092e-24
351.28        5.79523e-24        5.40648e-24        6.18398e-24
352.53        5.78883e-24        5.40047e-24        6.17718e-24
353.79        5.78256e-24        5.39459e-24        6.17053e-24
355.05        5.77643e-24        5.38883e-24        6.16402e-24
356.32        5.77043e-24        5.38320e-24        6.15766e-24
357.59        5.76456e-24        5.37769e-24        6.15143e-24
358.87        5.75882e-24        5.37230e-24        6.14534e-24
360.15        5.75321e-24        5.36703e-24        6.13939e-24
361.43        5.74772e-24        5.36187e-24        6.13357e-24
362.72        5.74236e-24        5.35683e-24        6.12789e-24
364.02        5.73712e-24        5.35191e-24        6.12233e-24
365.32        5.73200e-24        5.34709e-24        6.11690e-24
366.62        5.72700e-24        5.34239e-24        6.11160e-24
367.93        5.72211e-24        5.33780e-24        6.10643e-24
369.24        5.71735e-24        5.33331e-24        6.10138e-24
370.56        5.71269e-24        5.32894e-24        6.09645e-24
371.88        5.70815e-24        5.32466e-24        6.09164e-24
373.20        5.70372e-24        5.32049e-24        6.08695e-24
374.54        5.69940e-24        5.31642e-24        6.08237e-24
375.87        5.69519e-24        5.31246e-24        6.07792e-24
377.21        5.69108e-24        5.30859e-24        6.07357e-24
378.56        5.68708e-24        5.30482e-24        6.06934e-24
379.91        5.68318e-24        5.30115e-24        6.06522e-24
381.26        5.67938e-24        5.29756e-24        6.06119e-24
382.62        5.67564e-24        5.29404e-24        6.05725e-24
383.99        5.67198e-24        5.29058e-24        6.05338e-24
385.36        5.66839e-24        5.28720e-24        6.04958e-24
386.73        5.66487e-24        5.28388e-24        6.04586e-24
388.11        5.66142e-24        5.28062e-24        6.04222e-24
389.50        5.65804e-24        5.27742e-24        6.03865e-24
390.89        5.65472e-24        5.27429e-24        6.03515e-24
392.28        5.65147e-24        5.27122e-24        6.03172e-24
393.68        5.64829e-24        5.26822e-24        6.02836e-24
395.09        5.64517e-24        5.26527e-24        6.02508e-24
396.50        5.64212e-24        5.26239e-24        6.02186e-24
397.91        5.63913e-24        5.25956e-24        6.01871e-24
399.33        5.63621e-24        5.25679e-24        6.01563e-24
400.75        5.63320e-24        5.25395e-24        6.01245e-24
402.18        5.63012e-24        5.25105e-24        6.00918e-24
403.62        5.62710e-24        5.24821e-24        6.00599e-24
405.06        5.62414e-24        5.24542e-24        6.00285e-24
406.50        5.62123e-24        5.24268e-24        5.99978e-24
407.95        5.61839e-24        5.24001e-24        5.99678e-24
409.41        5.61561e-24        5.23738e-24        5.99383e-24
410.87        5.61288e-24        5.23481e-24        5.99095e-24
412.33        5.61021e-24        5.23229e-24        5.98812e-24
413.81        5.60759e-24        5.22982e-24        5.98536e-24
415.28        5.60503e-24        5.22740e-24        5.98266e-24
416.76        5.60253e-24        5.22504e-24        5.98001e-24
418.25        5.60007e-24        5.22273e-24        5.97742e-24
419.74        5.59768e-24        5.22046e-24        5.97489e-24
421.24        5.59533e-24        5.21825e-24        5.97242e-24
422.74        5.59304e-24        5.21608e-24        5.97000e-24
424.25        5.59080e-24        5.21396e-24        5.96763e-24
425.76        5.58862e-24        5.21190e-24        5.96533e-24
427.28        5.58654e-24        5.20993e-24        5.96315e-24
428.81        5.58458e-24        5.20807e-24        5.96108e-24
430.34        5.58272e-24        5.20631e-24        5.95913e-24
431.87        5.58098e-24        5.20466e-24        5.95729e-24
433.41        5.57934e-24        5.20310e-24        5.95558e-24
434.96        5.57781e-24        5.20165e-24        5.95397e-24
436.51        5.57638e-24        5.20029e-24        5.95248e-24
438.07        5.57506e-24        5.19902e-24        5.95110e-24
439.63        5.57384e-24        5.19786e-24        5.94982e-24
441.20        5.57272e-24        5.19679e-24        5.94866e-24
442.77        5.57171e-24        5.19581e-24        5.94761e-24
444.35        5.57079e-24        5.19492e-24        5.94666e-24
445.94        5.56997e-24        5.19413e-24        5.94581e-24
447.53        5.56925e-24        5.19343e-24        5.94507e-24
449.12        5.56862e-24        5.19281e-24        5.94443e-24
450.73        5.56809e-24        5.19229e-24        5.94389e-24
452.33        5.56765e-24        5.19185e-24        5.94346e-24
453.95        5.56731e-24        5.19150e-24        5.94312e-24
455.57        5.56706e-24        5.19123e-24        5.94288e-24
457.19        5.56690e-24        5.19105e-24        5.94274e-24
458.82        5.56682e-24        5.19095e-24        5.94269e-24
460.46        5.56684e-24        5.19094e-24        5.94274e-24
462.10        5.56695e-24        5.19101e-24        5.94289e-24
463.75        5.56714e-24        5.19116e-24        5.94313e-24
465.41        5.56742e-24        5.19139e-24        5.94345e-24
467.07        5.56779e-24        5.19170e-24        5.94388e-24
468.73        5.56824e-24        5.19209e-24        5.94439e-24
470.40        5.56877e-24        5.19255e-24        5.94499e-24
472.08        5.56939e-24        5.19310e-24        5.94568e-24
473.77        5.57009e-24        5.19372e-24        5.94646e-24
475.46        5.57086e-24        5.19441e-24        5.94732e-24
477.15        5.57170e-24        5.19516e-24        5.94824e-24
478.85        5.57258e-24        5.19594e-24        5.94921e-24
480.56        5.57350e-24        5.19677e-24        5.95023e-24
482.28        5.57447e-24        5.19765e-24        5.95130e-24
484.00        5.57548e-24        5.19856e-24        5.95241e-24
485.72        5.57654e-24        5.19951e-24        5.95357e-24
487.46        5.57764e-24        5.20051e-24        5.95478e-24
489.20        5.57879e-24        5.20154e-24        5.95603e-24
490.94        5.57997e-24        5.20261e-24        5.95733e-24
492.69        5.58120e-24        5.20373e-24        5.95868e-24
494.45        5.58247e-24        5.20488e-24        5.96007e-24
496.21        5.58379e-24        5.20607e-24        5.96150e-24
497.98        5.58514e-24        5.20730e-24        5.96298e-24
499.76        5.58653e-24        5.20856e-24        5.96450e-24
501.54        5.58780e-24        5.20972e-24        5.96588e-24
503.33        5.58907e-24        5.21088e-24        5.96727e-24
505.13        5.59039e-24        5.21209e-24        5.96870e-24
506.93        5.59175e-24        5.21333e-24        5.97017e-24
508.74        5.59314e-24        5.21460e-24        5.97168e-24
510.55        5.59457e-24        5.21591e-24        5.97323e-24
512.38        5.59604e-24        5.21725e-24        5.97482e-24
514.20        5.59754e-24        5.21863e-24        5.97646e-24
516.04        5.59909e-24        5.22005e-24        5.97813e-24
517.88        5.60067e-24        5.22149e-24        5.97984e-24
519.73        5.60228e-24        5.22297e-24        5.98159e-24
521.58        5.60393e-24        5.22449e-24        5.98338e-24
523.44        5.60562e-24        5.22603e-24        5.98520e-24
525.31        5.60734e-24        5.22761e-24        5.98707e-24
527.18        5.60914e-24        5.22926e-24        5.98901e-24
529.06        5.61103e-24        5.23100e-24        5.99106e-24
530.95        5.61302e-24        5.23283e-24        5.99321e-24
532.84        5.61511e-24        5.23475e-24        5.99547e-24
534.74        5.61729e-24        5.23676e-24        5.99782e-24
536.65        5.61956e-24        5.23885e-24        6.00027e-24
538.57        5.62193e-24        5.24103e-24        6.00283e-24
540.49        5.62439e-24        5.24330e-24        6.00548e-24
542.42        5.62694e-24        5.24565e-24        6.00823e-24
544.35        5.62957e-24        5.24808e-24        6.01107e-24
546.29        5.63230e-24        5.25060e-24        6.01401e-24
548.24        5.63512e-24        5.25320e-24        6.01705e-24
550.20        5.63803e-24        5.25588e-24        6.02018e-24
552.16        5.64102e-24        5.25864e-24        6.02340e-24
554.13        5.64410e-24        5.26149e-24        6.02671e-24
556.11        5.64727e-24        5.26441e-24        6.03012e-24
558.09        5.65052e-24        5.26741e-24        6.03362e-24
560.08        5.65385e-24        5.27050e-24        6.03721e-24
562.08        5.65727e-24        5.27366e-24        6.04089e-24
564.08        5.66078e-24        5.27690e-24        6.04466e-24
566.10        5.66436e-24        5.28021e-24        6.04852e-24
568.12        5.66803e-24        5.28360e-24        6.05246e-24
570.14        5.67178e-24        5.28707e-24        6.05650e-24
572.18        5.67562e-24        5.29062e-24        6.06062e-24
574.22        5.67953e-24        5.29423e-24        6.06482e-24
576.27        5.68351e-24        5.29792e-24        6.06911e-24
578.32        5.68755e-24        5.30166e-24        6.07345e-24
580.39        5.69164e-24        5.30544e-24        6.07784e-24
582.46        5.69578e-24        5.30927e-24        6.08229e-24
584.53        5.69996e-24        5.31314e-24        6.08679e-24
586.62        5.70420e-24        5.31706e-24        6.09134e-24
588.71        5.70848e-24        5.32102e-24        6.09594e-24
590.81        5.71281e-24        5.32503e-24        6.10060e-24
592.92        5.71719e-24        5.32908e-24        6.10530e-24
595.03        5.72162e-24        5.33318e-24        6.11006e-24
597.16        5.72609e-24        5.33732e-24        6.11486e-24
599.29        5.73061e-24        5.34150e-24        6.11972e-24
601.43        5.73503e-24        5.34560e-24        6.12446e-24
603.57        5.73942e-24        5.34967e-24        6.12917e-24
605.72        5.74385e-24        5.35379e-24        6.13392e-24
607.88        5.74833e-24        5.35794e-24        6.13873e-24
610.05        5.75286e-24        5.36214e-24        6.14357e-24
612.23        5.75742e-24        5.36637e-24        6.14847e-24
614.41        5.76203e-24        5.37065e-24        6.15341e-24
616.61        5.76668e-24        5.37497e-24        6.15840e-24
618.81        5.77138e-24        5.37932e-24        6.16344e-24
621.01        5.77612e-24        5.38372e-24        6.16851e-24
623.23        5.78090e-24        5.38816e-24        6.17364e-24
625.45        5.78572e-24        5.39263e-24        6.17881e-24
627.68        5.79062e-24        5.39718e-24        6.18407e-24
629.92        5.79562e-24        5.40182e-24        6.18942e-24
632.17        5.80071e-24        5.40654e-24        6.19488e-24
634.42        5.80589e-24        5.41135e-24        6.20043e-24
636.69        5.81117e-24        5.41625e-24        6.20609e-24
638.96        5.81653e-24        5.42123e-24        6.21184e-24
641.24        5.82199e-24        5.42630e-24        6.21769e-24
643.53        5.82754e-24        5.43145e-24        6.22364e-24
645.82        5.83319e-24        5.43669e-24        6.22968e-24
648.13        5.83892e-24        5.44201e-24        6.23583e-24
650.44        5.84474e-24        5.44741e-24        6.24206e-24
652.76        5.85065e-24        5.45290e-24        6.24840e-24
655.09        5.85665e-24        5.45847e-24        6.25482e-24
657.42        5.86273e-24        5.46412e-24        6.26135e-24
659.77        5.86891e-24        5.46985e-24        6.26796e-24
662.12        5.87517e-24        5.47567e-24        6.27467e-24
664.48        5.88152e-24        5.48156e-24        6.28147e-24
666.85        5.88795e-24        5.48754e-24        6.28837e-24
669.23        5.89447e-24        5.49359e-24        6.29536e-24
671.62        5.90108e-24        5.49973e-24        6.30243e-24
674.02        5.90777e-24        5.50595e-24        6.30960e-24
676.42        5.91454e-24        5.51223e-24        6.31686e-24
678.83        5.92136e-24        5.51857e-24        6.32416e-24
681.26        5.92822e-24        5.52494e-24        6.33151e-24
683.69        5.93513e-24        5.53135e-24        6.33891e-24
686.13        5.94208e-24        5.53781e-24        6.34635e-24
688.57        5.94907e-24        5.54430e-24        6.35384e-24
691.03        5.95611e-24        5.55083e-24        6.36138e-24
693.49        5.96318e-24        5.55741e-24        6.36896e-24
695.97        5.97031e-24        5.56402e-24        6.37659e-24
698.45        5.97747e-24        5.57067e-24        6.38426e-24
700.94        5.98468e-24        5.57737e-24        6.39198e-24
703.44        5.99192e-24        5.58410e-24        6.39975e-24
705.95        5.99921e-24        5.59087e-24        6.40756e-24
708.47        6.00654e-24        5.59768e-24        6.41541e-24
711.00        6.01392e-24        5.60453e-24        6.42331e-24
713.54        6.02133e-24        5.61141e-24        6.43125e-24
716.08        6.02879e-24        5.61834e-24        6.43924e-24
718.64        6.03629e-24        5.62530e-24        6.44727e-24
721.20        6.04382e-24        5.63230e-24        6.45535e-24
723.77        6.05140e-24        5.63934e-24        6.46347e-24
726.35        6.05902e-24        5.64642e-24        6.47163e-24
728.94        6.06670e-24        5.65355e-24        6.47986e-24
731.54        6.07445e-24        5.66074e-24        6.48816e-24
734.15        6.08225e-24        5.66799e-24        6.49652e-24
736.77        6.09012e-24        5.67530e-24        6.50495e-24
739.40        6.09805e-24        5.68266e-24        6.51344e-24
742.04        6.10604e-24        5.69009e-24        6.52200e-24
744.69        6.11410e-24        5.69756e-24        6.53063e-24
747.34        6.12221e-24        5.70510e-24        6.53932e-24
750.01        6.13038e-24        5.71269e-24        6.54807e-24
752.69        6.13862e-24        5.72034e-24        6.55689e-24
755.37        6.14691e-24        5.72804e-24        6.56578e-24
758.06        6.15526e-24        5.73580e-24        6.57473e-24
760.77        6.16368e-24        5.74362e-24        6.58374e-24
763.48        6.17215e-24        5.75149e-24        6.59282e-24
766.21        6.18068e-24        5.75941e-24        6.60196e-24
768.94        6.18928e-24        5.76739e-24        6.61116e-24
771.68        6.19793e-24        5.77543e-24        6.62043e-24
774.44        6.20664e-24        5.78352e-24        6.62976e-24
777.20        6.21542e-24        5.79167e-24        6.63916e-24
779.97        6.22429e-24        5.79991e-24        6.64866e-24
782.75        6.23325e-24        5.80824e-24        6.65826e-24
785.55        6.24230e-24        5.81664e-24        6.66796e-24
788.35        6.25145e-24        5.82514e-24        6.67776e-24
791.16        6.26068e-24        5.83371e-24        6.68765e-24
793.98        6.27001e-24        5.84238e-24        6.69764e-24
796.82        6.27942e-24        5.85112e-24        6.70772e-24
799.66        6.28893e-24        5.85995e-24        6.71790e-24
802.51        6.29832e-24        5.86868e-24        6.72795e-24
805.37        6.30777e-24        5.87747e-24        6.73806e-24
808.25        6.31731e-24        5.88635e-24        6.74827e-24
811.13        6.32693e-24        5.89530e-24        6.75857e-24
814.02        6.33665e-24        5.90434e-24        6.76896e-24
816.93        6.34645e-24        5.91345e-24        6.77945e-24
819.84        6.35634e-24        5.92265e-24        6.79003e-24
822.77        6.36631e-24        5.93193e-24        6.80070e-24
825.70        6.37638e-24        5.94129e-24        6.81147e-24
828.65        6.38653e-24        5.95073e-24        6.82232e-24
831.60        6.39676e-24        5.96025e-24        6.83327e-24
834.57        6.40708e-24        5.96985e-24        6.84432e-24
837.55        6.41749e-24        5.97953e-24        6.85545e-24
840.53        6.42798e-24        5.98929e-24        6.86668e-24
843.53        6.43856e-24        5.99913e-24        6.87800e-24
846.54        6.44923e-24        6.00905e-24        6.88941e-24
849.56        6.45998e-24        6.01905e-24        6.90091e-24
852.59        6.47080e-24        6.02912e-24        6.91249e-24
855.63        6.48169e-24        6.03925e-24        6.92414e-24
858.69        6.49264e-24        6.04943e-24        6.93586e-24
861.75        6.50366e-24        6.05967e-24        6.94764e-24
864.82        6.51473e-24        6.06997e-24        6.95948e-24
867.91        6.52586e-24        6.08033e-24        6.97140e-24
871.01        6.53706e-24        6.09074e-24        6.98337e-24
874.11        6.54831e-24        6.10121e-24        6.99542e-24
877.23        6.55963e-24        6.11174e-24        7.00753e-24
880.36        6.57101e-24        6.12232e-24        7.01970e-24
883.50        6.58245e-24        6.13296e-24        7.03194e-24
886.65        6.59395e-24        6.14366e-24        7.04424e-24
889.82        6.60551e-24        6.15441e-24        7.05661e-24
892.99        6.61713e-24        6.16522e-24        7.06904e-24
896.18        6.62881e-24        6.17608e-24        7.08154e-24
899.37        6.64055e-24        6.18700e-24        7.09410e-24
902.58        6.65235e-24        6.19798e-24        7.10673e-24
905.80        6.66422e-24        6.20901e-24        7.11942e-24
909.03        6.67614e-24        6.22010e-24        7.13218e-24
912.28        6.68812e-24        6.23125e-24        7.14500e-24
915.53        6.70016e-24        6.24245e-24        7.15788e-24
918.80        6.71226e-24        6.25370e-24        7.17083e-24
922.07        6.72443e-24        6.26501e-24        7.18384e-24
925.36        6.73665e-24        6.27638e-24        7.19692e-24
928.66        6.74893e-24        6.28780e-24        7.21006e-24
931.98        6.76127e-24        6.29928e-24        7.22326e-24
935.30        6.77367e-24        6.31082e-24        7.23653e-24
938.64        6.78613e-24        6.32240e-24        7.24986e-24
941.99        6.79865e-24        6.33405e-24        7.26326e-24
945.35        6.81123e-24        6.34575e-24        7.27672e-24
948.72        6.82387e-24        6.35750e-24        7.29024e-24
952.10        6.83658e-24        6.36932e-24        7.30383e-24
955.50        6.84936e-24        6.38121e-24        7.31752e-24
958.91        6.86224e-24        6.39319e-24        7.33129e-24
962.33        6.87520e-24        6.40524e-24        7.34516e-24
965.76        6.88825e-24        6.41738e-24        7.35912e-24
969.21        6.90138e-24        6.42959e-24        7.37317e-24
972.67        6.91461e-24        6.44189e-24        7.38732e-24
976.14        6.92791e-24        6.45427e-24        7.40156e-24
979.62        6.94131e-24        6.46672e-24        7.41589e-24
983.11        6.95479e-24        6.47926e-24        7.43032e-24
986.62        6.96836e-24        6.49188e-24        7.44483e-24
990.14        6.98201e-24        6.50458e-24        7.45944e-24
993.67        6.99575e-24        6.51736e-24        7.47414e-24
997.22        7.00958e-24        6.53022e-24        7.48894e-24
1000.77        7.02343e-24        6.54311e-24        7.50376e-24
1004.34        7.03717e-24        6.55589e-24        7.51844e-24
1007.93        7.05098e-24        6.56875e-24        7.53321e-24
1011.52        7.06488e-24        6.58170e-24        7.54807e-24
1015.13        7.07887e-24        6.59472e-24        7.56302e-24
1018.75        7.09294e-24        6.60781e-24        7.57806e-24
1022.39        7.10709e-24        6.62099e-24        7.59319e-24
1026.03        7.12133e-24        6.63425e-24        7.60841e-24
1029.69        7.13566e-24        6.64758e-24        7.62373e-24
1033.37        7.15006e-24        6.66100e-24        7.63913e-24
1037.05        7.16456e-24        6.67449e-24        7.65462e-24
1040.75        7.17913e-24        6.68806e-24        7.67021e-24
1044.47        7.19380e-24        6.70171e-24        7.68588e-24
1048.19        7.20854e-24        6.71544e-24        7.70165e-24
1051.93        7.22338e-24        6.72925e-24        7.71750e-24
1055.68        7.23829e-24        6.74314e-24        7.73344e-24
1059.45        7.25328e-24        6.75710e-24        7.74947e-24
1063.23        7.26836e-24        6.77113e-24        7.76559e-24
1067.02        7.28352e-24        6.78524e-24        7.78179e-24
1070.83        7.29876e-24        6.79943e-24        7.79809e-24
1074.65        7.31408e-24        6.81370e-24        7.81447e-24
1078.48        7.32948e-24        6.82804e-24        7.83093e-24
1082.33        7.34497e-24        6.84245e-24        7.84749e-24
1086.19        7.36054e-24        6.85694e-24        7.86413e-24
1090.07        7.37618e-24        6.87151e-24        7.88086e-24
1093.95        7.39191e-24        6.88616e-24        7.89767e-24
1097.86        7.40773e-24        6.90088e-24        7.91458e-24
1101.77        7.42362e-24        6.91568e-24        7.93157e-24
1105.70        7.43960e-24        6.93055e-24        7.94865e-24
1109.65        7.45566e-24        6.94550e-24        7.96581e-24
1113.61        7.47180e-24        6.96053e-24        7.98307e-24
1117.58        7.48802e-24        6.97563e-24        8.00041e-24
1121.57        7.50433e-24        6.99081e-24        8.01785e-24
1125.57        7.52072e-24        7.00607e-24        8.03537e-24
1129.58        7.53719e-24        7.02140e-24        8.05297e-24
1133.61        7.55374e-24        7.03681e-24        8.07067e-24
1137.66        7.57038e-24        7.05230e-24        8.08846e-24
1141.71        7.58710e-24        7.06787e-24        8.10633e-24
1145.79        7.60390e-24        7.08351e-24        8.12429e-24
1149.87        7.62078e-24        7.09923e-24        8.14234e-24
1153.98        7.63776e-24        7.11503e-24        8.16049e-24
1158.09        7.65484e-24        7.13093e-24        8.17875e-24
1162.22        7.67202e-24        7.14693e-24        8.19712e-24
1166.37        7.68931e-24        7.16302e-24        8.21560e-24
1170.53        7.70669e-24        7.17920e-24        8.23418e-24
1174.71        7.72418e-24        7.19548e-24        8.25288e-24
1178.90        7.74177e-24        7.21186e-24        8.27169e-24
1183.10        7.75947e-24        7.22833e-24        8.29061e-24
1187.32        7.77727e-24        7.24490e-24        8.30963e-24
1191.56        7.79517e-24        7.26157e-24        8.32877e-24
1195.81        7.81318e-24        7.27833e-24        8.34802e-24
1200.08        7.83128e-24        7.29519e-24        8.36738e-24
1204.36        7.84950e-24        7.31214e-24        8.38685e-24
1208.65        7.86781e-24        7.32920e-24        8.40643e-24
1212.97        7.88624e-24        7.34635e-24        8.42613e-24
1217.29        7.90476e-24        7.36359e-24        8.44593e-24
1221.63        7.92339e-24        7.38094e-24        8.46585e-24
1225.99        7.94213e-24        7.39838e-24        8.48588e-24
1230.37        7.96097e-24        7.41592e-24        8.50602e-24
1234.76        7.97992e-24        7.43355e-24        8.52628e-24
1239.16        7.99897e-24        7.45129e-24        8.54665e-24
1243.58        8.01813e-24        7.46912e-24        8.56713e-24
1248.02        8.03739e-24        7.48706e-24        8.58772e-24
1252.47        8.05676e-24        7.50509e-24        8.60843e-24
1256.94        8.07623e-24        7.52321e-24        8.62924e-24
1261.42        8.09580e-24        7.54143e-24        8.65017e-24
1265.92        8.11547e-24        7.55974e-24        8.67120e-24
1270.44        8.13524e-24        7.57815e-24        8.69234e-24
1274.97        8.15512e-24        7.59665e-24        8.71359e-24
1279.52        8.17510e-24        7.61525e-24        8.73494e-24
1284.08        8.19517e-24        7.63394e-24        8.75641e-24
1288.66        8.21536e-24        7.65273e-24        8.77798e-24
1293.26        8.23564e-24        7.67161e-24        8.79967e-24
1297.87        8.25602e-24        7.69059e-24        8.82146e-24
1302.50        8.27651e-24        7.70966e-24        8.84337e-24
1307.15        8.29711e-24        7.72883e-24        8.86538e-24
1311.81        8.31780e-24        7.74809e-24        8.88751e-24
1316.49        8.33860e-24        7.76745e-24        8.90975e-24
1321.19        8.35950e-24        7.78691e-24        8.93209e-24
1325.90        8.38051e-24        7.80647e-24        8.95455e-24
1330.63        8.40162e-24        7.82612e-24        8.97712e-24
1335.38        8.42284e-24        7.84587e-24        8.99980e-24
1340.14        8.44416e-24        7.86571e-24        9.02260e-24
1344.92        8.46558e-24        7.88566e-24        9.04551e-24
1349.72        8.48711e-24        7.90570e-24        9.06853e-24
1354.54        8.50875e-24        7.92584e-24        9.09166e-24
1359.37        8.53049e-24        7.94608e-24        9.11490e-24
1364.22        8.55234e-24        7.96642e-24        9.13826e-24
1369.09        8.57430e-24        7.98686e-24        9.16174e-24
1373.97        8.59636e-24        8.00740e-24        9.18533e-24
1378.87        8.61853e-24        8.02803e-24        9.20903e-24
1383.79        8.64081e-24        8.04877e-24        9.23285e-24
1388.73        8.66319e-24        8.06961e-24        9.25678e-24
1393.68        8.68569e-24        8.09054e-24        9.28083e-24
1398.65        8.70829e-24        8.11158e-24        9.30499e-24
1403.64        8.73100e-24        8.13272e-24        9.32927e-24
1408.65        8.75382e-24        8.15396e-24        9.35367e-24
1413.67        8.77675e-24        8.17531e-24        9.37819e-24
1418.72        8.79979e-24        8.19676e-24        9.40283e-24
1423.78        8.82295e-24        8.21831e-24        9.42758e-24
1428.86        8.84622e-24        8.23997e-24        9.45246e-24
1433.95        8.86960e-24        8.26174e-24        9.47746e-24
1439.07        8.89309e-24        8.28361e-24        9.50258e-24
1444.20        8.91670e-24        8.30558e-24        9.52782e-24
1449.36        8.94042e-24        8.32766e-24        9.55319e-24
1454.53        8.96426e-24        8.34985e-24        9.57867e-24
1459.71        8.98821e-24        8.37214e-24        9.60428e-24
1464.92        9.01228e-24        8.39454e-24        9.63001e-24
1470.15        9.03646e-24        8.41705e-24        9.65586e-24
1475.39        9.06075e-24        8.43967e-24        9.68184e-24
1480.66        9.08516e-24        8.46239e-24        9.70794e-24
1485.94        9.10969e-24        8.48522e-24        9.73416e-24
1491.24        9.13433e-24        8.50816e-24        9.76051e-24
1496.56        9.15910e-24        8.53120e-24        9.78699e-24
1501.90        9.18386e-24        8.55426e-24        9.81346e-24
1507.26        9.20853e-24        8.57724e-24        9.83982e-24
1512.63        9.23331e-24        8.60032e-24        9.86630e-24
1518.03        9.25821e-24        8.62351e-24        9.89290e-24
1523.44        9.28322e-24        8.64681e-24        9.91963e-24
1528.88        9.30835e-24        8.67022e-24        9.94649e-24
1534.33        9.33360e-24        8.69374e-24        9.97346e-24
1539.81        9.35896e-24        8.71736e-24        1.00006e-23
1545.30        9.38445e-24        8.74110e-24        1.00278e-23
1550.81        9.41004e-24        8.76494e-24        1.00551e-23
1556.34        9.43576e-24        8.78889e-24        1.00826e-23
1561.90        9.46160e-24        8.81296e-24        1.01102e-23
1567.47        9.48755e-24        8.83713e-24        1.01380e-23
1573.06        9.51362e-24        8.86142e-24        1.01658e-23
1578.67        9.53981e-24        8.88582e-24        1.01938e-23
1584.30        9.56612e-24        8.91032e-24        1.02219e-23
1589.95        9.59256e-24        8.93494e-24        1.02502e-23
1595.63        9.61911e-24        8.95968e-24        1.02785e-23
1601.32        9.64578e-24        8.98452e-24        1.03070e-23
1607.03        9.67259e-24        9.00949e-24        1.03357e-23
1612.76        9.69953e-24        9.03459e-24        1.03645e-23
1618.52        9.72662e-24        9.05982e-24        1.03934e-23
1624.29        9.75384e-24        9.08517e-24        1.04225e-23
1630.09        9.78120e-24        9.11066e-24        1.04517e-23
1635.90        9.80870e-24        9.13628e-24        1.04811e-23
1641.74        9.83635e-24        9.16202e-24        1.05107e-23
1647.59        9.86413e-24        9.18790e-24        1.05404e-23
1653.47        9.89206e-24        9.21392e-24        1.05702e-23
1659.37        9.92013e-24        9.24006e-24        1.06002e-23
1665.29        9.94834e-24        9.26634e-24        1.06303e-23
1671.23        9.97669e-24        9.29275e-24        1.06606e-23
1677.19        1.00052e-23        9.31929e-24        1.06911e-23
1683.17        1.00338e-23        9.34597e-24        1.07217e-23
1689.18        1.00626e-23        9.37279e-24        1.07524e-23
1695.21        1.00915e-23        9.39974e-24        1.07834e-23
1701.25        1.01206e-23        9.42682e-24        1.08144e-23
1707.32        1.01499e-23        9.45404e-24        1.08457e-23
1713.41        1.01792e-23        9.48140e-24        1.08771e-23
1719.52        1.02087e-23        9.50890e-24        1.09086e-23
1725.66        1.02384e-23        9.53653e-24        1.09403e-23
1731.81        1.02682e-23        9.56431e-24        1.09722e-23
1737.99        1.02982e-23        9.59222e-24        1.10042e-23
1744.19        1.03283e-23        9.62027e-24        1.10364e-23
1750.42        1.03586e-23        9.64847e-24        1.10687e-23
1756.66        1.03890e-23        9.67680e-24        1.11012e-23
1762.93        1.04196e-23        9.70528e-24        1.11339e-23
1769.22        1.04503e-23        9.73389e-24        1.11667e-23
1775.53        1.04812e-23        9.76265e-24        1.11997e-23
1781.86        1.05122e-23        9.79156e-24        1.12329e-23
1788.22        1.05434e-23        9.82061e-24        1.12662e-23
1794.60        1.05747e-23        9.84980e-24        1.12997e-23
1801.00        1.06062e-23        9.87914e-24        1.13333e-23
1807.42        1.06379e-23        9.90862e-24        1.13671e-23
1813.87        1.06697e-23        9.93825e-24        1.14011e-23
1820.34        1.07017e-23        9.96802e-24        1.14353e-23
1826.84        1.07338e-23        9.99795e-24        1.14696e-23
1833.35        1.07661e-23        1.00280e-23        1.15041e-23
1839.89        1.07985e-23        1.00582e-23        1.15388e-23
1846.46        1.08311e-23        1.00886e-23        1.15736e-23
1853.04        1.08639e-23        1.01191e-23        1.16086e-23
1859.65        1.08968e-23        1.01498e-23        1.16438e-23
1866.29        1.09299e-23        1.01806e-23        1.16792e-23
1872.95        1.09631e-23        1.02116e-23        1.17147e-23
1879.63        1.09965e-23        1.02427e-23        1.17504e-23
1886.33        1.10301e-23        1.02739e-23        1.17862e-23
1893.06        1.10638e-23        1.03053e-23        1.18222e-23
1899.81        1.10977e-23        1.03369e-23        1.18584e-23
1906.59        1.11317e-23        1.03686e-23        1.18948e-23
1913.39        1.11659e-23        1.04004e-23        1.19313e-23
1920.22        1.12002e-23        1.04324e-23        1.19681e-23
1927.07        1.12348e-23        1.04646e-23        1.20049e-23
1933.94        1.12695e-23        1.04969e-23        1.20420e-23
1940.84        1.13043e-23        1.05294e-23        1.20792e-23
1947.77        1.13393e-23        1.05620e-23        1.21167e-23
1954.72        1.13745e-23        1.05948e-23        1.21543e-23
1961.69        1.14099e-23        1.06277e-23        1.21920e-23
1968.69        1.14454e-23        1.06608e-23        1.22300e-23
1975.71        1.14811e-23        1.06940e-23        1.22681e-23
1982.76        1.15169e-23        1.07274e-23        1.23064e-23
1989.83        1.15529e-23        1.07610e-23        1.23449e-23
1996.93        1.15891e-23        1.07947e-23        1.23836e-23
2004.05        1.16253e-23        1.08284e-23        1.24223e-23
2011.20        1.16616e-23        1.08622e-23        1.24610e-23
2018.38        1.16980e-23        1.08961e-23        1.24999e-23
2025.58        1.17346e-23        1.09302e-23        1.25390e-23
2032.80        1.17714e-23        1.09645e-23        1.25783e-23
2040.06        1.18083e-23        1.09989e-23        1.26178e-23
2047.33        1.18455e-23        1.10335e-23        1.26574e-23
2054.64        1.18827e-23        1.10683e-23        1.26972e-23
2061.97        1.19202e-23        1.11032e-23        1.27373e-23
2069.32        1.19578e-23        1.11382e-23        1.27775e-23
2076.70        1.19957e-23        1.11735e-23        1.28178e-23
2084.11        1.20337e-23        1.12089e-23        1.28584e-23
2091.55        1.20718e-23        1.12444e-23        1.28992e-23
2099.01        1.21102e-23        1.12802e-23        1.29402e-23
2106.50        1.21487e-23        1.13161e-23        1.29813e-23
2114.01        1.21874e-23        1.13521e-23        1.30227e-23
2121.55        1.22263e-23        1.13884e-23        1.30642e-23
2129.12        1.22654e-23        1.14248e-23        1.31059e-23
2136.72        1.23046e-23        1.14614e-23        1.31479e-23
2144.34        1.23440e-23        1.14981e-23        1.31900e-23
2151.99        1.23837e-23        1.15350e-23        1.32323e-23
2159.66        1.24235e-23        1.15721e-23        1.32748e-23
2167.37        1.24635e-23        1.16094e-23        1.33176e-23
2175.10        1.25036e-23        1.16468e-23        1.33605e-23
2182.86        1.25440e-23        1.16844e-23        1.34036e-23
2190.65        1.25846e-23        1.17222e-23        1.34469e-23
2198.46        1.26253e-23        1.17602e-23        1.34904e-23
2206.31        1.26662e-23        1.17983e-23        1.35341e-23
2214.18        1.27074e-23        1.18367e-23        1.35781e-23
2222.07        1.27487e-23        1.18752e-23        1.36222e-23
2230.00        1.27902e-23        1.19138e-23        1.36665e-23
2237.96        1.28319e-23        1.19527e-23        1.37111e-23
2245.94        1.28738e-23        1.19917e-23        1.37559e-23
2253.95        1.29159e-23        1.20310e-23        1.38008e-23
2261.99        1.29582e-23        1.20704e-23        1.38460e-23
2270.06        1.30007e-23        1.21100e-23        1.38914e-23
2278.16        1.30434e-23        1.21498e-23        1.39370e-23
2286.29        1.30863e-23        1.21898e-23        1.39829e-23
2294.44        1.31295e-23        1.22300e-23        1.40289e-23
2302.63        1.31728e-23        1.22704e-23        1.40752e-23
2310.84        1.32164e-23        1.23110e-23        1.41218e-23
2319.09        1.32601e-23        1.23517e-23        1.41685e-23
2327.36        1.33041e-23        1.23927e-23        1.42155e-23
2335.66        1.33483e-23        1.24339e-23        1.42627e-23
2343.99        1.33927e-23        1.24753e-23        1.43101e-23
2352.36        1.34373e-23        1.25169e-23        1.43578e-23
2360.75        1.34822e-23        1.25587e-23        1.44057e-23
2369.17        1.35272e-23        1.26007e-23        1.44538e-23
2377.62        1.35725e-23        1.26429e-23        1.45022e-23
2386.10        1.36180e-23        1.26853e-23        1.45508e-23
2394.62        1.36637e-23        1.27279e-23        1.45996e-23
2403.16        1.37097e-23        1.27707e-23        1.46487e-23
2411.73        1.37559e-23        1.28137e-23        1.46980e-23
2420.33        1.38022e-23        1.28569e-23        1.47476e-23
2428.97        1.38489e-23        1.29004e-23        1.47974e-23
2437.63        1.38957e-23        1.29441e-23        1.48474e-23
2446.33        1.39428e-23        1.29879e-23        1.48977e-23
2455.06        1.39901e-23        1.30320e-23        1.49482e-23
2463.81        1.40377e-23        1.30763e-23        1.49990e-23
2472.60        1.40854e-23        1.31208e-23        1.50500e-23
2481.42        1.41334e-23        1.31656e-23        1.51013e-23
2490.28        1.41817e-23        1.32105e-23        1.51528e-23
2499.16        1.42302e-23        1.32557e-23        1.52046e-23
2508.08        1.42789e-23        1.33011e-23        1.52566e-23
2517.02        1.43278e-23        1.33467e-23        1.53089e-23
2526.00        1.43770e-23        1.33926e-23        1.53615e-23
2535.01        1.44265e-23        1.34387e-23        1.54143e-23
2544.06        1.44762e-23        1.34850e-23        1.54673e-23
2553.13        1.45261e-23        1.35315e-23        1.55207e-23
2562.24        1.45762e-23        1.35782e-23        1.55743e-23
2571.38        1.46267e-23        1.36252e-23        1.56281e-23
2580.55        1.46773e-23        1.36724e-23        1.56822e-23
2589.76        1.47282e-23        1.37199e-23        1.57366e-23
2599.00        1.47794e-23        1.37676e-23        1.57912e-23
2608.27        1.48308e-23        1.38155e-23        1.58462e-23
2617.57        1.48825e-23        1.38636e-23        1.59013e-23
2626.91        1.49344e-23        1.39120e-23        1.59568e-23
2636.28        1.49866e-23        1.39607e-23        1.60125e-23
2645.69        1.50390e-23        1.40095e-23        1.60685e-23
2655.13        1.50917e-23        1.40586e-23        1.61248e-23
2664.60        1.51447e-23        1.41080e-23        1.61814e-23
2674.10        1.51979e-23        1.41576e-23        1.62382e-23
2683.64        1.52514e-23        1.42074e-23        1.62953e-23
2693.22        1.53051e-23        1.42575e-23        1.63527e-23
2702.82        1.53591e-23        1.43078e-23        1.64104e-23
2712.47        1.54134e-23        1.43584e-23        1.64684e-23
2722.14        1.54679e-23        1.44093e-23        1.65266e-23
2731.85        1.55228e-23        1.44603e-23        1.65852e-23
2741.60        1.55779e-23        1.45117e-23        1.66440e-23
2751.38        1.56332e-23        1.45633e-23        1.67031e-23
2761.19        1.56888e-23        1.46151e-23        1.67626e-23
2771.04        1.57447e-23        1.46672e-23        1.68222e-23
2780.93        1.58009e-23        1.47195e-23        1.68822e-23
2790.85        1.58573e-23        1.47721e-23        1.69425e-23
2800.81        1.59140e-23        1.48249e-23        1.70030e-23
2810.80        1.59709e-23        1.48780e-23        1.70638e-23
2820.83        1.60281e-23        1.49313e-23        1.71249e-23
2830.89        1.60856e-23        1.49849e-23        1.71863e-23
2840.99        1.61433e-23        1.50387e-23        1.72480e-23
2851.12        1.62014e-23        1.50928e-23        1.73099e-23
2861.29        1.62596e-23        1.51471e-23        1.73722e-23
2871.50        1.63182e-23        1.52017e-23        1.74347e-23
2881.74        1.63771e-23        1.52565e-23        1.74976e-23
2892.02        1.64362e-23        1.53116e-23        1.75607e-23
2902.34        1.64956e-23        1.53670e-23        1.76242e-23
2912.69        1.65553e-23        1.54226e-23        1.76879e-23
2923.09        1.66152e-23        1.54785e-23        1.77519e-23
2933.51        1.66755e-23        1.55347e-23        1.78163e-23
2943.98        1.67360e-23        1.55911e-23        1.78809e-23
2954.48        1.67968e-23        1.56478e-23        1.79459e-23
2965.02        1.68579e-23        1.57047e-23        1.80111e-23
2975.60        1.69193e-23        1.57619e-23        1.80767e-23
2986.21        1.69810e-23        1.58194e-23        1.81426e-23
2996.87        1.70430e-23        1.58772e-23        1.82088e-23
3007.56        1.71051e-23        1.59351e-23        1.82751e-23
3018.29        1.71674e-23        1.59931e-23        1.83416e-23
3029.05        1.72300e-23        1.60515e-23        1.84084e-23
3039.86        1.72929e-23        1.61101e-23        1.84756e-23
3050.70        1.73560e-23        1.61690e-23        1.85431e-23
3061.59        1.74195e-23        1.62282e-23        1.86109e-23
3072.51        1.74833e-23        1.62877e-23        1.86790e-23
3083.47        1.75474e-23        1.63474e-23        1.87474e-23
3094.47        1.76118e-23        1.64074e-23        1.88162e-23
3105.51        1.76765e-23        1.64678e-23        1.88853e-23
3116.59        1.77415e-23        1.65284e-23        1.89547e-23
3127.70        1.78069e-23        1.65892e-23        1.90245e-23
3138.86        1.78725e-23        1.66504e-23        1.90946e-23
3150.06        1.79384e-23        1.67119e-23        1.91650e-23
3161.30        1.80047e-23        1.67737e-23        1.92357e-23
3172.57        1.80713e-23        1.68357e-23        1.93068e-23
3183.89        1.81382e-23        1.68981e-23        1.93783e-23
3195.25        1.82054e-23        1.69608e-23        1.94500e-23
3206.65        1.82729e-23        1.70237e-23        1.95222e-23
3218.09        1.83408e-23        1.70870e-23        1.95946e-23
3229.57        1.84090e-23        1.71505e-23        1.96674e-23
3241.09        1.84775e-23        1.72144e-23        1.97406e-23
3252.65        1.85464e-23        1.72786e-23        1.98141e-23
3264.25        1.86155e-23        1.73431e-23        1.98880e-23
3275.90        1.86850e-23        1.74079e-23        1.99622e-23
3287.59        1.87549e-23        1.74730e-23        2.00368e-23
3299.31        1.88251e-23        1.75384e-23        2.01117e-23
3311.08        1.88956e-23        1.76042e-23        2.01870e-23
3322.89        1.89664e-23        1.76702e-23        2.02627e-23
3334.75        1.90376e-23        1.77366e-23        2.03387e-23
3346.65        1.91092e-23        1.78033e-23        2.04151e-23
3358.58        1.91811e-23        1.78703e-23        2.04919e-23
3370.57        1.92533e-23        1.79377e-23        2.05690e-23
3382.59        1.93259e-23        1.80053e-23        2.06465e-23
3394.66        1.93989e-23        1.80733e-23        2.07244e-23
3406.77        1.94722e-23        1.81417e-23        2.08027e-23
3418.92        1.95458e-23        1.82103e-23        2.08813e-23
3431.12        1.96198e-23        1.82793e-23        2.09603e-23
3443.36        1.96942e-23        1.83487e-23        2.10397e-23
3455.64        1.97690e-23        1.84184e-23        2.11195e-23
3467.97        1.98441e-23        1.84884e-23        2.11997e-23
3480.34        1.99195e-23        1.85587e-23        2.12803e-23
3492.75        1.99954e-23        1.86294e-23        2.13613e-23
3505.21        2.00716e-23        1.87005e-23        2.14427e-23
3517.72        2.01481e-23        1.87719e-23        2.15244e-23
3530.27        2.02251e-23        1.88436e-23        2.16066e-23
3542.86        2.03024e-23        1.89157e-23        2.16891e-23
3555.50        2.03800e-23        1.89881e-23        2.17720e-23
3568.18        2.04581e-23        1.90608e-23        2.18553e-23
3580.91        2.05365e-23        1.91339e-23        2.19390e-23
3593.69        2.06152e-23        1.92073e-23        2.20231e-23
3606.51        2.06944e-23        1.92811e-23        2.21076e-23
3619.37        2.07739e-23        1.93552e-23        2.21925e-23
3632.28        2.08538e-23        1.94297e-23        2.22778e-23
3645.24        2.09340e-23        1.95046e-23        2.23635e-23
3658.25        2.10147e-23        1.95798e-23        2.24496e-23
3671.30        2.10957e-23        1.96553e-23        2.25361e-23
3684.39        2.11772e-23        1.97312e-23        2.26231e-23
3697.54        2.12590e-23        1.98075e-23        2.27104e-23
3710.73        2.13412e-23        1.98842e-23        2.27982e-23
3723.96        2.14238e-23        1.99612e-23        2.28864e-23
3737.25        2.15067e-23        2.00385e-23        2.29750e-23
3750.58        2.15901e-23        2.01163e-23        2.30640e-23
3763.96        2.16739e-23        2.01944e-23        2.31534e-23
3777.39        2.17581e-23        2.02729e-23        2.32433e-23
3790.86        2.18427e-23        2.03518e-23        2.33336e-23
3804.39        2.19277e-23        2.04310e-23        2.34244e-23
3817.96        2.20131e-23        2.05107e-23        2.35156e-23
3831.58        2.20989e-23        2.05907e-23        2.36072e-23
3845.25        2.21852e-23        2.06711e-23        2.36992e-23
3858.97        2.22718e-23        2.07519e-23        2.37918e-23
3872.73        2.23589e-23        2.08330e-23        2.38847e-23
3886.55        2.24464e-23        2.09146e-23        2.39781e-23
3900.41        2.25343e-23        2.09966e-23        2.40720e-23
3914.33        2.26226e-23        2.10790e-23        2.41663e-23
3928.29        2.27114e-23        2.11617e-23        2.42610e-23
3942.30        2.28006e-23        2.12449e-23        2.43563e-23
3956.37        2.28902e-23        2.13285e-23        2.44519e-23
3970.48        2.29803e-23        2.14124e-23        2.45481e-23
3984.65        2.30708e-23        2.14968e-23        2.46447e-23
3998.86        2.31617e-23        2.15816e-23        2.47418e-23
4013.13        2.32530e-23        2.16668e-23        2.48393e-23
4027.44        2.33448e-23        2.17523e-23        2.49373e-23
4041.81        2.34370e-23        2.18383e-23        2.50357e-23
4056.23        2.35296e-23        2.19247e-23        2.51346e-23
4070.70        2.36228e-23        2.20115e-23        2.52340e-23
4085.22        2.37163e-23        2.20987e-23        2.53339e-23
4099.79        2.38103e-23        2.21864e-23        2.54343e-23
4114.42        2.39048e-23        2.22745e-23        2.55352e-23
4129.10        2.39998e-23        2.23630e-23        2.56365e-23
4143.83        2.40952e-23        2.24520e-23        2.57384e-23
4158.61        2.41911e-23        2.25414e-23        2.58408e-23
4173.44        2.42874e-23        2.26312e-23        2.59436e-23
4188.33        2.43843e-23        2.27215e-23        2.60470e-23
4203.27        2.44816e-23        2.28122e-23        2.61509e-23
4218.27        2.45794e-23        2.29034e-23        2.62553e-23
4233.32        2.46777e-23        2.29951e-23        2.63602e-23
4248.42        2.47764e-23        2.30872e-23        2.64657e-23
4263.57        2.48757e-23        2.31797e-23        2.65717e-23
4278.78        2.49754e-23        2.32727e-23        2.66781e-23
4294.05        2.50757e-23        2.33662e-23        2.67852e-23
4309.37        2.51764e-23        2.34601e-23        2.68927e-23
4324.74        2.52777e-23        2.35545e-23        2.70008e-23
4340.17        2.53794e-23        2.36494e-23        2.71094e-23
4355.65        2.54817e-23        2.37448e-23        2.72186e-23
4371.19        2.55845e-23        2.38406e-23        2.73283e-23
4386.78        2.56878e-23        2.39369e-23        2.74386e-23
4402.43        2.57916e-23        2.40337e-23        2.75494e-23
4418.14        2.58959e-23        2.41310e-23        2.76608e-23
4433.90        2.60008e-23        2.42288e-23        2.77727e-23
4449.71        2.61061e-23        2.43270e-23        2.78852e-23
4465.59        2.62120e-23        2.44258e-23        2.79983e-23
4481.52        2.63185e-23        2.45251e-23        2.81119e-23
4497.51        2.64255e-23        2.46248e-23        2.82261e-23
4513.55        2.65330e-23        2.47251e-23        2.83409e-23
4529.65        2.66410e-23        2.48258e-23        2.84562e-23
4545.81        2.67496e-23        2.49270e-23        2.85721e-23
4562.03        2.68587e-23        2.50288e-23        2.86886e-23
4578.30        2.69683e-23        2.51310e-23        2.88055e-23
4594.63        2.70784e-23        2.52336e-23        2.89231e-23
4611.02        2.71890e-23        2.53368e-23        2.90412e-23
4627.47        2.73002e-23        2.54405e-23        2.91599e-23
4643.98        2.74119e-23        2.55447e-23        2.92792e-23
4660.55        2.75242e-23        2.56494e-23        2.93990e-23
4677.17        2.76370e-23        2.57546e-23        2.95194e-23
4693.86        2.77503e-23        2.58603e-23        2.96404e-23
4710.60        2.78642e-23        2.59665e-23        2.97620e-23
4727.41        2.79787e-23        2.60732e-23        2.98842e-23
4744.27        2.80937e-23        2.61805e-23        3.00069e-23
4761.20        2.82093e-23        2.62882e-23        3.01303e-23
4778.18        2.83254e-23        2.63965e-23        3.02542e-23
4795.23        2.84421e-23        2.65054e-23        3.03788e-23
4812.33        2.85593e-23        2.66147e-23        3.05040e-23
4829.50        2.86772e-23        2.67246e-23        3.06298e-23
4846.73        2.87956e-23        2.68350e-23        3.07562e-23
4864.02        2.89146e-23        2.69460e-23        3.08832e-23
4881.37        2.90342e-23        2.70575e-23        3.10108e-23
4898.79        2.91543e-23        2.71696e-23        3.11391e-23
4916.26        2.92751e-23        2.72822e-23        3.12680e-23
4933.80        2.93964e-23        2.73953e-23        3.13975e-23
4951.40        2.95184e-23        2.75091e-23        3.15276e-23
4969.06        2.96409e-23        2.76234e-23        3.16584e-23
4986.79        2.97640e-23        2.77382e-23        3.17899e-23
5004.58        2.98878e-23        2.78536e-23        3.19219e-23
5022.43        3.00120e-23        2.79694e-23        3.20545e-23
5040.35        3.01368e-23        2.80858e-23        3.21877e-23
5058.33        3.02622e-23        2.82028e-23        3.23216e-23
5076.38        3.03883e-23        2.83204e-23        3.24562e-23
5094.49        3.05150e-23        2.84385e-23        3.25914e-23
5112.66        3.06423e-23        2.85573e-23        3.27273e-23
5130.90        3.07702e-23        2.86766e-23        3.28638e-23
5149.20        3.08988e-23        2.87965e-23        3.30011e-23
5167.57        3.10280e-23        2.89170e-23        3.31390e-23
5186.01        3.11579e-23        2.90381e-23        3.32776e-23
5204.51        3.12884e-23        2.91599e-23        3.34169e-23
5223.07        3.14196e-23        2.92822e-23        3.35569e-23
5241.70        3.15514e-23        2.94052e-23        3.36976e-23
5260.40        3.16839e-23        2.95287e-23        3.38391e-23
5279.17        3.18170e-23        2.96529e-23        3.39812e-23
5298.00        3.19509e-23        2.97777e-23        3.41240e-23
5316.90        3.20854e-23        2.99032e-23        3.42676e-23
5335.87        3.22205e-23        3.00293e-23        3.44118e-23
5354.90        3.23564e-23        3.01560e-23        3.45568e-23
5374.01        3.24929e-23        3.02833e-23        3.47026e-23
5393.18        3.26302e-23        3.04113e-23        3.48490e-23
5412.42        3.27681e-23        3.05400e-23        3.49962e-23
5431.73        3.29067e-23        3.06693e-23        3.51442e-23
5451.10        3.30461e-23        3.07993e-23        3.52929e-23
5470.55        3.31861e-23        3.09299e-23        3.54424e-23
5490.06        3.33269e-23        3.10612e-23        3.55926e-23
5509.65        3.34684e-23        3.11931e-23        3.57436e-23
5529.30        3.36105e-23        3.13257e-23        3.58953e-23
5549.03        3.37534e-23        3.14590e-23        3.60478e-23
5568.82        3.38970e-23        3.15929e-23        3.62010e-23
5588.69        3.40413e-23        3.17275e-23        3.63550e-23
5608.63        3.41863e-23        3.18627e-23        3.65098e-23
5628.64        3.43320e-23        3.19987e-23        3.66653e-23
5648.72        3.44784e-23        3.21352e-23        3.68215e-23
5668.87        3.46255e-23        3.22725e-23        3.69786e-23
5689.09        3.47734e-23        3.24105e-23        3.71364e-23
5709.38        3.49220e-23        3.25491e-23        3.72950e-23
5729.75        3.50714e-23        3.26884e-23        3.74544e-23
5750.19        3.52215e-23        3.28284e-23        3.76146e-23
5770.70        3.53724e-23        3.29691e-23        3.77756e-23
5791.29        3.55240e-23        3.31105e-23        3.79374e-23
5811.95        3.56763e-23        3.32527e-23        3.81000e-23
5832.68        3.58294e-23        3.33955e-23        3.82634e-23
5853.49        3.59833e-23        3.35391e-23        3.84276e-23
5874.37        3.61380e-23        3.36833e-23        3.85926e-23
5895.33        3.62934e-23        3.38283e-23        3.87585e-23
5916.36        3.64496e-23        3.39740e-23        3.89252e-23
5937.47        3.66066e-23        3.41205e-23        3.90928e-23
5958.65        3.67644e-23        3.42677e-23        3.92611e-23
5979.90        3.69230e-23        3.44156e-23        3.94304e-23
6001.24        3.70824e-23        3.45643e-23        3.96005e-23
6022.64        3.72428e-23        3.47139e-23        3.97716e-23
6044.13        3.74039e-23        3.48642e-23        3.99436e-23
6065.69        3.75659e-23        3.50153e-23        4.01165e-23
6087.33        3.77287e-23        3.51672e-23        4.02903e-23
6109.05        3.78924e-23        3.53198e-23        4.04649e-23
6130.84        3.80568e-23        3.54732e-23        4.06405e-23
6152.71        3.82222e-23        3.56274e-23        4.08169e-23
6174.66        3.83883e-23        3.57824e-23        4.09943e-23
6196.69        3.85553e-23        3.59382e-23        4.11725e-23
6218.79        3.87232e-23        3.60947e-23        4.13517e-23
6240.98        3.88919e-23        3.62521e-23        4.15317e-23
6263.24        3.90615e-23        3.64103e-23        4.17127e-23
6285.58        3.92320e-23        3.65693e-23        4.18947e-23
6308.01        3.94033e-23        3.67291e-23        4.20776e-23
6330.51        3.95756e-23        3.68898e-23        4.22614e-23
6353.09        3.97487e-23        3.70513e-23        4.24461e-23
6375.76        3.99227e-23        3.72136e-23        4.26318e-23
6398.50        4.00976e-23        3.73768e-23        4.28185e-23
6421.33        4.02735e-23        3.75408e-23        4.30062e-23
6444.23        4.04502e-23        3.77056e-23        4.31948e-23
6467.22        4.06279e-23        3.78714e-23        4.33844e-23
6490.29        4.08065e-23        3.80379e-23        4.35750e-23
6513.45        4.09860e-23        3.82054e-23        4.37666e-23
6536.68        4.11664e-23        3.83737e-23        4.39591e-23
6560.00        4.13476e-23        3.85428e-23        4.41525e-23
6583.40        4.15298e-23        3.87127e-23        4.43469e-23
6606.89        4.17129e-23        3.88834e-23        4.45423e-23
6630.46        4.18968e-23        3.90550e-23        4.47386e-23
6654.11        4.20817e-23        3.92275e-23        4.49359e-23
6677.85        4.22674e-23        3.94007e-23        4.51341e-23
6701.67        4.24541e-23        3.95749e-23        4.53333e-23
6725.58        4.26417e-23        3.97499e-23        4.55335e-23
6749.57        4.28302e-23        3.99257e-23        4.57347e-23
6773.65        4.30197e-23        4.01025e-23        4.59368e-23
6797.81        4.32100e-23        4.02801e-23        4.61400e-23
6822.06        4.34014e-23        4.04585e-23        4.63442e-23
6846.40        4.35936e-23        4.06379e-23        4.65494e-23
6870.82        4.37869e-23        4.08182e-23        4.67556e-23
6895.34        4.39810e-23        4.09993e-23        4.69628e-23
6919.93        4.41762e-23        4.11814e-23        4.71710e-23
6944.62        4.43723e-23        4.13643e-23        4.73803e-23
6969.39        4.45694e-23        4.15482e-23        4.75906e-23
6994.26        4.47675e-23        4.17330e-23        4.78020e-23
7019.21        4.49666e-23        4.19187e-23        4.80144e-23
7044.25        4.51666e-23        4.21053e-23        4.82279e-23
7069.38        4.53677e-23        4.22929e-23        4.84425e-23
7094.60        4.55698e-23        4.24814e-23        4.86581e-23
7119.90        4.57729e-23        4.26709e-23        4.88748e-23
7145.30        4.59770e-23        4.28613e-23        4.90926e-23
7170.79        4.61821e-23        4.30527e-23        4.93115e-23
7196.37        4.63883e-23        4.32450e-23        4.95315e-23
7222.05        4.65955e-23        4.34384e-23        4.97526e-23
7247.81        4.68038e-23        4.36327e-23        4.99749e-23
7273.67        4.70131e-23        4.38279e-23        5.01982e-23
7299.61        4.72234e-23        4.40242e-23        5.04227e-23
7325.65        4.74349e-23        4.42215e-23        5.06483e-23
7351.79        4.76474e-23        4.44197e-23        5.08750e-23
7378.01        4.78610e-23        4.46190e-23        5.11030e-23
7404.33        4.80757e-23        4.48193e-23        5.13320e-23
7430.75        4.82914e-23        4.50206e-23        5.15622e-23
7457.26        4.85083e-23        4.52230e-23        5.17937e-23
7483.86        4.87263e-23        4.54263e-23        5.20262e-23
7510.56        4.89454e-23        4.56308e-23        5.22600e-23
7537.35        4.91656e-23        4.58362e-23        5.24950e-23
7564.24        4.93869e-23        4.60427e-23        5.27311e-23
7591.22        4.96094e-23        4.62503e-23        5.29685e-23
7618.30        4.98330e-23        4.64589e-23        5.32071e-23
7645.48        5.00577e-23        4.66686e-23        5.34468e-23
7672.75        5.02836e-23        4.68793e-23        5.36878e-23
7700.13        5.05106e-23        4.70911e-23        5.39301e-23
7727.60        5.07388e-23        4.73041e-23        5.41735e-23
7755.16        5.09682e-23        4.75181e-23        5.44183e-23
7782.83        5.11987e-23        4.77332e-23        5.46642e-23
7810.59        5.14304e-23        4.79494e-23        5.49115e-23
7838.46        5.16633e-23        4.81667e-23        5.51600e-23
7866.42        5.18975e-23        4.83852e-23        5.54098e-23
7894.48        5.21328e-23        4.86048e-23        5.56608e-23
7922.64        5.23693e-23        4.88255e-23        5.59132e-23
7950.91        5.26071e-23        4.90473e-23        5.61669e-23
7979.27        5.28461e-23        4.92703e-23        5.64219e-23
8007.74        5.30864e-23        4.94946e-23        5.66782e-23
8036.30        5.33280e-23        4.97200e-23        5.69361e-23
8064.97        5.35710e-23        4.99466e-23        5.71953e-23
8093.74        5.38151e-23        5.01744e-23        5.74558e-23
8122.61        5.40606e-23        5.04034e-23        5.77177e-23
8151.59        5.43073e-23        5.06337e-23        5.79810e-23
8180.67        5.45553e-23        5.08651e-23        5.82456e-23
8209.85        5.48047e-23        5.10977e-23        5.85117e-23
8239.14        5.50553e-23        5.13315e-23        5.87791e-23
8268.53        5.53073e-23        5.15666e-23        5.90479e-23
8298.03        5.55605e-23        5.18029e-23        5.93182e-23
8327.63        5.58152e-23        5.20405e-23        5.95898e-23
8357.34        5.60711e-23        5.22793e-23        5.98629e-23
8387.15        5.63285e-23        5.25194e-23        6.01375e-23
8417.07        5.65871e-23        5.27608e-23        6.04135e-23
8447.10        5.68472e-23        5.30034e-23        6.06910e-23
8477.23        5.71086e-23        5.32474e-23        6.09699e-23
8507.48        5.73715e-23        5.34926e-23        6.12503e-23
8537.82        5.76356e-23        5.37391e-23        6.15322e-23
8568.28        5.79011e-23        5.39868e-23        6.18155e-23
8598.85        5.81680e-23        5.42358e-23        6.21001e-23
8629.52        5.84362e-23        5.44860e-23        6.23863e-23
8660.31        5.87057e-23        5.47375e-23        6.26739e-23
8691.20        5.89766e-23        5.49903e-23        6.29629e-23
8722.21        5.92489e-23        5.52444e-23        6.32534e-23
8753.32        5.95225e-23        5.54997e-23        6.35453e-23
8784.55        5.97976e-23        5.57563e-23        6.38388e-23
8815.89        6.00740e-23        5.60143e-23        6.41337e-23
8847.34        6.03519e-23        5.62736e-23        6.44301e-23
8878.90        6.06311e-23        5.65341e-23        6.47281e-23
8910.57        6.09118e-23        5.67961e-23        6.50275e-23
8942.36        6.11939e-23        5.70593e-23        6.53285e-23
8974.26        6.14775e-23        5.73239e-23        6.56310e-23
9006.28        6.17625e-23        5.75899e-23        6.59351e-23
9038.40        6.20490e-23        5.78572e-23        6.62407e-23
9070.65        6.23369e-23        5.81259e-23        6.65479e-23
9103.01        6.26263e-23        5.83960e-23        6.68567e-23
9135.48        6.29173e-23        5.86675e-23        6.71671e-23
9168.07        6.32097e-23        5.89403e-23        6.74790e-23
9200.77        6.35036e-23        5.92146e-23        6.77926e-23
9233.60        6.37990e-23        5.94903e-23        6.81078e-23
9266.54        6.40960e-23        5.97674e-23        6.84246e-23
9299.59        6.43945e-23        6.00460e-23        6.87430e-23
9332.77        6.46946e-23        6.03260e-23        6.90631e-23
9366.06        6.49962e-23        6.06075e-23        6.93849e-23
9399.47        6.52994e-23        6.08904e-23        6.97083e-23
9433.01        6.56041e-23        6.11748e-23        7.00334e-23
9466.66        6.59105e-23        6.14607e-23        7.03602e-23
9500.43        6.62184e-23        6.17481e-23        7.06887e-23
9534.32        6.65279e-23        6.20370e-23        7.10189e-23
9568.33        6.68391e-23        6.23273e-23        7.13508e-23
9602.47        6.71518e-23        6.26192e-23        7.16844e-23
9636.72        6.74661e-23        6.29125e-23        7.20198e-23
9671.10        6.77821e-23        6.32074e-23        7.23568e-23
9705.60        6.80997e-23        6.35038e-23        7.26956e-23
9740.22        6.84189e-23        6.38017e-23        7.30361e-23
9774.97        6.87398e-23        6.41012e-23        7.33784e-23
9809.84        6.90623e-23        6.44022e-23        7.37225e-23
9844.84        6.93865e-23        6.47048e-23        7.40683e-23
9879.96        6.97124e-23        6.50089e-23        7.44159e-23
9915.20        7.00400e-23        6.53147e-23        7.47654e-23
9950.57        7.03693e-23        6.56220e-23        7.51166e-23
9986.07        7.07003e-23        6.59310e-23        7.54697e-23


==> anc/ww_2fhl_constraints_one.txt <==
#DM constraints, ww, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        8.85183e-23        8.29492e-23        9.40873e-23
 81.29        9.09580e-23        8.52345e-23        9.66814e-23
 81.58        9.33577e-23        8.74823e-23        9.92330e-23
 81.87        9.57021e-23        8.96782e-23        1.01726e-22
 82.16        9.79752e-23        9.18072e-23        1.04143e-22
 82.46        1.00160e-22        9.38539e-23        1.06467e-22
 82.75        1.02241e-22        9.58023e-23        1.08679e-22
 83.04        1.04199e-22        9.76365e-23        1.10762e-22
 83.34        1.06020e-22        9.93408e-23        1.12698e-22
 83.64        1.07685e-22        1.00900e-22        1.14470e-22
 83.94        1.09181e-22        1.02301e-22        1.16061e-22
 84.24        1.10493e-22        1.03529e-22        1.17457e-22
 84.54        1.11609e-22        1.04574e-22        1.18644e-22
 84.84        1.12519e-22        1.05425e-22        1.19613e-22
 85.14        1.13215e-22        1.06076e-22        1.20355e-22
 85.44        1.13692e-22        1.06522e-22        1.20862e-22
 85.75        1.13946e-22        1.06759e-22        1.21134e-22
 86.05        1.13977e-22        1.06786e-22        1.21168e-22
 86.36        1.13787e-22        1.06607e-22        1.20967e-22
 86.67        1.13382e-22        1.06226e-22        1.20537e-22
 86.98        1.12767e-22        1.05649e-22        1.19885e-22
 87.29        1.11952e-22        1.04885e-22        1.19020e-22
 87.60        1.10949e-22        1.03944e-22        1.17955e-22
 87.91        1.09770e-22        1.02838e-22        1.16703e-22
 88.23        1.08429e-22        1.01581e-22        1.15278e-22
 88.54        1.06941e-22        1.00185e-22        1.13697e-22
 88.86        1.05322e-22        9.86667e-23        1.11976e-22
 89.17        1.03586e-22        9.70394e-23        1.10132e-22
 89.49        1.01749e-22        9.53181e-23        1.08181e-22
 89.81        9.98280e-23        9.35170e-23        1.06139e-22
 90.13        9.78364e-23        9.16503e-23        1.04022e-22
 90.45        9.57888e-23        8.97312e-23        1.01847e-22
 90.78        9.36987e-23        8.77721e-23        9.96252e-23
 91.10        9.15784e-23        8.57849e-23        9.73718e-23
 91.43        8.94394e-23        8.37803e-23        9.50985e-23
 91.75        8.72922e-23        8.17680e-23        9.28164e-23
 92.08        8.51463e-23        7.97569e-23        9.05356e-23
 92.41        8.30100e-23        7.77549e-23        8.82650e-23
 92.74        8.08907e-23        7.57689e-23        8.60125e-23
 93.07        7.87950e-23        7.38050e-23        8.37850e-23
 93.40        7.67283e-23        7.18683e-23        8.15883e-23
 93.73        7.46954e-23        6.99634e-23        7.94275e-23
 94.07        7.27003e-23        6.80938e-23        7.73068e-23
 94.40        7.07462e-23        6.62627e-23        7.52297e-23
 94.74        6.88356e-23        6.44724e-23        7.31988e-23
 95.08        6.69707e-23        6.27250e-23        7.12165e-23
 95.42        6.51530e-23        6.10217e-23        6.92842e-23
 95.76        6.33834e-23        5.93636e-23        6.74032e-23
 96.10        6.16627e-23        5.77513e-23        6.55740e-23
 96.44        5.99912e-23        5.61851e-23        6.37972e-23
 96.79        5.83689e-23        5.46651e-23        6.20727e-23
 97.13        5.67955e-23        5.31909e-23        6.04002e-23
 97.48        5.52708e-23        5.17623e-23        5.87792e-23
 97.83        5.37939e-23        5.03785e-23        5.72092e-23
 98.17        5.23641e-23        4.90389e-23        5.56893e-23
 98.52        5.09805e-23        4.77426e-23        5.42184e-23
 98.88        4.96421e-23        4.64886e-23        5.27956e-23
 99.23        4.83479e-23        4.52760e-23        5.14197e-23
 99.58        4.70966e-23        4.41036e-23        5.00895e-23
 99.94        4.58871e-23        4.29705e-23        4.88037e-23
100.29        4.47182e-23        4.18753e-23        4.75610e-23
100.65        4.35886e-23        4.08171e-23        4.63602e-23
101.01        4.24972e-23        3.97945e-23        4.51998e-23
101.37        4.14426e-23        3.88065e-23        4.40787e-23
101.73        4.04236e-23        3.78519e-23        4.29954e-23
102.10        3.94391e-23        3.69295e-23        4.19487e-23
102.46        3.84878e-23        3.60383e-23        4.09374e-23
102.83        3.75685e-23        3.51770e-23        3.99600e-23
103.19        3.66802e-23        3.43448e-23        3.90156e-23
103.56        3.58216e-23        3.35404e-23        3.81027e-23
103.93        3.49916e-23        3.27629e-23        3.72204e-23
104.30        3.41893e-23        3.20113e-23        3.63674e-23
104.67        3.34136e-23        3.12845e-23        3.55427e-23
105.05        3.26635e-23        3.05818e-23        3.47451e-23
105.42        3.19379e-23        2.99021e-23        3.39738e-23
105.80        3.12361e-23        2.92446e-23        3.32276e-23
106.17        3.05571e-23        2.86085e-23        3.25057e-23
106.55        2.99000e-23        2.79930e-23        3.18070e-23
106.93        2.92640e-23        2.73972e-23        3.11308e-23
107.32        2.86483e-23        2.68204e-23        3.04762e-23
107.70        2.80521e-23        2.62619e-23        2.98423e-23
108.08        2.74747e-23        2.57210e-23        2.92284e-23
108.47        2.69154e-23        2.51970e-23        2.86338e-23
108.85        2.63735e-23        2.46893e-23        2.80576e-23
109.24        2.58483e-23        2.41974e-23        2.74992e-23
109.63        2.53392e-23        2.37205e-23        2.69579e-23
110.02        2.48456e-23        2.32581e-23        2.64331e-23
110.42        2.43669e-23        2.28097e-23        2.59241e-23
110.81        2.39026e-23        2.23747e-23        2.54305e-23
111.21        2.34521e-23        2.19528e-23        2.49515e-23
111.60        2.30150e-23        2.15433e-23        2.44867e-23
112.00        2.25907e-23        2.11458e-23        2.40356e-23
112.40        2.21787e-23        2.07599e-23        2.35975e-23
112.80        2.17787e-23        2.03852e-23        2.31722e-23
113.20        2.13901e-23        2.00212e-23        2.27591e-23
113.61        2.10126e-23        1.96676e-23        2.23577e-23
114.01        2.06458e-23        1.93240e-23        2.19676e-23
114.42        2.02893e-23        1.89900e-23        2.15886e-23
114.83        1.99427e-23        1.86653e-23        2.12200e-23
115.24        1.96056e-23        1.83496e-23        2.08617e-23
115.65        1.92778e-23        1.80425e-23        2.05131e-23
116.06        1.89590e-23        1.77438e-23        2.01741e-23
116.47        1.86487e-23        1.74532e-23        1.98442e-23
116.89        1.83467e-23        1.71704e-23        1.95231e-23
117.31        1.80528e-23        1.68950e-23        1.92106e-23
117.73        1.77666e-23        1.66270e-23        1.89063e-23
118.15        1.74879e-23        1.63659e-23        1.86099e-23
118.57        1.72165e-23        1.61117e-23        1.83213e-23
118.99        1.69520e-23        1.58639e-23        1.80401e-23
119.41        1.66943e-23        1.56226e-23        1.77661e-23
119.84        1.64432e-23        1.53873e-23        1.74991e-23
120.27        1.61984e-23        1.51580e-23        1.72388e-23
120.70        1.59597e-23        1.49344e-23        1.69850e-23
121.13        1.57269e-23        1.47164e-23        1.67374e-23
121.56        1.54999e-23        1.45037e-23        1.64960e-23
121.99        1.52784e-23        1.42963e-23        1.62605e-23
122.43        1.50623e-23        1.40938e-23        1.60307e-23
122.87        1.48514e-23        1.38963e-23        1.58065e-23
123.30        1.46455e-23        1.37034e-23        1.55876e-23
123.74        1.44445e-23        1.35152e-23        1.53739e-23
124.18        1.42483e-23        1.33314e-23        1.51652e-23
124.63        1.40566e-23        1.31518e-23        1.49614e-23
125.07        1.38694e-23        1.29765e-23        1.47623e-23
125.52        1.36867e-23        1.28054e-23        1.45681e-23
125.97        1.35086e-23        1.26385e-23        1.43786e-23
126.42        1.33348e-23        1.24757e-23        1.41938e-23
126.87        1.31652e-23        1.23168e-23        1.40135e-23
127.32        1.29996e-23        1.21618e-23        1.38375e-23
127.77        1.28380e-23        1.20104e-23        1.36657e-23
128.23        1.26802e-23        1.18626e-23        1.34979e-23
128.69        1.25261e-23        1.17182e-23        1.33340e-23
129.15        1.23755e-23        1.15772e-23        1.31739e-23
129.61        1.22284e-23        1.14394e-23        1.30175e-23
130.07        1.20846e-23        1.13047e-23        1.28646e-23
130.53        1.19441e-23        1.11731e-23        1.27151e-23
131.00        1.18067e-23        1.10443e-23        1.25690e-23
131.47        1.16723e-23        1.09184e-23        1.24261e-23
131.93        1.15408e-23        1.07953e-23        1.22863e-23
132.41        1.14122e-23        1.06749e-23        1.21496e-23
132.88        1.12864e-23        1.05570e-23        1.20158e-23
133.35        1.11633e-23        1.04417e-23        1.18849e-23
133.83        1.10427e-23        1.03287e-23        1.17567e-23
134.31        1.09247e-23        1.02182e-23        1.16312e-23
134.78        1.08092e-23        1.01100e-23        1.15084e-23
135.27        1.06960e-23        1.00039e-23        1.13880e-23
135.75        1.05849e-23        9.89988e-24        1.12699e-23
136.23        1.04759e-23        9.79776e-24        1.11540e-23
136.72        1.03689e-23        9.69751e-24        1.10402e-23
137.21        1.02638e-23        9.59910e-24        1.09285e-23
137.69        1.01607e-23        9.50248e-24        1.08188e-23
138.19        1.00594e-23        9.40761e-24        1.07111e-23
138.68        9.95992e-24        9.31444e-24        1.06054e-23
139.17        9.86225e-24        9.22295e-24        1.05015e-23
139.67        9.76632e-24        9.13309e-24        1.03995e-23
140.17        9.67209e-24        9.04482e-24        1.02994e-23
140.67        9.57952e-24        8.95811e-24        1.02009e-23
141.17        9.48858e-24        8.87292e-24        1.01042e-23
141.67        9.39922e-24        8.78921e-24        1.00092e-23
142.18        9.31142e-24        8.70697e-24        9.91588e-24
142.69        9.22514e-24        8.62614e-24        9.82414e-24
143.20        9.14034e-24        8.54671e-24        9.73397e-24
143.71        9.05699e-24        8.46863e-24        9.64536e-24
144.22        8.97507e-24        8.39188e-24        9.55825e-24
144.73        8.89453e-24        8.31644e-24        9.47262e-24
145.25        8.81534e-24        8.24226e-24        9.38842e-24
145.77        8.73744e-24        8.16928e-24        9.30559e-24
146.29        8.66078e-24        8.09748e-24        9.22409e-24
146.81        8.58536e-24        8.02682e-24        9.14390e-24
147.33        8.51114e-24        7.95729e-24        9.06498e-24
147.86        8.43809e-24        7.88887e-24        8.98732e-24
148.39        8.36620e-24        7.82152e-24        8.91089e-24
148.92        8.29545e-24        7.75524e-24        8.83566e-24
149.45        8.22580e-24        7.68999e-24        8.76161e-24
149.98        8.15724e-24        7.62577e-24        8.68871e-24
150.52        8.08732e-24        7.56033e-24        8.61430e-24
151.05        8.01838e-24        7.49582e-24        8.54093e-24
151.59        7.95050e-24        7.43231e-24        8.46869e-24
152.13        7.88366e-24        7.36976e-24        8.39756e-24
152.67        7.81784e-24        7.30817e-24        8.32752e-24
153.22        7.75303e-24        7.24752e-24        8.25854e-24
153.77        7.68919e-24        7.18778e-24        8.19060e-24
154.31        7.62632e-24        7.12895e-24        8.12369e-24
154.87        7.56438e-24        7.07099e-24        8.05778e-24
155.42        7.50341e-24        7.01393e-24        7.99288e-24
155.97        7.44343e-24        6.95781e-24        7.92906e-24
156.53        7.38444e-24        6.90260e-24        7.86627e-24
157.09        7.32641e-24        6.84830e-24        7.80452e-24
157.65        7.26931e-24        6.79487e-24        7.74376e-24
158.21        7.21314e-24        6.74230e-24        7.68397e-24
158.77        7.15786e-24        6.69057e-24        7.62514e-24
159.34        7.10345e-24        6.63966e-24        7.56725e-24
159.91        7.04991e-24        6.58955e-24        7.51027e-24
160.48        6.99720e-24        6.54023e-24        7.45418e-24
161.05        6.94532e-24        6.49167e-24        7.39896e-24
161.63        6.89424e-24        6.44387e-24        7.34460e-24
162.20        6.84394e-24        6.39681e-24        7.29108e-24
162.78        6.79442e-24        6.35046e-24        7.23838e-24
163.36        6.74565e-24        6.30482e-24        7.18648e-24
163.94        6.69761e-24        6.25986e-24        7.13536e-24
164.53        6.65030e-24        6.21559e-24        7.08501e-24
165.12        6.60370e-24        6.17197e-24        7.03542e-24
165.71        6.55778e-24        6.12901e-24        6.98656e-24
166.30        6.51255e-24        6.08667e-24        6.93843e-24
166.89        6.46798e-24        6.04496e-24        6.89100e-24
167.49        6.42406e-24        6.00386e-24        6.84426e-24
168.08        6.38078e-24        5.96336e-24        6.79821e-24
168.68        6.33813e-24        5.92344e-24        6.75282e-24
169.28        6.29609e-24        5.88409e-24        6.70808e-24
169.89        6.25465e-24        5.84531e-24        6.66398e-24
170.49        6.21380e-24        5.80708e-24        6.62052e-24
171.10        6.17353e-24        5.76939e-24        6.57767e-24
171.71        6.13384e-24        5.73224e-24        6.53543e-24
172.33        6.09471e-24        5.69562e-24        6.49380e-24
172.94        6.05613e-24        5.65951e-24        6.45274e-24
173.56        6.01809e-24        5.62391e-24        6.41227e-24
174.18        5.98058e-24        5.58880e-24        6.37235e-24
174.80        5.94359e-24        5.55418e-24        6.33299e-24
175.42        5.90711e-24        5.52004e-24        6.29417e-24
176.05        5.87112e-24        5.48636e-24        6.25589e-24
176.68        5.83563e-24        5.45314e-24        6.21812e-24
177.31        5.80062e-24        5.42037e-24        6.18087e-24
177.94        5.76608e-24        5.38805e-24        6.14412e-24
178.57        5.73201e-24        5.35615e-24        6.10787e-24
179.21        5.69839e-24        5.32469e-24        6.07209e-24
179.85        5.66522e-24        5.29364e-24        6.03680e-24
180.49        5.63248e-24        5.26300e-24        6.00197e-24
181.13        5.60018e-24        5.23276e-24        5.96760e-24
181.78        5.56830e-24        5.20292e-24        5.93368e-24
182.43        5.53683e-24        5.17347e-24        5.90020e-24
183.08        5.50578e-24        5.14440e-24        5.86716e-24
183.73        5.47512e-24        5.11570e-24        5.83454e-24
184.39        5.44486e-24        5.08737e-24        5.80234e-24
185.05        5.41498e-24        5.05941e-24        5.77055e-24
185.71        5.38548e-24        5.03179e-24        5.73917e-24
186.37        5.35636e-24        5.00453e-24        5.70818e-24
187.03        5.32760e-24        4.97761e-24        5.67759e-24
187.70        5.29921e-24        4.95103e-24        5.64738e-24
188.37        5.27116e-24        4.92478e-24        5.61755e-24
189.04        5.24347e-24        4.89886e-24        5.58808e-24
189.72        5.21612e-24        4.87326e-24        5.55899e-24
190.39        5.18911e-24        4.84797e-24        5.53025e-24
191.07        5.16244e-24        4.82300e-24        5.50187e-24
191.75        5.13610e-24        4.79834e-24        5.47385e-24
192.44        5.11009e-24        4.77400e-24        5.44618e-24
193.13        5.08440e-24        4.74995e-24        5.41886e-24
193.81        5.05904e-24        4.72620e-24        5.39187e-24
194.51        5.03398e-24        4.70274e-24        5.36522e-24
195.20        5.00923e-24        4.67957e-24        5.33889e-24
195.90        4.98478e-24        4.65669e-24        5.31288e-24
196.59        4.96063e-24        4.63408e-24        5.28719e-24
197.30        4.93678e-24        4.61174e-24        5.26181e-24
198.00        4.91320e-24        4.58967e-24        5.23674e-24
198.71        4.88992e-24        4.56787e-24        5.21197e-24
199.41        4.86691e-24        4.54632e-24        5.18749e-24
200.13        4.84407e-24        4.52494e-24        5.16319e-24
200.84        4.82102e-24        4.50338e-24        5.13866e-24
201.56        4.79825e-24        4.48208e-24        5.11442e-24
202.28        4.77574e-24        4.46102e-24        5.09046e-24
203.00        4.75349e-24        4.44020e-24        5.06678e-24
203.72        4.73149e-24        4.41962e-24        5.04337e-24
204.45        4.70975e-24        4.39928e-24        5.02022e-24
205.18        4.68825e-24        4.37916e-24        4.99734e-24
205.91        4.66700e-24        4.35928e-24        4.97472e-24
206.64        4.64599e-24        4.33962e-24        4.95235e-24
207.38        4.62521e-24        4.32018e-24        4.93024e-24
208.12        4.60466e-24        4.30096e-24        4.90837e-24
208.86        4.58435e-24        4.28195e-24        4.88675e-24
209.61        4.56426e-24        4.26315e-24        4.86537e-24
210.36        4.54440e-24        4.24456e-24        4.84423e-24
211.11        4.52479e-24        4.22622e-24        4.82337e-24
211.86        4.50546e-24        4.20813e-24        4.80278e-24
212.62        4.48637e-24        4.19027e-24        4.78247e-24
213.37        4.46754e-24        4.17265e-24        4.76243e-24
214.14        4.44896e-24        4.15526e-24        4.74266e-24
214.90        4.43062e-24        4.13810e-24        4.72314e-24
215.67        4.41252e-24        4.12116e-24        4.70388e-24
216.44        4.39466e-24        4.10445e-24        4.68486e-24
217.21        4.37702e-24        4.08794e-24        4.66610e-24
217.98        4.35961e-24        4.07165e-24        4.64757e-24
218.76        4.34242e-24        4.05556e-24        4.62928e-24
219.54        4.32545e-24        4.03968e-24        4.61122e-24
220.32        4.30870e-24        4.02400e-24        4.59339e-24
221.11        4.29215e-24        4.00852e-24        4.57578e-24
221.90        4.27581e-24        3.99322e-24        4.55840e-24
222.69        4.25967e-24        3.97812e-24        4.54123e-24
223.48        4.24374e-24        3.96321e-24        4.52427e-24
224.28        4.22800e-24        3.94847e-24        4.50752e-24
225.08        4.21245e-24        3.93392e-24        4.49098e-24
225.88        4.19709e-24        3.91955e-24        4.47463e-24
226.69        4.18192e-24        3.90535e-24        4.45849e-24
227.50        4.16693e-24        3.89132e-24        4.44254e-24
228.31        4.15212e-24        3.87745e-24        4.42679e-24
229.12        4.13749e-24        3.86376e-24        4.41122e-24
229.94        4.12303e-24        3.85022e-24        4.39584e-24
230.76        4.10874e-24        3.83684e-24        4.38063e-24
231.59        4.09459e-24        3.82360e-24        4.36558e-24
232.41        4.08060e-24        3.81050e-24        4.35069e-24
233.24        4.06675e-24        3.79754e-24        4.33595e-24
234.07        4.05304e-24        3.78470e-24        4.32137e-24
234.91        4.03947e-24        3.77201e-24        4.30694e-24
235.75        4.02605e-24        3.75944e-24        4.29266e-24
236.59        4.01276e-24        3.74700e-24        4.27853e-24
237.43        3.99961e-24        3.73469e-24        4.26454e-24
238.28        3.98660e-24        3.72250e-24        4.25069e-24
239.13        3.97371e-24        3.71044e-24        4.23698e-24
239.98        3.96096e-24        3.69850e-24        4.22342e-24
240.84        3.94833e-24        3.68667e-24        4.20999e-24
241.70        3.93583e-24        3.67497e-24        4.19669e-24
242.56        3.92346e-24        3.66339e-24        4.18353e-24
243.42        3.91121e-24        3.65192e-24        4.17050e-24
244.29        3.89908e-24        3.64056e-24        4.15760e-24
245.16        3.88707e-24        3.62932e-24        4.14483e-24
246.04        3.87518e-24        3.61818e-24        4.13218e-24
246.92        3.86341e-24        3.60716e-24        4.11966e-24
247.80        3.85176e-24        3.59624e-24        4.10727e-24
248.68        3.84021e-24        3.58543e-24        4.09499e-24
249.57        3.82878e-24        3.57473e-24        4.08283e-24
250.46        3.81747e-24        3.56413e-24        4.07080e-24
251.35        3.80628e-24        3.55366e-24        4.05891e-24
252.25        3.79524e-24        3.54332e-24        4.04716e-24
253.15        3.78432e-24        3.53309e-24        4.03555e-24
254.05        3.77354e-24        3.52299e-24        4.02409e-24
254.96        3.76289e-24        3.51301e-24        4.01276e-24
255.87        3.75236e-24        3.50315e-24        4.00156e-24
256.78        3.74195e-24        3.49341e-24        3.99050e-24
257.70        3.73167e-24        3.48378e-24        3.97957e-24
258.62        3.72151e-24        3.47426e-24        3.96877e-24
259.54        3.71147e-24        3.46486e-24        3.95809e-24
260.46        3.70155e-24        3.45556e-24        3.94754e-24
261.39        3.69174e-24        3.44637e-24        3.93711e-24
262.33        3.68205e-24        3.43729e-24        3.92681e-24
263.26        3.67247e-24        3.42831e-24        3.91662e-24
264.20        3.66299e-24        3.41944e-24        3.90655e-24
265.14        3.65363e-24        3.41066e-24        3.89660e-24
266.09        3.64437e-24        3.40199e-24        3.88676e-24
267.04        3.63522e-24        3.39341e-24        3.87703e-24
267.99        3.62617e-24        3.38494e-24        3.86741e-24
268.95        3.61723e-24        3.37655e-24        3.85791e-24
269.91        3.60839e-24        3.36827e-24        3.84851e-24
270.87        3.59965e-24        3.36007e-24        3.83922e-24
271.84        3.59101e-24        3.35198e-24        3.83004e-24
272.80        3.58249e-24        3.34399e-24        3.82098e-24
273.78        3.57406e-24        3.33610e-24        3.81203e-24
274.75        3.56575e-24        3.32830e-24        3.80319e-24
275.73        3.55753e-24        3.32060e-24        3.79446e-24
276.72        3.54941e-24        3.31299e-24        3.78583e-24
277.71        3.54139e-24        3.30547e-24        3.77731e-24
278.70        3.53347e-24        3.29805e-24        3.76890e-24
279.69        3.52564e-24        3.29071e-24        3.76058e-24
280.69        3.51791e-24        3.28346e-24        3.75237e-24
281.69        3.51027e-24        3.27630e-24        3.74425e-24
282.69        3.50273e-24        3.26922e-24        3.73623e-24
283.70        3.49527e-24        3.26222e-24        3.72831e-24
284.72        3.48790e-24        3.25531e-24        3.72048e-24
285.73        3.48062e-24        3.24849e-24        3.71275e-24
286.75        3.47342e-24        3.24174e-24        3.70511e-24
287.77        3.46631e-24        3.23507e-24        3.69756e-24
288.80        3.45929e-24        3.22848e-24        3.69010e-24
289.83        3.45234e-24        3.22197e-24        3.68272e-24
290.86        3.44549e-24        3.21553e-24        3.67544e-24
291.90        3.43872e-24        3.20919e-24        3.66826e-24
292.94        3.43205e-24        3.20293e-24        3.66118e-24
293.99        3.42548e-24        3.19676e-24        3.65419e-24
295.04        3.41899e-24        3.19067e-24        3.64730e-24
296.09        3.41259e-24        3.18466e-24        3.64051e-24
297.15        3.40627e-24        3.17874e-24        3.63381e-24
298.21        3.40004e-24        3.17289e-24        3.62720e-24
299.27        3.39390e-24        3.16713e-24        3.62068e-24
300.34        3.38772e-24        3.16133e-24        3.61411e-24
301.41        3.38135e-24        3.15536e-24        3.60733e-24
302.48        3.37505e-24        3.14947e-24        3.60064e-24
303.56        3.36884e-24        3.14366e-24        3.59403e-24
304.65        3.36271e-24        3.13792e-24        3.58750e-24
305.73        3.35666e-24        3.13225e-24        3.58106e-24
306.82        3.35068e-24        3.12665e-24        3.57470e-24
307.92        3.34478e-24        3.12113e-24        3.56842e-24
309.02        3.33895e-24        3.11567e-24        3.56223e-24
310.12        3.33319e-24        3.11028e-24        3.55610e-24
311.22        3.32751e-24        3.10496e-24        3.55006e-24
312.33        3.32190e-24        3.09971e-24        3.54409e-24
313.45        3.31636e-24        3.09452e-24        3.53820e-24
314.57        3.31089e-24        3.08939e-24        3.53238e-24
315.69        3.30548e-24        3.08433e-24        3.52663e-24
316.82        3.30015e-24        3.07934e-24        3.52096e-24
317.95        3.29488e-24        3.07440e-24        3.51536e-24
319.08        3.28968e-24        3.06953e-24        3.50982e-24
320.22        3.28454e-24        3.06471e-24        3.50436e-24
321.36        3.27946e-24        3.05996e-24        3.49896e-24
322.51        3.27445e-24        3.05526e-24        3.49363e-24
323.66        3.26950e-24        3.05063e-24        3.48837e-24
324.81        3.26461e-24        3.04605e-24        3.48317e-24
325.97        3.25978e-24        3.04152e-24        3.47804e-24
327.13        3.25501e-24        3.03705e-24        3.47297e-24
328.30        3.25030e-24        3.03264e-24        3.46796e-24
329.47        3.24565e-24        3.02828e-24        3.46302e-24
330.65        3.24105e-24        3.02397e-24        3.45814e-24
331.83        3.23652e-24        3.01972e-24        3.45331e-24
333.01        3.23203e-24        3.01552e-24        3.44855e-24
334.20        3.22761e-24        3.01137e-24        3.44384e-24
335.39        3.22323e-24        3.00727e-24        3.43920e-24
336.59        3.21892e-24        3.00322e-24        3.43461e-24
337.79        3.21465e-24        2.99922e-24        3.43008e-24
338.99        3.21044e-24        2.99527e-24        3.42560e-24
340.20        3.20627e-24        2.99137e-24        3.42118e-24
341.42        3.20216e-24        2.98751e-24        3.41681e-24
342.63        3.19810e-24        2.98371e-24        3.41250e-24
343.86        3.19409e-24        2.97995e-24        3.40823e-24
345.08        3.19013e-24        2.97623e-24        3.40403e-24
346.31        3.18623e-24        2.97258e-24        3.39989e-24
347.55        3.18242e-24        2.96900e-24        3.39584e-24
348.79        3.17868e-24        2.96549e-24        3.39187e-24
350.03        3.17503e-24        2.96206e-24        3.38799e-24
351.28        3.17145e-24        2.95870e-24        3.38419e-24
352.53        3.16794e-24        2.95542e-24        3.38047e-24
353.79        3.16451e-24        2.95220e-24        3.37683e-24
355.05        3.16116e-24        2.94905e-24        3.37327e-24
356.32        3.15788e-24        2.94596e-24        3.36979e-24
357.59        3.15466e-24        2.94295e-24        3.36638e-24
358.87        3.15152e-24        2.94000e-24        3.36305e-24
360.15        3.14845e-24        2.93711e-24        3.35979e-24
361.43        3.14545e-24        2.93429e-24        3.35661e-24
362.72        3.14252e-24        2.93154e-24        3.35350e-24
364.02        3.13965e-24        2.92884e-24        3.35046e-24
365.32        3.13685e-24        2.92621e-24        3.34749e-24
366.62        3.13411e-24        2.92363e-24        3.34459e-24
367.93        3.13144e-24        2.92112e-24        3.34175e-24
369.24        3.12883e-24        2.91866e-24        3.33899e-24
370.56        3.12628e-24        2.91627e-24        3.33629e-24
371.88        3.12379e-24        2.91393e-24        3.33366e-24
373.20        3.12137e-24        2.91165e-24        3.33109e-24
374.54        3.11900e-24        2.90942e-24        3.32859e-24
375.87        3.11670e-24        2.90725e-24        3.32615e-24
377.21        3.11445e-24        2.90513e-24        3.32377e-24
378.56        3.11226e-24        2.90307e-24        3.32146e-24
379.91        3.11013e-24        2.90106e-24        3.31920e-24
381.26        3.10805e-24        2.89910e-24        3.31700e-24
382.62        3.10600e-24        2.89717e-24        3.31484e-24
383.99        3.10400e-24        2.89528e-24        3.31272e-24
385.36        3.10204e-24        2.89343e-24        3.31064e-24
386.73        3.10011e-24        2.89161e-24        3.30861e-24
388.11        3.09822e-24        2.88983e-24        3.30661e-24
389.50        3.09637e-24        2.88808e-24        3.30466e-24
390.89        3.09455e-24        2.88637e-24        3.30274e-24
392.28        3.09278e-24        2.88469e-24        3.30087e-24
393.68        3.09104e-24        2.88304e-24        3.29903e-24
395.09        3.08933e-24        2.88143e-24        3.29723e-24
396.50        3.08766e-24        2.87985e-24        3.29547e-24
397.91        3.08603e-24        2.87830e-24        3.29375e-24
399.33        3.08442e-24        2.87679e-24        3.29206e-24
400.75        3.08278e-24        2.87523e-24        3.29032e-24
402.18        3.08109e-24        2.87365e-24        3.28854e-24
403.62        3.07944e-24        2.87209e-24        3.28679e-24
405.06        3.07782e-24        2.87056e-24        3.28507e-24
406.50        3.07623e-24        2.86907e-24        3.28339e-24
407.95        3.07467e-24        2.86760e-24        3.28175e-24
409.41        3.07315e-24        2.86616e-24        3.28013e-24
410.87        3.07166e-24        2.86476e-24        3.27856e-24
412.33        3.07019e-24        2.86338e-24        3.27701e-24
413.81        3.06876e-24        2.86203e-24        3.27550e-24
415.28        3.06736e-24        2.86071e-24        3.27402e-24
416.76        3.06599e-24        2.85941e-24        3.27257e-24
418.25        3.06465e-24        2.85814e-24        3.27115e-24
419.74        3.06334e-24        2.85691e-24        3.26977e-24
421.24        3.06205e-24        2.85569e-24        3.26841e-24
422.74        3.06080e-24        2.85451e-24        3.26709e-24
424.25        3.05957e-24        2.85335e-24        3.26580e-24
425.76        3.05838e-24        2.85222e-24        3.26454e-24
427.28        3.05724e-24        2.85114e-24        3.26334e-24
428.81        3.05617e-24        2.85013e-24        3.26221e-24
430.34        3.05515e-24        2.84916e-24        3.26114e-24
431.87        3.05420e-24        2.84826e-24        3.26014e-24
433.41        3.05330e-24        2.84741e-24        3.25920e-24
434.96        3.05246e-24        2.84661e-24        3.25832e-24
436.51        3.05168e-24        2.84586e-24        3.25750e-24
438.07        3.05096e-24        2.84517e-24        3.25675e-24
439.63        3.05029e-24        2.84454e-24        3.25605e-24
441.20        3.04968e-24        2.84395e-24        3.25541e-24
442.77        3.04913e-24        2.84341e-24        3.25484e-24
444.35        3.04862e-24        2.84293e-24        3.25432e-24
445.94        3.04817e-24        2.84250e-24        3.25385e-24
447.53        3.04778e-24        2.84211e-24        3.25345e-24
449.12        3.04744e-24        2.84177e-24        3.25310e-24
450.73        3.04715e-24        2.84149e-24        3.25281e-24
452.33        3.04691e-24        2.84125e-24        3.25257e-24
453.95        3.04672e-24        2.84106e-24        3.25238e-24
455.57        3.04658e-24        2.84091e-24        3.25225e-24
457.19        3.04649e-24        2.84081e-24        3.25217e-24
458.82        3.04645e-24        2.84076e-24        3.25215e-24
460.46        3.04646e-24        2.84075e-24        3.25218e-24
462.10        3.04652e-24        2.84079e-24        3.25225e-24
463.75        3.04663e-24        2.84087e-24        3.25238e-24
465.41        3.04678e-24        2.84099e-24        3.25256e-24
467.07        3.04698e-24        2.84116e-24        3.25280e-24
468.73        3.04723e-24        2.84138e-24        3.25308e-24
470.40        3.04752e-24        2.84163e-24        3.25340e-24
472.08        3.04786e-24        2.84193e-24        3.25378e-24
473.77        3.04824e-24        2.84227e-24        3.25421e-24
475.46        3.04866e-24        2.84265e-24        3.25468e-24
477.15        3.04912e-24        2.84306e-24        3.25518e-24
478.85        3.04960e-24        2.84349e-24        3.25572e-24
480.56        3.05011e-24        2.84394e-24        3.25627e-24
482.28        3.05064e-24        2.84442e-24        3.25686e-24
484.00        3.05119e-24        2.84492e-24        3.25747e-24
485.72        3.05177e-24        2.84544e-24        3.25810e-24
487.46        3.05237e-24        2.84599e-24        3.25876e-24
489.20        3.05300e-24        2.84655e-24        3.25945e-24
490.94        3.05365e-24        2.84714e-24        3.26016e-24
492.69        3.05432e-24        2.84775e-24        3.26090e-24
494.45        3.05502e-24        2.84838e-24        3.26166e-24
496.21        3.05574e-24        2.84903e-24        3.26244e-24
497.98        3.05648e-24        2.84970e-24        3.26325e-24
499.76        3.05724e-24        2.85040e-24        3.26408e-24
501.54        3.05793e-24        2.85103e-24        3.26484e-24
503.33        3.05863e-24        2.85166e-24        3.26560e-24
505.13        3.05935e-24        2.85232e-24        3.26638e-24
506.93        3.06009e-24        2.85300e-24        3.26718e-24
508.74        3.06085e-24        2.85370e-24        3.26801e-24
510.55        3.06164e-24        2.85441e-24        3.26886e-24
512.38        3.06244e-24        2.85515e-24        3.26973e-24
514.20        3.06327e-24        2.85590e-24        3.27063e-24
516.04        3.06411e-24        2.85668e-24        3.27154e-24
517.88        3.06497e-24        2.85747e-24        3.27248e-24
519.73        3.06586e-24        2.85828e-24        3.27343e-24
521.58        3.06676e-24        2.85911e-24        3.27441e-24
523.44        3.06768e-24        2.85995e-24        3.27541e-24
525.31        3.06863e-24        2.86082e-24        3.27643e-24
527.18        3.06961e-24        2.86172e-24        3.27750e-24
529.06        3.07065e-24        2.86267e-24        3.27862e-24
530.95        3.07174e-24        2.86368e-24        3.27980e-24
532.84        3.07288e-24        2.86473e-24        3.28103e-24
534.74        3.07407e-24        2.86582e-24        3.28232e-24
536.65        3.07531e-24        2.86697e-24        3.28366e-24
538.57        3.07661e-24        2.86816e-24        3.28506e-24
540.49        3.07795e-24        2.86940e-24        3.28651e-24
542.42        3.07935e-24        2.87069e-24        3.28801e-24
544.35        3.08079e-24        2.87202e-24        3.28957e-24
546.29        3.08229e-24        2.87340e-24        3.29118e-24
548.24        3.08383e-24        2.87482e-24        3.29284e-24
550.20        3.08542e-24        2.87629e-24        3.29455e-24
552.16        3.08706e-24        2.87780e-24        3.29631e-24
554.13        3.08874e-24        2.87936e-24        3.29813e-24
556.11        3.09048e-24        2.88096e-24        3.29999e-24
558.09        3.09225e-24        2.88260e-24        3.30191e-24
560.08        3.09408e-24        2.88429e-24        3.30387e-24
562.08        3.09595e-24        2.88602e-24        3.30589e-24
564.08        3.09787e-24        2.88779e-24        3.30795e-24
566.10        3.09983e-24        2.88960e-24        3.31006e-24
568.12        3.10184e-24        2.89146e-24        3.31222e-24
570.14        3.10389e-24        2.89336e-24        3.31443e-24
572.18        3.10599e-24        2.89530e-24        3.31668e-24
574.22        3.10813e-24        2.89728e-24        3.31898e-24
576.27        3.11031e-24        2.89930e-24        3.32133e-24
578.32        3.11252e-24        2.90134e-24        3.32370e-24
580.39        3.11476e-24        2.90341e-24        3.32611e-24
582.46        3.11702e-24        2.90550e-24        3.32854e-24
584.53        3.11931e-24        2.90762e-24        3.33100e-24
586.62        3.12163e-24        2.90977e-24        3.33349e-24
588.71        3.12398e-24        2.91194e-24        3.33601e-24
590.81        3.12635e-24        2.91413e-24        3.33856e-24
592.92        3.12874e-24        2.91635e-24        3.34114e-24
595.03        3.13117e-24        2.91859e-24        3.34374e-24
597.16        3.13361e-24        2.92086e-24        3.34637e-24
599.29        3.13609e-24        2.92315e-24        3.34903e-24
601.43        3.13850e-24        2.92539e-24        3.35162e-24
603.57        3.14091e-24        2.92762e-24        3.35420e-24
605.72        3.14333e-24        2.92987e-24        3.35680e-24
607.88        3.14578e-24        2.93214e-24        3.35943e-24
610.05        3.14826e-24        2.93444e-24        3.36208e-24
612.23        3.15076e-24        2.93676e-24        3.36476e-24
614.41        3.15328e-24        2.93910e-24        3.36746e-24
616.61        3.15583e-24        2.94146e-24        3.37019e-24
618.81        3.15840e-24        2.94384e-24        3.37295e-24
621.01        3.16099e-24        2.94625e-24        3.37573e-24
623.23        3.16361e-24        2.94868e-24        3.37853e-24
625.45        3.16624e-24        2.95113e-24        3.38136e-24
627.68        3.16893e-24        2.95362e-24        3.38424e-24
629.92        3.17166e-24        2.95615e-24        3.38717e-24
632.17        3.17445e-24        2.95874e-24        3.39016e-24
634.42        3.17728e-24        2.96137e-24        3.39320e-24
636.69        3.18017e-24        2.96405e-24        3.39629e-24
638.96        3.18311e-24        2.96678e-24        3.39944e-24
641.24        3.18610e-24        2.96955e-24        3.40264e-24
643.53        3.18913e-24        2.97237e-24        3.40590e-24
645.82        3.19222e-24        2.97523e-24        3.40920e-24
648.13        3.19536e-24        2.97815e-24        3.41257e-24
650.44        3.19854e-24        2.98110e-24        3.41598e-24
652.76        3.20178e-24        2.98411e-24        3.41944e-24
655.09        3.20506e-24        2.98715e-24        3.42296e-24
657.42        3.20839e-24        2.99025e-24        3.42653e-24
659.77        3.21177e-24        2.99339e-24        3.43015e-24
662.12        3.21520e-24        2.99657e-24        3.43382e-24
664.48        3.21867e-24        2.99979e-24        3.43755e-24
666.85        3.22219e-24        3.00306e-24        3.44132e-24
669.23        3.22576e-24        3.00638e-24        3.44514e-24
671.62        3.22938e-24        3.00974e-24        3.44902e-24
674.02        3.23304e-24        3.01314e-24        3.45294e-24
676.42        3.23674e-24        3.01658e-24        3.45691e-24
678.83        3.24047e-24        3.02004e-24        3.46091e-24
681.26        3.24423e-24        3.02353e-24        3.46493e-24
683.69        3.24801e-24        3.02704e-24        3.46898e-24
686.13        3.25181e-24        3.03057e-24        3.47305e-24
688.57        3.25564e-24        3.03413e-24        3.47715e-24
691.03        3.25949e-24        3.03770e-24        3.48127e-24
693.49        3.26336e-24        3.04130e-24        3.48542e-24
695.97        3.26726e-24        3.04492e-24        3.48960e-24
698.45        3.27118e-24        3.04856e-24        3.49380e-24
700.94        3.27512e-24        3.05222e-24        3.49802e-24
703.44        3.27909e-24        3.05591e-24        3.50227e-24
705.95        3.28308e-24        3.05961e-24        3.50655e-24
708.47        3.28709e-24        3.06334e-24        3.51084e-24
711.00        3.29113e-24        3.06709e-24        3.51517e-24
713.54        3.29518e-24        3.07085e-24        3.51951e-24
716.08        3.29926e-24        3.07464e-24        3.52388e-24
718.64        3.30337e-24        3.07845e-24        3.52828e-24
721.20        3.30749e-24        3.08228e-24        3.53270e-24
723.77        3.31164e-24        3.08614e-24        3.53714e-24
726.35        3.31581e-24        3.09001e-24        3.54161e-24
728.94        3.32001e-24        3.09391e-24        3.54611e-24
731.54        3.32425e-24        3.09785e-24        3.55065e-24
734.15        3.32852e-24        3.10182e-24        3.55523e-24
736.77        3.33283e-24        3.10582e-24        3.55984e-24
739.40        3.33717e-24        3.10985e-24        3.56449e-24
742.04        3.34154e-24        3.11391e-24        3.56917e-24
744.69        3.34595e-24        3.11800e-24        3.57390e-24
747.34        3.35039e-24        3.12212e-24        3.57865e-24
750.01        3.35486e-24        3.12628e-24        3.58344e-24
752.69        3.35937e-24        3.13046e-24        3.58827e-24
755.37        3.36391e-24        3.13468e-24        3.59313e-24
758.06        3.36848e-24        3.13893e-24        3.59803e-24
760.77        3.37308e-24        3.14320e-24        3.60296e-24
763.48        3.37772e-24        3.14751e-24        3.60793e-24
766.21        3.38239e-24        3.15185e-24        3.61293e-24
768.94        3.38709e-24        3.15621e-24        3.61797e-24
771.68        3.39183e-24        3.16061e-24        3.62304e-24
774.44        3.39659e-24        3.16504e-24        3.62815e-24
777.20        3.40140e-24        3.16950e-24        3.63329e-24
779.97        3.40625e-24        3.17401e-24        3.63849e-24
782.75        3.41116e-24        3.17857e-24        3.64375e-24
785.55        3.41611e-24        3.18317e-24        3.64905e-24
788.35        3.42111e-24        3.18782e-24        3.65441e-24
791.16        3.42617e-24        3.19251e-24        3.65983e-24
793.98        3.43127e-24        3.19725e-24        3.66529e-24
796.82        3.43642e-24        3.20204e-24        3.67081e-24
799.66        3.44162e-24        3.20687e-24        3.67638e-24
802.51        3.44676e-24        3.21165e-24        3.68188e-24
805.37        3.45194e-24        3.21646e-24        3.68741e-24
808.25        3.45716e-24        3.22131e-24        3.69300e-24
811.13        3.46242e-24        3.22621e-24        3.69864e-24
814.02        3.46774e-24        3.23116e-24        3.70432e-24
816.93        3.47310e-24        3.23615e-24        3.71006e-24
819.84        3.47852e-24        3.24118e-24        3.71585e-24
822.77        3.48398e-24        3.24626e-24        3.72169e-24
825.70        3.48948e-24        3.25138e-24        3.72759e-24
828.65        3.49504e-24        3.25654e-24        3.73353e-24
831.60        3.50064e-24        3.26175e-24        3.73952e-24
834.57        3.50629e-24        3.26701e-24        3.74556e-24
837.55        3.51198e-24        3.27231e-24        3.75166e-24
840.53        3.51772e-24        3.27765e-24        3.75780e-24
843.53        3.52351e-24        3.28303e-24        3.76399e-24
846.54        3.52935e-24        3.28846e-24        3.77024e-24
849.56        3.53523e-24        3.29393e-24        3.77653e-24
852.59        3.54116e-24        3.29944e-24        3.78287e-24
855.63        3.54712e-24        3.30499e-24        3.78925e-24
858.69        3.55311e-24        3.31056e-24        3.79566e-24
861.75        3.55914e-24        3.31617e-24        3.80211e-24
864.82        3.56520e-24        3.32180e-24        3.80859e-24
867.91        3.57129e-24        3.32747e-24        3.81511e-24
871.01        3.57742e-24        3.33317e-24        3.82166e-24
874.11        3.58358e-24        3.33890e-24        3.82825e-24
877.23        3.58977e-24        3.34466e-24        3.83488e-24
880.36        3.59600e-24        3.35045e-24        3.84154e-24
883.50        3.60226e-24        3.35627e-24        3.84824e-24
886.65        3.60855e-24        3.36213e-24        3.85497e-24
889.82        3.61488e-24        3.36801e-24        3.86174e-24
892.99        3.62123e-24        3.37392e-24        3.86854e-24
896.18        3.62763e-24        3.37987e-24        3.87538e-24
899.37        3.63405e-24        3.38585e-24        3.88226e-24
902.58        3.64051e-24        3.39185e-24        3.88917e-24
905.80        3.64700e-24        3.39789e-24        3.89611e-24
909.03        3.65353e-24        3.40396e-24        3.90309e-24
912.28        3.66008e-24        3.41006e-24        3.91011e-24
915.53        3.66667e-24        3.41619e-24        3.91716e-24
918.80        3.67330e-24        3.42235e-24        3.92425e-24
922.07        3.67995e-24        3.42854e-24        3.93137e-24
925.36        3.68664e-24        3.43476e-24        3.93852e-24
928.66        3.69336e-24        3.44101e-24        3.94572e-24
931.98        3.70012e-24        3.44729e-24        3.95294e-24
935.30        3.70690e-24        3.45360e-24        3.96020e-24
938.64        3.71372e-24        3.45995e-24        3.96750e-24
941.99        3.72057e-24        3.46632e-24        3.97483e-24
945.35        3.72746e-24        3.47272e-24        3.98219e-24
948.72        3.73437e-24        3.47915e-24        3.98960e-24
952.10        3.74133e-24        3.48562e-24        3.99703e-24
955.50        3.74833e-24        3.49213e-24        4.00452e-24
958.91        3.75537e-24        3.49868e-24        4.01206e-24
962.33        3.76246e-24        3.50528e-24        4.01965e-24
965.76        3.76961e-24        3.51192e-24        4.02729e-24
969.21        3.77679e-24        3.51860e-24        4.03498e-24
972.67        3.78403e-24        3.52533e-24        4.04272e-24
976.14        3.79131e-24        3.53211e-24        4.05052e-24
979.62        3.79864e-24        3.53892e-24        4.05836e-24
983.11        3.80602e-24        3.54579e-24        4.06625e-24
986.62        3.81344e-24        3.55269e-24        4.07420e-24
990.14        3.82092e-24        3.55964e-24        4.08219e-24
993.67        3.82844e-24        3.56663e-24        4.09024e-24
997.22        3.83600e-24        3.57367e-24        4.09833e-24
1000.77        3.84359e-24        3.58073e-24        4.10645e-24
1004.34        3.85110e-24        3.58772e-24        4.11448e-24
1007.93        3.85866e-24        3.59476e-24        4.12256e-24
1011.52        3.86627e-24        3.60184e-24        4.13069e-24
1015.13        3.87392e-24        3.60897e-24        4.13887e-24
1018.75        3.88162e-24        3.61614e-24        4.14711e-24
1022.39        3.88937e-24        3.62335e-24        4.15539e-24
1026.03        3.89716e-24        3.63060e-24        4.16372e-24
1029.69        3.90500e-24        3.63790e-24        4.17210e-24
1033.37        3.91288e-24        3.64524e-24        4.18053e-24
1037.05        3.92082e-24        3.65263e-24        4.18900e-24
1040.75        3.92879e-24        3.66005e-24        4.19753e-24
1044.47        3.93682e-24        3.66752e-24        4.20611e-24
1048.19        3.94489e-24        3.67504e-24        4.21474e-24
1051.93        3.95300e-24        3.68259e-24        4.22341e-24
1055.68        3.96117e-24        3.69019e-24        4.23214e-24
1059.45        3.96937e-24        3.69783e-24        4.24091e-24
1063.23        3.97762e-24        3.70551e-24        4.24973e-24
1067.02        3.98592e-24        3.71324e-24        4.25860e-24
1070.83        3.99426e-24        3.72100e-24        4.26752e-24
1074.65        4.00264e-24        3.72881e-24        4.27648e-24
1078.48        4.01107e-24        3.73665e-24        4.28549e-24
1082.33        4.01955e-24        3.74454e-24        4.29455e-24
1086.19        4.02806e-24        3.75247e-24        4.30366e-24
1090.07        4.03663e-24        3.76045e-24        4.31281e-24
1093.95        4.04524e-24        3.76846e-24        4.32201e-24
1097.86        4.05389e-24        3.77652e-24        4.33126e-24
1101.77        4.06259e-24        3.78461e-24        4.34056e-24
1105.70        4.07133e-24        3.79275e-24        4.34991e-24
1109.65        4.08012e-24        3.80094e-24        4.35930e-24
1113.61        4.08895e-24        3.80916e-24        4.36875e-24
1117.58        4.09783e-24        3.81742e-24        4.37824e-24
1121.57        4.10676e-24        3.82573e-24        4.38778e-24
1125.57        4.11572e-24        3.83408e-24        4.39737e-24
1129.58        4.12474e-24        3.84247e-24        4.40700e-24
1133.61        4.13380e-24        3.85091e-24        4.41669e-24
1137.66        4.14290e-24        3.85938e-24        4.42642e-24
1141.71        4.15205e-24        3.86790e-24        4.43620e-24
1145.79        4.16125e-24        3.87646e-24        4.44603e-24
1149.87        4.17049e-24        3.88506e-24        4.45591e-24
1153.98        4.17978e-24        3.89371e-24        4.46584e-24
1158.09        4.18912e-24        3.90241e-24        4.47583e-24
1162.22        4.19853e-24        3.91117e-24        4.48589e-24
1166.37        4.20799e-24        3.91997e-24        4.49600e-24
1170.53        4.21750e-24        3.92883e-24        4.50617e-24
1174.71        4.22707e-24        3.93774e-24        4.51640e-24
1178.90        4.23670e-24        3.94670e-24        4.52669e-24
1183.10        4.24638e-24        3.95572e-24        4.53705e-24
1187.32        4.25612e-24        3.96478e-24        4.54746e-24
1191.56        4.26592e-24        3.97390e-24        4.55793e-24
1195.81        4.27577e-24        3.98308e-24        4.56847e-24
1200.08        4.28568e-24        3.99230e-24        4.57906e-24
1204.36        4.29565e-24        4.00158e-24        4.58972e-24
1208.65        4.30567e-24        4.01091e-24        4.60043e-24
1212.97        4.31576e-24        4.02030e-24        4.61121e-24
1217.29        4.32589e-24        4.02974e-24        4.62205e-24
1221.63        4.33609e-24        4.03923e-24        4.63295e-24
1225.99        4.34634e-24        4.04877e-24        4.64391e-24
1230.37        4.35665e-24        4.05837e-24        4.65493e-24
1234.76        4.36702e-24        4.06802e-24        4.66602e-24
1239.16        4.37745e-24        4.07773e-24        4.67717e-24
1243.58        4.38793e-24        4.08749e-24        4.68837e-24
1248.02        4.39847e-24        4.09730e-24        4.69964e-24
1252.47        4.40907e-24        4.10717e-24        4.71098e-24
1256.94        4.41973e-24        4.11709e-24        4.72237e-24
1261.42        4.43044e-24        4.12706e-24        4.73382e-24
1265.92        4.44120e-24        4.13708e-24        4.74533e-24
1270.44        4.45203e-24        4.14716e-24        4.75690e-24
1274.97        4.46290e-24        4.15728e-24        4.76852e-24
1279.52        4.47383e-24        4.16746e-24        4.78021e-24
1284.08        4.48482e-24        4.17769e-24        4.79196e-24
1288.66        4.49587e-24        4.18797e-24        4.80377e-24
1293.26        4.50697e-24        4.19830e-24        4.81563e-24
1297.87        4.51812e-24        4.20868e-24        4.82756e-24
1302.50        4.52933e-24        4.21912e-24        4.83955e-24
1307.15        4.54060e-24        4.22961e-24        4.85159e-24
1311.81        4.55193e-24        4.24016e-24        4.86370e-24
1316.49        4.56331e-24        4.25075e-24        4.87587e-24
1321.19        4.57475e-24        4.26140e-24        4.88810e-24
1325.90        4.58625e-24        4.27210e-24        4.90039e-24
1330.63        4.59780e-24        4.28286e-24        4.91274e-24
1335.38        4.60941e-24        4.29366e-24        4.92516e-24
1340.14        4.62108e-24        4.30452e-24        4.93763e-24
1344.92        4.63280e-24        4.31544e-24        4.95017e-24
1349.72        4.64459e-24        4.32641e-24        4.96277e-24
1354.54        4.65643e-24        4.33743e-24        4.97542e-24
1359.37        4.66833e-24        4.34851e-24        4.98815e-24
1364.22        4.68028e-24        4.35964e-24        5.00093e-24
1369.09        4.69230e-24        4.37082e-24        5.01378e-24
1373.97        4.70437e-24        4.38206e-24        5.02668e-24
1378.87        4.71650e-24        4.39335e-24        5.03966e-24
1383.79        4.72870e-24        4.40470e-24        5.05269e-24
1388.73        4.74095e-24        4.41610e-24        5.06579e-24
1393.68        4.75325e-24        4.42756e-24        5.07895e-24
1398.65        4.76562e-24        4.43908e-24        5.09217e-24
1403.64        4.77805e-24        4.45064e-24        5.10546e-24
1408.65        4.79054e-24        4.46227e-24        5.11881e-24
1413.67        4.80309e-24        4.47395e-24        5.13223e-24
1418.72        4.81570e-24        4.48569e-24        5.14571e-24
1423.78        4.82837e-24        4.49749e-24        5.15926e-24
1428.86        4.84111e-24        4.50934e-24        5.17288e-24
1433.95        4.85390e-24        4.52125e-24        5.18656e-24
1439.07        4.86676e-24        4.53322e-24        5.20030e-24
1444.20        4.87968e-24        4.54524e-24        5.21412e-24
1449.36        4.89266e-24        4.55733e-24        5.22800e-24
1454.53        4.90571e-24        4.56947e-24        5.24194e-24
1459.71        4.91881e-24        4.58167e-24        5.25596e-24
1464.92        4.93198e-24        4.59393e-24        5.27004e-24
1470.15        4.94521e-24        4.60624e-24        5.28418e-24
1475.39        4.95851e-24        4.61862e-24        5.29840e-24
1480.66        4.97187e-24        4.63105e-24        5.31268e-24
1485.94        4.98529e-24        4.64355e-24        5.32704e-24
1491.24        4.99878e-24        4.65610e-24        5.34146e-24
1496.56        5.01233e-24        4.66871e-24        5.35594e-24
1501.90        5.02588e-24        4.68133e-24        5.37043e-24
1507.26        5.03938e-24        4.69391e-24        5.38485e-24
1512.63        5.05294e-24        4.70654e-24        5.39935e-24
1518.03        5.06657e-24        4.71923e-24        5.41391e-24
1523.44        5.08026e-24        4.73198e-24        5.42853e-24
1528.88        5.09401e-24        4.74479e-24        5.44323e-24
1534.33        5.10783e-24        4.75766e-24        5.45799e-24
1539.81        5.12171e-24        4.77059e-24        5.47283e-24
1545.30        5.13565e-24        4.78358e-24        5.48773e-24
1550.81        5.14966e-24        4.79663e-24        5.50269e-24
1556.34        5.16373e-24        4.80974e-24        5.51773e-24
1561.90        5.17787e-24        4.82291e-24        5.53284e-24
1567.47        5.19208e-24        4.83614e-24        5.54802e-24
1573.06        5.20634e-24        4.84943e-24        5.56326e-24
1578.67        5.22068e-24        4.86278e-24        5.57858e-24
1584.30        5.23508e-24        4.87619e-24        5.59396e-24
1589.95        5.24954e-24        4.88966e-24        5.60942e-24
1595.63        5.26407e-24        4.90320e-24        5.62495e-24
1601.32        5.27867e-24        4.91679e-24        5.64055e-24
1607.03        5.29334e-24        4.93046e-24        5.65622e-24
1612.76        5.30809e-24        4.94419e-24        5.67198e-24
1618.52        5.32291e-24        4.95800e-24        5.68782e-24
1624.29        5.33780e-24        4.97188e-24        5.70373e-24
1630.09        5.35278e-24        4.98582e-24        5.71973e-24
1635.90        5.36783e-24        4.99984e-24        5.73582e-24
1641.74        5.38296e-24        5.01393e-24        5.75198e-24
1647.59        5.39816e-24        5.02810e-24        5.76823e-24
1653.47        5.41344e-24        5.04233e-24        5.78456e-24
1659.37        5.42880e-24        5.05664e-24        5.80097e-24
1665.29        5.44424e-24        5.07102e-24        5.81747e-24
1671.23        5.45976e-24        5.08547e-24        5.83405e-24
1677.19        5.47535e-24        5.10000e-24        5.85071e-24
1683.17        5.49103e-24        5.11460e-24        5.86746e-24
1689.18        5.50678e-24        5.12927e-24        5.88429e-24
1695.21        5.52262e-24        5.14402e-24        5.90121e-24
1701.25        5.53853e-24        5.15884e-24        5.91822e-24
1707.32        5.55452e-24        5.17374e-24        5.93531e-24
1713.41        5.57060e-24        5.18871e-24        5.95248e-24
1719.52        5.58675e-24        5.20376e-24        5.96975e-24
1725.66        5.60299e-24        5.21888e-24        5.98709e-24
1731.81        5.61931e-24        5.23408e-24        6.00453e-24
1737.99        5.63571e-24        5.24936e-24        6.02205e-24
1744.19        5.65219e-24        5.26471e-24        6.03967e-24
1750.42        5.66875e-24        5.28014e-24        6.05736e-24
1756.66        5.68540e-24        5.29564e-24        6.07515e-24
1762.93        5.70213e-24        5.31123e-24        6.09303e-24
1769.22        5.71894e-24        5.32689e-24        6.11100e-24
1775.53        5.73584e-24        5.34263e-24        6.12905e-24
1781.86        5.75282e-24        5.35845e-24        6.14720e-24
1788.22        5.76989e-24        5.37434e-24        6.16543e-24
1794.60        5.78704e-24        5.39032e-24        6.18376e-24
1801.00        5.80427e-24        5.40637e-24        6.20218e-24
1807.42        5.82160e-24        5.42251e-24        6.22069e-24
1813.87        5.83900e-24        5.43872e-24        6.23929e-24
1820.34        5.85650e-24        5.45502e-24        6.25798e-24
1826.84        5.87408e-24        5.47139e-24        6.27676e-24
1833.35        5.89175e-24        5.48785e-24        6.29564e-24
1839.89        5.90950e-24        5.50439e-24        6.31461e-24
1846.46        5.92734e-24        5.52101e-24        6.33368e-24
1853.04        5.94527e-24        5.53771e-24        6.35284e-24
1859.65        5.96329e-24        5.55449e-24        6.37209e-24
1866.29        5.98139e-24        5.57135e-24        6.39143e-24
1872.95        5.99958e-24        5.58829e-24        6.41087e-24
1879.63        6.01786e-24        5.60532e-24        6.43040e-24
1886.33        6.03622e-24        5.62242e-24        6.45002e-24
1893.06        6.05467e-24        5.63961e-24        6.46973e-24
1899.81        6.07321e-24        5.65687e-24        6.48954e-24
1906.59        6.09183e-24        5.67422e-24        6.50945e-24
1913.39        6.11055e-24        5.69165e-24        6.52944e-24
1920.22        6.12935e-24        5.70917e-24        6.54954e-24
1927.07        6.14825e-24        5.72677e-24        6.56972e-24
1933.94        6.16723e-24        5.74445e-24        6.59001e-24
1940.84        6.18630e-24        5.76221e-24        6.61039e-24
1947.77        6.20546e-24        5.78006e-24        6.63086e-24
1954.72        6.22472e-24        5.79800e-24        6.65144e-24
1961.69        6.24406e-24        5.81602e-24        6.67211e-24
1968.69        6.26350e-24        5.83412e-24        6.69288e-24
1975.71        6.28303e-24        5.85231e-24        6.71375e-24
1982.76        6.30265e-24        5.87059e-24        6.73471e-24
1989.83        6.32237e-24        5.88895e-24        6.75578e-24
1996.93        6.34217e-24        5.90740e-24        6.77694e-24
2004.05        6.36199e-24        5.92586e-24        6.79811e-24
2011.20        6.38183e-24        5.94435e-24        6.81931e-24
2018.38        6.40177e-24        5.96293e-24        6.84060e-24
2025.58        6.42179e-24        5.98159e-24        6.86200e-24
2032.80        6.44192e-24        6.00034e-24        6.88349e-24
2040.06        6.46213e-24        6.01918e-24        6.90509e-24
2047.33        6.48244e-24        6.03810e-24        6.92678e-24
2054.64        6.50285e-24        6.05712e-24        6.94858e-24
2061.97        6.52335e-24        6.07622e-24        6.97048e-24
2069.32        6.54395e-24        6.09542e-24        6.99248e-24
2076.70        6.56464e-24        6.11470e-24        7.01459e-24
2084.11        6.58543e-24        6.13407e-24        7.03680e-24
2091.55        6.60632e-24        6.15354e-24        7.05911e-24
2099.01        6.62731e-24        6.17309e-24        7.08153e-24
2106.50        6.64839e-24        6.19274e-24        7.10405e-24
2114.01        6.66958e-24        6.21248e-24        7.12667e-24
2121.55        6.69086e-24        6.23231e-24        7.14941e-24
2129.12        6.71224e-24        6.25223e-24        7.17225e-24
2136.72        6.73372e-24        6.27225e-24        7.19519e-24
2144.34        6.75530e-24        6.29236e-24        7.21824e-24
2151.99        6.77698e-24        6.31256e-24        7.24140e-24
2159.66        6.79877e-24        6.33286e-24        7.26467e-24
2167.37        6.82065e-24        6.35325e-24        7.28805e-24
2175.10        6.84264e-24        6.37374e-24        7.31154e-24
2182.86        6.86473e-24        6.39433e-24        7.33513e-24
2190.65        6.88692e-24        6.41501e-24        7.35884e-24
2198.46        6.90922e-24        6.43578e-24        7.38266e-24
2206.31        6.93162e-24        6.45666e-24        7.40658e-24
2214.18        6.95413e-24        6.47763e-24        7.43062e-24
2222.07        6.97674e-24        6.49870e-24        7.45478e-24
2230.00        6.99945e-24        6.51987e-24        7.47904e-24
2237.96        7.02228e-24        6.54114e-24        7.50342e-24
2245.94        7.04521e-24        6.56250e-24        7.52791e-24
2253.95        7.06824e-24        6.58397e-24        7.55252e-24
2261.99        7.09139e-24        6.60554e-24        7.57724e-24
2270.06        7.11465e-24        6.62722e-24        7.60209e-24
2278.16        7.13803e-24        6.64900e-24        7.62706e-24
2286.29        7.16152e-24        6.67089e-24        7.65215e-24
2294.44        7.18512e-24        6.69288e-24        7.67736e-24
2302.63        7.20884e-24        6.71498e-24        7.70269e-24
2310.84        7.23267e-24        6.73719e-24        7.72815e-24
2319.09        7.25662e-24        6.75951e-24        7.75373e-24
2327.36        7.28069e-24        6.78194e-24        7.77944e-24
2335.66        7.30487e-24        6.80448e-24        7.80527e-24
2343.99        7.32918e-24        6.82712e-24        7.83123e-24
2352.36        7.35360e-24        6.84988e-24        7.85731e-24
2360.75        7.37814e-24        6.87275e-24        7.88352e-24
2369.17        7.40280e-24        6.89573e-24        7.90986e-24
2377.62        7.42758e-24        6.91882e-24        7.93633e-24
2386.10        7.45248e-24        6.94202e-24        7.96293e-24
2394.62        7.47750e-24        6.96534e-24        7.98965e-24
2403.16        7.50264e-24        6.98877e-24        8.01651e-24
2411.73        7.52791e-24        7.01232e-24        8.04350e-24
2420.33        7.55330e-24        7.03598e-24        8.07062e-24
2428.97        7.57882e-24        7.05976e-24        8.09787e-24
2437.63        7.60446e-24        7.08365e-24        8.12526e-24
2446.33        7.63022e-24        7.10766e-24        8.15278e-24
2455.06        7.65611e-24        7.13179e-24        8.18043e-24
2463.81        7.68213e-24        7.15604e-24        8.20822e-24
2472.60        7.70827e-24        7.18040e-24        8.23615e-24
2481.42        7.73455e-24        7.20489e-24        8.26421e-24
2490.28        7.76095e-24        7.22949e-24        8.29241e-24
2499.16        7.78748e-24        7.25421e-24        8.32075e-24
2508.08        7.81414e-24        7.27906e-24        8.34922e-24
2517.02        7.84093e-24        7.30403e-24        8.37784e-24
2526.00        7.86786e-24        7.32912e-24        8.40659e-24
2535.01        7.89491e-24        7.35433e-24        8.43549e-24
2544.06        7.92210e-24        7.37967e-24        8.46453e-24
2553.13        7.94942e-24        7.40513e-24        8.49371e-24
2562.24        7.97688e-24        7.43072e-24        8.52303e-24
2571.38        8.00447e-24        7.45643e-24        8.55250e-24
2580.55        8.03219e-24        7.48227e-24        8.58212e-24
2589.76        8.06005e-24        7.50823e-24        8.61188e-24
2599.00        8.08805e-24        7.53433e-24        8.64178e-24
2608.27        8.11619e-24        7.56055e-24        8.67183e-24
2617.57        8.14447e-24        7.58690e-24        8.70203e-24
2626.91        8.17288e-24        7.61338e-24        8.73238e-24
2636.28        8.20144e-24        7.63999e-24        8.76288e-24
2645.69        8.23013e-24        7.66674e-24        8.79353e-24
2655.13        8.25897e-24        7.69361e-24        8.82433e-24
2664.60        8.28795e-24        7.72062e-24        8.85528e-24
2674.10        8.31707e-24        7.74776e-24        8.88638e-24
2683.64        8.34634e-24        7.77503e-24        8.91764e-24
2693.22        8.37575e-24        7.80244e-24        8.94905e-24
2702.82        8.40531e-24        7.82999e-24        8.98062e-24
2712.47        8.43501e-24        7.85767e-24        9.01235e-24
2722.14        8.46486e-24        7.88549e-24        9.04423e-24
2731.85        8.49486e-24        7.91345e-24        9.07627e-24
2741.60        8.52500e-24        7.94154e-24        9.10846e-24
2751.38        8.55530e-24        7.96978e-24        9.14082e-24
2761.19        8.58574e-24        7.99815e-24        9.17333e-24
2771.04        8.61632e-24        8.02665e-24        9.20600e-24
2780.93        8.64705e-24        8.05529e-24        9.23881e-24
2790.85        8.67792e-24        8.08406e-24        9.27178e-24
2800.81        8.70894e-24        8.11297e-24        9.30491e-24
2810.80        8.74010e-24        8.14201e-24        9.33819e-24
2820.83        8.77141e-24        8.17119e-24        9.37163e-24
2830.89        8.80286e-24        8.20050e-24        9.40522e-24
2840.99        8.83446e-24        8.22996e-24        9.43897e-24
2851.12        8.86622e-24        8.25955e-24        9.47288e-24
2861.29        8.89812e-24        8.28928e-24        9.50695e-24
2871.50        8.93017e-24        8.31915e-24        9.54118e-24
2881.74        8.96237e-24        8.34917e-24        9.57557e-24
2892.02        8.99472e-24        8.37932e-24        9.61013e-24
2902.34        9.02723e-24        8.40962e-24        9.64484e-24
2912.69        9.05989e-24        8.44006e-24        9.67973e-24
2923.09        9.09271e-24        8.47064e-24        9.71477e-24
2933.51        9.12568e-24        8.50137e-24        9.74998e-24
2943.98        9.15880e-24        8.53224e-24        9.78536e-24
2954.48        9.19208e-24        8.56326e-24        9.82090e-24
2965.02        9.22552e-24        8.59443e-24        9.85662e-24
2975.60        9.25912e-24        8.62574e-24        9.89250e-24
2986.21        9.29288e-24        8.65721e-24        9.92855e-24
2996.87        9.32680e-24        8.68882e-24        9.96478e-24
3007.56        9.36078e-24        8.72049e-24        1.00011e-23
3018.29        9.39487e-24        8.75227e-24        1.00375e-23
3029.05        9.42913e-24        8.78420e-24        1.00740e-23
3039.86        9.46354e-24        8.81629e-24        1.01108e-23
3050.70        9.49812e-24        8.84852e-24        1.01477e-23
3061.59        9.53287e-24        8.88091e-24        1.01848e-23
3072.51        9.56778e-24        8.91345e-24        1.02221e-23
3083.47        9.60285e-24        8.94614e-24        1.02596e-23
3094.47        9.63810e-24        8.97900e-24        1.02972e-23
3105.51        9.67351e-24        9.01200e-24        1.03350e-23
3116.59        9.70909e-24        9.04517e-24        1.03730e-23
3127.70        9.74483e-24        9.07849e-24        1.04112e-23
3138.86        9.78075e-24        9.11197e-24        1.04495e-23
3150.06        9.81684e-24        9.14562e-24        1.04881e-23
3161.30        9.85310e-24        9.17942e-24        1.05268e-23
3172.57        9.88954e-24        9.21338e-24        1.05657e-23
3183.89        9.92615e-24        9.24751e-24        1.06048e-23
3195.25        9.96293e-24        9.28180e-24        1.06441e-23
3206.65        9.99989e-24        9.31626e-24        1.06835e-23
3218.09        1.00370e-23        9.35088e-24        1.07232e-23
3229.57        1.00743e-23        9.38566e-24        1.07630e-23
3241.09        1.01118e-23        9.42062e-24        1.08031e-23
3252.65        1.01495e-23        9.45574e-24        1.08433e-23
3264.25        1.01874e-23        9.49103e-24        1.08837e-23
3275.90        1.02254e-23        9.52649e-24        1.09243e-23
3287.59        1.02636e-23        9.56212e-24        1.09652e-23
3299.31        1.03020e-23        9.59793e-24        1.10062e-23
3311.08        1.03406e-23        9.63390e-24        1.10474e-23
3322.89        1.03794e-23        9.67005e-24        1.10888e-23
3334.75        1.04184e-23        9.70638e-24        1.11304e-23
3346.65        1.04575e-23        9.74288e-24        1.11722e-23
3358.58        1.04969e-23        9.77956e-24        1.12142e-23
3370.57        1.05364e-23        9.81641e-24        1.12564e-23
3382.59        1.05761e-23        9.85345e-24        1.12988e-23
3394.66        1.06161e-23        9.89066e-24        1.13415e-23
3406.77        1.06562e-23        9.92806e-24        1.13843e-23
3418.92        1.06965e-23        9.96564e-24        1.14273e-23
3431.12        1.07370e-23        1.00034e-23        1.14706e-23
3443.36        1.07777e-23        1.00413e-23        1.15140e-23
3455.64        1.08186e-23        1.00795e-23        1.15577e-23
3467.97        1.08597e-23        1.01178e-23        1.16016e-23
3480.34        1.09010e-23        1.01563e-23        1.16457e-23
3492.75        1.09425e-23        1.01950e-23        1.16900e-23
3505.21        1.09842e-23        1.02339e-23        1.17345e-23
3517.72        1.10261e-23        1.02729e-23        1.17793e-23
3530.27        1.10682e-23        1.03122e-23        1.18242e-23
3542.86        1.11105e-23        1.03516e-23        1.18694e-23
3555.50        1.11530e-23        1.03912e-23        1.19148e-23
3568.18        1.11957e-23        1.04311e-23        1.19604e-23
3580.91        1.12386e-23        1.04711e-23        1.20062e-23
3593.69        1.12817e-23        1.05112e-23        1.20522e-23
3606.51        1.13250e-23        1.05516e-23        1.20984e-23
3619.37        1.13685e-23        1.05922e-23        1.21449e-23
3632.28        1.14123e-23        1.06329e-23        1.21916e-23
3645.24        1.14562e-23        1.06739e-23        1.22385e-23
3658.25        1.15003e-23        1.07151e-23        1.22856e-23
3671.30        1.15447e-23        1.07564e-23        1.23329e-23
3684.39        1.15892e-23        1.07979e-23        1.23805e-23
3697.54        1.16340e-23        1.08397e-23        1.24283e-23
3710.73        1.16790e-23        1.08816e-23        1.24763e-23
3723.96        1.17242e-23        1.09238e-23        1.25246e-23
3737.25        1.17696e-23        1.09661e-23        1.25731e-23
3750.58        1.18152e-23        1.10087e-23        1.26218e-23
3763.96        1.18611e-23        1.10514e-23        1.26708e-23
3777.39        1.19072e-23        1.10944e-23        1.27199e-23
3790.86        1.19535e-23        1.11375e-23        1.27694e-23
3804.39        1.20000e-23        1.11809e-23        1.28190e-23
3817.96        1.20467e-23        1.12245e-23        1.28689e-23
3831.58        1.20937e-23        1.12683e-23        1.29191e-23
3845.25        1.21409e-23        1.13123e-23        1.29695e-23
3858.97        1.21883e-23        1.13565e-23        1.30201e-23
3872.73        1.22359e-23        1.14009e-23        1.30709e-23
3886.55        1.22838e-23        1.14456e-23        1.31221e-23
3900.41        1.23319e-23        1.14904e-23        1.31734e-23
3914.33        1.23803e-23        1.15355e-23        1.32250e-23
3928.29        1.24288e-23        1.15808e-23        1.32769e-23
3942.30        1.24776e-23        1.16263e-23        1.33290e-23
3956.37        1.25267e-23        1.16720e-23        1.33814e-23
3970.48        1.25760e-23        1.17180e-23        1.34340e-23
3984.65        1.26255e-23        1.17642e-23        1.34869e-23
3998.86        1.26753e-23        1.18106e-23        1.35400e-23
4013.13        1.27253e-23        1.18572e-23        1.35933e-23
4027.44        1.27755e-23        1.19040e-23        1.36470e-23
4041.81        1.28259e-23        1.19510e-23        1.37008e-23
4056.23        1.28766e-23        1.19983e-23        1.37550e-23
4070.70        1.29276e-23        1.20458e-23        1.38094e-23
4085.22        1.29788e-23        1.20936e-23        1.38640e-23
4099.79        1.30302e-23        1.21415e-23        1.39190e-23
4114.42        1.30820e-23        1.21897e-23        1.39742e-23
4129.10        1.31339e-23        1.22382e-23        1.40296e-23
4143.83        1.31861e-23        1.22869e-23        1.40854e-23
4158.61        1.32386e-23        1.23358e-23        1.41414e-23
4173.44        1.32913e-23        1.23850e-23        1.41977e-23
4188.33        1.33443e-23        1.24344e-23        1.42543e-23
4203.27        1.33976e-23        1.24840e-23        1.43111e-23
4218.27        1.34511e-23        1.25339e-23        1.43683e-23
4233.32        1.35049e-23        1.25841e-23        1.44257e-23
4248.42        1.35589e-23        1.26345e-23        1.44834e-23
4263.57        1.36133e-23        1.26851e-23        1.45414e-23
4278.78        1.36678e-23        1.27360e-23        1.45997e-23
4294.05        1.37227e-23        1.27872e-23        1.46582e-23
4309.37        1.37778e-23        1.28386e-23        1.47171e-23
4324.74        1.38332e-23        1.28903e-23        1.47762e-23
4340.17        1.38889e-23        1.29422e-23        1.48357e-23
4355.65        1.39449e-23        1.29944e-23        1.48954e-23
4371.19        1.40011e-23        1.30468e-23        1.49555e-23
4386.78        1.40577e-23        1.30995e-23        1.50158e-23
4402.43        1.41145e-23        1.31525e-23        1.50765e-23
4418.14        1.41716e-23        1.32057e-23        1.51374e-23
4433.90        1.42290e-23        1.32592e-23        1.51987e-23
4449.71        1.42866e-23        1.33130e-23        1.52602e-23
4465.59        1.43446e-23        1.33671e-23        1.53221e-23
4481.52        1.44028e-23        1.34214e-23        1.53843e-23
4497.51        1.44614e-23        1.34760e-23        1.54468e-23
4513.55        1.45202e-23        1.35308e-23        1.55096e-23
4529.65        1.45793e-23        1.35860e-23        1.55727e-23
4545.81        1.46388e-23        1.36414e-23        1.56361e-23
4562.03        1.46984e-23        1.36970e-23        1.56999e-23
4578.30        1.47584e-23        1.37530e-23        1.57639e-23
4594.63        1.48187e-23        1.38092e-23        1.58282e-23
4611.02        1.48792e-23        1.38656e-23        1.58929e-23
4627.47        1.49401e-23        1.39224e-23        1.59578e-23
4643.98        1.50012e-23        1.39794e-23        1.60231e-23
4660.55        1.50627e-23        1.40367e-23        1.60887e-23
4677.17        1.51244e-23        1.40942e-23        1.61545e-23
4693.86        1.51864e-23        1.41521e-23        1.62208e-23
4710.60        1.52487e-23        1.42102e-23        1.62873e-23
4727.41        1.53114e-23        1.42686e-23        1.63542e-23
4744.27        1.53743e-23        1.43273e-23        1.64213e-23
4761.20        1.54376e-23        1.43863e-23        1.64888e-23
4778.18        1.55011e-23        1.44455e-23        1.65567e-23
4795.23        1.55650e-23        1.45051e-23        1.66249e-23
4812.33        1.56291e-23        1.45649e-23        1.66934e-23
4829.50        1.56936e-23        1.46251e-23        1.67622e-23
4846.73        1.57584e-23        1.46855e-23        1.68314e-23
4864.02        1.58236e-23        1.47462e-23        1.69009e-23
4881.37        1.58890e-23        1.48073e-23        1.69707e-23
4898.79        1.59547e-23        1.48686e-23        1.70409e-23
4916.26        1.60208e-23        1.49302e-23        1.71114e-23
4933.80        1.60872e-23        1.49921e-23        1.71823e-23
4951.40        1.61540e-23        1.50544e-23        1.72536e-23
4969.06        1.62210e-23        1.51169e-23        1.73251e-23
4986.79        1.62884e-23        1.51798e-23        1.73971e-23
5004.58        1.63561e-23        1.52429e-23        1.74693e-23
5022.43        1.64241e-23        1.53063e-23        1.75419e-23
5040.35        1.64924e-23        1.53700e-23        1.76148e-23
5058.33        1.65610e-23        1.54340e-23        1.76881e-23
5076.38        1.66300e-23        1.54984e-23        1.77617e-23
5094.49        1.66994e-23        1.55630e-23        1.78357e-23
5112.66        1.67690e-23        1.56280e-23        1.79101e-23
5130.90        1.68390e-23        1.56933e-23        1.79848e-23
5149.20        1.69094e-23        1.57589e-23        1.80599e-23
5167.57        1.69801e-23        1.58249e-23        1.81354e-23
5186.01        1.70512e-23        1.58912e-23        1.82112e-23
5204.51        1.71226e-23        1.59578e-23        1.82875e-23
5223.07        1.71944e-23        1.60247e-23        1.83641e-23
5241.70        1.72666e-23        1.60920e-23        1.84411e-23
5260.40        1.73391e-23        1.61596e-23        1.85185e-23
5279.17        1.74119e-23        1.62276e-23        1.85962e-23
5298.00        1.74852e-23        1.62959e-23        1.86744e-23
5316.90        1.75588e-23        1.63646e-23        1.87530e-23
5335.87        1.76327e-23        1.64336e-23        1.88319e-23
5354.90        1.77071e-23        1.65029e-23        1.89113e-23
5374.01        1.77818e-23        1.65726e-23        1.89910e-23
5393.18        1.78569e-23        1.66426e-23        1.90712e-23
5412.42        1.79324e-23        1.67131e-23        1.91518e-23
5431.73        1.80083e-23        1.67838e-23        1.92327e-23
5451.10        1.80845e-23        1.68549e-23        1.93141e-23
5470.55        1.81612e-23        1.69264e-23        1.93959e-23
5490.06        1.82382e-23        1.69983e-23        1.94781e-23
5509.65        1.83156e-23        1.70705e-23        1.95607e-23
5529.30        1.83934e-23        1.71431e-23        1.96438e-23
5549.03        1.84716e-23        1.72160e-23        1.97272e-23
5568.82        1.85502e-23        1.72893e-23        1.98111e-23
5588.69        1.86291e-23        1.73629e-23        1.98953e-23
5608.63        1.87085e-23        1.74369e-23        1.99800e-23
5628.64        1.87882e-23        1.75113e-23        2.00651e-23
5648.72        1.88684e-23        1.75861e-23        2.01506e-23
5668.87        1.89489e-23        1.76612e-23        2.02366e-23
5689.09        1.90298e-23        1.77367e-23        2.03230e-23
5709.38        1.91111e-23        1.78125e-23        2.04098e-23
5729.75        1.91929e-23        1.78888e-23        2.04970e-23
5750.19        1.92750e-23        1.79654e-23        2.05846e-23
5770.70        1.93576e-23        1.80424e-23        2.06727e-23
5791.29        1.94405e-23        1.81198e-23        2.07613e-23
5811.95        1.95239e-23        1.81976e-23        2.08503e-23
5832.68        1.96077e-23        1.82757e-23        2.09397e-23
5853.49        1.96919e-23        1.83543e-23        2.10296e-23
5874.37        1.97766e-23        1.84332e-23        2.11199e-23
5895.33        1.98616e-23        1.85126e-23        2.12107e-23
5916.36        1.99471e-23        1.85923e-23        2.13019e-23
5937.47        2.00330e-23        1.86725e-23        2.13936e-23
5958.65        2.01194e-23        1.87531e-23        2.14857e-23
5979.90        2.02062e-23        1.88340e-23        2.15783e-23
6001.24        2.02934e-23        1.89154e-23        2.16714e-23
6022.64        2.03812e-23        1.89972e-23        2.17651e-23
6044.13        2.04694e-23        1.90795e-23        2.18592e-23
6065.69        2.05580e-23        1.91622e-23        2.19538e-23
6087.33        2.06471e-23        1.92453e-23        2.20489e-23
6109.05        2.07367e-23        1.93288e-23        2.21445e-23
6130.84        2.08267e-23        1.94128e-23        2.22406e-23
6152.71        2.09171e-23        1.94972e-23        2.23371e-23
6174.66        2.10081e-23        1.95820e-23        2.24342e-23
6196.69        2.10995e-23        1.96672e-23        2.25317e-23
6218.79        2.11913e-23        1.97529e-23        2.26298e-23
6240.98        2.12837e-23        1.98390e-23        2.27283e-23
6263.24        2.13765e-23        1.99256e-23        2.28274e-23
6285.58        2.14698e-23        2.00126e-23        2.29269e-23
6308.01        2.15635e-23        2.01001e-23        2.30270e-23
6330.51        2.16578e-23        2.01880e-23        2.31276e-23
6353.09        2.17525e-23        2.02764e-23        2.32287e-23
6375.76        2.18478e-23        2.03652e-23        2.33303e-23
6398.50        2.19435e-23        2.04545e-23        2.34325e-23
6421.33        2.20397e-23        2.05442e-23        2.35352e-23
6444.23        2.21364e-23        2.06345e-23        2.36384e-23
6467.22        2.22337e-23        2.07252e-23        2.37422e-23
6490.29        2.23314e-23        2.08163e-23        2.38465e-23
6513.45        2.24296e-23        2.09080e-23        2.39513e-23
6536.68        2.25284e-23        2.10000e-23        2.40567e-23
6560.00        2.26276e-23        2.10926e-23        2.41625e-23
6583.40        2.27273e-23        2.11856e-23        2.42689e-23
6606.89        2.28274e-23        2.12790e-23        2.43758e-23
6630.46        2.29281e-23        2.13729e-23        2.44833e-23
6654.11        2.30293e-23        2.14673e-23        2.45912e-23
6677.85        2.31309e-23        2.15621e-23        2.46997e-23
6701.67        2.32331e-23        2.16574e-23        2.48087e-23
6725.58        2.33357e-23        2.17532e-23        2.49183e-23
6749.57        2.34389e-23        2.18494e-23        2.50284e-23
6773.65        2.35426e-23        2.19461e-23        2.51390e-23
6797.81        2.36468e-23        2.20433e-23        2.52502e-23
6822.06        2.37515e-23        2.21410e-23        2.53619e-23
6846.40        2.38567e-23        2.22392e-23        2.54742e-23
6870.82        2.39624e-23        2.23378e-23        2.55871e-23
6895.34        2.40687e-23        2.24369e-23        2.57005e-23
6919.93        2.41755e-23        2.25366e-23        2.58144e-23
6944.62        2.42828e-23        2.26367e-23        2.59290e-23
6969.39        2.43907e-23        2.27373e-23        2.60441e-23
6994.26        2.44991e-23        2.28384e-23        2.61597e-23
7019.21        2.46080e-23        2.29401e-23        2.62760e-23
7044.25        2.47175e-23        2.30422e-23        2.63928e-23
7069.38        2.48275e-23        2.31449e-23        2.65102e-23
7094.60        2.49381e-23        2.32480e-23        2.66282e-23
7119.90        2.50493e-23        2.33517e-23        2.67468e-23
7145.30        2.51610e-23        2.34559e-23        2.68660e-23
7170.79        2.52732e-23        2.35607e-23        2.69858e-23
7196.37        2.53861e-23        2.36659e-23        2.71062e-23
7222.05        2.54995e-23        2.37717e-23        2.72272e-23
7247.81        2.56134e-23        2.38780e-23        2.73488e-23
7273.67        2.57280e-23        2.39849e-23        2.74710e-23
7299.61        2.58431e-23        2.40923e-23        2.75939e-23
7325.65        2.59588e-23        2.42003e-23        2.77174e-23
7351.79        2.60751e-23        2.43088e-23        2.78414e-23
7378.01        2.61920e-23        2.44178e-23        2.79662e-23
7404.33        2.63095e-23        2.45274e-23        2.80915e-23
7430.75        2.64276e-23        2.46376e-23        2.82175e-23
7457.26        2.65462e-23        2.47483e-23        2.83442e-23
7483.86        2.66655e-23        2.48596e-23        2.84714e-23
7510.56        2.67854e-23        2.49715e-23        2.85994e-23
7537.35        2.69059e-23        2.50839e-23        2.87280e-23
7564.24        2.70271e-23        2.51969e-23        2.88572e-23
7591.22        2.71488e-23        2.53105e-23        2.89871e-23
7618.30        2.72712e-23        2.54247e-23        2.91176e-23
7645.48        2.73942e-23        2.55394e-23        2.92489e-23
7672.75        2.75178e-23        2.56548e-23        2.93807e-23
7700.13        2.76420e-23        2.57707e-23        2.95133e-23
7727.60        2.77669e-23        2.58872e-23        2.96466e-23
7755.16        2.78924e-23        2.60043e-23        2.97805e-23
7782.83        2.80186e-23        2.61221e-23        2.99151e-23
7810.59        2.81454e-23        2.62404e-23        3.00504e-23
7838.46        2.82728e-23        2.63593e-23        3.01864e-23
7866.42        2.84010e-23        2.64789e-23        3.03231e-23
7894.48        2.85298e-23        2.65990e-23        3.04605e-23
7922.64        2.86592e-23        2.67198e-23        3.05986e-23
7950.91        2.87893e-23        2.68412e-23        3.07374e-23
7979.27        2.89201e-23        2.69633e-23        3.08770e-23
8007.74        2.90516e-23        2.70860e-23        3.10173e-23
8036.30        2.91839e-23        2.72094e-23        3.11584e-23
8064.97        2.93168e-23        2.73334e-23        3.13002e-23
8093.74        2.94504e-23        2.74580e-23        3.14428e-23
8122.61        2.95847e-23        2.75834e-23        3.15861e-23
8151.59        2.97198e-23        2.77093e-23        3.17302e-23
8180.67        2.98555e-23        2.78360e-23        3.18750e-23
8209.85        2.99919e-23        2.79633e-23        3.20206e-23
8239.14        3.01291e-23        2.80913e-23        3.21669e-23
8268.53        3.02670e-23        2.82199e-23        3.23141e-23
8298.03        3.04056e-23        2.83492e-23        3.24620e-23
8327.63        3.05449e-23        2.84792e-23        3.26106e-23
8357.34        3.06850e-23        2.86099e-23        3.27601e-23
8387.15        3.08258e-23        2.87413e-23        3.29103e-23
8417.07        3.09674e-23        2.88734e-23        3.30614e-23
8447.10        3.11097e-23        2.90062e-23        3.32132e-23
8477.23        3.12528e-23        2.91397e-23        3.33659e-23
8507.48        3.13966e-23        2.92739e-23        3.35193e-23
8537.82        3.15412e-23        2.94088e-23        3.36736e-23
8568.28        3.16865e-23        2.95444e-23        3.38286e-23
8598.85        3.18325e-23        2.96806e-23        3.39844e-23
8629.52        3.19793e-23        2.98176e-23        3.41410e-23
8660.31        3.21268e-23        2.99552e-23        3.42984e-23
8691.20        3.22750e-23        3.00935e-23        3.44565e-23
8722.21        3.24240e-23        3.02326e-23        3.46155e-23
8753.32        3.25738e-23        3.03723e-23        3.47753e-23
8784.55        3.27243e-23        3.05127e-23        3.49359e-23
8815.89        3.28756e-23        3.06539e-23        3.50973e-23
8847.34        3.30276e-23        3.07958e-23        3.52595e-23
8878.90        3.31805e-23        3.09384e-23        3.54225e-23
8910.57        3.33341e-23        3.10817e-23        3.55864e-23
8942.36        3.34885e-23        3.12258e-23        3.57511e-23
8974.26        3.36436e-23        3.13706e-23        3.59167e-23
9006.28        3.37996e-23        3.15162e-23        3.60831e-23
9038.40        3.39564e-23        3.16624e-23        3.62503e-23
9070.65        3.41140e-23        3.18095e-23        3.64185e-23
9103.01        3.42724e-23        3.19573e-23        3.65874e-23
9135.48        3.44316e-23        3.21059e-23        3.67573e-23
9168.07        3.45916e-23        3.22552e-23        3.69280e-23
9200.77        3.47524e-23        3.24053e-23        3.70996e-23
9233.60        3.49141e-23        3.25562e-23        3.72721e-23
9266.54        3.50766e-23        3.27078e-23        3.74455e-23
9299.59        3.52400e-23        3.28603e-23        3.76197e-23
9332.77        3.54042e-23        3.30135e-23        3.77949e-23
9366.06        3.55693e-23        3.31675e-23        3.79710e-23
9399.47        3.57352e-23        3.33224e-23        3.81480e-23
9433.01        3.59020e-23        3.34780e-23        3.83259e-23
9466.66        3.60696e-23        3.36345e-23        3.85047e-23
9500.43        3.62381e-23        3.37917e-23        3.86845e-23
9534.32        3.64075e-23        3.39498e-23        3.88652e-23
9568.33        3.65778e-23        3.41087e-23        3.90469e-23
9602.47        3.67489e-23        3.42684e-23        3.92294e-23
9636.72        3.69209e-23        3.44290e-23        3.94129e-23
9671.10        3.70939e-23        3.45903e-23        3.95974e-23
9705.60        3.72677e-23        3.47525e-23        3.97828e-23
9740.22        3.74424e-23        3.49156e-23        3.99691e-23
9774.97        3.76180e-23        3.50795e-23        4.01564e-23
9809.84        3.77945e-23        3.52442e-23        4.03447e-23
9844.84        3.79719e-23        3.54098e-23        4.05340e-23
9879.96        3.81502e-23        3.55762e-23        4.07242e-23
9915.20        3.83295e-23        3.57436e-23        4.09155e-23
9950.57        3.85097e-23        3.59117e-23        4.11077e-23
9986.07        3.86909e-23        3.60808e-23        4.13009e-23


==> anc/ww_3fgl_constraints.txt <==
#DM constraints, ww, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        3.31832e-25        2.61379e-25        4.84285e-25
 81.29        3.33654e-25        2.62839e-25        4.86914e-25
 81.58        3.35483e-25        2.64305e-25        4.89553e-25
 81.87        3.37320e-25        2.65778e-25        4.92202e-25
 82.16        3.39163e-25        2.67256e-25        4.94861e-25
 82.46        3.41014e-25        2.68741e-25        4.97530e-25
 82.75        3.42872e-25        2.70232e-25        5.00209e-25
 83.04        3.44738e-25        2.71729e-25        5.02898e-25
 83.34        3.46610e-25        2.73232e-25        5.05597e-25
 83.64        3.48490e-25        2.74741e-25        5.08306e-25
 83.94        3.50377e-25        2.76256e-25        5.11025e-25
 84.24        3.52271e-25        2.77778e-25        5.13753e-25
 84.54        3.54172e-25        2.79305e-25        5.16492e-25
 84.84        3.56080e-25        2.80839e-25        5.19240e-25
 85.14        3.57996e-25        2.82379e-25        5.21998e-25
 85.44        3.59918e-25        2.83925e-25        5.24766e-25
 85.75        3.61848e-25        2.85477e-25        5.27543e-25
 86.05        3.63785e-25        2.87035e-25        5.30330e-25
 86.36        3.65728e-25        2.88600e-25        5.33127e-25
 86.67        3.67679e-25        2.90170e-25        5.35933e-25
 86.98        3.69637e-25        2.91746e-25        5.38749e-25
 87.29        3.71602e-25        2.93329e-25        5.41575e-25
 87.60        3.73573e-25        2.94918e-25        5.44410e-25
 87.91        3.75552e-25        2.96512e-25        5.47254e-25
 88.23        3.77538e-25        2.98113e-25        5.50107e-25
 88.54        3.79530e-25        2.99719e-25        5.52970e-25
 88.86        3.81529e-25        3.01332e-25        5.55843e-25
 89.17        3.83535e-25        3.02951e-25        5.58724e-25
 89.49        3.85548e-25        3.04575e-25        5.61615e-25
 89.81        3.87568e-25        3.06206e-25        5.64515e-25
 90.13        3.89594e-25        3.07842e-25        5.67423e-25
 90.45        3.91627e-25        3.09485e-25        5.70341e-25
 90.78        3.93667e-25        3.11133e-25        5.73268e-25
 91.10        3.95714e-25        3.12787e-25        5.76204e-25
 91.43        3.97767e-25        3.14447e-25        5.79148e-25
 91.75        3.99826e-25        3.16113e-25        5.82102e-25
 92.08        4.01892e-25        3.17785e-25        5.85064e-25
 92.41        4.03965e-25        3.19462e-25        5.88035e-25
 92.74        4.06044e-25        3.21146e-25        5.91014e-25
 93.07        4.08130e-25        3.22835e-25        5.94002e-25
 93.40        4.10222e-25        3.24530e-25        5.96998e-25
 93.73        4.12320e-25        3.26230e-25        6.00002e-25
 94.07        4.14424e-25        3.27937e-25        6.03015e-25
 94.40        4.16535e-25        3.29648e-25        6.06036e-25
 94.74        4.18652e-25        3.31366e-25        6.09066e-25
 95.08        4.20775e-25        3.33089e-25        6.12103e-25
 95.42        4.22904e-25        3.34818e-25        6.15148e-25
 95.76        4.25039e-25        3.36552e-25        6.18201e-25
 96.10        4.27181e-25        3.38292e-25        6.21262e-25
 96.44        4.29328e-25        3.40037e-25        6.24331e-25
 96.79        4.31481e-25        3.41788e-25        6.27407e-25
 97.13        4.33640e-25        3.43544e-25        6.30491e-25
 97.48        4.35804e-25        3.45306e-25        6.33582e-25
 97.83        4.37975e-25        3.47073e-25        6.36680e-25
 98.17        4.40151e-25        3.48845e-25        6.39786e-25
 98.52        4.42332e-25        3.50622e-25        6.42899e-25
 98.88        4.44520e-25        3.52405e-25        6.46019e-25
 99.23        4.46712e-25        3.54193e-25        6.49146e-25
 99.58        4.48910e-25        3.55986e-25        6.52279e-25
 99.94        4.51114e-25        3.57784e-25        6.55420e-25
100.29        4.53322e-25        3.59587e-25        6.58567e-25
100.65        4.55536e-25        3.61396e-25        6.61720e-25
101.01        4.57755e-25        3.63209e-25        6.64880e-25
101.37        4.59979e-25        3.65027e-25        6.68045e-25
101.73        4.62208e-25        3.66850e-25        6.71217e-25
102.10        4.64442e-25        3.68678e-25        6.74395e-25
102.46        4.66681e-25        3.70511e-25        6.77579e-25
102.83        4.68924e-25        3.72348e-25        6.80769e-25
103.19        4.71172e-25        3.74191e-25        6.83964e-25
103.56        4.73425e-25        3.76037e-25        6.87164e-25
103.93        4.75682e-25        3.77889e-25        6.90370e-25
104.30        4.77944e-25        3.79745e-25        6.93581e-25
104.67        4.80210e-25        3.81605e-25        6.96797e-25
105.05        4.82480e-25        3.83470e-25        7.00018e-25
105.42        4.84754e-25        3.85339e-25        7.03243e-25
105.80        4.87032e-25        3.87212e-25        7.06473e-25
106.17        4.89314e-25        3.89090e-25        7.09707e-25
106.55        4.91600e-25        3.90971e-25        7.12946e-25
106.93        4.93890e-25        3.92857e-25        7.16189e-25
107.32        4.96183e-25        3.94747e-25        7.19435e-25
107.70        4.98480e-25        3.96641e-25        7.22686e-25
108.08        5.00781e-25        3.98539e-25        7.25940e-25
108.47        5.03084e-25        4.00440e-25        7.29197e-25
108.85        5.05391e-25        4.02346e-25        7.32457e-25
109.24        5.07701e-25        4.04254e-25        7.35721e-25
109.63        5.10014e-25        4.06167e-25        7.38987e-25
110.02        5.12330e-25        4.08083e-25        7.42256e-25
110.42        5.14648e-25        4.10002e-25        7.45527e-25
110.81        5.16969e-25        4.11925e-25        7.48801e-25
111.21        5.19293e-25        4.13851e-25        7.52076e-25
111.60        5.21618e-25        4.15781e-25        7.55354e-25
112.00        5.23947e-25        4.17713e-25        7.58633e-25
112.40        5.26277e-25        4.19648e-25        7.61913e-25
112.80        5.28609e-25        4.21587e-25        7.65195e-25
113.20        5.30943e-25        4.23528e-25        7.68478e-25
113.61        5.33279e-25        4.25472e-25        7.71761e-25
114.01        5.35616e-25        4.27418e-25        7.75045e-25
114.42        5.37954e-25        4.29367e-25        7.78329e-25
114.83        5.40294e-25        4.31319e-25        7.81613e-25
115.24        5.42635e-25        4.33273e-25        7.84897e-25
115.65        5.44977e-25        4.35229e-25        7.88181e-25
116.06        5.47320e-25        4.37187e-25        7.91464e-25
116.47        5.49663e-25        4.39147e-25        7.94746e-25
116.89        5.52007e-25        4.41109e-25        7.98027e-25
117.31        5.54351e-25        4.43073e-25        8.01306e-25
117.73        5.56695e-25        4.45039e-25        8.04584e-25
118.15        5.59039e-25        4.47007e-25        8.07860e-25
118.57        5.61383e-25        4.48975e-25        8.11133e-25
118.99        5.63727e-25        4.50945e-25        8.14404e-25
119.41        5.66070e-25        4.52917e-25        8.17672e-25
119.84        5.68412e-25        4.54889e-25        8.20937e-25
120.27        5.70673e-25        4.56799e-25        8.24083e-25
120.70        5.72885e-25        4.58670e-25        8.27155e-25
121.13        5.75093e-25        4.60541e-25        8.30220e-25
121.56        5.77299e-25        4.62411e-25        8.33280e-25
121.99        5.79502e-25        4.64280e-25        8.36333e-25
122.43        5.81701e-25        4.66149e-25        8.39379e-25
122.87        5.83897e-25        4.68016e-25        8.42417e-25
123.30        5.86089e-25        4.69882e-25        8.45449e-25
123.74        5.88277e-25        4.71748e-25        8.48472e-25
124.18        5.90461e-25        4.73611e-25        8.51487e-25
124.63        5.92641e-25        4.75473e-25        8.54493e-25
125.07        5.94816e-25        4.77334e-25        8.57490e-25
125.52        5.96987e-25        4.79192e-25        8.60478e-25
125.97        5.99152e-25        4.81048e-25        8.63457e-25
126.42        6.01312e-25        4.82902e-25        8.66425e-25
126.87        6.03466e-25        4.84754e-25        8.69383e-25
127.32        6.05615e-25        4.86603e-25        8.72330e-25
127.77        6.07757e-25        4.88450e-25        8.75266e-25
128.23        6.09894e-25        4.90293e-25        8.78190e-25
128.69        6.12023e-25        4.92134e-25        8.81103e-25
129.15        6.14146e-25        4.93971e-25        8.84003e-25
129.61        6.16263e-25        4.95805e-25        8.86890e-25
130.07        6.18367e-25        4.97631e-25        8.89758e-25
130.53        6.20440e-25        4.99435e-25        8.92578e-25
131.00        6.22505e-25        5.01234e-25        8.95383e-25
131.47        6.24561e-25        5.03029e-25        8.98173e-25
131.93        6.26609e-25        5.04819e-25        9.00949e-25
132.41        6.28648e-25        5.06605e-25        9.03708e-25
132.88        6.30678e-25        5.08385e-25        9.06451e-25
133.35        6.32698e-25        5.10160e-25        9.09178e-25
133.83        6.34708e-25        5.11930e-25        9.11888e-25
134.31        6.36708e-25        5.13695e-25        9.14580e-25
134.78        6.38698e-25        5.15453e-25        9.17254e-25
135.27        6.40677e-25        5.17205e-25        9.19910e-25
135.75        6.42646e-25        5.18951e-25        9.22547e-25
136.23        6.44602e-25        5.20691e-25        9.25164e-25
136.72        6.46548e-25        5.22424e-25        9.27761e-25
137.21        6.48481e-25        5.24150e-25        9.30338e-25
137.69        6.50402e-25        5.25868e-25        9.32894e-25
138.19        6.52310e-25        5.27580e-25        9.35428e-25
138.68        6.54205e-25        5.29283e-25        9.37941e-25
139.17        6.56087e-25        5.30979e-25        9.40430e-25
139.67        6.57956e-25        5.32667e-25        9.42897e-25
140.17        6.59820e-25        5.34354e-25        9.45354e-25
140.67        6.61689e-25        5.36048e-25        9.47815e-25
141.17        6.63544e-25        5.37734e-25        9.50252e-25
141.67        6.65384e-25        5.39411e-25        9.52663e-25
142.18        6.67209e-25        5.41078e-25        9.55049e-25
142.69        6.69018e-25        5.42737e-25        9.57409e-25
143.20        6.70811e-25        5.44385e-25        9.59742e-25
143.71        6.72588e-25        5.46023e-25        9.62047e-25
144.22        6.74348e-25        5.47651e-25        9.64325e-25
144.73        6.76090e-25        5.49269e-25        9.66573e-25
145.25        6.77816e-25        5.50876e-25        9.68793e-25
145.77        6.79523e-25        5.52471e-25        9.70983e-25
146.29        6.81212e-25        5.54055e-25        9.73142e-25
146.81        6.82882e-25        5.55627e-25        9.75270e-25
147.33        6.84532e-25        5.57188e-25        9.77366e-25
147.86        6.86163e-25        5.58736e-25        9.79430e-25
148.39        6.87774e-25        5.60271e-25        9.81460e-25
148.92        6.89365e-25        5.61793e-25        9.83457e-25
149.45        6.90934e-25        5.63302e-25        9.85419e-25
149.98        6.92482e-25        5.64798e-25        9.87345e-25
150.52        6.95565e-25        5.67400e-25        9.91636e-25
151.05        6.98711e-25        5.70049e-25        9.96022e-25
151.59        7.01862e-25        5.72703e-25        1.00041e-24
152.13        7.05018e-25        5.75362e-25        1.00481e-24
152.67        7.08177e-25        5.78027e-25        1.00921e-24
153.22        7.11341e-25        5.80696e-25        1.01361e-24
153.77        7.14509e-25        5.83370e-25        1.01802e-24
154.31        7.17681e-25        5.86049e-25        1.02243e-24
154.87        7.20857e-25        5.88732e-25        1.02685e-24
155.42        7.24036e-25        5.91420e-25        1.03127e-24
155.97        7.27218e-25        5.94112e-25        1.03569e-24
156.53        7.30404e-25        5.96808e-25        1.04011e-24
157.09        7.33594e-25        5.99509e-25        1.04454e-24
157.65        7.36786e-25        6.02214e-25        1.04897e-24
158.21        7.39981e-25        6.04922e-25        1.05340e-24
158.77        7.43178e-25        6.07634e-25        1.05784e-24
159.34        7.46378e-25        6.10350e-25        1.06227e-24
159.91        7.49581e-25        6.13070e-25        1.06671e-24
160.48        7.52787e-25        6.15795e-25        1.07115e-24
161.05        7.55997e-25        6.18523e-25        1.07559e-24
161.63        7.59207e-25        6.21255e-25        1.08003e-24
162.20        7.62420e-25        6.23990e-25        1.08448e-24
162.78        7.65634e-25        6.26727e-25        1.08892e-24
163.36        7.68849e-25        6.29468e-25        1.09336e-24
163.94        7.72065e-25        6.32211e-25        1.09780e-24
164.53        7.75282e-25        6.34957e-25        1.10224e-24
165.12        7.78500e-25        6.37705e-25        1.10668e-24
165.71        7.81718e-25        6.40455e-25        1.11112e-24
166.30        7.84936e-25        6.43208e-25        1.11555e-24
166.89        7.88154e-25        6.45962e-25        1.11998e-24
167.49        7.91372e-25        6.48718e-25        1.12441e-24
168.08        7.94590e-25        6.51476e-25        1.12884e-24
168.68        7.97806e-25        6.54236e-25        1.13326e-24
169.28        8.01022e-25        6.56996e-25        1.13768e-24
169.89        8.04237e-25        6.59758e-25        1.14210e-24
170.49        8.07451e-25        6.62521e-25        1.14651e-24
171.10        8.10663e-25        6.65285e-25        1.15092e-24
171.71        8.13873e-25        6.68049e-25        1.15532e-24
172.33        8.17081e-25        6.70814e-25        1.15971e-24
172.94        8.20287e-25        6.73579e-25        1.16410e-24
173.56        8.23490e-25        6.76344e-25        1.16848e-24
174.18        8.26690e-25        6.79109e-25        1.17286e-24
174.80        8.29887e-25        6.81874e-25        1.17723e-24
175.42        8.33081e-25        6.84638e-25        1.18159e-24
176.05        8.36271e-25        6.87402e-25        1.18595e-24
176.68        8.39457e-25        6.90165e-25        1.19029e-24
177.31        8.42640e-25        6.92927e-25        1.19463e-24
177.94        8.45817e-25        6.95688e-25        1.19896e-24
178.57        8.48990e-25        6.98447e-25        1.20327e-24
179.21        8.52158e-25        7.01205e-25        1.20758e-24
179.85        8.55321e-25        7.03961e-25        1.21188e-24
180.49        8.58490e-25        7.06725e-25        1.21618e-24
181.13        8.61657e-25        7.09490e-25        1.22048e-24
181.78        8.64818e-25        7.12253e-25        1.22476e-24
182.43        8.67973e-25        7.15013e-25        1.22904e-24
183.08        8.71121e-25        7.17770e-25        1.23330e-24
183.73        8.74262e-25        7.20524e-25        1.23754e-24
184.39        8.77396e-25        7.23275e-25        1.24178e-24
185.05        8.80522e-25        7.26023e-25        1.24599e-24
185.71        8.83640e-25        7.28766e-25        1.25020e-24
186.37        8.86750e-25        7.31506e-25        1.25439e-24
187.03        8.89850e-25        7.34242e-25        1.25856e-24
187.70        8.92942e-25        7.36973e-25        1.26272e-24
188.37        8.96025e-25        7.39699e-25        1.26686e-24
189.04        8.99098e-25        7.42420e-25        1.27098e-24
189.72        9.02160e-25        7.45136e-25        1.27508e-24
190.39        9.05212e-25        7.47847e-25        1.27917e-24
191.07        9.08254e-25        7.50551e-25        1.28324e-24
191.75        9.11284e-25        7.53250e-25        1.28728e-24
192.44        9.14302e-25        7.55942e-25        1.29131e-24
193.13        9.17308e-25        7.58628e-25        1.29531e-24
193.81        9.20302e-25        7.61307e-25        1.29930e-24
194.51        9.23283e-25        7.63978e-25        1.30326e-24
195.20        9.26251e-25        7.66642e-25        1.30720e-24
195.90        9.29205e-25        7.69298e-25        1.31111e-24
196.59        9.32145e-25        7.71946e-25        1.31500e-24
197.30        9.35071e-25        7.74586e-25        1.31887e-24
198.00        9.37982e-25        7.77217e-25        1.32271e-24
198.71        9.40877e-25        7.79839e-25        1.32652e-24
199.41        9.43756e-25        7.82451e-25        1.33031e-24
200.13        9.46901e-25        7.85261e-25        1.33450e-24
200.84        9.51351e-25        7.89035e-25        1.34067e-24
201.56        9.55811e-25        7.92819e-25        1.34685e-24
202.28        9.60280e-25        7.96611e-25        1.35305e-24
203.00        9.64758e-25        8.00413e-25        1.35925e-24
203.72        9.69245e-25        8.04223e-25        1.36547e-24
204.45        9.73741e-25        8.08042e-25        1.37170e-24
205.18        9.78246e-25        8.11870e-25        1.37794e-24
205.91        9.82759e-25        8.15707e-25        1.38418e-24
206.64        9.87281e-25        8.19552e-25        1.39044e-24
207.38        9.91810e-25        8.23405e-25        1.39671e-24
208.12        9.96348e-25        8.27266e-25        1.40299e-24
208.86        1.00089e-24        8.31136e-25        1.40927e-24
209.61        1.00545e-24        8.35014e-25        1.41557e-24
210.36        1.01001e-24        8.38899e-25        1.42187e-24
211.11        1.01458e-24        8.42792e-25        1.42818e-24
211.86        1.01915e-24        8.46693e-25        1.43450e-24
212.62        1.02373e-24        8.50601e-25        1.44083e-24
213.37        1.02832e-24        8.54517e-25        1.44716e-24
214.14        1.03292e-24        8.58440e-25        1.45351e-24
214.90        1.03752e-24        8.62370e-25        1.45986e-24
215.67        1.04213e-24        8.66306e-25        1.46621e-24
216.44        1.04674e-24        8.70250e-25        1.47257e-24
217.21        1.05136e-24        8.74200e-25        1.47894e-24
217.98        1.05599e-24        8.78157e-25        1.48532e-24
218.76        1.06062e-24        8.82119e-25        1.49169e-24
219.54        1.06526e-24        8.86088e-25        1.49808e-24
220.32        1.06991e-24        8.90075e-25        1.50449e-24
221.11        1.07459e-24        8.94084e-25        1.51093e-24
221.90        1.07927e-24        8.98100e-25        1.51737e-24
222.69        1.08396e-24        9.02121e-25        1.52382e-24
223.48        1.08866e-24        9.06148e-25        1.53028e-24
224.28        1.09336e-24        9.10180e-25        1.53673e-24
225.08        1.09806e-24        9.14217e-25        1.54319e-24
225.88        1.10276e-24        9.18260e-25        1.54966e-24
226.69        1.10747e-24        9.22308e-25        1.55612e-24
227.50        1.11218e-24        9.26360e-25        1.56259e-24
228.31        1.11690e-24        9.30417e-25        1.56906e-24
229.12        1.12162e-24        9.34478e-25        1.57552e-24
229.94        1.12634e-24        9.38543e-25        1.58199e-24
230.76        1.13106e-24        9.42613e-25        1.58846e-24
231.59        1.13578e-24        9.46686e-25        1.59493e-24
232.41        1.14051e-24        9.50762e-25        1.60140e-24
233.24        1.14523e-24        9.54842e-25        1.60787e-24
234.07        1.14996e-24        9.58925e-25        1.61434e-24
234.91        1.15469e-24        9.63011e-25        1.62080e-24
235.75        1.15942e-24        9.67100e-25        1.62727e-24
236.59        1.16415e-24        9.71191e-25        1.63373e-24
237.43        1.16887e-24        9.75284e-25        1.64018e-24
238.28        1.17360e-24        9.79380e-25        1.64663e-24
239.13        1.17833e-24        9.83477e-25        1.65308e-24
239.98        1.18305e-24        9.87576e-25        1.65952e-24
240.84        1.18782e-24        9.91710e-25        1.66602e-24
241.70        1.19258e-24        9.95846e-25        1.67251e-24
242.56        1.19735e-24        9.99984e-25        1.67900e-24
243.42        1.20211e-24        1.00412e-24        1.68548e-24
244.29        1.20686e-24        1.00826e-24        1.69195e-24
245.16        1.21162e-24        1.01240e-24        1.69842e-24
246.04        1.21637e-24        1.01654e-24        1.70487e-24
246.92        1.22112e-24        1.02068e-24        1.71132e-24
247.80        1.22586e-24        1.02482e-24        1.71776e-24
248.68        1.23060e-24        1.02896e-24        1.72419e-24
249.57        1.23534e-24        1.03309e-24        1.73061e-24
250.46        1.24007e-24        1.03723e-24        1.73702e-24
251.35        1.24479e-24        1.04137e-24        1.74342e-24
252.25        1.24951e-24        1.04550e-24        1.74981e-24
253.15        1.25423e-24        1.04963e-24        1.75618e-24
254.05        1.25893e-24        1.05376e-24        1.76254e-24
254.96        1.26363e-24        1.05788e-24        1.76889e-24
255.87        1.26832e-24        1.06200e-24        1.77522e-24
256.78        1.27300e-24        1.06612e-24        1.78154e-24
257.70        1.27768e-24        1.07024e-24        1.78784e-24
258.62        1.28234e-24        1.07435e-24        1.79413e-24
259.54        1.28700e-24        1.07845e-24        1.80039e-24
260.46        1.29166e-24        1.08257e-24        1.80667e-24
261.39        1.29634e-24        1.08669e-24        1.81295e-24
262.33        1.30100e-24        1.09081e-24        1.81921e-24
263.26        1.30565e-24        1.09493e-24        1.82545e-24
264.20        1.31028e-24        1.09904e-24        1.83167e-24
265.14        1.31491e-24        1.10314e-24        1.83787e-24
266.09        1.31952e-24        1.10723e-24        1.84405e-24
267.04        1.32412e-24        1.11132e-24        1.85021e-24
267.99        1.32871e-24        1.11540e-24        1.85634e-24
268.95        1.33329e-24        1.11948e-24        1.86245e-24
269.91        1.33785e-24        1.12354e-24        1.86853e-24
270.87        1.34239e-24        1.12760e-24        1.87459e-24
271.84        1.34692e-24        1.13165e-24        1.88062e-24
272.80        1.35143e-24        1.13568e-24        1.88662e-24
273.78        1.35593e-24        1.13971e-24        1.89260e-24
274.75        1.36041e-24        1.14373e-24        1.89855e-24
275.73        1.36487e-24        1.14774e-24        1.90446e-24
276.72        1.36931e-24        1.15173e-24        1.91035e-24
277.71        1.37373e-24        1.15572e-24        1.91620e-24
278.70        1.37814e-24        1.15969e-24        1.92203e-24
279.69        1.38252e-24        1.16365e-24        1.92781e-24
280.69        1.38691e-24        1.16762e-24        1.93361e-24
281.69        1.39130e-24        1.17159e-24        1.93939e-24
282.69        1.39566e-24        1.17555e-24        1.94513e-24
283.70        1.40001e-24        1.17949e-24        1.95084e-24
284.72        1.40432e-24        1.18342e-24        1.95651e-24
285.73        1.40862e-24        1.18733e-24        1.96214e-24
286.75        1.41289e-24        1.19123e-24        1.96773e-24
287.77        1.41714e-24        1.19511e-24        1.97328e-24
288.80        1.42136e-24        1.19897e-24        1.97879e-24
289.83        1.42555e-24        1.20282e-24        1.98425e-24
290.86        1.42972e-24        1.20665e-24        1.98968e-24
291.90        1.43385e-24        1.21046e-24        1.99505e-24
292.94        1.43796e-24        1.21426e-24        2.00038e-24
293.99        1.44205e-24        1.21803e-24        2.00567e-24
295.04        1.44610e-24        1.22178e-24        2.01090e-24
296.09        1.45012e-24        1.22552e-24        2.01608e-24
297.15        1.45411e-24        1.22923e-24        2.02122e-24
298.21        1.45806e-24        1.23292e-24        2.02630e-24
299.27        1.46198e-24        1.23659e-24        2.03133e-24
300.34        1.46684e-24        1.24098e-24        2.03774e-24
301.41        1.47381e-24        1.24702e-24        2.04725e-24
302.48        1.48080e-24        1.25307e-24        2.05679e-24
303.56        1.48780e-24        1.25914e-24        2.06635e-24
304.65        1.49482e-24        1.26522e-24        2.07592e-24
305.73        1.50186e-24        1.27132e-24        2.08551e-24
306.82        1.50890e-24        1.27743e-24        2.09512e-24
307.92        1.51597e-24        1.28356e-24        2.10475e-24
309.02        1.52305e-24        1.28971e-24        2.11440e-24
310.12        1.53014e-24        1.29587e-24        2.12407e-24
311.22        1.53725e-24        1.30204e-24        2.13375e-24
312.33        1.54437e-24        1.30823e-24        2.14345e-24
313.45        1.55151e-24        1.31443e-24        2.15316e-24
314.57        1.55866e-24        1.32065e-24        2.16289e-24
315.69        1.56582e-24        1.32688e-24        2.17264e-24
316.82        1.57300e-24        1.33313e-24        2.18240e-24
317.95        1.58019e-24        1.33939e-24        2.19218e-24
319.08        1.58739e-24        1.34566e-24        2.20197e-24
320.22        1.59461e-24        1.35195e-24        2.21177e-24
321.36        1.60184e-24        1.35825e-24        2.22159e-24
322.51        1.60908e-24        1.36456e-24        2.23142e-24
323.66        1.61633e-24        1.37089e-24        2.24127e-24
324.81        1.62359e-24        1.37723e-24        2.25112e-24
325.97        1.63087e-24        1.38358e-24        2.26099e-24
327.13        1.63815e-24        1.38994e-24        2.27087e-24
328.30        1.64545e-24        1.39632e-24        2.28076e-24
329.47        1.65275e-24        1.40270e-24        2.29067e-24
330.65        1.66011e-24        1.40914e-24        2.30064e-24
331.83        1.66752e-24        1.41562e-24        2.31067e-24
333.01        1.67494e-24        1.42211e-24        2.32071e-24
334.20        1.68236e-24        1.42861e-24        2.33076e-24
335.39        1.68980e-24        1.43512e-24        2.34083e-24
336.59        1.69724e-24        1.44164e-24        2.35090e-24
337.79        1.70470e-24        1.44818e-24        2.36098e-24
338.99        1.71216e-24        1.45472e-24        2.37106e-24
340.20        1.71963e-24        1.46128e-24        2.38116e-24
341.42        1.72711e-24        1.46785e-24        2.39126e-24
342.63        1.73459e-24        1.47442e-24        2.40136e-24
343.86        1.74208e-24        1.48101e-24        2.41148e-24
345.08        1.74958e-24        1.48760e-24        2.42159e-24
346.31        1.75709e-24        1.49421e-24        2.43171e-24
347.55        1.76460e-24        1.50082e-24        2.44184e-24
348.79        1.77212e-24        1.50744e-24        2.45197e-24
350.03        1.77964e-24        1.51407e-24        2.46210e-24
351.28        1.78717e-24        1.52071e-24        2.47223e-24
352.53        1.79470e-24        1.52735e-24        2.48237e-24
353.79        1.80224e-24        1.53401e-24        2.49250e-24
355.05        1.80978e-24        1.54067e-24        2.50264e-24
356.32        1.81732e-24        1.54733e-24        2.51277e-24
357.59        1.82486e-24        1.55400e-24        2.52291e-24
358.87        1.83241e-24        1.56068e-24        2.53304e-24
360.15        1.83996e-24        1.56737e-24        2.54317e-24
361.43        1.84754e-24        1.57408e-24        2.55333e-24
362.72        1.85512e-24        1.58080e-24        2.56349e-24
364.02        1.86270e-24        1.58752e-24        2.57365e-24
365.32        1.87028e-24        1.59425e-24        2.58380e-24
366.62        1.87785e-24        1.60098e-24        2.59394e-24
367.93        1.88543e-24        1.60771e-24        2.60408e-24
369.24        1.89301e-24        1.61445e-24        2.61421e-24
370.56        1.90058e-24        1.62119e-24        2.62433e-24
371.88        1.90815e-24        1.62794e-24        2.63444e-24
373.20        1.91572e-24        1.63468e-24        2.64454e-24
374.54        1.92329e-24        1.64143e-24        2.65463e-24
375.87        1.93085e-24        1.64818e-24        2.66472e-24
377.21        1.93841e-24        1.65493e-24        2.67478e-24
378.56        1.94596e-24        1.66168e-24        2.68484e-24
379.91        1.95351e-24        1.66843e-24        2.69488e-24
381.26        1.96105e-24        1.67518e-24        2.70491e-24
382.62        1.96858e-24        1.68193e-24        2.71492e-24
383.99        1.97610e-24        1.68868e-24        2.72491e-24
385.36        1.98362e-24        1.69543e-24        2.73489e-24
386.73        1.99113e-24        1.70217e-24        2.74485e-24
388.11        1.99863e-24        1.70892e-24        2.75478e-24
389.50        2.00612e-24        1.71565e-24        2.76470e-24
390.89        2.01360e-24        1.72239e-24        2.77460e-24
392.28        2.02106e-24        1.72912e-24        2.78447e-24
393.68        2.02852e-24        1.73585e-24        2.79433e-24
395.09        2.03596e-24        1.74257e-24        2.80415e-24
396.50        2.04339e-24        1.74929e-24        2.81395e-24
397.91        2.05081e-24        1.75600e-24        2.82373e-24
399.33        2.05821e-24        1.76270e-24        2.83348e-24
400.75        2.06686e-24        1.77040e-24        2.84506e-24
402.18        2.07667e-24        1.77899e-24        2.85833e-24
403.62        2.08650e-24        1.78761e-24        2.87162e-24
405.06        2.09635e-24        1.79625e-24        2.88494e-24
406.50        2.10623e-24        1.80492e-24        2.89828e-24
407.95        2.11613e-24        1.81360e-24        2.91166e-24
409.41        2.12605e-24        1.82231e-24        2.92506e-24
410.87        2.13599e-24        1.83104e-24        2.93848e-24
412.33        2.14595e-24        1.83979e-24        2.95193e-24
413.81        2.15593e-24        1.84856e-24        2.96540e-24
415.28        2.16593e-24        1.85736e-24        2.97890e-24
416.76        2.17596e-24        1.86617e-24        2.99242e-24
418.25        2.18600e-24        1.87501e-24        3.00596e-24
419.74        2.19606e-24        1.88386e-24        3.01953e-24
421.24        2.20614e-24        1.89274e-24        3.03312e-24
422.74        2.21624e-24        1.90164e-24        3.04673e-24
424.25        2.22636e-24        1.91055e-24        3.06036e-24
425.76        2.23650e-24        1.91949e-24        3.07401e-24
427.28        2.24666e-24        1.92844e-24        3.08768e-24
428.81        2.25683e-24        1.93742e-24        3.10137e-24
430.34        2.26702e-24        1.94641e-24        3.11507e-24
431.87        2.27722e-24        1.95542e-24        3.12880e-24
433.41        2.28745e-24        1.96445e-24        3.14254e-24
434.96        2.29769e-24        1.97350e-24        3.15631e-24
436.51        2.30794e-24        1.98256e-24        3.17008e-24
438.07        2.31821e-24        1.99164e-24        3.18388e-24
439.63        2.32849e-24        2.00074e-24        3.19768e-24
441.20        2.33879e-24        2.00986e-24        3.21151e-24
442.77        2.34911e-24        2.01899e-24        3.22534e-24
444.35        2.35943e-24        2.02814e-24        3.23919e-24
445.94        2.36977e-24        2.03730e-24        3.25305e-24
447.53        2.38012e-24        2.04648e-24        3.26692e-24
449.12        2.39049e-24        2.05567e-24        3.28081e-24
450.73        2.40090e-24        2.06492e-24        3.29476e-24
452.33        2.41138e-24        2.07422e-24        3.30879e-24
453.95        2.42187e-24        2.08354e-24        3.32284e-24
455.57        2.43238e-24        2.09287e-24        3.33689e-24
457.19        2.44289e-24        2.10222e-24        3.35095e-24
458.82        2.45342e-24        2.11158e-24        3.36502e-24
460.46        2.46395e-24        2.12096e-24        3.37910e-24
462.10        2.47449e-24        2.13034e-24        3.39318e-24
463.75        2.48504e-24        2.13974e-24        3.40727e-24
465.41        2.49560e-24        2.14915e-24        3.42136e-24
467.07        2.50617e-24        2.15858e-24        3.43546e-24
468.73        2.51674e-24        2.16801e-24        3.44956e-24
470.40        2.52732e-24        2.17746e-24        3.46366e-24
472.08        2.53791e-24        2.18692e-24        3.47777e-24
473.77        2.54850e-24        2.19638e-24        3.49187e-24
475.46        2.55910e-24        2.20586e-24        3.50597e-24
477.15        2.56970e-24        2.21534e-24        3.52008e-24
478.85        2.58030e-24        2.22484e-24        3.53417e-24
480.56        2.59091e-24        2.23434e-24        3.54827e-24
482.28        2.60151e-24        2.24385e-24        3.56236e-24
484.00        2.61212e-24        2.25337e-24        3.57645e-24
485.72        2.62273e-24        2.26289e-24        3.59053e-24
487.46        2.63334e-24        2.27242e-24        3.60460e-24
489.20        2.64395e-24        2.28195e-24        3.61867e-24
490.94        2.65456e-24        2.29150e-24        3.63273e-24
492.69        2.66517e-24        2.30104e-24        3.64677e-24
494.45        2.67577e-24        2.31059e-24        3.66081e-24
496.21        2.68637e-24        2.32014e-24        3.67483e-24
497.98        2.69697e-24        2.32970e-24        3.68884e-24
499.76        2.70756e-24        2.33926e-24        3.70283e-24
501.54        2.72009e-24        2.35035e-24        3.71964e-24
503.33        2.73295e-24        2.36171e-24        3.73693e-24
505.13        2.74584e-24        2.37311e-24        3.75425e-24
506.93        2.75876e-24        2.38453e-24        3.77161e-24
508.74        2.77171e-24        2.39598e-24        3.78901e-24
510.55        2.78469e-24        2.40746e-24        3.80644e-24
512.38        2.79770e-24        2.41896e-24        3.82390e-24
514.20        2.81073e-24        2.43050e-24        3.84140e-24
516.04        2.82380e-24        2.44207e-24        3.85893e-24
517.88        2.83689e-24        2.45366e-24        3.87649e-24
519.73        2.85001e-24        2.46528e-24        3.89408e-24
521.58        2.86315e-24        2.47693e-24        3.91171e-24
523.44        2.87632e-24        2.48861e-24        3.92936e-24
525.31        2.88952e-24        2.50032e-24        3.94705e-24
527.18        2.90274e-24        2.51205e-24        3.96476e-24
529.06        2.91599e-24        2.52381e-24        3.98250e-24
530.95        2.92927e-24        2.53559e-24        4.00027e-24
532.84        2.94256e-24        2.54740e-24        4.01807e-24
534.74        2.95588e-24        2.55923e-24        4.03589e-24
536.65        2.96923e-24        2.57109e-24        4.05374e-24
538.57        2.98259e-24        2.58298e-24        4.07162e-24
540.49        2.99598e-24        2.59489e-24        4.08952e-24
542.42        3.00939e-24        2.60682e-24        4.10744e-24
544.35        3.02282e-24        2.61878e-24        4.12538e-24
546.29        3.03628e-24        2.63076e-24        4.14335e-24
548.24        3.04975e-24        2.64276e-24        4.16134e-24
550.20        3.06326e-24        2.65480e-24        4.17937e-24
552.16        3.07692e-24        2.66698e-24        4.19761e-24
554.13        3.09061e-24        2.67919e-24        4.21587e-24
556.11        3.10432e-24        2.69142e-24        4.23415e-24
558.09        3.11804e-24        2.70367e-24        4.25245e-24
560.08        3.13179e-24        2.71594e-24        4.27077e-24
562.08        3.14555e-24        2.72824e-24        4.28911e-24
564.08        3.15933e-24        2.74055e-24        4.30746e-24
566.10        3.17313e-24        2.75289e-24        4.32583e-24
568.12        3.18695e-24        2.76525e-24        4.34421e-24
570.14        3.20078e-24        2.77762e-24        4.36261e-24
572.18        3.21462e-24        2.79002e-24        4.38102e-24
574.22        3.22848e-24        2.80243e-24        4.39945e-24
576.27        3.24235e-24        2.81487e-24        4.41788e-24
578.32        3.25624e-24        2.82732e-24        4.43632e-24
580.39        3.27014e-24        2.83979e-24        4.45478e-24
582.46        3.28405e-24        2.85227e-24        4.47324e-24
584.53        3.29797e-24        2.86477e-24        4.49171e-24
586.62        3.31190e-24        2.87729e-24        4.51018e-24
588.71        3.32584e-24        2.88982e-24        4.52866e-24
590.81        3.33979e-24        2.90237e-24        4.54715e-24
592.92        3.35375e-24        2.91493e-24        4.56563e-24
595.03        3.36772e-24        2.92750e-24        4.58412e-24
597.16        3.38169e-24        2.94009e-24        4.60261e-24
599.29        3.39567e-24        2.95269e-24        4.62110e-24
601.43        3.41158e-24        2.96685e-24        4.64237e-24
603.57        3.42851e-24        2.98183e-24        4.66509e-24
605.72        3.44548e-24        2.99685e-24        4.68787e-24
607.88        3.46251e-24        3.01192e-24        4.71072e-24
610.05        3.47958e-24        3.02705e-24        4.73363e-24
612.23        3.49671e-24        3.04222e-24        4.75660e-24
614.41        3.51389e-24        3.05743e-24        4.77963e-24
616.61        3.53111e-24        3.07270e-24        4.80273e-24
618.81        3.54839e-24        3.08801e-24        4.82589e-24
621.01        3.56571e-24        3.10337e-24        4.84911e-24
623.23        3.58309e-24        3.11878e-24        4.87239e-24
625.45        3.60051e-24        3.13423e-24        4.89573e-24
627.68        3.61798e-24        3.14973e-24        4.91914e-24
629.92        3.63549e-24        3.16528e-24        4.94260e-24
632.17        3.65306e-24        3.18087e-24        4.96611e-24
634.42        3.67067e-24        3.19651e-24        4.98969e-24
636.69        3.68833e-24        3.21220e-24        5.01332e-24
638.96        3.70603e-24        3.22793e-24        5.03701e-24
641.24        3.72379e-24        3.24370e-24        5.06076e-24
643.53        3.74158e-24        3.25952e-24        5.08456e-24
645.82        3.75942e-24        3.27539e-24        5.10842e-24
648.13        3.77731e-24        3.29130e-24        5.13233e-24
650.44        3.79525e-24        3.30726e-24        5.15632e-24
652.76        3.81331e-24        3.32333e-24        5.18044e-24
655.09        3.83140e-24        3.33944e-24        5.20462e-24
657.42        3.84954e-24        3.35559e-24        5.22885e-24
659.77        3.86773e-24        3.37178e-24        5.25314e-24
662.12        3.88595e-24        3.38802e-24        5.27747e-24
664.48        3.90422e-24        3.40430e-24        5.30186e-24
666.85        3.92253e-24        3.42063e-24        5.32629e-24
669.23        3.94088e-24        3.43699e-24        5.35078e-24
671.62        3.95928e-24        3.45340e-24        5.37531e-24
674.02        3.97771e-24        3.46985e-24        5.39989e-24
676.42        3.99619e-24        3.48634e-24        5.42452e-24
678.83        4.01470e-24        3.50287e-24        5.44920e-24
681.26        4.03325e-24        3.51944e-24        5.47392e-24
683.69        4.05185e-24        3.53606e-24        5.49868e-24
686.13        4.07048e-24        3.55271e-24        5.52349e-24
688.57        4.08914e-24        3.56940e-24        5.54834e-24
691.03        4.10785e-24        3.58613e-24        5.57324e-24
693.49        4.12659e-24        3.60289e-24        5.59817e-24
695.97        4.14536e-24        3.61970e-24        5.62315e-24
698.45        4.16417e-24        3.63654e-24        5.64816e-24
700.94        4.18310e-24        3.65349e-24        5.67332e-24
703.44        4.20219e-24        3.67059e-24        5.69870e-24
705.95        4.22131e-24        3.68772e-24        5.72412e-24
708.47        4.24047e-24        3.70490e-24        5.74957e-24
711.00        4.25967e-24        3.72211e-24        5.77506e-24
713.54        4.27889e-24        3.73936e-24        5.80059e-24
716.08        4.29816e-24        3.75664e-24        5.82616e-24
718.64        4.31745e-24        3.77396e-24        5.85176e-24
721.20        4.33677e-24        3.79132e-24        5.87739e-24
723.77        4.35613e-24        3.80871e-24        5.90306e-24
726.35        4.37551e-24        3.82613e-24        5.92876e-24
728.94        4.39493e-24        3.84359e-24        5.95448e-24
731.54        4.41437e-24        3.86108e-24        5.98024e-24
734.15        4.43384e-24        3.87860e-24        6.00602e-24
736.77        4.45333e-24        3.89615e-24        6.03183e-24
739.40        4.47286e-24        3.91374e-24        6.05767e-24
742.04        4.49241e-24        3.93135e-24        6.08353e-24
744.69        4.51198e-24        3.94900e-24        6.10941e-24
747.34        4.53157e-24        3.96667e-24        6.13532e-24
750.01        4.55119e-24        3.98437e-24        6.16124e-24
752.69        4.57081e-24        4.00209e-24        6.18716e-24
755.37        4.59046e-24        4.01983e-24        6.21309e-24
758.06        4.61012e-24        4.03759e-24        6.23905e-24
760.77        4.62980e-24        4.05538e-24        6.26501e-24
763.48        4.64950e-24        4.07320e-24        6.29099e-24
766.21        4.66921e-24        4.09104e-24        6.31698e-24
768.94        4.68894e-24        4.10890e-24        6.34298e-24
771.68        4.70869e-24        4.12679e-24        6.36899e-24
774.44        4.72845e-24        4.14470e-24        6.39501e-24
777.20        4.74822e-24        4.16263e-24        6.42104e-24
779.97        4.76801e-24        4.18058e-24        6.44707e-24
782.75        4.78780e-24        4.19854e-24        6.47310e-24
785.55        4.80761e-24        4.21653e-24        6.49913e-24
788.35        4.82743e-24        4.23454e-24        6.52517e-24
791.16        4.84725e-24        4.25256e-24        6.55120e-24
793.98        4.86708e-24        4.27060e-24        6.57722e-24
796.82        4.88691e-24        4.28865e-24        6.60325e-24
799.66        4.90675e-24        4.30672e-24        6.62926e-24
802.51        4.93066e-24        4.32811e-24        6.66108e-24
805.37        4.95520e-24        4.35001e-24        6.69378e-24
808.25        4.97980e-24        4.37198e-24        6.72658e-24
811.13        5.00449e-24        4.39403e-24        6.75947e-24
814.02        5.02925e-24        4.41615e-24        6.79245e-24
816.93        5.05408e-24        4.43834e-24        6.82553e-24
819.84        5.07899e-24        4.46061e-24        6.85870e-24
822.77        5.10397e-24        4.48294e-24        6.89196e-24
825.70        5.12903e-24        4.50535e-24        6.92531e-24
828.65        5.15416e-24        4.52782e-24        6.95876e-24
831.60        5.17936e-24        4.55037e-24        6.99229e-24
834.57        5.20463e-24        4.57298e-24        7.02591e-24
837.55        5.22997e-24        4.59567e-24        7.05963e-24
840.53        5.25539e-24        4.61842e-24        7.09342e-24
843.53        5.28088e-24        4.64125e-24        7.12731e-24
846.54        5.30643e-24        4.66414e-24        7.16128e-24
849.56        5.33206e-24        4.68710e-24        7.19534e-24
852.59        5.35776e-24        4.71013e-24        7.22949e-24
855.63        5.38352e-24        4.73323e-24        7.26372e-24
858.69        5.40935e-24        4.75639e-24        7.29803e-24
861.75        5.43526e-24        4.77963e-24        7.33242e-24
864.82        5.46122e-24        4.80292e-24        7.36690e-24
867.91        5.48726e-24        4.82629e-24        7.40145e-24
871.01        5.51336e-24        4.84972e-24        7.43609e-24
874.11        5.53953e-24        4.87321e-24        7.47080e-24
877.23        5.56576e-24        4.89678e-24        7.50560e-24
880.36        5.59205e-24        4.92040e-24        7.54047e-24
883.50        5.61841e-24        4.94409e-24        7.57542e-24
886.65        5.64484e-24        4.96784e-24        7.61044e-24
889.82        5.67132e-24        4.99166e-24        7.64554e-24
892.99        5.69787e-24        5.01554e-24        7.68071e-24
896.18        5.72448e-24        5.03948e-24        7.71595e-24
899.37        5.75115e-24        5.06348e-24        7.75126e-24
902.58        5.77806e-24        5.08771e-24        7.78690e-24
905.80        5.80509e-24        5.11205e-24        7.82268e-24
909.03        5.83217e-24        5.13644e-24        7.85852e-24
912.28        5.85932e-24        5.16090e-24        7.89444e-24
915.53        5.88653e-24        5.18542e-24        7.93042e-24
918.80        5.91379e-24        5.21000e-24        7.96648e-24
922.07        5.94112e-24        5.23465e-24        8.00260e-24
925.36        5.96850e-24        5.25935e-24        8.03878e-24
928.66        5.99593e-24        5.28411e-24        8.07503e-24
931.98        6.02343e-24        5.30893e-24        8.11135e-24
935.30        6.05097e-24        5.33380e-24        8.14773e-24
938.64        6.07857e-24        5.35874e-24        8.18416e-24
941.99        6.10623e-24        5.38373e-24        8.22066e-24
945.35        6.13393e-24        5.40878e-24        8.25721e-24
948.72        6.16169e-24        5.43388e-24        8.29383e-24
952.10        6.18950e-24        5.45903e-24        8.33049e-24
955.50        6.21736e-24        5.48425e-24        8.36722e-24
958.91        6.24526e-24        5.50951e-24        8.40399e-24
962.33        6.27321e-24        5.53483e-24        8.44081e-24
965.76        6.30121e-24        5.56019e-24        8.47769e-24
969.21        6.32926e-24        5.58561e-24        8.51461e-24
972.67        6.35735e-24        5.61108e-24        8.55158e-24
976.14        6.38548e-24        5.63660e-24        8.58860e-24
979.62        6.41366e-24        5.66217e-24        8.62566e-24
983.11        6.44188e-24        5.68778e-24        8.66276e-24
986.62        6.47013e-24        5.71345e-24        8.69990e-24
990.14        6.49843e-24        5.73916e-24        8.73708e-24
993.67        6.52676e-24        5.76491e-24        8.77429e-24
997.22        6.55513e-24        5.79071e-24        8.81154e-24
1000.77        6.58483e-24        5.81760e-24        8.85066e-24
1004.34        6.61925e-24        5.84838e-24        8.89649e-24
1007.93        6.65380e-24        5.87927e-24        8.94249e-24
1011.52        6.68849e-24        5.91029e-24        8.98866e-24
1015.13        6.72330e-24        5.94143e-24        9.03499e-24
1018.75        6.75824e-24        5.97269e-24        9.08149e-24
1022.39        6.79331e-24        6.00406e-24        9.12815e-24
1026.03        6.82851e-24        6.03556e-24        9.17499e-24
1029.69        6.86384e-24        6.06718e-24        9.22198e-24
1033.37        6.89930e-24        6.09892e-24        9.26915e-24
1037.05        6.93489e-24        6.13078e-24        9.31647e-24
1040.75        6.97060e-24        6.16276e-24        9.36397e-24
1044.47        7.00645e-24        6.19486e-24        9.41162e-24
1048.19        7.04242e-24        6.22708e-24        9.45944e-24
1051.93        7.07852e-24        6.25942e-24        9.50743e-24
1055.68        7.11474e-24        6.29188e-24        9.55558e-24
1059.45        7.15110e-24        6.32446e-24        9.60389e-24
1063.23        7.18758e-24        6.35715e-24        9.65236e-24
1067.02        7.22419e-24        6.38997e-24        9.70099e-24
1070.83        7.26093e-24        6.42291e-24        9.74979e-24
1074.65        7.29779e-24        6.45597e-24        9.79875e-24
1078.48        7.33478e-24        6.48914e-24        9.84787e-24
1082.33        7.37189e-24        6.52243e-24        9.89715e-24
1086.19        7.40913e-24        6.55585e-24        9.94659e-24
1090.07        7.44650e-24        6.58938e-24        9.99619e-24
1093.95        7.48399e-24        6.62303e-24        1.00459e-23
1097.86        7.52160e-24        6.65679e-24        1.00959e-23
1101.77        7.55950e-24        6.69082e-24        1.01461e-23
1105.70        7.59771e-24        6.72512e-24        1.01968e-23
1109.65        7.63604e-24        6.75955e-24        1.02477e-23
1113.61        7.67451e-24        6.79410e-24        1.02987e-23
1117.58        7.71310e-24        6.82878e-24        1.03499e-23
1121.57        7.75182e-24        6.86357e-24        1.04012e-23
1125.57        7.79066e-24        6.89848e-24        1.04527e-23
1129.58        7.82963e-24        6.93351e-24        1.05044e-23
1133.61        7.86873e-24        6.96866e-24        1.05562e-23
1137.66        7.90795e-24        7.00393e-24        1.06082e-23
1141.71        7.94730e-24        7.03932e-24        1.06603e-23
1145.79        7.98677e-24        7.07483e-24        1.07126e-23
1149.87        8.02636e-24        7.11046e-24        1.07650e-23
1153.98        8.06608e-24        7.14621e-24        1.08176e-23
1158.09        8.10592e-24        7.18207e-24        1.08703e-23
1162.22        8.14588e-24        7.21805e-24        1.09232e-23
1166.37        8.18596e-24        7.25415e-24        1.09763e-23
1170.53        8.22617e-24        7.29036e-24        1.10295e-23
1174.71        8.26649e-24        7.32670e-24        1.10829e-23
1178.90        8.30694e-24        7.36314e-24        1.11364e-23
1183.10        8.34750e-24        7.39971e-24        1.11900e-23
1187.32        8.38819e-24        7.43638e-24        1.12438e-23
1191.56        8.42899e-24        7.47318e-24        1.12977e-23
1195.81        8.46991e-24        7.51008e-24        1.13518e-23
1200.08        8.51095e-24        7.54711e-24        1.14061e-23
1204.36        8.55251e-24        7.58461e-24        1.14610e-23
1208.65        8.59419e-24        7.62222e-24        1.15161e-23
1212.97        8.63599e-24        7.65995e-24        1.15713e-23
1217.29        8.67791e-24        7.69779e-24        1.16267e-23
1221.63        8.71994e-24        7.73575e-24        1.16822e-23
1225.99        8.76210e-24        7.77383e-24        1.17378e-23
1230.37        8.80437e-24        7.81202e-24        1.17936e-23
1234.76        8.84675e-24        7.85032e-24        1.18496e-23
1239.16        8.88925e-24        7.88874e-24        1.19056e-23
1243.58        8.93187e-24        7.92727e-24        1.19619e-23
1248.02        8.97460e-24        7.96592e-24        1.20182e-23
1252.47        9.01744e-24        8.00467e-24        1.20747e-23
1256.94        9.06039e-24        8.04354e-24        1.21313e-23
1261.42        9.10346e-24        8.08251e-24        1.21881e-23
1265.92        9.14663e-24        8.12160e-24        1.22450e-23
1270.44        9.18992e-24        8.16080e-24        1.23020e-23
1274.97        9.23331e-24        8.20010e-24        1.23592e-23
1279.52        9.27681e-24        8.23951e-24        1.24165e-23
1284.08        9.32042e-24        8.27903e-24        1.24739e-23
1288.66        9.36413e-24        8.31866e-24        1.25314e-23
1293.26        9.40794e-24        8.35839e-24        1.25891e-23
1297.87        9.45186e-24        8.39823e-24        1.26469e-23
1302.50        9.49613e-24        8.43839e-24        1.27051e-23
1307.15        9.54072e-24        8.47885e-24        1.27638e-23
1311.81        9.58542e-24        8.51941e-24        1.28226e-23
1316.49        9.63022e-24        8.56009e-24        1.28815e-23
1321.19        9.67512e-24        8.60086e-24        1.29405e-23
1325.90        9.72012e-24        8.64175e-24        1.29996e-23
1330.63        9.76523e-24        8.68273e-24        1.30589e-23
1335.38        9.81043e-24        8.72382e-24        1.31182e-23
1340.14        9.85574e-24        8.76501e-24        1.31777e-23
1344.92        9.90114e-24        8.80631e-24        1.32373e-23
1349.72        9.94663e-24        8.84770e-24        1.32970e-23
1354.54        9.99222e-24        8.88919e-24        1.33569e-23
1359.37        1.00379e-23        8.93078e-24        1.34168e-23
1364.22        1.00837e-23        8.97247e-24        1.34768e-23
1369.09        1.01295e-23        9.01425e-24        1.35369e-23
1373.97        1.01755e-23        9.05613e-24        1.35972e-23
1378.87        1.02215e-23        9.09810e-24        1.36575e-23
1383.79        1.02677e-23        9.14016e-24        1.37179e-23
1388.73        1.03139e-23        9.18232e-24        1.37784e-23
1393.68        1.03602e-23        9.22457e-24        1.38390e-23
1398.65        1.04066e-23        9.26691e-24        1.38997e-23
1403.64        1.04530e-23        9.30933e-24        1.39605e-23
1408.65        1.04996e-23        9.35184e-24        1.40214e-23
1413.67        1.05462e-23        9.39444e-24        1.40823e-23
1418.72        1.05929e-23        9.43712e-24        1.41434e-23
1423.78        1.06396e-23        9.47989e-24        1.42045e-23
1428.86        1.06864e-23        9.52274e-24        1.42656e-23
1433.95        1.07334e-23        9.56566e-24        1.43269e-23
1439.07        1.07803e-23        9.60867e-24        1.43882e-23
1444.20        1.08274e-23        9.65176e-24        1.44496e-23
1449.36        1.08745e-23        9.69492e-24        1.45111e-23
1454.53        1.09216e-23        9.73816e-24        1.45726e-23
1459.71        1.09689e-23        9.78147e-24        1.46341e-23
1464.92        1.10162e-23        9.82485e-24        1.46958e-23
1470.15        1.10635e-23        9.86830e-24        1.47574e-23
1475.39        1.11109e-23        9.91183e-24        1.48192e-23
1480.66        1.11584e-23        9.95542e-24        1.48810e-23
1485.94        1.12059e-23        9.99907e-24        1.49428e-23
1491.24        1.12534e-23        1.00428e-23        1.50046e-23
1496.56        1.13010e-23        1.00866e-23        1.50665e-23
1501.90        1.13527e-23        1.01338e-23        1.51342e-23
1507.26        1.14119e-23        1.01872e-23        1.52124e-23
1512.63        1.14713e-23        1.02409e-23        1.52908e-23
1518.03        1.15310e-23        1.02948e-23        1.53696e-23
1523.44        1.15909e-23        1.03489e-23        1.54486e-23
1528.88        1.16510e-23        1.04032e-23        1.55280e-23
1534.33        1.17113e-23        1.04577e-23        1.56076e-23
1539.81        1.17718e-23        1.05124e-23        1.56875e-23
1545.30        1.18326e-23        1.05673e-23        1.57677e-23
1550.81        1.18936e-23        1.06225e-23        1.58481e-23
1556.34        1.19548e-23        1.06778e-23        1.59289e-23
1561.90        1.20162e-23        1.07334e-23        1.60099e-23
1567.47        1.20779e-23        1.07891e-23        1.60912e-23
1573.06        1.21398e-23        1.08451e-23        1.61728e-23
1578.67        1.22019e-23        1.09013e-23        1.62547e-23
1584.30        1.22642e-23        1.09577e-23        1.63368e-23
1589.95        1.23267e-23        1.10143e-23        1.64193e-23
1595.63        1.23895e-23        1.10711e-23        1.65020e-23
1601.32        1.24524e-23        1.11281e-23        1.65850e-23
1607.03        1.25156e-23        1.11853e-23        1.66682e-23
1612.76        1.25790e-23        1.12427e-23        1.67518e-23
1618.52        1.26427e-23        1.13004e-23        1.68356e-23
1624.29        1.27065e-23        1.13582e-23        1.69197e-23
1630.09        1.27706e-23        1.14163e-23        1.70041e-23
1635.90        1.28349e-23        1.14745e-23        1.70887e-23
1641.74        1.28994e-23        1.15330e-23        1.71736e-23
1647.59        1.29641e-23        1.15916e-23        1.72588e-23
1653.47        1.30290e-23        1.16505e-23        1.73443e-23
1659.37        1.30942e-23        1.17096e-23        1.74300e-23
1665.29        1.31595e-23        1.17689e-23        1.75160e-23
1671.23        1.32251e-23        1.18284e-23        1.76023e-23
1677.19        1.32909e-23        1.18880e-23        1.76888e-23
1683.17        1.33569e-23        1.19479e-23        1.77756e-23
1689.18        1.34231e-23        1.20080e-23        1.78627e-23
1695.21        1.34895e-23        1.20683e-23        1.79500e-23
1701.25        1.35563e-23        1.21290e-23        1.80378e-23
1707.32        1.36242e-23        1.21906e-23        1.81271e-23
1713.41        1.36923e-23        1.22525e-23        1.82165e-23
1719.52        1.37606e-23        1.23145e-23        1.83063e-23
1725.66        1.38291e-23        1.23768e-23        1.83963e-23
1731.81        1.38978e-23        1.24392e-23        1.84866e-23
1737.99        1.39668e-23        1.25019e-23        1.85772e-23
1744.19        1.40360e-23        1.25648e-23        1.86681e-23
1750.42        1.41054e-23        1.26279e-23        1.87592e-23
1756.66        1.41750e-23        1.26912e-23        1.88506e-23
1762.93        1.42448e-23        1.27547e-23        1.89422e-23
1769.22        1.43148e-23        1.28184e-23        1.90341e-23
1775.53        1.43851e-23        1.28823e-23        1.91263e-23
1781.86        1.44555e-23        1.29465e-23        1.92187e-23
1788.22        1.45262e-23        1.30108e-23        1.93114e-23
1794.60        1.45971e-23        1.30753e-23        1.94044e-23
1801.00        1.46682e-23        1.31401e-23        1.94976e-23
1807.42        1.47395e-23        1.32050e-23        1.95911e-23
1813.87        1.48110e-23        1.32702e-23        1.96848e-23
1820.34        1.48827e-23        1.33355e-23        1.97788e-23
1826.84        1.49546e-23        1.34011e-23        1.98730e-23
1833.35        1.50267e-23        1.34668e-23        1.99675e-23
1839.89        1.50990e-23        1.35328e-23        2.00622e-23
1846.46        1.51715e-23        1.35989e-23        2.01572e-23
1853.04        1.52443e-23        1.36653e-23        2.02524e-23
1859.65        1.53172e-23        1.37318e-23        2.03478e-23
1866.29        1.53903e-23        1.37986e-23        2.04435e-23
1872.95        1.54636e-23        1.38655e-23        2.05395e-23
1879.63        1.55371e-23        1.39327e-23        2.06356e-23
1886.33        1.56108e-23        1.40000e-23        2.07320e-23
1893.06        1.56847e-23        1.40675e-23        2.08286e-23
1899.81        1.57588e-23        1.41352e-23        2.09255e-23
1906.59        1.58330e-23        1.42031e-23        2.10226e-23
1913.39        1.59075e-23        1.42712e-23        2.11199e-23
1920.22        1.59821e-23        1.43394e-23        2.12174e-23
1927.07        1.60570e-23        1.44079e-23        2.13152e-23
1933.94        1.61320e-23        1.44765e-23        2.14131e-23
1940.84        1.62072e-23        1.45454e-23        2.15113e-23
1947.77        1.62825e-23        1.46144e-23        2.16097e-23
1954.72        1.63581e-23        1.46836e-23        2.17083e-23
1961.69        1.64338e-23        1.47529e-23        2.18071e-23
1968.69        1.65097e-23        1.48225e-23        2.19061e-23
1975.71        1.65858e-23        1.48922e-23        2.20053e-23
1982.76        1.66620e-23        1.49621e-23        2.21047e-23
1989.83        1.67384e-23        1.50322e-23        2.22043e-23
1996.93        1.68150e-23        1.51024e-23        2.23041e-23
2004.05        1.68991e-23        1.51791e-23        2.24145e-23
2011.20        1.69893e-23        1.52607e-23        2.25332e-23
2018.38        1.70798e-23        1.53428e-23        2.26523e-23
2025.58        1.71707e-23        1.54251e-23        2.27720e-23
2032.80        1.72619e-23        1.55078e-23        2.28921e-23
2040.06        1.73535e-23        1.55908e-23        2.30127e-23
2047.33        1.74455e-23        1.56742e-23        2.31338e-23
2054.64        1.75378e-23        1.57579e-23        2.32553e-23
2061.97        1.76305e-23        1.58420e-23        2.33773e-23
2069.32        1.77236e-23        1.59264e-23        2.34998e-23
2076.70        1.78170e-23        1.60111e-23        2.36228e-23
2084.11        1.79108e-23        1.60962e-23        2.37462e-23
2091.55        1.80050e-23        1.61817e-23        2.38701e-23
2099.01        1.80996e-23        1.62674e-23        2.39945e-23
2106.50        1.81945e-23        1.63536e-23        2.41193e-23
2114.01        1.82898e-23        1.64400e-23        2.42446e-23
2121.55        1.83854e-23        1.65268e-23        2.43704e-23
2129.12        1.84814e-23        1.66140e-23        2.44967e-23
2136.72        1.85778e-23        1.67015e-23        2.46234e-23
2144.34        1.86746e-23        1.67893e-23        2.47506e-23
2151.99        1.87717e-23        1.68775e-23        2.48783e-23
2159.66        1.88692e-23        1.69660e-23        2.50064e-23
2167.37        1.89670e-23        1.70549e-23        2.51350e-23
2175.10        1.90652e-23        1.71441e-23        2.52641e-23
2182.86        1.91638e-23        1.72337e-23        2.53936e-23
2190.65        1.92628e-23        1.73236e-23        2.55237e-23
2198.46        1.93621e-23        1.74138e-23        2.56542e-23
2206.31        1.94618e-23        1.75044e-23        2.57851e-23
2214.18        1.95618e-23        1.75954e-23        2.59165e-23
2222.07        1.96622e-23        1.76866e-23        2.60484e-23
2230.00        1.97630e-23        1.77783e-23        2.61808e-23
2237.96        1.98642e-23        1.78702e-23        2.63136e-23
2245.94        1.99657e-23        1.79626e-23        2.64469e-23
2253.95        2.00676e-23        1.80552e-23        2.65806e-23
2261.99        2.01698e-23        1.81482e-23        2.67148e-23
2270.06        2.02724e-23        1.82416e-23        2.68495e-23
2278.16        2.03754e-23        1.83352e-23        2.69846e-23
2286.29        2.04787e-23        1.84293e-23        2.71202e-23
2294.44        2.05824e-23        1.85236e-23        2.72562e-23
2302.63        2.06865e-23        1.86184e-23        2.73927e-23
2310.84        2.07909e-23        1.87134e-23        2.75297e-23
2319.09        2.08957e-23        1.88088e-23        2.76671e-23
2327.36        2.10008e-23        1.89046e-23        2.78050e-23
2335.66        2.11063e-23        1.90006e-23        2.79433e-23
2343.99        2.12121e-23        1.90971e-23        2.80821e-23
2352.36        2.13183e-23        1.91938e-23        2.82213e-23
2360.75        2.14249e-23        1.92909e-23        2.83610e-23
2369.17        2.15318e-23        1.93884e-23        2.85011e-23
2377.62        2.16391e-23        1.94861e-23        2.86417e-23
2386.10        2.17467e-23        1.95842e-23        2.87827e-23
2394.62        2.18547e-23        1.96827e-23        2.89242e-23
2403.16        2.19630e-23        1.97815e-23        2.90661e-23
2411.73        2.20717e-23        1.98806e-23        2.92085e-23
2420.33        2.21808e-23        1.99801e-23        2.93513e-23
2428.97        2.22902e-23        2.00799e-23        2.94945e-23
2437.63        2.23999e-23        2.01800e-23        2.96382e-23
2446.33        2.25100e-23        2.02804e-23        2.97823e-23
2455.06        2.26204e-23        2.03812e-23        2.99268e-23
2463.81        2.27312e-23        2.04824e-23        3.00718e-23
2472.60        2.28423e-23        2.05838e-23        3.02172e-23
2481.42        2.29537e-23        2.06856e-23        3.03630e-23
2490.28        2.30655e-23        2.07877e-23        3.05092e-23
2499.16        2.31777e-23        2.08902e-23        3.06559e-23
2508.08        2.32925e-23        2.09950e-23        3.08061e-23
2517.02        2.34080e-23        2.11005e-23        3.09571e-23
2526.00        2.35238e-23        2.12063e-23        3.11085e-23
2535.01        2.36399e-23        2.13125e-23        3.12604e-23
2544.06        2.37565e-23        2.14190e-23        3.14128e-23
2553.13        2.38734e-23        2.15259e-23        3.15656e-23
2562.24        2.39906e-23        2.16331e-23        3.17188e-23
2571.38        2.41082e-23        2.17406e-23        3.18725e-23
2580.55        2.42262e-23        2.18485e-23        3.20267e-23
2589.76        2.43445e-23        2.19568e-23        3.21812e-23
2599.00        2.44632e-23        2.20654e-23        3.23362e-23
2608.27        2.45823e-23        2.21743e-23        3.24917e-23
2617.57        2.47016e-23        2.22836e-23        3.26476e-23
2626.91        2.48214e-23        2.23933e-23        3.28039e-23
2636.28        2.49415e-23        2.25032e-23        3.29606e-23
2645.69        2.50619e-23        2.26135e-23        3.31178e-23
2655.13        2.51827e-23        2.27242e-23        3.32754e-23
2664.60        2.53038e-23        2.28351e-23        3.34334e-23
2674.10        2.54252e-23        2.29465e-23        3.35919e-23
2683.64        2.55470e-23        2.30581e-23        3.37507e-23
2693.22        2.56692e-23        2.31701e-23        3.39100e-23
2702.82        2.57917e-23        2.32824e-23        3.40696e-23
2712.47        2.59145e-23        2.33950e-23        3.42297e-23
2722.14        2.60376e-23        2.35080e-23        3.43902e-23
2731.85        2.61610e-23        2.36213e-23        3.45511e-23
2741.60        2.62848e-23        2.37349e-23        3.47123e-23
2751.38        2.64089e-23        2.38488e-23        3.48740e-23
2761.19        2.65334e-23        2.39630e-23        3.50360e-23
2771.04        2.66581e-23        2.40776e-23        3.51985e-23
2780.93        2.67832e-23        2.41925e-23        3.53613e-23
2790.85        2.69086e-23        2.43077e-23        3.55245e-23
2800.81        2.70343e-23        2.44232e-23        3.56880e-23
2810.80        2.71603e-23        2.45390e-23        3.58520e-23
2820.83        2.72866e-23        2.46552e-23        3.60163e-23
2830.89        2.74132e-23        2.47716e-23        3.61809e-23
2840.99        2.75401e-23        2.48883e-23        3.63460e-23
2851.12        2.76673e-23        2.50054e-23        3.65113e-23
2861.29        2.77948e-23        2.51227e-23        3.66771e-23
2871.50        2.79226e-23        2.52404e-23        3.68431e-23
2881.74        2.80507e-23        2.53583e-23        3.70095e-23
2892.02        2.81790e-23        2.54765e-23        3.71763e-23
2902.34        2.83077e-23        2.55950e-23        3.73433e-23
2912.69        2.84366e-23        2.57138e-23        3.75107e-23
2923.09        2.85658e-23        2.58329e-23        3.76784e-23
2933.51        2.86953e-23        2.59523e-23        3.78465e-23
2943.98        2.88250e-23        2.60719e-23        3.80148e-23
2954.48        2.89550e-23        2.61919e-23        3.81835e-23
2965.02        2.90853e-23        2.63121e-23        3.83524e-23
2975.60        2.92158e-23        2.64325e-23        3.85217e-23
2986.21        2.93466e-23        2.65533e-23        3.86912e-23
2996.87        2.94777e-23        2.66743e-23        3.88610e-23
3007.56        2.96251e-23        2.68093e-23        3.90535e-23
3018.29        2.97798e-23        2.69505e-23        3.92559e-23
3029.05        2.99351e-23        2.70923e-23        3.94591e-23
3039.86        3.00909e-23        2.72346e-23        3.96631e-23
3050.70        3.02474e-23        2.73775e-23        3.98678e-23
3061.59        3.04044e-23        2.75209e-23        4.00732e-23
3072.51        3.05621e-23        2.76649e-23        4.02794e-23
3083.47        3.07203e-23        2.78094e-23        4.04864e-23
3094.47        3.08791e-23        2.79545e-23        4.06941e-23
3105.51        3.10385e-23        2.81002e-23        4.09026e-23
3116.59        3.11985e-23        2.82464e-23        4.11118e-23
3127.70        3.13591e-23        2.83932e-23        4.13218e-23
3138.86        3.15203e-23        2.85405e-23        4.15325e-23
3150.06        3.16821e-23        2.86884e-23        4.17439e-23
3161.30        3.18444e-23        2.88368e-23        4.19562e-23
3172.57        3.20074e-23        2.89858e-23        4.21691e-23
3183.89        3.21709e-23        2.91353e-23        4.23828e-23
3195.25        3.23350e-23        2.92854e-23        4.25973e-23
3206.65        3.24997e-23        2.94361e-23        4.28125e-23
3218.09        3.26650e-23        2.95873e-23        4.30284e-23
3229.57        3.28309e-23        2.97390e-23        4.32451e-23
3241.09        3.29974e-23        2.98913e-23        4.34625e-23
3252.65        3.31644e-23        3.00442e-23        4.36807e-23
3264.25        3.33320e-23        3.01976e-23        4.38995e-23
3275.90        3.35002e-23        3.03516e-23        4.41192e-23
3287.59        3.36690e-23        3.05061e-23        4.43395e-23
3299.31        3.38384e-23        3.06612e-23        4.45606e-23
3311.08        3.40083e-23        3.08168e-23        4.47824e-23
3322.89        3.41788e-23        3.09729e-23        4.50050e-23
3334.75        3.43499e-23        3.11296e-23        4.52282e-23
3346.65        3.45215e-23        3.12869e-23        4.54522e-23
3358.58        3.46938e-23        3.14447e-23        4.56769e-23
3370.57        3.48666e-23        3.16030e-23        4.59024e-23
3382.59        3.50399e-23        3.17619e-23        4.61285e-23
3394.66        3.52139e-23        3.19214e-23        4.63554e-23
3406.77        3.53884e-23        3.20813e-23        4.65829e-23
3418.92        3.55635e-23        3.22418e-23        4.68112e-23
3431.12        3.57391e-23        3.24029e-23        4.70402e-23
3443.36        3.59153e-23        3.25645e-23        4.72699e-23
3455.64        3.60921e-23        3.27266e-23        4.75003e-23
3467.97        3.62694e-23        3.28893e-23        4.77314e-23
3480.34        3.64472e-23        3.30525e-23        4.79632e-23
3492.75        3.66257e-23        3.32162e-23        4.81957e-23
3505.21        3.68046e-23        3.33805e-23        4.84289e-23
3517.72        3.69842e-23        3.35453e-23        4.86627e-23
3530.27        3.71643e-23        3.37106e-23        4.88973e-23
3542.86        3.73449e-23        3.38765e-23        4.91325e-23
3555.50        3.75261e-23        3.40428e-23        4.93684e-23
3568.18        3.77078e-23        3.42097e-23        4.96050e-23
3580.91        3.78900e-23        3.43772e-23        4.98422e-23
3593.69        3.80728e-23        3.45451e-23        5.00801e-23
3606.51        3.82561e-23        3.47136e-23        5.03187e-23
3619.37        3.84400e-23        3.48826e-23        5.05580e-23
3632.28        3.86244e-23        3.50521e-23        5.07979e-23
3645.24        3.88093e-23        3.52221e-23        5.10384e-23
3658.25        3.89947e-23        3.53926e-23        5.12796e-23
3671.30        3.91807e-23        3.55636e-23        5.15215e-23
3684.39        3.93672e-23        3.57352e-23        5.17639e-23
3697.54        3.95542e-23        3.59072e-23        5.20070e-23
3710.73        3.97417e-23        3.60797e-23        5.22508e-23
3723.96        3.99297e-23        3.62528e-23        5.24952e-23
3737.25        4.01182e-23        3.64263e-23        5.27402e-23
3750.58        4.03073e-23        3.66004e-23        5.29858e-23
3763.96        4.04968e-23        3.67749e-23        5.32320e-23
3777.39        4.06868e-23        3.69499e-23        5.34788e-23
3790.86        4.08774e-23        3.71254e-23        5.37263e-23
3804.39        4.10684e-23        3.73014e-23        5.39743e-23
3817.96        4.12599e-23        3.74779e-23        5.42230e-23
3831.58        4.14519e-23        3.76549e-23        5.44722e-23
3845.25        4.16443e-23        3.78323e-23        5.47220e-23
3858.97        4.18373e-23        3.80102e-23        5.49723e-23
3872.73        4.20307e-23        3.81886e-23        5.52233e-23
3886.55        4.22246e-23        3.83674e-23        5.54748e-23
3900.41        4.24189e-23        3.85467e-23        5.57269e-23
3914.33        4.26137e-23        3.87265e-23        5.59795e-23
3928.29        4.28090e-23        3.89067e-23        5.62327e-23
3942.30        4.30047e-23        3.90874e-23        5.64864e-23
3956.37        4.32009e-23        3.92685e-23        5.67406e-23
3970.48        4.33975e-23        3.94501e-23        5.69954e-23
3984.65        4.35945e-23        3.96321e-23        5.72507e-23
3998.86        4.37920e-23        3.98146e-23        5.75065e-23
4013.13        4.39935e-23        3.99998e-23        5.77686e-23
4027.44        4.41957e-23        4.01856e-23        5.80317e-23
4041.81        4.43983e-23        4.03719e-23        5.82955e-23
4056.23        4.46014e-23        4.05585e-23        5.85597e-23
4070.70        4.48050e-23        4.07457e-23        5.88245e-23
4085.22        4.50089e-23        4.09332e-23        5.90898e-23
4099.79        4.52133e-23        4.11212e-23        5.93557e-23
4114.42        4.54181e-23        4.13096e-23        5.96220e-23
4129.10        4.56234e-23        4.14984e-23        5.98889e-23
4143.83        4.58290e-23        4.16876e-23        6.01562e-23
4158.61        4.60351e-23        4.18772e-23        6.04241e-23
4173.44        4.62415e-23        4.20672e-23        6.06924e-23
4188.33        4.64484e-23        4.22576e-23        6.09612e-23
4203.27        4.66556e-23        4.24484e-23        6.12304e-23
4218.27        4.68632e-23        4.26395e-23        6.15002e-23
4233.32        4.70712e-23        4.28311e-23        6.17703e-23
4248.42        4.72795e-23        4.30230e-23        6.20409e-23
4263.57        4.74882e-23        4.32153e-23        6.23120e-23
4278.78        4.76973e-23        4.34079e-23        6.25834e-23
4294.05        4.79067e-23        4.36009e-23        6.28553e-23
4309.37        4.81165e-23        4.37943e-23        6.31275e-23
4324.74        4.83266e-23        4.39879e-23        6.34002e-23
4340.17        4.85370e-23        4.41820e-23        6.36732e-23
4355.65        4.87477e-23        4.43763e-23        6.39466e-23
4371.19        4.89587e-23        4.45710e-23        6.42204e-23
4386.78        4.91701e-23        4.47660e-23        6.44945e-23
4402.43        4.93817e-23        4.49613e-23        6.47689e-23
4418.14        4.95936e-23        4.51569e-23        6.50437e-23
4433.90        4.98058e-23        4.53528e-23        6.53188e-23
4449.71        5.00183e-23        4.55490e-23        6.55942e-23
4465.59        5.02311e-23        4.57455e-23        6.58699e-23
4481.52        5.04441e-23        4.59422e-23        6.61458e-23
4497.51        5.06573e-23        4.61392e-23        6.64221e-23
4513.55        5.08708e-23        4.63365e-23        6.66986e-23
4529.65        5.10845e-23        4.65340e-23        6.69753e-23
4545.81        5.12984e-23        4.67318e-23        6.72523e-23
4562.03        5.15126e-23        4.69298e-23        6.75295e-23
4578.30        5.17269e-23        4.71281e-23        6.78069e-23
4594.63        5.19415e-23        4.73266e-23        6.80846e-23
4611.02        5.21562e-23        4.75253e-23        6.83624e-23
4627.47        5.23711e-23        4.77242e-23        6.86403e-23
4643.98        5.25862e-23        4.79233e-23        6.89184e-23
4660.55        5.28014e-23        4.81225e-23        6.91967e-23
4677.17        5.30167e-23        4.83220e-23        6.94751e-23
4693.86        5.32322e-23        4.85217e-23        6.97536e-23
4710.60        5.34479e-23        4.87215e-23        7.00322e-23
4727.41        5.36636e-23        4.89214e-23        7.03109e-23
4744.27        5.38794e-23        4.91215e-23        7.05897e-23
4761.20        5.40954e-23        4.93218e-23        7.08685e-23
4778.18        5.43114e-23        4.95221e-23        7.11474e-23
4795.23        5.45275e-23        4.97226e-23        7.14263e-23
4812.33        5.47436e-23        4.99232e-23        7.17052e-23
4829.50        5.49598e-23        5.01239e-23        7.19841e-23
4846.73        5.51760e-23        5.03247e-23        7.22630e-23
4864.02        5.53922e-23        5.05255e-23        7.25418e-23
4881.37        5.56085e-23        5.07265e-23        7.28206e-23
4898.79        5.58247e-23        5.09275e-23        7.30993e-23
4916.26        5.60410e-23        5.11285e-23        7.33779e-23
4933.80        5.62572e-23        5.13295e-23        7.36564e-23
4951.40        5.64734e-23        5.15306e-23        7.39348e-23
4969.06        5.66895e-23        5.17317e-23        7.42131e-23
4986.79        5.69055e-23        5.19328e-23        7.44912e-23
5004.58        5.71463e-23        5.21560e-23        7.48021e-23
5022.43        5.74593e-23        5.24438e-23        7.52095e-23
5040.35        5.77738e-23        5.27328e-23        7.56187e-23
5058.33        5.80897e-23        5.30232e-23        7.60296e-23
5076.38        5.84069e-23        5.33149e-23        7.64424e-23
5094.49        5.87256e-23        5.36078e-23        7.68569e-23
5112.66        5.90457e-23        5.39022e-23        7.72733e-23
5130.90        5.93672e-23        5.41978e-23        7.76914e-23
5149.20        5.96901e-23        5.44948e-23        7.81114e-23
5167.57        6.00145e-23        5.47931e-23        7.85332e-23
5186.01        6.03402e-23        5.50927e-23        7.89568e-23
5204.51        6.06674e-23        5.53937e-23        7.93822e-23
5223.07        6.09960e-23        5.56960e-23        7.98095e-23
5241.70        6.13260e-23        5.59996e-23        8.02386e-23
5260.40        6.16575e-23        5.63046e-23        8.06695e-23
5279.17        6.19904e-23        5.66109e-23        8.11022e-23
5298.00        6.23248e-23        5.69186e-23        8.15368e-23
5316.90        6.26605e-23        5.72277e-23        8.19733e-23
5335.87        6.29978e-23        5.75380e-23        8.24115e-23
5354.90        6.33364e-23        5.78498e-23        8.28516e-23
5374.01        6.36766e-23        5.81629e-23        8.32936e-23
5393.18        6.40181e-23        5.84774e-23        8.37374e-23
5412.42        6.43612e-23        5.87932e-23        8.41831e-23
5431.73        6.47056e-23        5.91105e-23        8.46306e-23
5451.10        6.50516e-23        5.94290e-23        8.50800e-23
5470.55        6.53990e-23        5.97490e-23        8.55312e-23
5490.06        6.57478e-23        6.00703e-23        8.59843e-23
5509.65        6.60982e-23        6.03931e-23        8.64393e-23
5529.30        6.64499e-23        6.07172e-23        8.68961e-23
5549.03        6.68032e-23        6.10426e-23        8.73548e-23
5568.82        6.71579e-23        6.13695e-23        8.78154e-23
5588.69        6.75141e-23        6.16978e-23        8.82778e-23
5608.63        6.78718e-23        6.20274e-23        8.87422e-23
5628.64        6.82310e-23        6.23585e-23        8.92084e-23
5648.72        6.85916e-23        6.26909e-23        8.96765e-23
5668.87        6.89537e-23        6.30247e-23        9.01464e-23
5689.09        6.93173e-23        6.33600e-23        9.06183e-23
5709.38        6.96824e-23        6.36966e-23        9.10920e-23
5729.75        7.00490e-23        6.40346e-23        9.15676e-23
5750.19        7.04170e-23        6.43741e-23        9.20451e-23
5770.70        7.07866e-23        6.47150e-23        9.25245e-23
5791.29        7.11576e-23        6.50572e-23        9.30058e-23
5811.95        7.15301e-23        6.54009e-23        9.34890e-23
5832.68        7.19041e-23        6.57460e-23        9.39741e-23
5853.49        7.22796e-23        6.60925e-23        9.44611e-23
5874.37        7.26567e-23        6.64404e-23        9.49499e-23
5895.33        7.30352e-23        6.67898e-23        9.54407e-23
5916.36        7.34152e-23        6.71406e-23        9.59334e-23
5937.47        7.37967e-23        6.74927e-23        9.64279e-23
5958.65        7.41797e-23        6.78464e-23        9.69244e-23
5979.90        7.45642e-23        6.82014e-23        9.74227e-23
6001.24        7.49484e-23        6.85562e-23        9.79207e-23
6022.64        7.53051e-23        6.88852e-23        9.83835e-23
6044.13        7.56628e-23        6.92151e-23        9.88475e-23
6065.69        7.60215e-23        6.95460e-23        9.93127e-23
6087.33        7.63811e-23        6.98778e-23        9.97792e-23
6109.05        7.67417e-23        7.02105e-23        1.00247e-22
6130.84        7.71032e-23        7.05442e-23        1.00716e-22
6152.71        7.74658e-23        7.08787e-23        1.01186e-22
6174.66        7.78292e-23        7.12142e-23        1.01657e-22
6196.69        7.81936e-23        7.15506e-23        1.02129e-22
6218.79        7.85589e-23        7.18879e-23        1.02603e-22
6240.98        7.89252e-23        7.22260e-23        1.03078e-22
6263.24        7.92924e-23        7.25651e-23        1.03553e-22
6285.58        7.96604e-23        7.29050e-23        1.04030e-22
6308.01        8.00294e-23        7.32459e-23        1.04508e-22
6330.51        8.03993e-23        7.35876e-23        1.04988e-22
6353.09        8.07701e-23        7.39301e-23        1.05468e-22
6375.76        8.11417e-23        7.42736e-23        1.05949e-22
6398.50        8.15143e-23        7.46178e-23        1.06432e-22
6421.33        8.18877e-23        7.49629e-23        1.06915e-22
6444.23        8.22619e-23        7.53089e-23        1.07400e-22
6467.22        8.26370e-23        7.56557e-23        1.07886e-22
6490.29        8.30130e-23        7.60033e-23        1.08372e-22
6513.45        8.33897e-23        7.63517e-23        1.08860e-22
6536.68        8.37673e-23        7.67009e-23        1.09349e-22
6560.00        8.41457e-23        7.70509e-23        1.09839e-22
6583.40        8.45249e-23        7.74017e-23        1.10329e-22
6606.89        8.49050e-23        7.77533e-23        1.10821e-22
6630.46        8.52857e-23        7.81057e-23        1.11314e-22
6654.11        8.56673e-23        7.84589e-23        1.11807e-22
6677.85        8.60496e-23        7.88128e-23        1.12302e-22
6701.67        8.64327e-23        7.91674e-23        1.12797e-22
6725.58        8.68166e-23        7.95228e-23        1.13293e-22
6749.57        8.72011e-23        7.98789e-23        1.13790e-22
6773.65        8.75864e-23        8.02358e-23        1.14289e-22
6797.81        8.79724e-23        8.05934e-23        1.14787e-22
6822.06        8.83591e-23        8.09516e-23        1.15287e-22
6846.40        8.87465e-23        8.13106e-23        1.15788e-22
6870.82        8.91346e-23        8.16702e-23        1.16289e-22
6895.34        8.95233e-23        8.20306e-23        1.16791e-22
6919.93        8.99127e-23        8.23916e-23        1.17294e-22
6944.62        9.03027e-23        8.27532e-23        1.17798e-22
6969.39        9.06934e-23        8.31155e-23        1.18302e-22
6994.26        9.10847e-23        8.34784e-23        1.18808e-22
7019.21        9.14823e-23        8.38472e-23        1.19321e-22
7044.25        9.18824e-23        8.42183e-23        1.19838e-22
7069.38        9.22831e-23        8.45901e-23        1.20355e-22
7094.60        9.26845e-23        8.49625e-23        1.20873e-22
7119.90        9.30864e-23        8.53356e-23        1.21391e-22
7145.30        9.34890e-23        8.57093e-23        1.21911e-22
7170.79        9.38922e-23        8.60837e-23        1.22431e-22
7196.37        9.42960e-23        8.64586e-23        1.22952e-22
7222.05        9.47004e-23        8.68342e-23        1.23473e-22
7247.81        9.51053e-23        8.72103e-23        1.23995e-22
7273.67        9.55107e-23        8.75870e-23        1.24518e-22
7299.61        9.59167e-23        8.79643e-23        1.25041e-22
7325.65        9.63232e-23        8.83421e-23        1.25565e-22
7351.79        9.67302e-23        8.87205e-23        1.26090e-22
7378.01        9.71377e-23        8.90994e-23        1.26615e-22
7404.33        9.75457e-23        8.94788e-23        1.27140e-22
7430.75        9.79541e-23        8.98586e-23        1.27666e-22
7457.26        9.83629e-23        9.02390e-23        1.28193e-22
7483.86        9.87721e-23        9.06198e-23        1.28719e-22
7510.56        9.91818e-23        9.10011e-23        1.29247e-22
7537.35        9.95918e-23        9.13829e-23        1.29774e-22
7564.24        1.00002e-22        9.17650e-23        1.30302e-22
7591.22        1.00413e-22        9.21475e-23        1.30831e-22
7618.30        1.00824e-22        9.25305e-23        1.31360e-22
7645.48        1.01235e-22        9.29138e-23        1.31889e-22
7672.75        1.01647e-22        9.32975e-23        1.32418e-22
7700.13        1.02059e-22        9.36815e-23        1.32947e-22
7727.60        1.02471e-22        9.40658e-23        1.33477e-22
7755.16        1.02884e-22        9.44505e-23        1.34007e-22
7782.83        1.03296e-22        9.48354e-23        1.34537e-22
7810.59        1.03709e-22        9.52206e-23        1.35067e-22
7838.46        1.04122e-22        9.56061e-23        1.35598e-22
7866.42        1.04535e-22        9.59918e-23        1.36128e-22
7894.48        1.04949e-22        9.63778e-23        1.36659e-22
7922.64        1.05362e-22        9.67639e-23        1.37189e-22
7950.91        1.05776e-22        9.71502e-23        1.37720e-22
7979.27        1.06189e-22        9.75367e-23        1.38250e-22
8007.74        1.06617e-22        9.79361e-23        1.38801e-22
8036.30        1.07086e-22        9.83704e-23        1.39405e-22
8064.97        1.07555e-22        9.88055e-23        1.40011e-22
8093.74        1.08025e-22        9.92414e-23        1.40617e-22
8122.61        1.08495e-22        9.96780e-23        1.41225e-22
8151.59        1.08967e-22        1.00115e-22        1.41833e-22
8180.67        1.09439e-22        1.00554e-22        1.42442e-22
8209.85        1.09912e-22        1.00993e-22        1.43053e-22
8239.14        1.10385e-22        1.01432e-22        1.43664e-22
8268.53        1.10860e-22        1.01873e-22        1.44275e-22
8298.03        1.11334e-22        1.02314e-22        1.44888e-22
8327.63        1.11810e-22        1.02755e-22        1.45501e-22
8357.34        1.12286e-22        1.03198e-22        1.46115e-22
8387.15        1.12763e-22        1.03641e-22        1.46730e-22
8417.07        1.13241e-22        1.04085e-22        1.47346e-22
8447.10        1.13719e-22        1.04529e-22        1.47962e-22
8477.23        1.14198e-22        1.04974e-22        1.48579e-22
8507.48        1.14677e-22        1.05419e-22        1.49196e-22
8537.82        1.15157e-22        1.05865e-22        1.49815e-22
8568.28        1.15637e-22        1.06312e-22        1.50433e-22
8598.85        1.16118e-22        1.06759e-22        1.51053e-22
8629.52        1.16599e-22        1.07207e-22        1.51672e-22
8660.31        1.17081e-22        1.07655e-22        1.52293e-22
8691.20        1.17563e-22        1.08104e-22        1.52914e-22
8722.21        1.18046e-22        1.08553e-22        1.53535e-22
8753.32        1.18529e-22        1.09003e-22        1.54156e-22
8784.55        1.19012e-22        1.09453e-22        1.54778e-22
8815.89        1.19496e-22        1.09903e-22        1.55401e-22
8847.34        1.19980e-22        1.10354e-22        1.56024e-22
8878.90        1.20464e-22        1.10805e-22        1.56647e-22
8910.57        1.20949e-22        1.11257e-22        1.57270e-22
8942.36        1.21434e-22        1.11709e-22        1.57893e-22
8974.26        1.21919e-22        1.12161e-22        1.58517e-22
9006.28        1.22406e-22        1.12615e-22        1.59143e-22
9038.40        1.22901e-22        1.13077e-22        1.59779e-22
9070.65        1.23396e-22        1.13538e-22        1.60416e-22
9103.01        1.23891e-22        1.14000e-22        1.61052e-22
9135.48        1.24387e-22        1.14462e-22        1.61689e-22
9168.07        1.24883e-22        1.14925e-22        1.62325e-22
9200.77        1.25378e-22        1.15388e-22        1.62962e-22
9233.60        1.25874e-22        1.15851e-22        1.63599e-22
9266.54        1.26370e-22        1.16314e-22        1.64236e-22
9299.59        1.26867e-22        1.16777e-22        1.64873e-22
9332.77        1.27363e-22        1.17241e-22        1.65509e-22
9366.06        1.27859e-22        1.17704e-22        1.66146e-22
9399.47        1.28355e-22        1.18168e-22        1.66783e-22
9433.01        1.28852e-22        1.18632e-22        1.67419e-22
9466.66        1.29348e-22        1.19096e-22        1.68055e-22
9500.43        1.29844e-22        1.19560e-22        1.68691e-22
9534.32        1.30340e-22        1.20023e-22        1.69327e-22
9568.33        1.30836e-22        1.20487e-22        1.69962e-22
9602.47        1.31331e-22        1.20951e-22        1.70597e-22
9636.72        1.31827e-22        1.21415e-22        1.71231e-22
9671.10        1.32322e-22        1.21879e-22        1.71866e-22
9705.60        1.32817e-22        1.22342e-22        1.72499e-22
9740.22        1.33311e-22        1.22806e-22        1.73132e-22
9774.97        1.33806e-22        1.23269e-22        1.73765e-22
9809.84        1.34300e-22        1.23732e-22        1.74397e-22
9844.84        1.34793e-22        1.24194e-22        1.75028e-22
9879.96        1.35286e-22        1.24657e-22        1.75658e-22
9915.20        1.35779e-22        1.25119e-22        1.76288e-22
9950.57        1.36271e-22        1.25581e-22        1.76917e-22
9986.07        1.36763e-22        1.26042e-22        1.77545e-22


==> anc/ww_3fgl_constraints_one.txt <==
#DM constraints, ww, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        9.10114e-26        7.16883e-26        1.10334e-25
 81.29        9.15111e-26        7.20888e-26        1.10933e-25
 81.58        9.20128e-26        7.24909e-26        1.11535e-25
 81.87        9.25165e-26        7.28947e-26        1.12138e-25
 82.16        9.30221e-26        7.33002e-26        1.12744e-25
 82.46        9.35298e-26        7.37074e-26        1.13352e-25
 82.75        9.40394e-26        7.41163e-26        1.13963e-25
 83.04        9.45510e-26        7.45269e-26        1.14575e-25
 83.34        9.50646e-26        7.49391e-26        1.15190e-25
 83.64        9.55802e-26        7.53531e-26        1.15807e-25
 83.94        9.60977e-26        7.57687e-26        1.16427e-25
 84.24        9.66172e-26        7.61860e-26        1.17048e-25
 84.54        9.71386e-26        7.66050e-26        1.17672e-25
 84.84        9.76620e-26        7.70256e-26        1.18298e-25
 85.14        9.81874e-26        7.74480e-26        1.18927e-25
 85.44        9.87147e-26        7.78720e-26        1.19557e-25
 85.75        9.92439e-26        7.82977e-26        1.20190e-25
 86.05        9.97751e-26        7.87251e-26        1.20825e-25
 86.36        1.00308e-25        7.91541e-26        1.21462e-25
 86.67        1.00843e-25        7.95848e-26        1.22102e-25
 86.98        1.01380e-25        8.00172e-26        1.22743e-25
 87.29        1.01919e-25        8.04512e-26        1.23387e-25
 87.60        1.02460e-25        8.08869e-26        1.24033e-25
 87.91        1.03003e-25        8.13243e-26        1.24681e-25
 88.23        1.03547e-25        8.17633e-26        1.25331e-25
 88.54        1.04094e-25        8.22039e-26        1.25983e-25
 88.86        1.04642e-25        8.26462e-26        1.26638e-25
 89.17        1.05192e-25        8.30901e-26        1.27294e-25
 89.49        1.05744e-25        8.35357e-26        1.27953e-25
 89.81        1.06298e-25        8.39829e-26        1.28613e-25
 90.13        1.06854e-25        8.44318e-26        1.29276e-25
 90.45        1.07412e-25        8.48822e-26        1.29941e-25
 90.78        1.07971e-25        8.53343e-26        1.30608e-25
 91.10        1.08532e-25        8.57880e-26        1.31276e-25
 91.43        1.09095e-25        8.62433e-26        1.31947e-25
 91.75        1.09660e-25        8.67002e-26        1.32620e-25
 92.08        1.10227e-25        8.71587e-26        1.33295e-25
 92.41        1.10795e-25        8.76188e-26        1.33972e-25
 92.74        1.11366e-25        8.80805e-26        1.34651e-25
 93.07        1.11938e-25        8.85438e-26        1.35331e-25
 93.40        1.12511e-25        8.90086e-26        1.36014e-25
 93.73        1.13087e-25        8.94751e-26        1.36698e-25
 94.07        1.13664e-25        8.99430e-26        1.37385e-25
 94.40        1.14243e-25        9.04126e-26        1.38073e-25
 94.74        1.14823e-25        9.08836e-26        1.38763e-25
 95.08        1.15406e-25        9.13562e-26        1.39455e-25
 95.42        1.15990e-25        9.18304e-26        1.40149e-25
 95.76        1.16575e-25        9.23060e-26        1.40845e-25
 96.10        1.17163e-25        9.27832e-26        1.41542e-25
 96.44        1.17752e-25        9.32619e-26        1.42241e-25
 96.79        1.18342e-25        9.37421e-26        1.42942e-25
 97.13        1.18934e-25        9.42237e-26        1.43645e-25
 97.48        1.19528e-25        9.47069e-26        1.44349e-25
 97.83        1.20123e-25        9.51915e-26        1.45055e-25
 98.17        1.20720e-25        9.56775e-26        1.45762e-25
 98.52        1.21318e-25        9.61650e-26        1.46472e-25
 98.88        1.21918e-25        9.66540e-26        1.47182e-25
 99.23        1.22520e-25        9.71443e-26        1.47895e-25
 99.58        1.23122e-25        9.76361e-26        1.48609e-25
 99.94        1.23727e-25        9.81293e-26        1.49324e-25
100.29        1.24333e-25        9.86239e-26        1.50041e-25
100.65        1.24940e-25        9.91199e-26        1.50760e-25
101.01        1.25548e-25        9.96172e-26        1.51479e-25
101.37        1.26158e-25        1.00116e-25        1.52201e-25
101.73        1.26770e-25        1.00616e-25        1.52923e-25
102.10        1.27382e-25        1.01117e-25        1.53647e-25
102.46        1.27996e-25        1.01620e-25        1.54373e-25
102.83        1.28612e-25        1.02124e-25        1.55099e-25
103.19        1.29228e-25        1.02629e-25        1.55827e-25
103.56        1.29846e-25        1.03136e-25        1.56557e-25
103.93        1.30465e-25        1.03643e-25        1.57287e-25
104.30        1.31085e-25        1.04152e-25        1.58018e-25
104.67        1.31707e-25        1.04663e-25        1.58751e-25
105.05        1.32329e-25        1.05174e-25        1.59485e-25
105.42        1.32953e-25        1.05687e-25        1.60220e-25
105.80        1.33578e-25        1.06201e-25        1.60956e-25
106.17        1.34204e-25        1.06715e-25        1.61693e-25
106.55        1.34831e-25        1.07232e-25        1.62430e-25
106.93        1.35459e-25        1.07749e-25        1.63169e-25
107.32        1.36088e-25        1.08267e-25        1.63909e-25
107.70        1.36718e-25        1.08787e-25        1.64649e-25
108.08        1.37349e-25        1.09307e-25        1.65391e-25
108.47        1.37981e-25        1.09829e-25        1.66133e-25
108.85        1.38613e-25        1.10351e-25        1.66876e-25
109.24        1.39247e-25        1.10875e-25        1.67619e-25
109.63        1.39881e-25        1.11399e-25        1.68363e-25
110.02        1.40516e-25        1.11925e-25        1.69108e-25
110.42        1.41152e-25        1.12451e-25        1.69853e-25
110.81        1.41789e-25        1.12979e-25        1.70599e-25
111.21        1.42426e-25        1.13507e-25        1.71345e-25
111.60        1.43064e-25        1.14036e-25        1.72092e-25
112.00        1.43703e-25        1.14566e-25        1.72839e-25
112.40        1.44342e-25        1.15097e-25        1.73587e-25
112.80        1.44981e-25        1.15628e-25        1.74334e-25
113.20        1.45621e-25        1.16161e-25        1.75082e-25
113.61        1.46262e-25        1.16694e-25        1.75830e-25
114.01        1.46903e-25        1.17228e-25        1.76578e-25
114.42        1.47544e-25        1.17762e-25        1.77327e-25
114.83        1.48186e-25        1.18298e-25        1.78075e-25
115.24        1.48828e-25        1.18834e-25        1.78823e-25
115.65        1.49471e-25        1.19370e-25        1.79571e-25
116.06        1.50113e-25        1.19907e-25        1.80319e-25
116.47        1.50756e-25        1.20445e-25        1.81067e-25
116.89        1.51399e-25        1.20983e-25        1.81814e-25
117.31        1.52042e-25        1.21522e-25        1.82561e-25
117.73        1.52684e-25        1.22061e-25        1.83308e-25
118.15        1.53327e-25        1.22600e-25        1.84055e-25
118.57        1.53970e-25        1.23140e-25        1.84800e-25
118.99        1.54613e-25        1.23681e-25        1.85546e-25
119.41        1.55256e-25        1.24221e-25        1.86290e-25
119.84        1.55898e-25        1.24762e-25        1.87034e-25
120.27        1.56518e-25        1.25286e-25        1.87751e-25
120.70        1.57125e-25        1.25799e-25        1.88451e-25
121.13        1.57731e-25        1.26312e-25        1.89149e-25
121.56        1.58336e-25        1.26825e-25        1.89846e-25
121.99        1.58940e-25        1.27338e-25        1.90542e-25
122.43        1.59543e-25        1.27850e-25        1.91236e-25
122.87        1.60145e-25        1.28363e-25        1.91928e-25
123.30        1.60746e-25        1.28874e-25        1.92618e-25
123.74        1.61347e-25        1.29386e-25        1.93307e-25
124.18        1.61946e-25        1.29897e-25        1.93994e-25
124.63        1.62543e-25        1.30408e-25        1.94679e-25
125.07        1.63140e-25        1.30918e-25        1.95362e-25
125.52        1.63735e-25        1.31428e-25        1.96043e-25
125.97        1.64329e-25        1.31937e-25        1.96721e-25
126.42        1.64921e-25        1.32445e-25        1.97398e-25
126.87        1.65512e-25        1.32953e-25        1.98071e-25
127.32        1.66102e-25        1.33460e-25        1.98743e-25
127.77        1.66689e-25        1.33967e-25        1.99412e-25
128.23        1.67275e-25        1.34473e-25        2.00078e-25
128.69        1.67859e-25        1.34977e-25        2.00742e-25
129.15        1.68442e-25        1.35481e-25        2.01402e-25
129.61        1.69022e-25        1.35984e-25        2.02060e-25
130.07        1.69599e-25        1.36485e-25        2.02713e-25
130.53        1.70168e-25        1.36980e-25        2.03356e-25
131.00        1.70734e-25        1.37473e-25        2.03995e-25
131.47        1.71298e-25        1.37966e-25        2.04631e-25
131.93        1.71860e-25        1.38457e-25        2.05263e-25
132.41        1.72419e-25        1.38946e-25        2.05892e-25
132.88        1.72976e-25        1.39435e-25        2.06517e-25
133.35        1.73530e-25        1.39921e-25        2.07138e-25
133.83        1.74081e-25        1.40407e-25        2.07755e-25
134.31        1.74630e-25        1.40891e-25        2.08369e-25
134.78        1.75175e-25        1.41373e-25        2.08978e-25
135.27        1.75718e-25        1.41854e-25        2.09583e-25
135.75        1.76258e-25        1.42333e-25        2.10184e-25
136.23        1.76795e-25        1.42810e-25        2.10780e-25
136.72        1.77328e-25        1.43285e-25        2.11372e-25
137.21        1.77859e-25        1.43758e-25        2.11959e-25
137.69        1.78385e-25        1.44230e-25        2.12541e-25
138.19        1.78909e-25        1.44699e-25        2.13119e-25
138.68        1.79429e-25        1.45166e-25        2.13691e-25
139.17        1.79945e-25        1.45631e-25        2.14258e-25
139.67        1.80457e-25        1.46094e-25        2.14820e-25
140.17        1.80968e-25        1.46557e-25        2.15380e-25
140.67        1.81481e-25        1.47022e-25        2.15941e-25
141.17        1.81990e-25        1.47484e-25        2.16496e-25
141.67        1.82495e-25        1.47944e-25        2.17045e-25
142.18        1.82995e-25        1.48401e-25        2.17589e-25
142.69        1.83491e-25        1.48856e-25        2.18126e-25
143.20        1.83983e-25        1.49308e-25        2.18658e-25
143.71        1.84470e-25        1.49758e-25        2.19183e-25
144.22        1.84953e-25        1.50204e-25        2.19702e-25
144.73        1.85431e-25        1.50648e-25        2.20214e-25
145.25        1.85904e-25        1.51088e-25        2.20720e-25
145.77        1.86372e-25        1.51526e-25        2.21219e-25
146.29        1.86836e-25        1.51960e-25        2.21711e-25
146.81        1.87294e-25        1.52392e-25        2.22196e-25
147.33        1.87746e-25        1.52820e-25        2.22673e-25
147.86        1.88194e-25        1.53244e-25        2.23143e-25
148.39        1.88636e-25        1.53665e-25        2.23606e-25
148.92        1.89072e-25        1.54083e-25        2.24061e-25
149.45        1.89502e-25        1.54497e-25        2.24508e-25
149.98        1.89927e-25        1.54907e-25        2.24947e-25
150.52        1.90772e-25        1.55620e-25        2.25924e-25
151.05        1.91635e-25        1.56347e-25        2.26924e-25
151.59        1.92499e-25        1.57075e-25        2.27924e-25
152.13        1.93365e-25        1.57804e-25        2.28925e-25
152.67        1.94231e-25        1.58535e-25        2.29928e-25
153.22        1.95099e-25        1.59267e-25        2.30931e-25
153.77        1.95968e-25        1.60001e-25        2.31936e-25
154.31        1.96838e-25        1.60735e-25        2.32941e-25
154.87        1.97709e-25        1.61471e-25        2.33947e-25
155.42        1.98581e-25        1.62208e-25        2.34954e-25
155.97        1.99454e-25        1.62947e-25        2.35961e-25
156.53        2.00328e-25        1.63686e-25        2.36969e-25
157.09        2.01202e-25        1.64427e-25        2.37978e-25
157.65        2.02078e-25        1.65169e-25        2.38987e-25
158.21        2.02954e-25        1.65912e-25        2.39997e-25
158.77        2.03831e-25        1.66656e-25        2.41007e-25
159.34        2.04709e-25        1.67401e-25        2.42017e-25
159.91        2.05587e-25        1.68146e-25        2.43028e-25
160.48        2.06467e-25        1.68894e-25        2.44040e-25
161.05        2.07347e-25        1.69642e-25        2.45052e-25
161.63        2.08228e-25        1.70391e-25        2.46064e-25
162.20        2.09109e-25        1.71141e-25        2.47076e-25
162.78        2.09990e-25        1.71892e-25        2.48088e-25
163.36        2.10872e-25        1.72644e-25        2.49100e-25
163.94        2.11754e-25        1.73396e-25        2.50112e-25
164.53        2.12636e-25        1.74149e-25        2.51123e-25
165.12        2.13519e-25        1.74903e-25        2.52134e-25
165.71        2.14401e-25        1.75657e-25        2.53145e-25
166.30        2.15284e-25        1.76412e-25        2.54156e-25
166.89        2.16167e-25        1.77168e-25        2.55166e-25
167.49        2.17049e-25        1.77924e-25        2.56175e-25
168.08        2.17932e-25        1.78680e-25        2.57183e-25
168.68        2.18814e-25        1.79437e-25        2.58191e-25
169.28        2.19696e-25        1.80194e-25        2.59198e-25
169.89        2.20578e-25        1.80952e-25        2.60204e-25
170.49        2.21459e-25        1.81709e-25        2.61209e-25
171.10        2.22340e-25        1.82467e-25        2.62213e-25
171.71        2.23221e-25        1.83225e-25        2.63216e-25
172.33        2.24100e-25        1.83984e-25        2.64217e-25
172.94        2.24980e-25        1.84742e-25        2.65217e-25
173.56        2.25858e-25        1.85501e-25        2.66216e-25
174.18        2.26736e-25        1.86259e-25        2.67213e-25
174.80        2.27613e-25        1.87017e-25        2.68208e-25
175.42        2.28489e-25        1.87775e-25        2.69202e-25
176.05        2.29364e-25        1.88534e-25        2.70194e-25
176.68        2.30238e-25        1.89291e-25        2.71184e-25
177.31        2.31110e-25        1.90049e-25        2.72172e-25
177.94        2.31982e-25        1.90806e-25        2.73158e-25
178.57        2.32852e-25        1.91563e-25        2.74141e-25
179.21        2.33721e-25        1.92319e-25        2.75123e-25
179.85        2.34588e-25        1.93075e-25        2.76102e-25
180.49        2.35458e-25        1.93833e-25        2.77082e-25
181.13        2.36326e-25        1.94592e-25        2.78061e-25
181.78        2.37193e-25        1.95349e-25        2.79037e-25
182.43        2.38059e-25        1.96106e-25        2.80011e-25
183.08        2.38922e-25        1.96862e-25        2.80982e-25
183.73        2.39783e-25        1.97618e-25        2.81949e-25
184.39        2.40643e-25        1.98372e-25        2.82914e-25
185.05        2.41500e-25        1.99126e-25        2.83875e-25
185.71        2.42356e-25        1.99878e-25        2.84833e-25
186.37        2.43208e-25        2.00630e-25        2.85787e-25
187.03        2.44059e-25        2.01380e-25        2.86738e-25
187.70        2.44907e-25        2.02129e-25        2.87685e-25
188.37        2.45752e-25        2.02877e-25        2.88628e-25
189.04        2.46595e-25        2.03623e-25        2.89567e-25
189.72        2.47435e-25        2.04368e-25        2.90502e-25
190.39        2.48272e-25        2.05112e-25        2.91433e-25
191.07        2.49106e-25        2.05853e-25        2.92359e-25
191.75        2.49937e-25        2.06594e-25        2.93281e-25
192.44        2.50765e-25        2.07332e-25        2.94198e-25
193.13        2.51590e-25        2.08069e-25        2.95111e-25
193.81        2.52411e-25        2.08803e-25        2.96019e-25
194.51        2.53229e-25        2.09536e-25        2.96921e-25
195.20        2.54042e-25        2.10267e-25        2.97818e-25
195.90        2.54853e-25        2.10995e-25        2.98710e-25
196.59        2.55659e-25        2.11721e-25        2.99597e-25
197.30        2.56461e-25        2.12445e-25        3.00478e-25
198.00        2.57260e-25        2.13167e-25        3.01353e-25
198.71        2.58054e-25        2.13886e-25        3.02222e-25
199.41        2.58844e-25        2.14602e-25        3.03085e-25
200.13        2.59706e-25        2.15373e-25        3.04039e-25
200.84        2.60927e-25        2.16408e-25        3.05445e-25
201.56        2.62150e-25        2.17446e-25        3.06854e-25
202.28        2.63376e-25        2.18486e-25        3.08265e-25
203.00        2.64604e-25        2.19529e-25        3.09679e-25
203.72        2.65835e-25        2.20574e-25        3.11095e-25
204.45        2.67068e-25        2.21621e-25        3.12514e-25
205.18        2.68303e-25        2.22671e-25        3.13935e-25
205.91        2.69541e-25        2.23724e-25        3.15358e-25
206.64        2.70781e-25        2.24778e-25        3.16784e-25
207.38        2.72023e-25        2.25835e-25        3.18212e-25
208.12        2.73268e-25        2.26894e-25        3.19642e-25
208.86        2.74515e-25        2.27955e-25        3.21074e-25
209.61        2.75764e-25        2.29019e-25        3.22508e-25
210.36        2.77014e-25        2.30084e-25        3.23944e-25
211.11        2.78267e-25        2.31152e-25        3.25382e-25
211.86        2.79522e-25        2.32222e-25        3.26822e-25
212.62        2.80779e-25        2.33294e-25        3.28264e-25
213.37        2.82038e-25        2.34368e-25        3.29707e-25
214.14        2.83298e-25        2.35444e-25        3.31152e-25
214.90        2.84560e-25        2.36522e-25        3.32599e-25
215.67        2.85824e-25        2.37601e-25        3.34047e-25
216.44        2.87090e-25        2.38683e-25        3.35496e-25
217.21        2.88357e-25        2.39766e-25        3.36947e-25
217.98        2.89625e-25        2.40852e-25        3.38399e-25
218.76        2.90896e-25        2.41939e-25        3.39853e-25
219.54        2.92167e-25        2.43027e-25        3.41307e-25
220.32        2.93444e-25        2.44121e-25        3.42767e-25
221.11        2.94727e-25        2.45220e-25        3.44235e-25
221.90        2.96012e-25        2.46321e-25        3.45703e-25
222.69        2.97298e-25        2.47424e-25        3.47172e-25
223.48        2.98586e-25        2.48529e-25        3.48643e-25
224.28        2.99874e-25        2.49635e-25        3.50114e-25
225.08        3.01164e-25        2.50742e-25        3.51586e-25
225.88        3.02454e-25        2.51851e-25        3.53058e-25
226.69        3.03746e-25        2.52961e-25        3.54531e-25
227.50        3.05038e-25        2.54072e-25        3.56004e-25
228.31        3.06331e-25        2.55185e-25        3.57478e-25
229.12        3.07625e-25        2.56299e-25        3.58952e-25
229.94        3.08920e-25        2.57414e-25        3.60426e-25
230.76        3.10215e-25        2.58530e-25        3.61900e-25
231.59        3.11510e-25        2.59647e-25        3.63374e-25
232.41        3.12806e-25        2.60765e-25        3.64848e-25
233.24        3.14103e-25        2.61884e-25        3.66321e-25
234.07        3.15399e-25        2.63004e-25        3.67795e-25
234.91        3.16696e-25        2.64125e-25        3.69267e-25
235.75        3.17993e-25        2.65246e-25        3.70740e-25
236.59        3.19290e-25        2.66368e-25        3.72211e-25
237.43        3.20587e-25        2.67491e-25        3.73682e-25
238.28        3.21883e-25        2.68614e-25        3.75152e-25
239.13        3.23180e-25        2.69738e-25        3.76621e-25
239.98        3.24476e-25        2.70862e-25        3.78089e-25
240.84        3.25783e-25        2.71996e-25        3.79569e-25
241.70        3.27089e-25        2.73130e-25        3.81048e-25
242.56        3.28396e-25        2.74265e-25        3.82526e-25
243.42        3.29701e-25        2.75400e-25        3.84002e-25
244.29        3.31006e-25        2.76535e-25        3.85477e-25
245.16        3.32310e-25        2.77671e-25        3.86950e-25
246.04        3.33614e-25        2.78806e-25        3.88421e-25
246.92        3.34916e-25        2.79942e-25        3.89890e-25
247.80        3.36217e-25        2.81077e-25        3.91358e-25
248.68        3.37517e-25        2.82212e-25        3.92823e-25
249.57        3.38816e-25        2.83346e-25        3.94286e-25
250.46        3.40113e-25        2.84481e-25        3.95746e-25
251.35        3.41409e-25        2.85615e-25        3.97204e-25
252.25        3.42703e-25        2.86748e-25        3.98659e-25
253.15        3.43996e-25        2.87881e-25        4.00111e-25
254.05        3.45287e-25        2.89013e-25        4.01560e-25
254.96        3.46575e-25        2.90145e-25        4.03006e-25
255.87        3.47862e-25        2.91275e-25        4.04449e-25
256.78        3.49146e-25        2.92405e-25        4.05888e-25
257.70        3.50428e-25        2.93533e-25        4.07324e-25
258.62        3.51708e-25        2.94661e-25        4.08756e-25
259.54        3.52985e-25        2.95787e-25        4.10184e-25
260.46        3.54264e-25        2.96915e-25        4.11613e-25
261.39        3.55545e-25        2.98047e-25        4.13044e-25
262.33        3.56824e-25        2.99177e-25        4.14470e-25
263.26        3.58099e-25        3.00305e-25        4.15892e-25
264.20        3.59371e-25        3.01432e-25        4.17310e-25
265.14        3.60640e-25        3.02557e-25        4.18722e-25
266.09        3.61905e-25        3.03681e-25        4.20130e-25
267.04        3.63167e-25        3.04802e-25        4.21532e-25
267.99        3.64425e-25        3.05921e-25        4.22930e-25
268.95        3.65680e-25        3.07038e-25        4.24321e-25
269.91        3.66930e-25        3.08153e-25        4.25707e-25
270.87        3.68177e-25        3.09266e-25        4.27087e-25
271.84        3.69419e-25        3.10376e-25        4.28462e-25
272.80        3.70656e-25        3.11483e-25        4.29829e-25
273.78        3.71890e-25        3.12588e-25        4.31191e-25
274.75        3.73118e-25        3.13690e-25        4.32546e-25
275.73        3.74341e-25        3.14789e-25        4.33894e-25
276.72        3.75560e-25        3.15885e-25        4.35235e-25
277.71        3.76773e-25        3.16978e-25        4.36569e-25
278.70        3.77981e-25        3.18067e-25        4.37895e-25
279.69        3.79183e-25        3.19153e-25        4.39214e-25
280.69        3.80388e-25        3.20243e-25        4.40534e-25
281.69        3.81591e-25        3.21332e-25        4.41851e-25
282.69        3.82788e-25        3.22417e-25        4.43160e-25
283.70        3.83979e-25        3.23498e-25        4.44460e-25
284.72        3.85163e-25        3.24575e-25        4.45751e-25
285.73        3.86341e-25        3.25649e-25        4.47034e-25
286.75        3.87513e-25        3.26717e-25        4.48308e-25
287.77        3.88677e-25        3.27782e-25        4.49572e-25
288.80        3.89835e-25        3.28842e-25        4.50827e-25
289.83        3.90985e-25        3.29897e-25        4.52072e-25
290.86        3.92128e-25        3.30948e-25        4.53308e-25
291.90        3.93263e-25        3.31993e-25        4.54532e-25
292.94        3.94390e-25        3.33033e-25        4.55747e-25
293.99        3.95509e-25        3.34068e-25        4.56950e-25
295.04        3.96620e-25        3.35098e-25        4.58143e-25
296.09        3.97723e-25        3.36122e-25        4.59324e-25
297.15        3.98817e-25        3.37140e-25        4.60494e-25
298.21        3.99902e-25        3.38152e-25        4.61652e-25
299.27        4.00978e-25        3.39158e-25        4.62798e-25
300.34        4.02311e-25        3.40364e-25        4.64258e-25
301.41        4.04223e-25        3.42019e-25        4.66426e-25
302.48        4.06139e-25        3.43679e-25        4.68598e-25
303.56        4.08059e-25        3.45343e-25        4.70775e-25
304.65        4.09984e-25        3.47012e-25        4.72957e-25
305.73        4.11913e-25        3.48684e-25        4.75142e-25
306.82        4.13847e-25        3.50361e-25        4.77332e-25
307.92        4.15784e-25        3.52042e-25        4.79526e-25
309.02        4.17726e-25        3.53728e-25        4.81724e-25
310.12        4.19671e-25        3.55417e-25        4.83926e-25
311.22        4.21621e-25        3.57110e-25        4.86131e-25
312.33        4.23574e-25        3.58808e-25        4.88341e-25
313.45        4.25532e-25        3.60509e-25        4.90554e-25
314.57        4.27493e-25        3.62215e-25        4.92771e-25
315.69        4.29458e-25        3.63924e-25        4.94992e-25
316.82        4.31426e-25        3.65637e-25        4.97216e-25
317.95        4.33398e-25        3.67354e-25        4.99443e-25
319.08        4.35374e-25        3.69074e-25        5.01674e-25
320.22        4.37353e-25        3.70799e-25        5.03908e-25
321.36        4.39336e-25        3.72526e-25        5.06145e-25
322.51        4.41321e-25        3.74258e-25        5.08385e-25
323.66        4.43310e-25        3.75993e-25        5.10627e-25
324.81        4.45302e-25        3.77731e-25        5.12873e-25
325.97        4.47297e-25        3.79473e-25        5.15122e-25
327.13        4.49296e-25        3.81218e-25        5.17373e-25
328.30        4.51297e-25        3.82967e-25        5.19626e-25
329.47        4.53300e-25        3.84719e-25        5.21882e-25
330.65        4.55319e-25        3.86484e-25        5.24154e-25
331.83        4.57350e-25        3.88260e-25        5.26440e-25
333.01        4.59384e-25        3.90040e-25        5.28728e-25
334.20        4.61421e-25        3.91824e-25        5.31018e-25
335.39        4.63460e-25        3.93610e-25        5.33310e-25
336.59        4.65502e-25        3.95399e-25        5.35604e-25
337.79        4.67546e-25        3.97191e-25        5.37901e-25
338.99        4.69593e-25        3.98987e-25        5.40199e-25
340.20        4.71642e-25        4.00785e-25        5.42498e-25
341.42        4.73693e-25        4.02586e-25        5.44800e-25
342.63        4.75746e-25        4.04389e-25        5.47102e-25
343.86        4.77801e-25        4.06195e-25        5.49406e-25
345.08        4.79858e-25        4.08004e-25        5.51711e-25
346.31        4.81916e-25        4.09816e-25        5.54017e-25
347.55        4.83977e-25        4.11629e-25        5.56324e-25
348.79        4.86038e-25        4.13445e-25        5.58632e-25
350.03        4.88102e-25        4.15264e-25        5.60940e-25
351.28        4.90166e-25        4.17084e-25        5.63248e-25
352.53        4.92232e-25        4.18907e-25        5.65557e-25
353.79        4.94299e-25        4.20731e-25        5.67866e-25
355.05        4.96367e-25        4.22558e-25        5.70176e-25
356.32        4.98435e-25        4.24386e-25        5.72485e-25
357.59        5.00505e-25        4.26216e-25        5.74793e-25
358.87        5.02575e-25        4.28048e-25        5.77102e-25
360.15        5.04646e-25        4.29882e-25        5.79410e-25
361.43        5.06724e-25        4.31723e-25        5.81726e-25
362.72        5.08803e-25        4.33565e-25        5.84040e-25
364.02        5.10881e-25        4.35409e-25        5.86354e-25
365.32        5.12960e-25        4.37254e-25        5.88666e-25
366.62        5.15038e-25        4.39100e-25        5.90977e-25
367.93        5.17117e-25        4.40947e-25        5.93286e-25
369.24        5.19195e-25        4.42795e-25        5.95594e-25
370.56        5.21272e-25        4.44644e-25        5.97900e-25
371.88        5.23349e-25        4.46493e-25        6.00204e-25
373.20        5.25425e-25        4.48344e-25        6.02506e-25
374.54        5.27500e-25        4.50194e-25        6.04805e-25
375.87        5.29574e-25        4.52045e-25        6.07102e-25
377.21        5.31646e-25        4.53897e-25        6.09396e-25
378.56        5.33717e-25        4.55748e-25        6.11687e-25
379.91        5.35787e-25        4.57600e-25        6.13974e-25
381.26        5.37855e-25        4.59451e-25        6.16259e-25
382.62        5.39921e-25        4.61303e-25        6.18539e-25
383.99        5.41985e-25        4.63154e-25        6.20816e-25
385.36        5.44047e-25        4.65004e-25        6.23089e-25
386.73        5.46106e-25        4.66854e-25        6.25358e-25
388.11        5.48163e-25        4.68704e-25        6.27622e-25
389.50        5.50217e-25        4.70552e-25        6.29882e-25
390.89        5.52268e-25        4.72399e-25        6.32137e-25
392.28        5.54316e-25        4.74246e-25        6.34386e-25
393.68        5.56361e-25        4.76091e-25        6.36631e-25
395.09        5.58402e-25        4.77935e-25        6.38870e-25
396.50        5.60440e-25        4.79777e-25        6.41103e-25
397.91        5.62474e-25        4.81617e-25        6.43330e-25
399.33        5.64503e-25        4.83456e-25        6.45550e-25
400.75        5.66878e-25        4.85566e-25        6.48190e-25
402.18        5.69568e-25        4.87924e-25        6.51212e-25
403.62        5.72264e-25        4.90287e-25        6.54240e-25
405.06        5.74966e-25        4.92657e-25        6.57275e-25
406.50        5.77675e-25        4.95034e-25        6.60316e-25
407.95        5.80389e-25        4.97416e-25        6.63362e-25
409.41        5.83110e-25        4.99804e-25        6.66415e-25
410.87        5.85836e-25        5.02198e-25        6.69473e-25
412.33        5.88568e-25        5.04599e-25        6.72537e-25
413.81        5.91306e-25        5.07005e-25        6.75607e-25
415.28        5.94049e-25        5.09417e-25        6.78682e-25
416.76        5.96798e-25        5.11834e-25        6.81762e-25
418.25        5.99553e-25        5.14258e-25        6.84848e-25
419.74        6.02313e-25        5.16687e-25        6.87939e-25
421.24        6.05078e-25        5.19121e-25        6.91034e-25
422.74        6.07848e-25        5.21561e-25        6.94135e-25
424.25        6.10624e-25        5.24007e-25        6.97240e-25
425.76        6.13404e-25        5.26457e-25        7.00350e-25
427.28        6.16189e-25        5.28914e-25        7.03465e-25
428.81        6.18979e-25        5.31375e-25        7.06584e-25
430.34        6.21774e-25        5.33841e-25        7.09707e-25
431.87        6.24573e-25        5.36313e-25        7.12834e-25
433.41        6.27377e-25        5.38789e-25        7.15966e-25
434.96        6.30186e-25        5.41270e-25        7.19101e-25
436.51        6.32998e-25        5.43756e-25        7.22240e-25
438.07        6.35815e-25        5.46247e-25        7.25382e-25
439.63        6.38635e-25        5.48743e-25        7.28528e-25
441.20        6.41460e-25        5.51243e-25        7.31677e-25
442.77        6.44288e-25        5.53747e-25        7.34829e-25
444.35        6.47120e-25        5.56256e-25        7.37984e-25
445.94        6.49956e-25        5.58770e-25        7.41142e-25
447.53        6.52795e-25        5.61287e-25        7.44303e-25
449.12        6.55637e-25        5.63808e-25        7.47466e-25
450.73        6.58494e-25        5.66344e-25        7.50645e-25
452.33        6.61369e-25        5.68896e-25        7.53842e-25
453.95        6.64247e-25        5.71452e-25        7.57042e-25
455.57        6.67127e-25        5.74011e-25        7.60243e-25
457.19        6.70011e-25        5.76575e-25        7.63447e-25
458.82        6.72897e-25        5.79142e-25        7.66652e-25
460.46        6.75786e-25        5.81713e-25        7.69859e-25
462.10        6.78678e-25        5.84288e-25        7.73068e-25
463.75        6.81572e-25        5.86866e-25        7.76278e-25
465.41        6.84468e-25        5.89448e-25        7.79489e-25
467.07        6.87366e-25        5.92032e-25        7.82700e-25
468.73        6.90266e-25        5.94620e-25        7.85913e-25
470.40        6.93168e-25        5.97211e-25        7.89126e-25
472.08        6.96072e-25        5.99804e-25        7.92339e-25
473.77        6.98976e-25        6.02401e-25        7.95552e-25
475.46        7.01882e-25        6.05000e-25        7.98765e-25
477.15        7.04790e-25        6.07601e-25        8.01978e-25
478.85        7.07698e-25        6.10205e-25        8.05191e-25
480.56        7.10607e-25        6.12811e-25        8.08402e-25
482.28        7.13516e-25        6.15419e-25        8.11613e-25
484.00        7.16426e-25        6.18030e-25        8.14822e-25
485.72        7.19336e-25        6.20642e-25        8.18030e-25
487.46        7.22246e-25        6.23255e-25        8.21237e-25
489.20        7.25156e-25        6.25871e-25        8.24441e-25
490.94        7.28065e-25        6.28487e-25        8.27643e-25
492.69        7.30974e-25        6.31105e-25        8.30843e-25
494.45        7.33883e-25        6.33725e-25        8.34041e-25
496.21        7.36790e-25        6.36345e-25        8.37235e-25
497.98        7.39696e-25        6.38966e-25        8.40427e-25
499.76        7.42601e-25        6.41588e-25        8.43615e-25
501.54        7.46038e-25        6.44630e-25        8.47446e-25
503.33        7.49565e-25        6.47746e-25        8.51384e-25
505.13        7.53101e-25        6.50871e-25        8.55331e-25
506.93        7.56645e-25        6.54003e-25        8.59286e-25
508.74        7.60196e-25        6.57143e-25        8.63249e-25
510.55        7.63756e-25        6.60292e-25        8.67220e-25
512.38        7.67324e-25        6.63448e-25        8.71199e-25
514.20        7.70899e-25        6.66613e-25        8.75185e-25
516.04        7.74482e-25        6.69785e-25        8.79179e-25
517.88        7.78073e-25        6.72965e-25        8.83180e-25
519.73        7.81670e-25        6.76153e-25        8.87188e-25
521.58        7.85276e-25        6.79348e-25        8.91204e-25
523.44        7.88888e-25        6.82551e-25        8.95226e-25
525.31        7.92508e-25        6.85761e-25        8.99255e-25
527.18        7.96135e-25        6.88978e-25        9.03291e-25
529.06        7.99768e-25        6.92203e-25        9.07333e-25
530.95        8.03408e-25        6.95435e-25        9.11382e-25
532.84        8.07055e-25        6.98674e-25        9.15436e-25
534.74        8.10709e-25        7.01920e-25        9.19497e-25
536.65        8.14368e-25        7.05173e-25        9.23564e-25
538.57        8.18034e-25        7.08433e-25        9.27636e-25
540.49        8.21706e-25        7.11699e-25        9.31714e-25
542.42        8.25384e-25        7.14972e-25        9.35797e-25
544.35        8.29068e-25        7.18251e-25        9.39885e-25
546.29        8.32758e-25        7.21537e-25        9.43979e-25
548.24        8.36453e-25        7.24829e-25        9.48077e-25
550.20        8.40158e-25        7.28131e-25        9.52185e-25
552.16        8.43906e-25        7.31473e-25        9.56340e-25
554.13        8.47661e-25        7.34820e-25        9.60501e-25
556.11        8.51420e-25        7.38174e-25        9.64666e-25
558.09        8.55185e-25        7.41535e-25        9.68835e-25
560.08        8.58955e-25        7.44901e-25        9.73009e-25
562.08        8.62730e-25        7.48273e-25        9.77186e-25
564.08        8.66509e-25        7.51651e-25        9.81368e-25
566.10        8.70294e-25        7.55034e-25        9.85553e-25
568.12        8.74082e-25        7.58423e-25        9.89741e-25
570.14        8.77875e-25        7.61818e-25        9.93933e-25
572.18        8.81673e-25        7.65217e-25        9.98128e-25
574.22        8.85474e-25        7.68622e-25        1.00233e-24
576.27        8.89279e-25        7.72032e-25        1.00653e-24
578.32        8.93087e-25        7.75447e-25        1.01073e-24
580.39        8.96899e-25        7.78867e-25        1.01493e-24
582.46        9.00714e-25        7.82291e-25        1.01914e-24
584.53        9.04533e-25        7.85720e-25        1.02335e-24
586.62        9.08354e-25        7.89153e-25        1.02755e-24
588.71        9.12177e-25        7.92590e-25        1.03176e-24
590.81        9.16004e-25        7.96031e-25        1.03598e-24
592.92        9.19832e-25        7.99476e-25        1.04019e-24
595.03        9.23662e-25        8.02925e-25        1.04440e-24
597.16        9.27495e-25        8.06377e-25        1.04861e-24
599.29        9.31328e-25        8.09833e-25        1.05282e-24
601.43        9.35693e-25        8.13716e-25        1.05767e-24
603.57        9.40335e-25        8.17824e-25        1.06285e-24
605.72        9.44991e-25        8.21945e-25        1.06804e-24
607.88        9.49660e-25        8.26079e-25        1.07324e-24
610.05        9.54344e-25        8.30227e-25        1.07846e-24
612.23        9.59041e-25        8.34387e-25        1.08370e-24
614.41        9.63752e-25        8.38561e-25        1.08894e-24
616.61        9.68477e-25        8.42748e-25        1.09421e-24
618.81        9.73215e-25        8.46948e-25        1.09948e-24
621.01        9.77967e-25        8.51161e-25        1.10477e-24
623.23        9.82731e-25        8.55386e-25        1.11008e-24
625.45        9.87510e-25        8.59625e-25        1.11539e-24
627.68        9.92301e-25        8.63876e-25        1.12073e-24
629.92        9.97106e-25        8.68140e-25        1.12607e-24
632.17        1.00192e-24        8.72417e-25        1.13143e-24
634.42        1.00675e-24        8.76706e-25        1.13680e-24
636.69        1.01160e-24        8.81008e-25        1.14218e-24
638.96        1.01645e-24        8.85323e-25        1.14758e-24
641.24        1.02132e-24        8.89649e-25        1.15299e-24
643.53        1.02620e-24        8.93988e-25        1.15842e-24
645.82        1.03110e-24        8.98339e-25        1.16385e-24
648.13        1.03600e-24        9.02703e-25        1.16930e-24
650.44        1.04092e-24        9.07082e-25        1.17476e-24
652.76        1.04587e-24        9.11488e-25        1.18026e-24
655.09        1.05084e-24        9.15906e-25        1.18577e-24
657.42        1.05581e-24        9.20336e-25        1.19129e-24
659.77        1.06080e-24        9.24778e-25        1.19682e-24
662.12        1.06580e-24        9.29231e-25        1.20237e-24
664.48        1.07081e-24        9.33697e-25        1.20792e-24
666.85        1.07583e-24        9.38174e-25        1.21349e-24
669.23        1.08086e-24        9.42663e-25        1.21907e-24
671.62        1.08591e-24        9.47163e-25        1.22466e-24
674.02        1.09097e-24        9.51675e-25        1.23026e-24
676.42        1.09603e-24        9.56197e-25        1.23587e-24
678.83        1.10111e-24        9.60731e-25        1.24149e-24
681.26        1.10620e-24        9.65277e-25        1.24712e-24
683.69        1.11130e-24        9.69833e-25        1.25276e-24
686.13        1.11641e-24        9.74399e-25        1.25842e-24
688.57        1.12153e-24        9.78977e-25        1.26408e-24
691.03        1.12666e-24        9.83565e-25        1.26975e-24
693.49        1.13180e-24        9.88164e-25        1.27543e-24
695.97        1.13695e-24        9.92773e-25        1.28112e-24
698.45        1.14211e-24        9.97392e-25        1.28682e-24
700.94        1.14730e-24        1.00204e-24        1.29255e-24
703.44        1.15253e-24        1.00673e-24        1.29833e-24
705.95        1.15778e-24        1.01143e-24        1.30412e-24
708.47        1.16303e-24        1.01614e-24        1.30992e-24
711.00        1.16830e-24        1.02086e-24        1.31573e-24
713.54        1.17357e-24        1.02559e-24        1.32155e-24
716.08        1.17885e-24        1.03033e-24        1.32737e-24
718.64        1.18414e-24        1.03508e-24        1.33321e-24
721.20        1.18944e-24        1.03984e-24        1.33905e-24
723.77        1.19475e-24        1.04461e-24        1.34489e-24
726.35        1.20007e-24        1.04939e-24        1.35075e-24
728.94        1.20539e-24        1.05418e-24        1.35661e-24
731.54        1.21073e-24        1.05898e-24        1.36248e-24
734.15        1.21607e-24        1.06378e-24        1.36835e-24
736.77        1.22141e-24        1.06860e-24        1.37423e-24
739.40        1.22677e-24        1.07342e-24        1.38012e-24
742.04        1.23213e-24        1.07825e-24        1.38601e-24
744.69        1.23750e-24        1.08309e-24        1.39191e-24
747.34        1.24287e-24        1.08794e-24        1.39781e-24
750.01        1.24825e-24        1.09279e-24        1.40371e-24
752.69        1.25364e-24        1.09765e-24        1.40962e-24
755.37        1.25902e-24        1.10252e-24        1.41553e-24
758.06        1.26441e-24        1.10739e-24        1.42144e-24
760.77        1.26981e-24        1.11227e-24        1.42736e-24
763.48        1.27522e-24        1.11715e-24        1.43328e-24
766.21        1.28062e-24        1.12205e-24        1.43920e-24
768.94        1.28603e-24        1.12695e-24        1.44512e-24
771.68        1.29145e-24        1.13185e-24        1.45105e-24
774.44        1.29687e-24        1.13676e-24        1.45697e-24
777.20        1.30229e-24        1.14168e-24        1.46290e-24
779.97        1.30772e-24        1.14660e-24        1.46883e-24
782.75        1.31315e-24        1.15153e-24        1.47477e-24
785.55        1.31858e-24        1.15647e-24        1.48070e-24
788.35        1.32402e-24        1.16141e-24        1.48663e-24
791.16        1.32945e-24        1.16635e-24        1.49256e-24
793.98        1.33489e-24        1.17130e-24        1.49849e-24
796.82        1.34033e-24        1.17625e-24        1.50442e-24
799.66        1.34577e-24        1.18120e-24        1.51034e-24
802.51        1.35233e-24        1.18707e-24        1.51759e-24
805.37        1.35906e-24        1.19308e-24        1.52504e-24
808.25        1.36581e-24        1.19910e-24        1.53252e-24
811.13        1.37258e-24        1.20515e-24        1.54001e-24
814.02        1.37937e-24        1.21122e-24        1.54752e-24
816.93        1.38618e-24        1.21730e-24        1.55506e-24
819.84        1.39301e-24        1.22341e-24        1.56262e-24
822.77        1.39986e-24        1.22953e-24        1.57019e-24
825.70        1.40674e-24        1.23568e-24        1.57779e-24
828.65        1.41363e-24        1.24184e-24        1.58541e-24
831.60        1.42054e-24        1.24803e-24        1.59305e-24
834.57        1.42747e-24        1.25423e-24        1.60071e-24
837.55        1.43442e-24        1.26045e-24        1.60839e-24
840.53        1.44139e-24        1.26669e-24        1.61609e-24
843.53        1.44838e-24        1.27295e-24        1.62381e-24
846.54        1.45539e-24        1.27923e-24        1.63155e-24
849.56        1.46242e-24        1.28553e-24        1.63931e-24
852.59        1.46947e-24        1.29185e-24        1.64709e-24
855.63        1.47654e-24        1.29818e-24        1.65489e-24
858.69        1.48362e-24        1.30453e-24        1.66271e-24
861.75        1.49073e-24        1.31091e-24        1.67054e-24
864.82        1.49785e-24        1.31730e-24        1.67840e-24
867.91        1.50499e-24        1.32370e-24        1.68627e-24
871.01        1.51215e-24        1.33013e-24        1.69416e-24
874.11        1.51932e-24        1.33657e-24        1.70207e-24
877.23        1.52652e-24        1.34304e-24        1.71000e-24
880.36        1.53373e-24        1.34952e-24        1.71794e-24
883.50        1.54096e-24        1.35601e-24        1.72591e-24
886.65        1.54821e-24        1.36253e-24        1.73389e-24
889.82        1.55547e-24        1.36906e-24        1.74188e-24
892.99        1.56275e-24        1.37561e-24        1.74989e-24
896.18        1.57005e-24        1.38218e-24        1.75792e-24
899.37        1.57736e-24        1.38876e-24        1.76597e-24
902.58        1.58475e-24        1.39540e-24        1.77409e-24
905.80        1.59216e-24        1.40208e-24        1.78224e-24
909.03        1.59959e-24        1.40877e-24        1.79041e-24
912.28        1.60703e-24        1.41548e-24        1.79859e-24
915.53        1.61450e-24        1.42220e-24        1.80679e-24
918.80        1.62197e-24        1.42895e-24        1.81500e-24
922.07        1.62947e-24        1.43570e-24        1.82323e-24
925.36        1.63698e-24        1.44248e-24        1.83147e-24
928.66        1.64450e-24        1.44927e-24        1.83973e-24
931.98        1.65204e-24        1.45608e-24        1.84801e-24
935.30        1.65960e-24        1.46290e-24        1.85630e-24
938.64        1.66717e-24        1.46974e-24        1.86460e-24
941.99        1.67475e-24        1.47659e-24        1.87291e-24
945.35        1.68235e-24        1.48346e-24        1.88124e-24
948.72        1.68996e-24        1.49035e-24        1.88958e-24
952.10        1.69759e-24        1.49725e-24        1.89794e-24
955.50        1.70523e-24        1.50416e-24        1.90630e-24
958.91        1.71289e-24        1.51109e-24        1.91468e-24
962.33        1.72055e-24        1.51803e-24        1.92307e-24
965.76        1.72823e-24        1.52499e-24        1.93147e-24
969.21        1.73592e-24        1.53196e-24        1.93988e-24
972.67        1.74363e-24        1.53895e-24        1.94831e-24
976.14        1.75134e-24        1.54595e-24        1.95674e-24
979.62        1.75907e-24        1.55296e-24        1.96518e-24
983.11        1.76681e-24        1.55999e-24        1.97363e-24
986.62        1.77456e-24        1.56702e-24        1.98210e-24
990.14        1.78232e-24        1.57408e-24        1.99057e-24
993.67        1.79009e-24        1.58114e-24        1.99905e-24
997.22        1.79787e-24        1.58822e-24        2.00753e-24
1000.77        1.80602e-24        1.59559e-24        2.01644e-24
1004.34        1.81546e-24        1.60403e-24        2.02689e-24
1007.93        1.82494e-24        1.61251e-24        2.03737e-24
1011.52        1.83445e-24        1.62101e-24        2.04788e-24
1015.13        1.84400e-24        1.62955e-24        2.05844e-24
1018.75        1.85358e-24        1.63813e-24        2.06903e-24
1022.39        1.86320e-24        1.64673e-24        2.07967e-24
1026.03        1.87285e-24        1.65537e-24        2.09034e-24
1029.69        1.88254e-24        1.66404e-24        2.10104e-24
1033.37        1.89227e-24        1.67275e-24        2.11179e-24
1037.05        1.90203e-24        1.68149e-24        2.12257e-24
1040.75        1.91182e-24        1.69026e-24        2.13339e-24
1044.47        1.92166e-24        1.69906e-24        2.14425e-24
1048.19        1.93152e-24        1.70790e-24        2.15514e-24
1051.93        1.94142e-24        1.71677e-24        2.16608e-24
1055.68        1.95136e-24        1.72567e-24        2.17705e-24
1059.45        1.96133e-24        1.73461e-24        2.18805e-24
1063.23        1.97133e-24        1.74357e-24        2.19910e-24
1067.02        1.98138e-24        1.75257e-24        2.21018e-24
1070.83        1.99145e-24        1.76161e-24        2.22129e-24
1074.65        2.00156e-24        1.77067e-24        2.23245e-24
1078.48        2.01171e-24        1.77977e-24        2.24364e-24
1082.33        2.02189e-24        1.78891e-24        2.25487e-24
1086.19        2.03210e-24        1.79807e-24        2.26613e-24
1090.07        2.04235e-24        1.80727e-24        2.27743e-24
1093.95        2.05263e-24        1.81649e-24        2.28877e-24
1097.86        2.06295e-24        1.82576e-24        2.30014e-24
1101.77        2.07334e-24        1.83509e-24        2.31159e-24
1105.70        2.08382e-24        1.84450e-24        2.32314e-24
1109.65        2.09433e-24        1.85394e-24        2.33473e-24
1113.61        2.10488e-24        1.86342e-24        2.34635e-24
1117.58        2.11547e-24        1.87293e-24        2.35801e-24
1121.57        2.12609e-24        1.88247e-24        2.36971e-24
1125.57        2.13674e-24        1.89204e-24        2.38144e-24
1129.58        2.14743e-24        1.90165e-24        2.39321e-24
1133.61        2.15815e-24        1.91129e-24        2.40501e-24
1137.66        2.16891e-24        1.92097e-24        2.41685e-24
1141.71        2.17970e-24        1.93067e-24        2.42873e-24
1145.79        2.19053e-24        1.94041e-24        2.44064e-24
1149.87        2.20139e-24        1.95018e-24        2.45259e-24
1153.98        2.21228e-24        1.95999e-24        2.46457e-24
1158.09        2.22321e-24        1.96982e-24        2.47659e-24
1162.22        2.23417e-24        1.97969e-24        2.48864e-24
1166.37        2.24516e-24        1.98959e-24        2.50073e-24
1170.53        2.25619e-24        1.99953e-24        2.51285e-24
1174.71        2.26725e-24        2.00949e-24        2.52501e-24
1178.90        2.27834e-24        2.01949e-24        2.53719e-24
1183.10        2.28947e-24        2.02951e-24        2.54942e-24
1187.32        2.30062e-24        2.03957e-24        2.56167e-24
1191.56        2.31181e-24        2.04966e-24        2.57396e-24
1195.81        2.32304e-24        2.05979e-24        2.58629e-24
1200.08        2.33429e-24        2.06994e-24        2.59865e-24
1204.36        2.34569e-24        2.08023e-24        2.61116e-24
1208.65        2.35712e-24        2.09054e-24        2.62371e-24
1212.97        2.36859e-24        2.10089e-24        2.63629e-24
1217.29        2.38009e-24        2.11127e-24        2.64890e-24
1221.63        2.39161e-24        2.12168e-24        2.66155e-24
1225.99        2.40318e-24        2.13212e-24        2.67423e-24
1230.37        2.41477e-24        2.14260e-24        2.68694e-24
1234.76        2.42639e-24        2.15311e-24        2.69968e-24
1239.16        2.43805e-24        2.16364e-24        2.71246e-24
1243.58        2.44974e-24        2.17421e-24        2.72527e-24
1248.02        2.46146e-24        2.18481e-24        2.73811e-24
1252.47        2.47321e-24        2.19544e-24        2.75098e-24
1256.94        2.48499e-24        2.20610e-24        2.76388e-24
1261.42        2.49680e-24        2.21679e-24        2.77682e-24
1265.92        2.50864e-24        2.22751e-24        2.78978e-24
1270.44        2.52052e-24        2.23826e-24        2.80277e-24
1274.97        2.53242e-24        2.24904e-24        2.81579e-24
1279.52        2.54435e-24        2.25985e-24        2.82885e-24
1284.08        2.55631e-24        2.27069e-24        2.84193e-24
1288.66        2.56830e-24        2.28155e-24        2.85504e-24
1293.26        2.58031e-24        2.29245e-24        2.86817e-24
1297.87        2.59236e-24        2.30338e-24        2.88134e-24
1302.50        2.60450e-24        2.31439e-24        2.89461e-24
1307.15        2.61673e-24        2.32549e-24        2.90797e-24
1311.81        2.62899e-24        2.33662e-24        2.92136e-24
1316.49        2.64128e-24        2.34777e-24        2.93478e-24
1321.19        2.65359e-24        2.35896e-24        2.94823e-24
1325.90        2.66593e-24        2.37017e-24        2.96170e-24
1330.63        2.67831e-24        2.38141e-24        2.97520e-24
1335.38        2.69070e-24        2.39268e-24        2.98873e-24
1340.14        2.70313e-24        2.40398e-24        3.00228e-24
1344.92        2.71558e-24        2.41530e-24        3.01586e-24
1349.72        2.72806e-24        2.42665e-24        3.02946e-24
1354.54        2.74056e-24        2.43803e-24        3.04309e-24
1359.37        2.75309e-24        2.44944e-24        3.05674e-24
1364.22        2.76565e-24        2.46087e-24        3.07042e-24
1369.09        2.77823e-24        2.47233e-24        3.08412e-24
1373.97        2.79083e-24        2.48382e-24        3.09784e-24
1378.87        2.80346e-24        2.49533e-24        3.11158e-24
1383.79        2.81611e-24        2.50687e-24        3.12535e-24
1388.73        2.82878e-24        2.51843e-24        3.13914e-24
1393.68        2.84148e-24        2.53002e-24        3.15295e-24
1398.65        2.85420e-24        2.54163e-24        3.16677e-24
1403.64        2.86694e-24        2.55327e-24        3.18062e-24
1408.65        2.87971e-24        2.56493e-24        3.19449e-24
1413.67        2.89249e-24        2.57661e-24        3.20838e-24
1418.72        2.90530e-24        2.58832e-24        3.22228e-24
1423.78        2.91812e-24        2.60004e-24        3.23620e-24
1428.86        2.93097e-24        2.61180e-24        3.25014e-24
1433.95        2.94383e-24        2.62357e-24        3.26409e-24
1439.07        2.95672e-24        2.63537e-24        3.27807e-24
1444.20        2.96962e-24        2.64718e-24        3.29205e-24
1449.36        2.98254e-24        2.65902e-24        3.30605e-24
1454.53        2.99547e-24        2.67088e-24        3.32007e-24
1459.71        3.00843e-24        2.68276e-24        3.33409e-24
1464.92        3.02140e-24        2.69466e-24        3.34813e-24
1470.15        3.03438e-24        2.70658e-24        3.36219e-24
1475.39        3.04738e-24        2.71851e-24        3.37625e-24
1480.66        3.06040e-24        2.73047e-24        3.39033e-24
1485.94        3.07343e-24        2.74244e-24        3.40441e-24
1491.24        3.08647e-24        2.75443e-24        3.41850e-24
1496.56        3.09952e-24        2.76644e-24        3.43261e-24
1501.90        3.11370e-24        2.77939e-24        3.44801e-24
1507.26        3.12994e-24        2.79405e-24        3.46583e-24
1512.63        3.14624e-24        2.80877e-24        3.48371e-24
1518.03        3.16260e-24        2.82355e-24        3.50165e-24
1523.44        3.17902e-24        2.83838e-24        3.51966e-24
1528.88        3.19551e-24        2.85328e-24        3.53774e-24
1534.33        3.21205e-24        2.86823e-24        3.55587e-24
1539.81        3.22866e-24        2.88323e-24        3.57408e-24
1545.30        3.24532e-24        2.89830e-24        3.59235e-24
1550.81        3.26205e-24        2.91342e-24        3.61068e-24
1556.34        3.27884e-24        2.92860e-24        3.62908e-24
1561.90        3.29569e-24        2.94384e-24        3.64754e-24
1567.47        3.31260e-24        2.95913e-24        3.66606e-24
1573.06        3.32957e-24        2.97448e-24        3.68465e-24
1578.67        3.34660e-24        2.98989e-24        3.70330e-24
1584.30        3.36369e-24        3.00536e-24        3.72202e-24
1589.95        3.38084e-24        3.02088e-24        3.74080e-24
1595.63        3.39805e-24        3.03646e-24        3.75965e-24
1601.32        3.41532e-24        3.05210e-24        3.77855e-24
1607.03        3.43266e-24        3.06779e-24        3.79752e-24
1612.76        3.45005e-24        3.08354e-24        3.81656e-24
1618.52        3.46750e-24        3.09935e-24        3.83565e-24
1624.29        3.48501e-24        3.11521e-24        3.85481e-24
1630.09        3.50258e-24        3.13113e-24        3.87404e-24
1635.90        3.52021e-24        3.14711e-24        3.89332e-24
1641.74        3.53790e-24        3.16314e-24        3.91267e-24
1647.59        3.55565e-24        3.17923e-24        3.93207e-24
1653.47        3.57346e-24        3.19538e-24        3.95154e-24
1659.37        3.59133e-24        3.21158e-24        3.97107e-24
1665.29        3.60926e-24        3.22784e-24        3.99067e-24
1671.23        3.62724e-24        3.24416e-24        4.01032e-24
1677.19        3.64528e-24        3.26053e-24        4.03004e-24
1683.17        3.66338e-24        3.27696e-24        4.04981e-24
1689.18        3.68154e-24        3.29344e-24        4.06965e-24
1695.21        3.69976e-24        3.30998e-24        4.08954e-24
1701.25        3.71809e-24        3.32662e-24        4.10956e-24
1707.32        3.73670e-24        3.34352e-24        4.12988e-24
1713.41        3.75538e-24        3.36048e-24        4.15027e-24
1719.52        3.77411e-24        3.37750e-24        4.17072e-24
1725.66        3.79290e-24        3.39457e-24        4.19123e-24
1731.81        3.81176e-24        3.41170e-24        4.21181e-24
1737.99        3.83067e-24        3.42889e-24        4.23244e-24
1744.19        3.84964e-24        3.44614e-24        4.25314e-24
1750.42        3.86867e-24        3.46344e-24        4.27390e-24
1756.66        3.88776e-24        3.48081e-24        4.29472e-24
1762.93        3.90691e-24        3.49822e-24        4.31560e-24
1769.22        3.92612e-24        3.51570e-24        4.33654e-24
1775.53        3.94539e-24        3.53323e-24        4.35754e-24
1781.86        3.96471e-24        3.55082e-24        4.37860e-24
1788.22        3.98410e-24        3.56847e-24        4.39972e-24
1794.60        4.00354e-24        3.58617e-24        4.42090e-24
1801.00        4.02303e-24        3.60393e-24        4.44214e-24
1807.42        4.04259e-24        3.62174e-24        4.46344e-24
1813.87        4.06220e-24        3.63961e-24        4.48479e-24
1820.34        4.08187e-24        3.65753e-24        4.50620e-24
1826.84        4.10159e-24        3.67551e-24        4.52767e-24
1833.35        4.12137e-24        3.69355e-24        4.54919e-24
1839.89        4.14120e-24        3.71163e-24        4.57077e-24
1846.46        4.16109e-24        3.72978e-24        4.59241e-24
1853.04        4.18104e-24        3.74798e-24        4.61410e-24
1859.65        4.20104e-24        3.76623e-24        4.63585e-24
1866.29        4.22109e-24        3.78453e-24        4.65765e-24
1872.95        4.24120e-24        3.80289e-24        4.67950e-24
1879.63        4.26136e-24        3.82130e-24        4.70141e-24
1886.33        4.28157e-24        3.83977e-24        4.72337e-24
1893.06        4.30184e-24        3.85828e-24        4.74539e-24
1899.81        4.32215e-24        3.87685e-24        4.76745e-24
1906.59        4.34252e-24        3.89548e-24        4.78957e-24
1913.39        4.36294e-24        3.91415e-24        4.81174e-24
1920.22        4.38342e-24        3.93287e-24        4.83396e-24
1927.07        4.40394e-24        3.95165e-24        4.85623e-24
1933.94        4.42451e-24        3.97048e-24        4.87855e-24
1940.84        4.44513e-24        3.98935e-24        4.90091e-24
1947.77        4.46580e-24        4.00828e-24        4.92333e-24
1954.72        4.48652e-24        4.02726e-24        4.94579e-24
1961.69        4.50729e-24        4.04628e-24        4.96830e-24
1968.69        4.52811e-24        4.06536e-24        4.99086e-24
1975.71        4.54897e-24        4.08448e-24        5.01346e-24
1982.76        4.56988e-24        4.10365e-24        5.03611e-24
1989.83        4.59083e-24        4.12287e-24        5.05880e-24
1996.93        4.61183e-24        4.14214e-24        5.08153e-24
2004.05        4.63492e-24        4.16316e-24        5.10668e-24
2011.20        4.65964e-24        4.18556e-24        5.13373e-24
2018.38        4.68447e-24        4.20805e-24        5.16088e-24
2025.58        4.70939e-24        4.23064e-24        5.18814e-24
2032.80        4.73441e-24        4.25332e-24        5.21551e-24
2040.06        4.75954e-24        4.27609e-24        5.24298e-24
2047.33        4.78476e-24        4.29896e-24        5.27056e-24
2054.64        4.81009e-24        4.32192e-24        5.29825e-24
2061.97        4.83551e-24        4.34498e-24        5.32605e-24
2069.32        4.86104e-24        4.36813e-24        5.35396e-24
2076.70        4.88667e-24        4.39137e-24        5.38197e-24
2084.11        4.91240e-24        4.41471e-24        5.41009e-24
2091.55        4.93823e-24        4.43814e-24        5.43832e-24
2099.01        4.96416e-24        4.46166e-24        5.46665e-24
2106.50        4.99019e-24        4.48528e-24        5.49510e-24
2114.01        5.01632e-24        4.50900e-24        5.52365e-24
2121.55        5.04256e-24        4.53281e-24        5.55231e-24
2129.12        5.06889e-24        4.55671e-24        5.58107e-24
2136.72        5.09533e-24        4.58071e-24        5.60995e-24
2144.34        5.12186e-24        4.60480e-24        5.63893e-24
2151.99        5.14850e-24        4.62898e-24        5.66801e-24
2159.66        5.17524e-24        4.65326e-24        5.69721e-24
2167.37        5.20207e-24        4.67764e-24        5.72651e-24
2175.10        5.22901e-24        4.70211e-24        5.75592e-24
2182.86        5.25605e-24        4.72667e-24        5.78543e-24
2190.65        5.28319e-24        4.75133e-24        5.81505e-24
2198.46        5.31043e-24        4.77608e-24        5.84478e-24
2206.31        5.33777e-24        4.80093e-24        5.87462e-24
2214.18        5.36521e-24        4.82587e-24        5.90456e-24
2222.07        5.39276e-24        4.85091e-24        5.93461e-24
2230.00        5.42040e-24        4.87604e-24        5.96476e-24
2237.96        5.44814e-24        4.90126e-24        5.99502e-24
2245.94        5.47598e-24        4.92658e-24        6.02538e-24
2253.95        5.50392e-24        4.95199e-24        6.05585e-24
2261.99        5.53197e-24        4.97750e-24        6.08643e-24
2270.06        5.56011e-24        5.00310e-24        6.11711e-24
2278.16        5.58835e-24        5.02880e-24        6.14790e-24
2286.29        5.61669e-24        5.05459e-24        6.17879e-24
2294.44        5.64513e-24        5.08047e-24        6.20978e-24
2302.63        5.67367e-24        5.10645e-24        6.24088e-24
2310.84        5.70231e-24        5.13252e-24        6.27209e-24
2319.09        5.73104e-24        5.15869e-24        6.30340e-24
2327.36        5.75988e-24        5.18494e-24        6.33481e-24
2335.66        5.78881e-24        5.21130e-24        6.36632e-24
2343.99        5.81784e-24        5.23774e-24        6.39794e-24
2352.36        5.84697e-24        5.26428e-24        6.42966e-24
2360.75        5.87620e-24        5.29091e-24        6.46149e-24
2369.17        5.90552e-24        5.31764e-24        6.49341e-24
2377.62        5.93495e-24        5.34445e-24        6.52544e-24
2386.10        5.96447e-24        5.37136e-24        6.55757e-24
2394.62        5.99408e-24        5.39836e-24        6.58980e-24
2403.16        6.02379e-24        5.42546e-24        6.62213e-24
2411.73        6.05360e-24        5.45265e-24        6.65456e-24
2420.33        6.08351e-24        5.47992e-24        6.68710e-24
2428.97        6.11351e-24        5.50729e-24        6.71973e-24
2437.63        6.14361e-24        5.53476e-24        6.75246e-24
2446.33        6.17380e-24        5.56231e-24        6.78529e-24
2455.06        6.20409e-24        5.58995e-24        6.81822e-24
2463.81        6.23447e-24        5.61769e-24        6.85125e-24
2472.60        6.26494e-24        5.64552e-24        6.88437e-24
2481.42        6.29551e-24        5.67343e-24        6.91760e-24
2490.28        6.32618e-24        5.70144e-24        6.95092e-24
2499.16        6.35693e-24        5.72954e-24        6.98433e-24
2508.08        6.38843e-24        5.75830e-24        7.01855e-24
2517.02        6.42009e-24        5.78723e-24        7.05295e-24
2526.00        6.45185e-24        5.81625e-24        7.08745e-24
2535.01        6.48371e-24        5.84537e-24        7.12206e-24
2544.06        6.51567e-24        5.87458e-24        7.15677e-24
2553.13        6.54774e-24        5.90389e-24        7.19158e-24
2562.24        6.57990e-24        5.93330e-24        7.22650e-24
2571.38        6.61215e-24        5.96280e-24        7.26151e-24
2580.55        6.64451e-24        5.99239e-24        7.29663e-24
2589.76        6.67696e-24        6.02208e-24        7.33184e-24
2599.00        6.70952e-24        6.05187e-24        7.36716e-24
2608.27        6.74216e-24        6.08175e-24        7.40258e-24
2617.57        6.77491e-24        6.11172e-24        7.43809e-24
2626.91        6.80775e-24        6.14179e-24        7.47371e-24
2636.28        6.84068e-24        6.17195e-24        7.50942e-24
2645.69        6.87372e-24        6.20220e-24        7.54523e-24
2655.13        6.90684e-24        6.23255e-24        7.58113e-24
2664.60        6.94006e-24        6.26298e-24        7.61713e-24
2674.10        6.97337e-24        6.29351e-24        7.65323e-24
2683.64        7.00678e-24        6.32413e-24        7.68942e-24
2693.22        7.04028e-24        6.35485e-24        7.72570e-24
2702.82        7.07386e-24        6.38565e-24        7.76208e-24
2712.47        7.10755e-24        6.41654e-24        7.79855e-24
2722.14        7.14132e-24        6.44752e-24        7.83511e-24
2731.85        7.17518e-24        6.47859e-24        7.87176e-24
2741.60        7.20913e-24        6.50975e-24        7.90851e-24
2751.38        7.24317e-24        6.54100e-24        7.94534e-24
2761.19        7.27730e-24        6.57234e-24        7.98226e-24
2771.04        7.31151e-24        6.60376e-24        8.01926e-24
2780.93        7.34581e-24        6.63527e-24        8.05636e-24
2790.85        7.38020e-24        6.66686e-24        8.09354e-24
2800.81        7.41467e-24        6.69854e-24        8.13080e-24
2810.80        7.44923e-24        6.73031e-24        8.16815e-24
2820.83        7.48387e-24        6.76216e-24        8.20558e-24
2830.89        7.51860e-24        6.79410e-24        8.24310e-24
2840.99        7.55340e-24        6.82611e-24        8.28070e-24
2851.12        7.58829e-24        6.85821e-24        8.31837e-24
2861.29        7.62326e-24        6.89040e-24        8.35613e-24
2871.50        7.65831e-24        6.92266e-24        8.39396e-24
2881.74        7.69344e-24        6.95501e-24        8.43187e-24
2892.02        7.72865e-24        6.98743e-24        8.46986e-24
2902.34        7.76393e-24        7.01994e-24        8.50793e-24
2912.69        7.79929e-24        7.05252e-24        8.54606e-24
2923.09        7.83473e-24        7.08518e-24        8.58428e-24
2933.51        7.87024e-24        7.11792e-24        8.62256e-24
2943.98        7.90583e-24        7.15074e-24        8.66091e-24
2954.48        7.94148e-24        7.18363e-24        8.69934e-24
2965.02        7.97721e-24        7.21660e-24        8.73783e-24
2975.60        8.01302e-24        7.24964e-24        8.77639e-24
2986.21        8.04889e-24        7.28276e-24        8.81502e-24
2996.87        8.08483e-24        7.31595e-24        8.85371e-24
3007.56        8.12526e-24        7.35297e-24        8.89755e-24
3018.29        8.16769e-24        7.39170e-24        8.94367e-24
3029.05        8.21027e-24        7.43058e-24        8.98997e-24
3039.86        8.25302e-24        7.46962e-24        9.03643e-24
3050.70        8.29594e-24        7.50880e-24        9.08307e-24
3061.59        8.33901e-24        7.54814e-24        9.12988e-24
3072.51        8.38225e-24        7.58764e-24        9.17686e-24
3083.47        8.42564e-24        7.62728e-24        9.22401e-24
3094.47        8.46920e-24        7.66708e-24        9.27133e-24
3105.51        8.51293e-24        7.70703e-24        9.31883e-24
3116.59        8.55681e-24        7.74713e-24        9.36649e-24
3127.70        8.60086e-24        7.78738e-24        9.41433e-24
3138.86        8.64506e-24        7.82779e-24        9.46234e-24
3150.06        8.68943e-24        7.86835e-24        9.51052e-24
3161.30        8.73396e-24        7.90906e-24        9.55887e-24
3172.57        8.77865e-24        7.94992e-24        9.60739e-24
3183.89        8.82350e-24        7.99093e-24        9.65607e-24
3195.25        8.86852e-24        8.03210e-24        9.70493e-24
3206.65        8.91369e-24        8.07342e-24        9.75396e-24
3218.09        8.95902e-24        8.11489e-24        9.80316e-24
3229.57        9.00452e-24        8.15651e-24        9.85252e-24
3241.09        9.05017e-24        8.19829e-24        9.90206e-24
3252.65        9.09598e-24        8.24021e-24        9.95176e-24
3264.25        9.14196e-24        8.28229e-24        1.00016e-23
3275.90        9.18809e-24        8.32452e-24        1.00517e-23
3287.59        9.23438e-24        8.36689e-24        1.01019e-23
3299.31        9.28083e-24        8.40942e-24        1.01522e-23
3311.08        9.32744e-24        8.45210e-24        1.02028e-23
3322.89        9.37420e-24        8.49493e-24        1.02535e-23
3334.75        9.42113e-24        8.53791e-24        1.03043e-23
3346.65        9.46821e-24        8.58104e-24        1.03554e-23
3358.58        9.51545e-24        8.62432e-24        1.04066e-23
3370.57        9.56284e-24        8.66775e-24        1.04579e-23
3382.59        9.61039e-24        8.71133e-24        1.05095e-23
3394.66        9.65810e-24        8.75506e-24        1.05611e-23
3406.77        9.70596e-24        8.79893e-24        1.06130e-23
3418.92        9.75398e-24        8.84296e-24        1.06650e-23
3431.12        9.80215e-24        8.88713e-24        1.07172e-23
3443.36        9.85047e-24        8.93145e-24        1.07695e-23
3455.64        9.89895e-24        8.97592e-24        1.08220e-23
3467.97        9.94758e-24        9.02053e-24        1.08746e-23
3480.34        9.99637e-24        9.06529e-24        1.09274e-23
3492.75        1.00453e-23        9.11020e-24        1.09804e-23
3505.21        1.00944e-23        9.15525e-24        1.10335e-23
3517.72        1.01436e-23        9.20045e-24        1.10868e-23
3530.27        1.01930e-23        9.24579e-24        1.11403e-23
3542.86        1.02426e-23        9.29128e-24        1.11938e-23
3555.50        1.02923e-23        9.33691e-24        1.12476e-23
3568.18        1.03421e-23        9.38269e-24        1.13015e-23
3580.91        1.03921e-23        9.42861e-24        1.13555e-23
3593.69        1.04422e-23        9.47467e-24        1.14098e-23
3606.51        1.04925e-23        9.52088e-24        1.14641e-23
3619.37        1.05429e-23        9.56722e-24        1.15186e-23
3632.28        1.05935e-23        9.61371e-24        1.15733e-23
3645.24        1.06442e-23        9.66034e-24        1.16281e-23
3658.25        1.06951e-23        9.70711e-24        1.16830e-23
3671.30        1.07461e-23        9.75402e-24        1.17381e-23
3684.39        1.07972e-23        9.80107e-24        1.17934e-23
3697.54        1.08485e-23        9.84825e-24        1.18488e-23
3710.73        1.08999e-23        9.89557e-24        1.19043e-23
3723.96        1.09515e-23        9.94304e-24        1.19600e-23
3737.25        1.10032e-23        9.99063e-24        1.20158e-23
3750.58        1.10551e-23        1.00384e-23        1.20717e-23
3763.96        1.11070e-23        1.00862e-23        1.21278e-23
3777.39        1.11592e-23        1.01342e-23        1.21841e-23
3790.86        1.12114e-23        1.01824e-23        1.22405e-23
3804.39        1.12638e-23        1.02306e-23        1.22970e-23
3817.96        1.13163e-23        1.02790e-23        1.23536e-23
3831.58        1.13690e-23        1.03276e-23        1.24104e-23
3845.25        1.14218e-23        1.03762e-23        1.24673e-23
3858.97        1.14747e-23        1.04250e-23        1.25243e-23
3872.73        1.15277e-23        1.04740e-23        1.25815e-23
3886.55        1.15809e-23        1.05230e-23        1.26388e-23
3900.41        1.16342e-23        1.05722e-23        1.26962e-23
3914.33        1.16876e-23        1.06215e-23        1.27538e-23
3928.29        1.17412e-23        1.06709e-23        1.28115e-23
3942.30        1.17949e-23        1.07205e-23        1.28693e-23
3956.37        1.18487e-23        1.07702e-23        1.29272e-23
3970.48        1.19026e-23        1.08200e-23        1.29853e-23
3984.65        1.19567e-23        1.08699e-23        1.30434e-23
3998.86        1.20108e-23        1.09199e-23        1.31017e-23
4013.13        1.20661e-23        1.09707e-23        1.31614e-23
4027.44        1.21215e-23        1.10217e-23        1.32214e-23
4041.81        1.21771e-23        1.10728e-23        1.32814e-23
4056.23        1.22328e-23        1.11240e-23        1.33417e-23
4070.70        1.22886e-23        1.11753e-23        1.34020e-23
4085.22        1.23446e-23        1.12267e-23        1.34624e-23
4099.79        1.24006e-23        1.12783e-23        1.35230e-23
4114.42        1.24568e-23        1.13300e-23        1.35837e-23
4129.10        1.25131e-23        1.13817e-23        1.36445e-23
4143.83        1.25695e-23        1.14336e-23        1.37054e-23
4158.61        1.26260e-23        1.14856e-23        1.37664e-23
4173.44        1.26826e-23        1.15378e-23        1.38275e-23
4188.33        1.27394e-23        1.15900e-23        1.38888e-23
4203.27        1.27962e-23        1.16423e-23        1.39501e-23
4218.27        1.28532e-23        1.16947e-23        1.40116e-23
4233.32        1.29102e-23        1.17473e-23        1.40731e-23
4248.42        1.29673e-23        1.17999e-23        1.41348e-23
4263.57        1.30246e-23        1.18526e-23        1.41965e-23
4278.78        1.30819e-23        1.19055e-23        1.42584e-23
4294.05        1.31394e-23        1.19584e-23        1.43203e-23
4309.37        1.31969e-23        1.20114e-23        1.43823e-23
4324.74        1.32545e-23        1.20646e-23        1.44445e-23
4340.17        1.33122e-23        1.21178e-23        1.45067e-23
4355.65        1.33700e-23        1.21711e-23        1.45689e-23
4371.19        1.34279e-23        1.22245e-23        1.46313e-23
4386.78        1.34859e-23        1.22779e-23        1.46938e-23
4402.43        1.35439e-23        1.23315e-23        1.47563e-23
4418.14        1.36020e-23        1.23852e-23        1.48189e-23
4433.90        1.36602e-23        1.24389e-23        1.48816e-23
4449.71        1.37185e-23        1.24927e-23        1.49443e-23
4465.59        1.37769e-23        1.25466e-23        1.50071e-23
4481.52        1.38353e-23        1.26005e-23        1.50700e-23
4497.51        1.38938e-23        1.26546e-23        1.51329e-23
4513.55        1.39523e-23        1.27087e-23        1.51959e-23
4529.65        1.40109e-23        1.27629e-23        1.52590e-23
4545.81        1.40696e-23        1.28171e-23        1.53221e-23
4562.03        1.41283e-23        1.28714e-23        1.53852e-23
4578.30        1.41871e-23        1.29258e-23        1.54484e-23
4594.63        1.42460e-23        1.29802e-23        1.55117e-23
4611.02        1.43049e-23        1.30347e-23        1.55750e-23
4627.47        1.43638e-23        1.30893e-23        1.56383e-23
4643.98        1.44228e-23        1.31439e-23        1.57017e-23
4660.55        1.44818e-23        1.31986e-23        1.57651e-23
4677.17        1.45409e-23        1.32533e-23        1.58285e-23
4693.86        1.46000e-23        1.33080e-23        1.58920e-23
4710.60        1.46591e-23        1.33628e-23        1.59554e-23
4727.41        1.47183e-23        1.34177e-23        1.60189e-23
4744.27        1.47775e-23        1.34725e-23        1.60824e-23
4761.20        1.48367e-23        1.35275e-23        1.61460e-23
4778.18        1.48960e-23        1.35824e-23        1.62095e-23
4795.23        1.49552e-23        1.36374e-23        1.62730e-23
4812.33        1.50145e-23        1.36924e-23        1.63366e-23
4829.50        1.50738e-23        1.37475e-23        1.64001e-23
4846.73        1.51331e-23        1.38025e-23        1.64637e-23
4864.02        1.51924e-23        1.38576e-23        1.65272e-23
4881.37        1.52517e-23        1.39127e-23        1.65907e-23
4898.79        1.53110e-23        1.39679e-23        1.66542e-23
4916.26        1.53703e-23        1.40230e-23        1.67177e-23
4933.80        1.54296e-23        1.40781e-23        1.67811e-23
4951.40        1.54889e-23        1.41333e-23        1.68446e-23
4969.06        1.55482e-23        1.41884e-23        1.69080e-23
4986.79        1.56075e-23        1.42436e-23        1.69713e-23
5004.58        1.56735e-23        1.43048e-23        1.70422e-23
5022.43        1.57593e-23        1.43837e-23        1.71350e-23
5040.35        1.58456e-23        1.44630e-23        1.72282e-23
5058.33        1.59322e-23        1.45426e-23        1.73218e-23
5076.38        1.60192e-23        1.46226e-23        1.74159e-23
5094.49        1.61067e-23        1.47030e-23        1.75103e-23
5112.66        1.61944e-23        1.47837e-23        1.76052e-23
5130.90        1.62826e-23        1.48648e-23        1.77004e-23
5149.20        1.63712e-23        1.49463e-23        1.77961e-23
5167.57        1.64601e-23        1.50281e-23        1.78922e-23
5186.01        1.65495e-23        1.51103e-23        1.79887e-23
5204.51        1.66392e-23        1.51928e-23        1.80856e-23
5223.07        1.67293e-23        1.52757e-23        1.81830e-23
5241.70        1.68199e-23        1.53590e-23        1.82807e-23
5260.40        1.69108e-23        1.54426e-23        1.83789e-23
5279.17        1.70021e-23        1.55267e-23        1.84775e-23
5298.00        1.70938e-23        1.56110e-23        1.85765e-23
5316.90        1.71859e-23        1.56958e-23        1.86760e-23
5335.87        1.72784e-23        1.57809e-23        1.87758e-23
5354.90        1.73713e-23        1.58664e-23        1.88761e-23
5374.01        1.74645e-23        1.59523e-23        1.89768e-23
5393.18        1.75582e-23        1.60386e-23        1.90779e-23
5412.42        1.76523e-23        1.61252e-23        1.91794e-23
5431.73        1.77468e-23        1.62122e-23        1.92814e-23
5451.10        1.78417e-23        1.62996e-23        1.93838e-23
5470.55        1.79369e-23        1.63873e-23        1.94866e-23
5490.06        1.80326e-23        1.64755e-23        1.95898e-23
5509.65        1.81287e-23        1.65640e-23        1.96934e-23
5529.30        1.82252e-23        1.66529e-23        1.97975e-23
5549.03        1.83221e-23        1.67421e-23        1.99020e-23
5568.82        1.84194e-23        1.68318e-23        2.00070e-23
5588.69        1.85171e-23        1.69218e-23        2.01123e-23
5608.63        1.86152e-23        1.70122e-23        2.02181e-23
5628.64        1.87137e-23        1.71030e-23        2.03243e-23
5648.72        1.88126e-23        1.71942e-23        2.04310e-23
5668.87        1.89119e-23        1.72858e-23        2.05380e-23
5689.09        1.90116e-23        1.73777e-23        2.06456e-23
5709.38        1.91118e-23        1.74700e-23        2.07535e-23
5729.75        1.92123e-23        1.75628e-23        2.08618e-23
5750.19        1.93132e-23        1.76559e-23        2.09706e-23
5770.70        1.94146e-23        1.77493e-23        2.10799e-23
5791.29        1.95164e-23        1.78432e-23        2.11895e-23
5811.95        1.96185e-23        1.79375e-23        2.12996e-23
5832.68        1.97211e-23        1.80321e-23        2.14101e-23
5853.49        1.98241e-23        1.81272e-23        2.15211e-23
5874.37        1.99275e-23        1.82226e-23        2.16324e-23
5895.33        2.00313e-23        1.83184e-23        2.17442e-23
5916.36        2.01355e-23        1.84146e-23        2.18565e-23
5937.47        2.02402e-23        1.85112e-23        2.19692e-23
5958.65        2.03452e-23        1.86082e-23        2.20823e-23
5979.90        2.04507e-23        1.87056e-23        2.21958e-23
6001.24        2.05561e-23        1.88029e-23        2.23093e-23
6022.64        2.06539e-23        1.88931e-23        2.24147e-23
6044.13        2.07520e-23        1.89836e-23        2.25204e-23
6065.69        2.08504e-23        1.90743e-23        2.26264e-23
6087.33        2.09490e-23        1.91653e-23        2.27327e-23
6109.05        2.10479e-23        1.92566e-23        2.28392e-23
6130.84        2.11471e-23        1.93481e-23        2.29460e-23
6152.71        2.12465e-23        1.94399e-23        2.30531e-23
6174.66        2.13462e-23        1.95319e-23        2.31605e-23
6196.69        2.14461e-23        1.96241e-23        2.32681e-23
6218.79        2.15463e-23        1.97167e-23        2.33760e-23
6240.98        2.16468e-23        1.98094e-23        2.34841e-23
6263.24        2.17475e-23        1.99024e-23        2.35926e-23
6285.58        2.18484e-23        1.99956e-23        2.37012e-23
6308.01        2.19496e-23        2.00891e-23        2.38102e-23
6330.51        2.20511e-23        2.01828e-23        2.39193e-23
6353.09        2.21528e-23        2.02768e-23        2.40288e-23
6375.76        2.22547e-23        2.03710e-23        2.41384e-23
6398.50        2.23569e-23        2.04654e-23        2.42484e-23
6421.33        2.24593e-23        2.05601e-23        2.43585e-23
6444.23        2.25619e-23        2.06549e-23        2.44689e-23
6467.22        2.26648e-23        2.07500e-23        2.45796e-23
6490.29        2.27679e-23        2.08454e-23        2.46905e-23
6513.45        2.28713e-23        2.09409e-23        2.48016e-23
6536.68        2.29748e-23        2.10367e-23        2.49129e-23
6560.00        2.30786e-23        2.11327e-23        2.50245e-23
6583.40        2.31826e-23        2.12289e-23        2.51363e-23
6606.89        2.32868e-23        2.13254e-23        2.52483e-23
6630.46        2.33913e-23        2.14220e-23        2.53605e-23
6654.11        2.34959e-23        2.15189e-23        2.54730e-23
6677.85        2.36008e-23        2.16159e-23        2.55857e-23
6701.67        2.37059e-23        2.17132e-23        2.56985e-23
6725.58        2.38111e-23        2.18107e-23        2.58116e-23
6749.57        2.39166e-23        2.19084e-23        2.59249e-23
6773.65        2.40223e-23        2.20062e-23        2.60383e-23
6797.81        2.41282e-23        2.21043e-23        2.61520e-23
6822.06        2.42342e-23        2.22026e-23        2.62659e-23
6846.40        2.43405e-23        2.23010e-23        2.63799e-23
6870.82        2.44469e-23        2.23997e-23        2.64941e-23
6895.34        2.45535e-23        2.24985e-23        2.66086e-23
6919.93        2.46603e-23        2.25975e-23        2.67231e-23
6944.62        2.47673e-23        2.26967e-23        2.68379e-23
6969.39        2.48744e-23        2.27960e-23        2.69528e-23
6994.26        2.49818e-23        2.28956e-23        2.70679e-23
7019.21        2.50908e-23        2.29967e-23        2.71849e-23
7044.25        2.52005e-23        2.30985e-23        2.73026e-23
7069.38        2.53104e-23        2.32005e-23        2.74204e-23
7094.60        2.54205e-23        2.33026e-23        2.75384e-23
7119.90        2.55308e-23        2.34050e-23        2.76566e-23
7145.30        2.56412e-23        2.35075e-23        2.77749e-23
7170.79        2.57518e-23        2.36101e-23        2.78934e-23
7196.37        2.58625e-23        2.37130e-23        2.80121e-23
7222.05        2.59734e-23        2.38160e-23        2.81309e-23
7247.81        2.60845e-23        2.39191e-23        2.82498e-23
7273.67        2.61957e-23        2.40225e-23        2.83689e-23
7299.61        2.63070e-23        2.41259e-23        2.84882e-23
7325.65        2.64185e-23        2.42296e-23        2.86075e-23
7351.79        2.65302e-23        2.43333e-23        2.87270e-23
7378.01        2.66419e-23        2.44372e-23        2.88466e-23
7404.33        2.67538e-23        2.45413e-23        2.89663e-23
7430.75        2.68658e-23        2.46455e-23        2.90861e-23
7457.26        2.69779e-23        2.47498e-23        2.92061e-23
7483.86        2.70902e-23        2.48543e-23        2.93261e-23
7510.56        2.72025e-23        2.49588e-23        2.94462e-23
7537.35        2.73150e-23        2.50635e-23        2.95665e-23
7564.24        2.74276e-23        2.51683e-23        2.96868e-23
7591.22        2.75402e-23        2.52733e-23        2.98072e-23
7618.30        2.76530e-23        2.53783e-23        2.99276e-23
7645.48        2.77658e-23        2.54834e-23        3.00482e-23
7672.75        2.78787e-23        2.55887e-23        3.01687e-23
7700.13        2.79917e-23        2.56940e-23        3.02894e-23
7727.60        2.81047e-23        2.57994e-23        3.04101e-23
7755.16        2.82179e-23        2.59049e-23        3.05308e-23
7782.83        2.83310e-23        2.60105e-23        3.06516e-23
7810.59        2.84443e-23        2.61161e-23        3.07724e-23
7838.46        2.85575e-23        2.62218e-23        3.08932e-23
7866.42        2.86709e-23        2.63276e-23        3.10141e-23
7894.48        2.87842e-23        2.64335e-23        3.11350e-23
7922.64        2.88976e-23        2.65394e-23        3.12558e-23
7950.91        2.90110e-23        2.66454e-23        3.13767e-23
7979.27        2.91245e-23        2.67514e-23        3.14976e-23
8007.74        2.92419e-23        2.68609e-23        3.16229e-23
8036.30        2.93704e-23        2.69800e-23        3.17607e-23
8064.97        2.94990e-23        2.70993e-23        3.18987e-23
8093.74        2.96279e-23        2.72189e-23        3.20368e-23
8122.61        2.97569e-23        2.73387e-23        3.21752e-23
8151.59        2.98862e-23        2.74586e-23        3.23138e-23
8180.67        3.00157e-23        2.75788e-23        3.24527e-23
8209.85        3.01454e-23        2.76992e-23        3.25917e-23
8239.14        3.02753e-23        2.78198e-23        3.27309e-23
8268.53        3.04054e-23        2.79405e-23        3.28702e-23
8298.03        3.05357e-23        2.80615e-23        3.30098e-23
8327.63        3.06661e-23        2.81827e-23        3.31495e-23
8357.34        3.07967e-23        2.83040e-23        3.32895e-23
8387.15        3.09275e-23        2.84255e-23        3.34295e-23
8417.07        3.10585e-23        2.85472e-23        3.35698e-23
8447.10        3.11896e-23        2.86691e-23        3.37102e-23
8477.23        3.13209e-23        2.87911e-23        3.38507e-23
8507.48        3.14524e-23        2.89133e-23        3.39914e-23
8537.82        3.15839e-23        2.90357e-23        3.41322e-23
8568.28        3.17157e-23        2.91582e-23        3.42732e-23
8598.85        3.18476e-23        2.92808e-23        3.44143e-23
8629.52        3.19796e-23        2.94036e-23        3.45555e-23
8660.31        3.21117e-23        2.95265e-23        3.46968e-23
8691.20        3.22439e-23        2.96496e-23        3.48383e-23
8722.21        3.23763e-23        2.97728e-23        3.49798e-23
8753.32        3.25088e-23        2.98961e-23        3.51214e-23
8784.55        3.26413e-23        3.00196e-23        3.52631e-23
8815.89        3.27740e-23        3.01431e-23        3.54049e-23
8847.34        3.29068e-23        3.02668e-23        3.55468e-23
8878.90        3.30396e-23        3.03905e-23        3.56888e-23
8910.57        3.31726e-23        3.05144e-23        3.58308e-23
8942.36        3.33056e-23        3.06384e-23        3.59728e-23
8974.26        3.34387e-23        3.07624e-23        3.61149e-23
9006.28        3.35723e-23        3.08870e-23        3.62576e-23
9038.40        3.37080e-23        3.10135e-23        3.64025e-23
9070.65        3.38438e-23        3.11401e-23        3.65475e-23
9103.01        3.39796e-23        3.12668e-23        3.66925e-23
9135.48        3.41155e-23        3.13936e-23        3.68375e-23
9168.07        3.42515e-23        3.15204e-23        3.69825e-23
9200.77        3.43875e-23        3.16473e-23        3.71276e-23
9233.60        3.45235e-23        3.17743e-23        3.72727e-23
9266.54        3.46596e-23        3.19013e-23        3.74178e-23
9299.59        3.47957e-23        3.20284e-23        3.75629e-23
9332.77        3.49318e-23        3.21555e-23        3.77080e-23
9366.06        3.50679e-23        3.22827e-23        3.78530e-23
9399.47        3.52040e-23        3.24099e-23        3.79980e-23
9433.01        3.53401e-23        3.25371e-23        3.81430e-23
9466.66        3.54761e-23        3.26643e-23        3.82880e-23
9500.43        3.56122e-23        3.27916e-23        3.84329e-23
9534.32        3.57482e-23        3.29188e-23        3.85777e-23
9568.33        3.58842e-23        3.30460e-23        3.87224e-23
9602.47        3.60202e-23        3.31732e-23        3.88671e-23
9636.72        3.61560e-23        3.33004e-23        3.90116e-23
9671.10        3.62919e-23        3.34276e-23        3.91561e-23
9705.60        3.64276e-23        3.35547e-23        3.93005e-23
9740.22        3.65633e-23        3.36818e-23        3.94447e-23
9774.97        3.66988e-23        3.38089e-23        3.95888e-23
9809.84        3.68343e-23        3.39358e-23        3.97327e-23
9844.84        3.69697e-23        3.40628e-23        3.98766e-23
9879.96        3.71049e-23        3.41896e-23        4.00202e-23
9915.20        3.72400e-23        3.43164e-23        4.01637e-23
9950.57        3.73750e-23        3.44430e-23        4.03069e-23
9986.07        3.75098e-23        3.45696e-23        4.04500e-23


==> anc/ww_3fhl_constraints.txt <==
#DM constraints, ww, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        1.87425e-24        1.67589e-24        2.07261e-24
 81.29        1.86074e-24        1.66383e-24        2.05766e-24
 81.58        1.84760e-24        1.65209e-24        2.04311e-24
 81.87        1.83481e-24        1.64068e-24        2.02895e-24
 82.16        1.82237e-24        1.62957e-24        2.01517e-24
 82.46        1.81026e-24        1.61876e-24        2.00176e-24
 82.75        1.79847e-24        1.60823e-24        1.98870e-24
 83.04        1.78698e-24        1.59798e-24        1.97599e-24
 83.34        1.77580e-24        1.58799e-24        1.96360e-24
 83.64        1.76490e-24        1.57827e-24        1.95154e-24
 83.94        1.75428e-24        1.56879e-24        1.93978e-24
 84.24        1.74394e-24        1.55956e-24        1.92832e-24
 84.54        1.73385e-24        1.55056e-24        1.91715e-24
 84.84        1.72402e-24        1.54178e-24        1.90627e-24
 85.14        1.71444e-24        1.53323e-24        1.89565e-24
 85.44        1.70509e-24        1.52488e-24        1.88530e-24
 85.75        1.69598e-24        1.51675e-24        1.87520e-24
 86.05        1.68708e-24        1.50881e-24        1.86535e-24
 86.36        1.67841e-24        1.50107e-24        1.85574e-24
 86.67        1.66995e-24        1.49352e-24        1.84637e-24
 86.98        1.66169e-24        1.48615e-24        1.83722e-24
 87.29        1.65363e-24        1.47896e-24        1.82829e-24
 87.60        1.64576e-24        1.47194e-24        1.81958e-24
 87.91        1.63808e-24        1.46509e-24        1.81107e-24
 88.23        1.63058e-24        1.45840e-24        1.80276e-24
 88.54        1.62326e-24        1.45187e-24        1.79466e-24
 88.86        1.61612e-24        1.44550e-24        1.78674e-24
 89.17        1.60914e-24        1.43927e-24        1.77900e-24
 89.49        1.60232e-24        1.43319e-24        1.77145e-24
 89.81        1.59567e-24        1.42726e-24        1.76408e-24
 90.13        1.58916e-24        1.42146e-24        1.75687e-24
 90.45        1.58281e-24        1.41579e-24        1.74983e-24
 90.78        1.57661e-24        1.41026e-24        1.74296e-24
 91.10        1.57055e-24        1.40486e-24        1.73624e-24
 91.43        1.56463e-24        1.39958e-24        1.72968e-24
 91.75        1.55884e-24        1.39442e-24        1.72326e-24
 92.08        1.55319e-24        1.38938e-24        1.71700e-24
 92.41        1.54766e-24        1.38445e-24        1.71087e-24
 92.74        1.54227e-24        1.37964e-24        1.70489e-24
 93.07        1.53699e-24        1.37494e-24        1.69904e-24
 93.40        1.53184e-24        1.37035e-24        1.69333e-24
 93.73        1.52680e-24        1.36586e-24        1.68774e-24
 94.07        1.52188e-24        1.36147e-24        1.68229e-24
 94.40        1.51707e-24        1.35719e-24        1.67695e-24
 94.74        1.51237e-24        1.35300e-24        1.67174e-24
 95.08        1.50777e-24        1.34890e-24        1.66664e-24
 95.42        1.50328e-24        1.34490e-24        1.66166e-24
 95.76        1.49889e-24        1.34099e-24        1.65680e-24
 96.10        1.49461e-24        1.33717e-24        1.65204e-24
 96.44        1.49042e-24        1.33344e-24        1.64739e-24
 96.79        1.48632e-24        1.32980e-24        1.64284e-24
 97.13        1.48232e-24        1.32623e-24        1.63840e-24
 97.48        1.47841e-24        1.32275e-24        1.63406e-24
 97.83        1.47458e-24        1.31935e-24        1.62982e-24
 98.17        1.47085e-24        1.31602e-24        1.62568e-24
 98.52        1.46720e-24        1.31277e-24        1.62163e-24
 98.88        1.46364e-24        1.30960e-24        1.61767e-24
 99.23        1.46015e-24        1.30650e-24        1.61380e-24
 99.58        1.45675e-24        1.30347e-24        1.61003e-24
 99.94        1.45343e-24        1.30052e-24        1.60633e-24
100.29        1.45018e-24        1.29763e-24        1.60273e-24
100.65        1.44701e-24        1.29481e-24        1.59921e-24
101.01        1.44391e-24        1.29205e-24        1.59577e-24
101.37        1.44088e-24        1.28936e-24        1.59241e-24
101.73        1.43793e-24        1.28674e-24        1.58912e-24
102.10        1.43505e-24        1.28417e-24        1.58592e-24
102.46        1.43223e-24        1.28167e-24        1.58279e-24
102.83        1.42948e-24        1.27923e-24        1.57974e-24
103.19        1.42680e-24        1.27685e-24        1.57675e-24
103.56        1.42418e-24        1.27452e-24        1.57384e-24
103.93        1.42163e-24        1.27225e-24        1.57100e-24
104.30        1.41914e-24        1.27004e-24        1.56823e-24
104.67        1.41670e-24        1.26788e-24        1.56553e-24
105.05        1.41433e-24        1.26578e-24        1.56289e-24
105.42        1.41202e-24        1.26372e-24        1.56032e-24
105.80        1.40976e-24        1.26172e-24        1.55781e-24
106.17        1.40757e-24        1.25977e-24        1.55536e-24
106.55        1.40542e-24        1.25787e-24        1.55297e-24
106.93        1.40334e-24        1.25602e-24        1.55065e-24
107.32        1.40130e-24        1.25422e-24        1.54839e-24
107.70        1.39932e-24        1.25247e-24        1.54618e-24
108.08        1.39739e-24        1.25076e-24        1.54403e-24
108.47        1.39551e-24        1.24909e-24        1.54194e-24
108.85        1.39369e-24        1.24747e-24        1.53990e-24
109.24        1.39191e-24        1.24590e-24        1.53792e-24
109.63        1.39018e-24        1.24437e-24        1.53599e-24
110.02        1.38850e-24        1.24288e-24        1.53411e-24
110.42        1.38686e-24        1.24144e-24        1.53228e-24
110.81        1.38527e-24        1.24003e-24        1.53051e-24
111.21        1.38373e-24        1.23867e-24        1.52879e-24
111.60        1.38223e-24        1.23734e-24        1.52711e-24
112.00        1.38077e-24        1.23606e-24        1.52549e-24
112.40        1.37936e-24        1.23481e-24        1.52391e-24
112.80        1.37799e-24        1.23361e-24        1.52238e-24
113.20        1.37666e-24        1.23243e-24        1.52089e-24
113.61        1.37538e-24        1.23130e-24        1.51945e-24
114.01        1.37413e-24        1.23020e-24        1.51806e-24
114.42        1.37292e-24        1.22914e-24        1.51670e-24
114.83        1.37176e-24        1.22812e-24        1.51540e-24
115.24        1.37063e-24        1.22712e-24        1.51413e-24
115.65        1.36954e-24        1.22617e-24        1.51291e-24
116.06        1.36848e-24        1.22524e-24        1.51173e-24
116.47        1.36747e-24        1.22435e-24        1.51059e-24
116.89        1.36649e-24        1.22349e-24        1.50948e-24
117.31        1.36555e-24        1.22267e-24        1.50842e-24
117.73        1.36464e-24        1.22187e-24        1.50740e-24
118.15        1.36376e-24        1.22111e-24        1.50642e-24
118.57        1.36292e-24        1.22038e-24        1.50547e-24
118.99        1.36212e-24        1.21967e-24        1.50456e-24
119.41        1.36135e-24        1.21900e-24        1.50369e-24
119.84        1.36061e-24        1.21836e-24        1.50285e-24
120.27        1.35990e-24        1.21774e-24        1.50205e-24
120.70        1.35922e-24        1.21716e-24        1.50129e-24
121.13        1.35858e-24        1.21660e-24        1.50056e-24
121.56        1.35797e-24        1.21607e-24        1.49986e-24
121.99        1.35738e-24        1.21557e-24        1.49920e-24
122.43        1.35683e-24        1.21510e-24        1.49857e-24
122.87        1.35631e-24        1.21465e-24        1.49797e-24
123.30        1.35582e-24        1.21422e-24        1.49741e-24
123.74        1.35535e-24        1.21383e-24        1.49688e-24
124.18        1.35492e-24        1.21346e-24        1.49637e-24
124.63        1.35451e-24        1.21311e-24        1.49590e-24
125.07        1.35413e-24        1.21279e-24        1.49546e-24
125.52        1.35377e-24        1.21249e-24        1.49505e-24
125.97        1.35345e-24        1.21222e-24        1.49467e-24
126.42        1.35315e-24        1.21197e-24        1.49432e-24
126.87        1.35288e-24        1.21175e-24        1.49400e-24
127.32        1.35263e-24        1.21155e-24        1.49371e-24
127.77        1.35241e-24        1.21137e-24        1.49344e-24
128.23        1.35221e-24        1.21121e-24        1.49321e-24
128.69        1.35204e-24        1.21108e-24        1.49300e-24
129.15        1.35189e-24        1.21097e-24        1.49281e-24
129.61        1.35177e-24        1.21088e-24        1.49266e-24
130.07        1.35167e-24        1.21081e-24        1.49253e-24
130.53        1.35159e-24        1.21077e-24        1.49242e-24
131.00        1.35154e-24        1.21074e-24        1.49235e-24
131.47        1.35152e-24        1.21074e-24        1.49230e-24
131.93        1.35152e-24        1.21076e-24        1.49228e-24
132.41        1.35154e-24        1.21080e-24        1.49228e-24
132.88        1.35159e-24        1.21087e-24        1.49232e-24
133.35        1.35167e-24        1.21096e-24        1.49238e-24
133.83        1.35178e-24        1.21108e-24        1.49248e-24
134.31        1.35191e-24        1.21122e-24        1.49261e-24
134.78        1.35207e-24        1.21138e-24        1.49276e-24
135.27        1.35226e-24        1.21157e-24        1.49295e-24
135.75        1.35248e-24        1.21179e-24        1.49317e-24
136.23        1.35273e-24        1.21204e-24        1.49343e-24
136.72        1.35302e-24        1.21231e-24        1.49372e-24
137.21        1.35333e-24        1.21261e-24        1.49404e-24
137.69        1.35367e-24        1.21294e-24        1.49440e-24
138.19        1.35405e-24        1.21330e-24        1.49479e-24
138.68        1.35446e-24        1.21369e-24        1.49522e-24
139.17        1.35490e-24        1.21411e-24        1.49569e-24
139.67        1.35537e-24        1.21456e-24        1.49619e-24
140.17        1.35588e-24        1.21504e-24        1.49673e-24
140.67        1.35643e-24        1.21555e-24        1.49731e-24
141.17        1.35701e-24        1.21609e-24        1.49792e-24
141.67        1.35762e-24        1.21666e-24        1.49858e-24
142.18        1.35826e-24        1.21725e-24        1.49926e-24
142.69        1.35893e-24        1.21788e-24        1.49998e-24
143.20        1.35963e-24        1.21853e-24        1.50073e-24
143.71        1.36036e-24        1.21921e-24        1.50152e-24
144.22        1.36112e-24        1.21991e-24        1.50233e-24
144.73        1.36191e-24        1.22064e-24        1.50318e-24
145.25        1.36272e-24        1.22139e-24        1.50405e-24
145.77        1.36356e-24        1.22216e-24        1.50495e-24
146.29        1.36442e-24        1.22296e-24        1.50588e-24
146.81        1.36531e-24        1.22378e-24        1.50683e-24
147.33        1.36621e-24        1.22462e-24        1.50781e-24
147.86        1.36714e-24        1.22547e-24        1.50882e-24
148.39        1.36810e-24        1.22635e-24        1.50984e-24
148.92        1.36907e-24        1.22724e-24        1.51089e-24
149.45        1.37006e-24        1.22816e-24        1.51196e-24
149.98        1.37107e-24        1.22908e-24        1.51305e-24
150.52        1.37194e-24        1.22989e-24        1.51400e-24
151.05        1.37283e-24        1.23070e-24        1.51495e-24
151.59        1.37373e-24        1.23152e-24        1.51593e-24
152.13        1.37465e-24        1.23237e-24        1.51693e-24
152.67        1.37559e-24        1.23323e-24        1.51795e-24
153.22        1.37654e-24        1.23410e-24        1.51898e-24
153.77        1.37752e-24        1.23500e-24        1.52004e-24
154.31        1.37852e-24        1.23591e-24        1.52112e-24
154.87        1.37953e-24        1.23684e-24        1.52222e-24
155.42        1.38057e-24        1.23778e-24        1.52335e-24
155.97        1.38162e-24        1.23875e-24        1.52449e-24
156.53        1.38270e-24        1.23973e-24        1.52566e-24
157.09        1.38380e-24        1.24074e-24        1.52685e-24
157.65        1.38491e-24        1.24176e-24        1.52807e-24
158.21        1.38606e-24        1.24280e-24        1.52931e-24
158.77        1.38722e-24        1.24386e-24        1.53057e-24
159.34        1.38840e-24        1.24495e-24        1.53186e-24
159.91        1.38961e-24        1.24605e-24        1.53318e-24
160.48        1.39084e-24        1.24717e-24        1.53452e-24
161.05        1.39210e-24        1.24832e-24        1.53588e-24
161.63        1.39338e-24        1.24948e-24        1.53727e-24
162.20        1.39468e-24        1.25067e-24        1.53869e-24
162.78        1.39600e-24        1.25188e-24        1.54013e-24
163.36        1.39735e-24        1.25311e-24        1.54159e-24
163.94        1.39872e-24        1.25435e-24        1.54308e-24
164.53        1.40011e-24        1.25562e-24        1.54460e-24
165.12        1.40152e-24        1.25691e-24        1.54614e-24
165.71        1.40296e-24        1.25821e-24        1.54770e-24
166.30        1.40441e-24        1.25954e-24        1.54928e-24
166.89        1.40589e-24        1.26088e-24        1.55089e-24
167.49        1.40739e-24        1.26225e-24        1.55252e-24
168.08        1.40890e-24        1.26363e-24        1.55418e-24
168.68        1.41044e-24        1.26503e-24        1.55585e-24
169.28        1.41200e-24        1.26645e-24        1.55755e-24
169.89        1.41358e-24        1.26789e-24        1.55928e-24
170.49        1.41518e-24        1.26935e-24        1.56102e-24
171.10        1.41680e-24        1.27082e-24        1.56279e-24
171.71        1.41844e-24        1.27231e-24        1.56457e-24
172.33        1.42010e-24        1.27382e-24        1.56638e-24
172.94        1.42178e-24        1.27535e-24        1.56821e-24
173.56        1.42348e-24        1.27690e-24        1.57006e-24
174.18        1.42520e-24        1.27846e-24        1.57194e-24
174.80        1.42693e-24        1.28004e-24        1.57383e-24
175.42        1.42869e-24        1.28163e-24        1.57574e-24
176.05        1.43046e-24        1.28325e-24        1.57768e-24
176.68        1.43225e-24        1.28488e-24        1.57963e-24
177.31        1.43406e-24        1.28652e-24        1.58160e-24
177.94        1.43589e-24        1.28818e-24        1.58360e-24
178.57        1.43774e-24        1.28986e-24        1.58561e-24
179.21        1.43960e-24        1.29156e-24        1.58764e-24
179.85        1.44148e-24        1.29327e-24        1.58970e-24
180.49        1.44338e-24        1.29499e-24        1.59177e-24
181.13        1.44530e-24        1.29674e-24        1.59386e-24
181.78        1.44723e-24        1.29849e-24        1.59597e-24
182.43        1.44918e-24        1.30027e-24        1.59809e-24
183.08        1.45115e-24        1.30206e-24        1.60024e-24
183.73        1.45314e-24        1.30386e-24        1.60241e-24
184.39        1.45514e-24        1.30569e-24        1.60460e-24
185.05        1.45716e-24        1.30752e-24        1.60680e-24
185.71        1.45920e-24        1.30938e-24        1.60903e-24
186.37        1.46126e-24        1.31125e-24        1.61127e-24
187.03        1.46334e-24        1.31314e-24        1.61354e-24
187.70        1.46543e-24        1.31504e-24        1.61583e-24
188.37        1.46755e-24        1.31696e-24        1.61813e-24
189.04        1.46968e-24        1.31890e-24        1.62046e-24
189.72        1.47183e-24        1.32086e-24        1.62281e-24
190.39        1.47400e-24        1.32283e-24        1.62517e-24
191.07        1.47619e-24        1.32482e-24        1.62756e-24
191.75        1.47840e-24        1.32682e-24        1.62997e-24
192.44        1.48062e-24        1.32885e-24        1.63240e-24
193.13        1.48287e-24        1.33089e-24        1.63485e-24
193.81        1.48513e-24        1.33295e-24        1.63732e-24
194.51        1.48742e-24        1.33502e-24        1.63982e-24
195.20        1.48972e-24        1.33712e-24        1.64233e-24
195.90        1.49205e-24        1.33923e-24        1.64487e-24
196.59        1.49439e-24        1.34136e-24        1.64743e-24
197.30        1.49676e-24        1.34350e-24        1.65001e-24
198.00        1.49914e-24        1.34567e-24        1.65261e-24
198.71        1.50154e-24        1.34786e-24        1.65523e-24
199.41        1.50397e-24        1.35006e-24        1.65788e-24
200.13        1.50640e-24        1.35227e-24        1.66054e-24
200.84        1.50882e-24        1.35446e-24        1.66318e-24
201.56        1.51126e-24        1.35667e-24        1.66585e-24
202.28        1.51372e-24        1.35890e-24        1.66854e-24
203.00        1.51620e-24        1.36114e-24        1.67126e-24
203.72        1.51870e-24        1.36341e-24        1.67399e-24
204.45        1.52122e-24        1.36569e-24        1.67674e-24
205.18        1.52375e-24        1.36799e-24        1.67952e-24
205.91        1.52631e-24        1.37030e-24        1.68232e-24
206.64        1.52889e-24        1.37264e-24        1.68514e-24
207.38        1.53148e-24        1.37499e-24        1.68798e-24
208.12        1.53410e-24        1.37736e-24        1.69084e-24
208.86        1.53673e-24        1.37974e-24        1.69373e-24
209.61        1.53939e-24        1.38215e-24        1.69663e-24
210.36        1.54206e-24        1.38457e-24        1.69955e-24
211.11        1.54475e-24        1.38701e-24        1.70250e-24
211.86        1.54746e-24        1.38946e-24        1.70547e-24
212.62        1.55019e-24        1.39193e-24        1.70845e-24
213.37        1.55294e-24        1.39442e-24        1.71146e-24
214.14        1.55571e-24        1.39693e-24        1.71448e-24
214.90        1.55849e-24        1.39945e-24        1.71753e-24
215.67        1.56129e-24        1.40199e-24        1.72060e-24
216.44        1.56411e-24        1.40454e-24        1.72369e-24
217.21        1.56695e-24        1.40711e-24        1.72679e-24
217.98        1.56981e-24        1.40970e-24        1.72992e-24
218.76        1.57269e-24        1.41231e-24        1.73306e-24
219.54        1.57558e-24        1.41493e-24        1.73623e-24
220.32        1.57849e-24        1.41756e-24        1.73941e-24
221.11        1.58142e-24        1.42022e-24        1.74262e-24
221.90        1.58436e-24        1.42288e-24        1.74584e-24
222.69        1.58733e-24        1.42557e-24        1.74908e-24
223.48        1.59031e-24        1.42827e-24        1.75234e-24
224.28        1.59330e-24        1.43098e-24        1.75562e-24
225.08        1.59632e-24        1.43372e-24        1.75892e-24
225.88        1.59935e-24        1.43646e-24        1.76224e-24
226.69        1.60240e-24        1.43923e-24        1.76558e-24
227.50        1.60547e-24        1.44200e-24        1.76893e-24
228.31        1.60855e-24        1.44480e-24        1.77231e-24
229.12        1.61165e-24        1.44761e-24        1.77570e-24
229.94        1.61477e-24        1.45043e-24        1.77911e-24
230.76        1.61790e-24        1.45327e-24        1.78254e-24
231.59        1.62106e-24        1.45613e-24        1.78598e-24
232.41        1.62422e-24        1.45900e-24        1.78945e-24
233.24        1.62741e-24        1.46188e-24        1.79293e-24
234.07        1.63061e-24        1.46478e-24        1.79643e-24
234.91        1.63382e-24        1.46769e-24        1.79995e-24
235.75        1.63706e-24        1.47062e-24        1.80349e-24
236.59        1.64030e-24        1.47357e-24        1.80704e-24
237.43        1.64357e-24        1.47653e-24        1.81061e-24
238.28        1.64685e-24        1.47950e-24        1.81420e-24
239.13        1.65015e-24        1.48249e-24        1.81781e-24
239.98        1.65346e-24        1.48549e-24        1.82143e-24
240.84        1.65679e-24        1.48851e-24        1.82507e-24
241.70        1.66014e-24        1.49154e-24        1.82873e-24
242.56        1.66350e-24        1.49459e-24        1.83241e-24
243.42        1.66688e-24        1.49765e-24        1.83610e-24
244.29        1.67027e-24        1.50073e-24        1.83982e-24
245.16        1.67369e-24        1.50382e-24        1.84356e-24
246.04        1.67712e-24        1.50694e-24        1.84731e-24
246.92        1.68058e-24        1.51007e-24        1.85109e-24
247.80        1.68405e-24        1.51322e-24        1.85489e-24
248.68        1.68754e-24        1.51638e-24        1.85871e-24
249.57        1.69106e-24        1.51957e-24        1.86255e-24
250.46        1.69460e-24        1.52277e-24        1.86642e-24
251.35        1.69815e-24        1.52600e-24        1.87031e-24
252.25        1.70173e-24        1.52925e-24        1.87422e-24
253.15        1.70534e-24        1.53251e-24        1.87816e-24
254.05        1.70896e-24        1.53580e-24        1.88213e-24
254.96        1.71262e-24        1.53911e-24        1.88612e-24
255.87        1.71629e-24        1.54244e-24        1.89014e-24
256.78        1.71999e-24        1.54580e-24        1.89419e-24
257.70        1.72372e-24        1.54918e-24        1.89826e-24
258.62        1.72748e-24        1.55258e-24        1.90237e-24
259.54        1.73126e-24        1.55601e-24        1.90650e-24
260.46        1.73507e-24        1.55946e-24        1.91067e-24
261.39        1.73890e-24        1.56294e-24        1.91487e-24
262.33        1.74277e-24        1.56645e-24        1.91909e-24
263.26        1.74666e-24        1.56998e-24        1.92335e-24
264.20        1.75058e-24        1.57353e-24        1.92763e-24
265.14        1.75453e-24        1.57711e-24        1.93195e-24
266.09        1.75850e-24        1.58071e-24        1.93629e-24
267.04        1.76249e-24        1.58433e-24        1.94066e-24
267.99        1.76652e-24        1.58798e-24        1.94506e-24
268.95        1.77056e-24        1.59165e-24        1.94948e-24
269.91        1.77464e-24        1.59534e-24        1.95393e-24
270.87        1.77873e-24        1.59905e-24        1.95841e-24
271.84        1.78285e-24        1.60279e-24        1.96291e-24
272.80        1.78699e-24        1.60655e-24        1.96744e-24
273.78        1.79116e-24        1.61032e-24        1.97200e-24
274.75        1.79535e-24        1.61412e-24        1.97658e-24
275.73        1.79956e-24        1.61794e-24        1.98118e-24
276.72        1.80379e-24        1.62178e-24        1.98580e-24
277.71        1.80804e-24        1.62564e-24        1.99045e-24
278.70        1.81232e-24        1.62951e-24        1.99512e-24
279.69        1.81661e-24        1.63341e-24        1.99982e-24
280.69        1.82093e-24        1.63732e-24        2.00453e-24
281.69        1.82526e-24        1.64125e-24        2.00927e-24
282.69        1.82961e-24        1.64520e-24        2.01403e-24
283.70        1.83399e-24        1.64917e-24        2.01881e-24
284.72        1.83838e-24        1.65315e-24        2.02361e-24
285.73        1.84280e-24        1.65716e-24        2.02844e-24
286.75        1.84724e-24        1.66118e-24        2.03329e-24
287.77        1.85169e-24        1.66523e-24        2.03816e-24
288.80        1.85617e-24        1.66929e-24        2.04305e-24
289.83        1.86067e-24        1.67338e-24        2.04797e-24
290.86        1.86519e-24        1.67748e-24        2.05291e-24
291.90        1.86974e-24        1.68160e-24        2.05788e-24
292.94        1.87431e-24        1.68575e-24        2.06287e-24
293.99        1.87890e-24        1.68991e-24        2.06788e-24
295.04        1.88351e-24        1.69410e-24        2.07292e-24
296.09        1.88814e-24        1.69830e-24        2.07798e-24
297.15        1.89280e-24        1.70253e-24        2.08307e-24
298.21        1.89748e-24        1.70678e-24        2.08819e-24
299.27        1.90219e-24        1.71105e-24        2.09333e-24
300.34        1.90692e-24        1.71534e-24        2.09850e-24
301.41        1.91167e-24        1.71964e-24        2.10370e-24
302.48        1.91644e-24        1.72396e-24        2.10892e-24
303.56        1.92124e-24        1.72831e-24        2.11417e-24
304.65        1.92606e-24        1.73267e-24        2.11945e-24
305.73        1.93091e-24        1.73706e-24        2.12475e-24
306.82        1.93578e-24        1.74147e-24        2.13008e-24
307.92        1.94067e-24        1.74591e-24        2.13544e-24
309.02        1.94559e-24        1.75036e-24        2.14082e-24
310.12        1.95054e-24        1.75484e-24        2.14623e-24
311.22        1.95551e-24        1.75934e-24        2.15167e-24
312.33        1.96050e-24        1.76386e-24        2.15714e-24
313.45        1.96552e-24        1.76841e-24        2.16263e-24
314.57        1.97056e-24        1.77298e-24        2.16815e-24
315.69        1.97563e-24        1.77757e-24        2.17369e-24
316.82        1.98073e-24        1.78219e-24        2.17927e-24
317.95        1.98585e-24        1.78682e-24        2.18487e-24
319.08        1.99099e-24        1.79148e-24        2.19050e-24
320.22        1.99616e-24        1.79617e-24        2.19615e-24
321.36        2.00136e-24        1.80088e-24        2.20184e-24
322.51        2.00658e-24        1.80561e-24        2.20755e-24
323.66        2.01182e-24        1.81036e-24        2.21329e-24
324.81        2.01709e-24        1.81513e-24        2.21905e-24
325.97        2.02239e-24        1.81993e-24        2.22485e-24
327.13        2.02771e-24        1.82476e-24        2.23067e-24
328.30        2.03306e-24        1.82960e-24        2.23652e-24
329.47        2.03844e-24        1.83447e-24        2.24240e-24
330.65        2.04384e-24        1.83937e-24        2.24831e-24
331.83        2.04926e-24        1.84428e-24        2.25424e-24
333.01        2.05471e-24        1.84922e-24        2.26020e-24
334.20        2.06019e-24        1.85419e-24        2.26620e-24
335.39        2.06570e-24        1.85918e-24        2.27221e-24
336.59        2.07123e-24        1.86419e-24        2.27826e-24
337.79        2.07678e-24        1.86922e-24        2.28434e-24
338.99        2.08236e-24        1.87428e-24        2.29044e-24
340.20        2.08797e-24        1.87937e-24        2.29658e-24
341.42        2.09361e-24        1.88448e-24        2.30274e-24
342.63        2.09927e-24        1.88961e-24        2.30893e-24
343.86        2.10495e-24        1.89476e-24        2.31515e-24
345.08        2.11067e-24        1.89994e-24        2.32139e-24
346.31        2.11641e-24        1.90514e-24        2.32767e-24
347.55        2.12217e-24        1.91037e-24        2.33397e-24
348.79        2.12796e-24        1.91562e-24        2.34031e-24
350.03        2.13378e-24        1.92090e-24        2.34667e-24
351.28        2.13963e-24        1.92620e-24        2.35306e-24
352.53        2.14550e-24        1.93152e-24        2.35948e-24
353.79        2.15140e-24        1.93687e-24        2.36592e-24
355.05        2.15732e-24        1.94224e-24        2.37240e-24
356.32        2.16327e-24        1.94764e-24        2.37891e-24
357.59        2.16925e-24        1.95306e-24        2.38544e-24
358.87        2.17525e-24        1.95850e-24        2.39200e-24
360.15        2.18128e-24        1.96397e-24        2.39859e-24
361.43        2.18734e-24        1.96946e-24        2.40522e-24
362.72        2.19342e-24        1.97498e-24        2.41187e-24
364.02        2.19953e-24        1.98052e-24        2.41854e-24
365.32        2.20567e-24        1.98609e-24        2.42525e-24
366.62        2.21184e-24        1.99168e-24        2.43199e-24
367.93        2.21803e-24        1.99730e-24        2.43876e-24
369.24        2.22425e-24        2.00295e-24        2.44556e-24
370.56        2.23050e-24        2.00862e-24        2.45239e-24
371.88        2.23678e-24        2.01431e-24        2.45925e-24
373.20        2.24309e-24        2.02004e-24        2.46615e-24
374.54        2.24943e-24        2.02578e-24        2.47307e-24
375.87        2.25579e-24        2.03156e-24        2.48003e-24
377.21        2.26219e-24        2.03736e-24        2.48702e-24
378.56        2.26862e-24        2.04319e-24        2.49404e-24
379.91        2.27507e-24        2.04905e-24        2.50109e-24
381.26        2.28156e-24        2.05494e-24        2.50818e-24
382.62        2.28807e-24        2.06085e-24        2.51530e-24
383.99        2.29462e-24        2.06679e-24        2.52245e-24
385.36        2.30120e-24        2.07277e-24        2.52964e-24
386.73        2.30781e-24        2.07877e-24        2.53686e-24
388.11        2.31446e-24        2.08479e-24        2.54412e-24
389.50        2.32113e-24        2.09085e-24        2.55141e-24
390.89        2.32784e-24        2.09694e-24        2.55873e-24
392.28        2.33458e-24        2.10306e-24        2.56610e-24
393.68        2.34135e-24        2.10921e-24        2.57349e-24
395.09        2.34816e-24        2.11539e-24        2.58093e-24
396.50        2.35500e-24        2.12160e-24        2.58840e-24
397.91        2.36187e-24        2.12784e-24        2.59591e-24
399.33        2.36878e-24        2.13411e-24        2.60345e-24
400.75        2.37574e-24        2.14042e-24        2.61106e-24
402.18        2.38275e-24        2.14677e-24        2.61872e-24
403.62        2.38979e-24        2.15316e-24        2.62642e-24
405.06        2.39686e-24        2.15957e-24        2.63416e-24
406.50        2.40398e-24        2.16602e-24        2.64193e-24
407.95        2.41112e-24        2.17250e-24        2.64975e-24
409.41        2.41831e-24        2.17901e-24        2.65760e-24
410.87        2.42552e-24        2.18556e-24        2.66549e-24
412.33        2.43278e-24        2.19213e-24        2.67342e-24
413.81        2.44006e-24        2.19874e-24        2.68138e-24
415.28        2.44739e-24        2.20538e-24        2.68939e-24
416.76        2.45474e-24        2.21206e-24        2.69743e-24
418.25        2.46214e-24        2.21876e-24        2.70551e-24
419.74        2.46956e-24        2.22550e-24        2.71363e-24
421.24        2.47703e-24        2.23226e-24        2.72179e-24
422.74        2.48453e-24        2.23907e-24        2.72999e-24
424.25        2.49206e-24        2.24590e-24        2.73822e-24
425.76        2.49963e-24        2.25276e-24        2.74649e-24
427.28        2.50723e-24        2.25966e-24        2.75480e-24
428.81        2.51487e-24        2.26659e-24        2.76315e-24
430.34        2.52254e-24        2.27355e-24        2.77154e-24
431.87        2.53025e-24        2.28054e-24        2.77996e-24
433.41        2.53799e-24        2.28757e-24        2.78842e-24
434.96        2.54577e-24        2.29462e-24        2.79692e-24
436.51        2.55358e-24        2.30171e-24        2.80546e-24
438.07        2.56143e-24        2.30883e-24        2.81403e-24
439.63        2.56931e-24        2.31598e-24        2.82265e-24
441.20        2.57723e-24        2.32317e-24        2.83130e-24
442.77        2.58518e-24        2.33038e-24        2.83999e-24
444.35        2.59317e-24        2.33763e-24        2.84871e-24
445.94        2.60119e-24        2.34491e-24        2.85747e-24
447.53        2.60925e-24        2.35222e-24        2.86628e-24
449.12        2.61734e-24        2.35956e-24        2.87511e-24
450.73        2.62546e-24        2.36693e-24        2.88399e-24
452.33        2.63362e-24        2.37434e-24        2.89290e-24
453.95        2.64182e-24        2.38178e-24        2.90185e-24
455.57        2.65004e-24        2.38925e-24        2.91084e-24
457.19        2.65831e-24        2.39675e-24        2.91987e-24
458.82        2.66661e-24        2.40428e-24        2.92893e-24
460.46        2.67494e-24        2.41185e-24        2.93804e-24
462.10        2.68331e-24        2.41945e-24        2.94718e-24
463.75        2.69172e-24        2.42708e-24        2.95636e-24
465.41        2.70016e-24        2.43475e-24        2.96558e-24
467.07        2.70864e-24        2.44245e-24        2.97484e-24
468.73        2.71716e-24        2.45018e-24        2.98414e-24
470.40        2.72572e-24        2.45795e-24        2.99349e-24
472.08        2.73431e-24        2.46575e-24        3.00287e-24
473.77        2.74294e-24        2.47358e-24        3.01229e-24
475.46        2.75160e-24        2.48145e-24        3.02175e-24
477.15        2.76031e-24        2.48936e-24        3.03126e-24
478.85        2.76905e-24        2.49730e-24        3.04080e-24
480.56        2.77783e-24        2.50528e-24        3.05039e-24
482.28        2.78665e-24        2.51329e-24        3.06002e-24
484.00        2.79551e-24        2.52134e-24        3.06969e-24
485.72        2.80441e-24        2.52942e-24        3.07941e-24
487.46        2.81335e-24        2.53754e-24        3.08917e-24
489.20        2.82233e-24        2.54570e-24        3.09897e-24
490.94        2.83135e-24        2.55389e-24        3.10881e-24
492.69        2.84041e-24        2.56212e-24        3.11870e-24
494.45        2.84951e-24        2.57039e-24        3.12864e-24
496.21        2.85866e-24        2.57870e-24        3.13861e-24
497.98        2.86784e-24        2.58704e-24        3.14864e-24
499.76        2.87706e-24        2.59542e-24        3.15871e-24
501.54        2.88638e-24        2.60388e-24        3.16889e-24
503.33        2.89576e-24        2.61239e-24        3.17912e-24
505.13        2.90517e-24        2.62093e-24        3.18941e-24
506.93        2.91463e-24        2.62952e-24        3.19974e-24
508.74        2.92413e-24        2.63814e-24        3.21012e-24
510.55        2.93367e-24        2.64680e-24        3.22054e-24
512.38        2.94326e-24        2.65551e-24        3.23102e-24
514.20        2.95290e-24        2.66425e-24        3.24154e-24
516.04        2.96258e-24        2.67304e-24        3.25211e-24
517.88        2.97230e-24        2.68187e-24        3.26273e-24
519.73        2.98207e-24        2.69073e-24        3.27340e-24
521.58        2.99188e-24        2.69964e-24        3.28412e-24
523.44        3.00174e-24        2.70859e-24        3.29488e-24
525.31        3.01164e-24        2.71759e-24        3.30570e-24
527.18        3.02159e-24        2.72662e-24        3.31657e-24
529.06        3.03159e-24        2.73570e-24        3.32748e-24
530.95        3.04163e-24        2.74482e-24        3.33845e-24
532.84        3.05172e-24        2.75398e-24        3.34947e-24
534.74        3.06186e-24        2.76319e-24        3.36054e-24
536.65        3.07205e-24        2.77244e-24        3.37166e-24
538.57        3.08228e-24        2.78173e-24        3.38283e-24
540.49        3.09256e-24        2.79107e-24        3.39405e-24
542.42        3.10289e-24        2.80045e-24        3.40533e-24
544.35        3.11327e-24        2.80987e-24        3.41666e-24
546.29        3.12369e-24        2.81934e-24        3.42804e-24
548.24        3.13417e-24        2.82886e-24        3.43947e-24
550.20        3.14469e-24        2.83842e-24        3.45096e-24
552.16        3.15526e-24        2.84803e-24        3.46250e-24
554.13        3.16589e-24        2.85768e-24        3.47410e-24
556.11        3.17656e-24        2.86737e-24        3.48575e-24
558.09        3.18728e-24        2.87711e-24        3.49745e-24
560.08        3.19806e-24        2.88690e-24        3.50921e-24
562.08        3.20888e-24        2.89674e-24        3.52102e-24
564.08        3.21975e-24        2.90662e-24        3.53289e-24
566.10        3.23068e-24        2.91654e-24        3.54481e-24
568.12        3.24165e-24        2.92652e-24        3.55679e-24
570.14        3.25268e-24        2.93653e-24        3.56882e-24
572.18        3.26375e-24        2.94660e-24        3.58090e-24
574.22        3.27488e-24        2.95671e-24        3.59305e-24
576.27        3.28606e-24        2.96687e-24        3.60524e-24
578.32        3.29728e-24        2.97708e-24        3.61749e-24
580.39        3.30856e-24        2.98733e-24        3.62980e-24
582.46        3.31989e-24        2.99763e-24        3.64216e-24
584.53        3.33128e-24        3.00797e-24        3.65458e-24
586.62        3.34271e-24        3.01837e-24        3.66705e-24
588.71        3.35420e-24        3.02881e-24        3.67958e-24
590.81        3.36573e-24        3.03930e-24        3.69217e-24
592.92        3.37732e-24        3.04983e-24        3.70481e-24
595.03        3.38896e-24        3.06042e-24        3.71750e-24
597.16        3.40065e-24        3.07105e-24        3.73026e-24
599.29        3.41240e-24        3.08173e-24        3.74307e-24
601.43        3.42427e-24        3.09251e-24        3.75603e-24
603.57        3.43623e-24        3.10338e-24        3.76909e-24
605.72        3.44825e-24        3.11429e-24        3.78221e-24
607.88        3.46032e-24        3.12525e-24        3.79539e-24
610.05        3.47245e-24        3.13626e-24        3.80863e-24
612.23        3.48463e-24        3.14733e-24        3.82193e-24
614.41        3.49686e-24        3.15844e-24        3.83528e-24
616.61        3.50915e-24        3.16960e-24        3.84870e-24
618.81        3.52149e-24        3.18081e-24        3.86217e-24
621.01        3.53389e-24        3.19207e-24        3.87571e-24
623.23        3.54634e-24        3.20338e-24        3.88930e-24
625.45        3.55885e-24        3.21475e-24        3.90296e-24
627.68        3.57142e-24        3.22616e-24        3.91667e-24
629.92        3.58404e-24        3.23762e-24        3.93045e-24
632.17        3.59671e-24        3.24914e-24        3.94428e-24
634.42        3.60944e-24        3.26071e-24        3.95818e-24
636.69        3.62223e-24        3.27233e-24        3.97213e-24
638.96        3.63507e-24        3.28400e-24        3.98615e-24
641.24        3.64798e-24        3.29572e-24        4.00023e-24
643.53        3.66093e-24        3.30749e-24        4.01437e-24
645.82        3.67395e-24        3.31932e-24        4.02858e-24
648.13        3.68702e-24        3.33120e-24        4.04284e-24
650.44        3.70015e-24        3.34313e-24        4.05717e-24
652.76        3.71333e-24        3.35511e-24        4.07155e-24
655.09        3.72658e-24        3.36715e-24        4.08601e-24
657.42        3.73988e-24        3.37924e-24        4.10052e-24
659.77        3.75324e-24        3.39139e-24        4.11510e-24
662.12        3.76667e-24        3.40359e-24        4.12974e-24
664.48        3.78015e-24        3.41584e-24        4.14445e-24
666.85        3.79369e-24        3.42815e-24        4.15923e-24
669.23        3.80730e-24        3.44052e-24        4.17407e-24
671.62        3.82096e-24        3.45295e-24        4.18898e-24
674.02        3.83469e-24        3.46543e-24        4.20396e-24
676.42        3.84849e-24        3.47797e-24        4.21900e-24
678.83        3.86234e-24        3.49057e-24        4.23412e-24
681.26        3.87626e-24        3.50323e-24        4.24930e-24
683.69        3.89025e-24        3.51595e-24        4.26456e-24
686.13        3.90430e-24        3.52872e-24        4.27989e-24
688.57        3.91842e-24        3.54156e-24        4.29529e-24
691.03        3.93261e-24        3.55447e-24        4.31076e-24
693.49        3.94687e-24        3.56743e-24        4.32630e-24
695.97        3.96119e-24        3.58046e-24        4.34192e-24
698.45        3.97558e-24        3.59355e-24        4.35762e-24
700.94        3.99005e-24        3.60670e-24        4.37339e-24
703.44        4.00458e-24        3.61992e-24        4.38924e-24
705.95        4.01918e-24        3.63320e-24        4.40516e-24
708.47        4.03385e-24        3.64655e-24        4.42116e-24
711.00        4.04859e-24        3.65996e-24        4.43723e-24
713.54        4.06340e-24        3.67343e-24        4.45337e-24
716.08        4.07828e-24        3.68696e-24        4.46959e-24
718.64        4.09322e-24        3.70056e-24        4.48588e-24
721.20        4.10822e-24        3.71421e-24        4.50223e-24
723.77        4.12329e-24        3.72792e-24        4.51866e-24
726.35        4.13842e-24        3.74169e-24        4.53515e-24
728.94        4.15361e-24        3.75551e-24        4.55171e-24
731.54        4.16887e-24        3.76939e-24        4.56834e-24
734.15        4.18418e-24        3.78333e-24        4.58503e-24
736.77        4.19955e-24        3.79732e-24        4.60179e-24
739.40        4.21499e-24        3.81137e-24        4.61860e-24
742.04        4.23047e-24        3.82546e-24        4.63548e-24
744.69        4.24602e-24        3.83961e-24        4.65242e-24
747.34        4.26162e-24        3.85381e-24        4.66942e-24
750.01        4.27727e-24        3.86806e-24        4.68647e-24
752.69        4.29297e-24        3.88236e-24        4.70359e-24
755.37        4.30873e-24        3.89671e-24        4.72076e-24
758.06        4.32455e-24        3.91111e-24        4.73799e-24
760.77        4.34042e-24        3.92556e-24        4.75528e-24
763.48        4.35635e-24        3.94007e-24        4.77264e-24
766.21        4.37235e-24        3.95463e-24        4.79006e-24
768.94        4.38840e-24        3.96925e-24        4.80755e-24
771.68        4.40453e-24        3.98394e-24        4.82512e-24
774.44        4.42072e-24        3.99869e-24        4.84275e-24
777.20        4.43698e-24        4.01350e-24        4.86046e-24
779.97        4.45331e-24        4.02837e-24        4.87825e-24
782.75        4.46972e-24        4.04332e-24        4.89612e-24
785.55        4.48621e-24        4.05834e-24        4.91408e-24
788.35        4.50277e-24        4.07343e-24        4.93211e-24
791.16        4.51942e-24        4.08859e-24        4.95024e-24
793.98        4.53614e-24        4.10383e-24        4.96846e-24
796.82        4.55296e-24        4.11915e-24        4.98676e-24
799.66        4.56986e-24        4.13456e-24        5.00517e-24
802.51        4.58705e-24        4.15019e-24        5.02391e-24
805.37        4.60436e-24        4.16594e-24        5.04278e-24
808.25        4.62176e-24        4.18177e-24        5.06175e-24
811.13        4.63926e-24        4.19768e-24        5.08083e-24
814.02        4.65685e-24        4.21369e-24        5.10001e-24
816.93        4.67453e-24        4.22977e-24        5.11929e-24
819.84        4.69231e-24        4.24595e-24        5.13867e-24
822.77        4.71018e-24        4.26221e-24        5.15815e-24
825.70        4.72814e-24        4.27855e-24        5.17773e-24
828.65        4.74620e-24        4.29498e-24        5.19742e-24
831.60        4.76435e-24        4.31150e-24        5.21720e-24
834.57        4.78259e-24        4.32810e-24        5.23709e-24
837.55        4.80093e-24        4.34479e-24        5.25708e-24
840.53        4.81936e-24        4.36156e-24        5.27716e-24
843.53        4.83788e-24        4.37841e-24        5.29735e-24
846.54        4.85650e-24        4.39535e-24        5.31764e-24
849.56        4.87520e-24        4.41238e-24        5.33802e-24
852.59        4.89400e-24        4.42949e-24        5.35851e-24
855.63        4.91289e-24        4.44668e-24        5.37909e-24
858.69        4.93187e-24        4.46396e-24        5.39978e-24
861.75        4.95094e-24        4.48132e-24        5.42056e-24
864.82        4.97010e-24        4.49876e-24        5.44144e-24
867.91        4.98935e-24        4.51628e-24        5.46242e-24
871.01        5.00869e-24        4.53389e-24        5.48349e-24
874.11        5.02812e-24        4.55158e-24        5.50466e-24
877.23        5.04764e-24        4.56935e-24        5.52593e-24
880.36        5.06725e-24        4.58721e-24        5.54729e-24
883.50        5.08695e-24        4.60514e-24        5.56875e-24
886.65        5.10673e-24        4.62316e-24        5.59030e-24
889.82        5.12660e-24        4.64125e-24        5.61195e-24
892.99        5.14656e-24        4.65943e-24        5.63369e-24
896.18        5.16660e-24        4.67768e-24        5.65553e-24
899.37        5.18673e-24        4.69602e-24        5.67745e-24
902.58        5.20695e-24        4.71443e-24        5.69947e-24
905.80        5.22725e-24        4.73292e-24        5.72158e-24
909.03        5.24764e-24        4.75149e-24        5.74379e-24
912.28        5.26811e-24        4.77014e-24        5.76608e-24
915.53        5.28867e-24        4.78887e-24        5.78848e-24
918.80        5.30932e-24        4.80768e-24        5.81096e-24
922.07        5.33006e-24        4.82657e-24        5.83354e-24
925.36        5.35088e-24        4.84554e-24        5.85622e-24
928.66        5.37180e-24        4.86460e-24        5.87900e-24
931.98        5.39281e-24        4.88374e-24        5.90187e-24
935.30        5.41390e-24        4.90297e-24        5.92484e-24
938.64        5.43509e-24        4.92227e-24        5.94791e-24
941.99        5.45637e-24        4.94167e-24        5.97108e-24
945.35        5.47774e-24        4.96114e-24        5.99434e-24
948.72        5.49921e-24        4.98071e-24        6.01771e-24
952.10        5.52077e-24        5.00036e-24        6.04118e-24
955.50        5.54243e-24        5.02010e-24        6.06476e-24
958.91        5.56418e-24        5.03992e-24        6.08843e-24
962.33        5.58602e-24        5.05984e-24        6.11221e-24
965.76        5.60797e-24        5.07984e-24        6.13609e-24
969.21        5.63001e-24        5.09993e-24        6.16008e-24
972.67        5.65215e-24        5.12012e-24        6.18418e-24
976.14        5.67439e-24        5.14039e-24        6.20838e-24
979.62        5.69672e-24        5.16076e-24        6.23269e-24
983.11        5.71916e-24        5.18122e-24        6.25710e-24
986.62        5.74170e-24        5.20177e-24        6.28163e-24
990.14        5.76434e-24        5.22242e-24        6.30626e-24
993.67        5.78708e-24        5.24316e-24        6.33101e-24
997.22        5.80993e-24        5.26400e-24        6.35587e-24
1000.77        5.83297e-24        5.28500e-24        6.38094e-24
1004.34        5.85644e-24        5.30636e-24        6.40652e-24
1007.93        5.88002e-24        5.32781e-24        6.43222e-24
1011.52        5.90370e-24        5.34937e-24        6.45804e-24
1015.13        5.92750e-24        5.37103e-24        6.48397e-24
1018.75        5.95141e-24        5.39279e-24        6.51003e-24
1022.39        5.97543e-24        5.41466e-24        6.53621e-24
1026.03        5.99956e-24        5.43662e-24        6.56251e-24
1029.69        6.02381e-24        5.45869e-24        6.58893e-24
1033.37        6.04816e-24        5.48086e-24        6.61547e-24
1037.05        6.07263e-24        5.50313e-24        6.64213e-24
1040.75        6.09721e-24        5.52551e-24        6.66892e-24
1044.47        6.12191e-24        5.54799e-24        6.69582e-24
1048.19        6.14671e-24        5.57057e-24        6.72285e-24
1051.93        6.17163e-24        5.59326e-24        6.75000e-24
1055.68        6.19667e-24        5.61605e-24        6.77728e-24
1059.45        6.22181e-24        5.63895e-24        6.80467e-24
1063.23        6.24707e-24        5.66195e-24        6.83220e-24
1067.02        6.27245e-24        5.68506e-24        6.85984e-24
1070.83        6.29794e-24        5.70827e-24        6.88761e-24
1074.65        6.32354e-24        5.73158e-24        6.91550e-24
1078.48        6.34926e-24        5.75500e-24        6.94352e-24
1082.33        6.37509e-24        5.77853e-24        6.97166e-24
1086.19        6.40104e-24        5.80216e-24        6.99992e-24
1090.07        6.42711e-24        5.82590e-24        7.02831e-24
1093.95        6.45329e-24        5.84975e-24        7.05683e-24
1097.86        6.47958e-24        5.87370e-24        7.08547e-24
1101.77        6.50600e-24        5.89776e-24        7.11423e-24
1105.70        6.53252e-24        5.92192e-24        7.14313e-24
1109.65        6.55917e-24        5.94619e-24        7.17215e-24
1113.61        6.58593e-24        5.97058e-24        7.20129e-24
1117.58        6.61282e-24        5.99507e-24        7.23057e-24
1121.57        6.63983e-24        6.01967e-24        7.25998e-24
1125.57        6.66696e-24        6.04439e-24        7.28952e-24
1129.58        6.69421e-24        6.06922e-24        7.31920e-24
1133.61        6.72159e-24        6.09417e-24        7.34901e-24
1137.66        6.74910e-24        6.11923e-24        7.37897e-24
1141.71        6.77674e-24        6.14442e-24        7.40906e-24
1145.79        6.80450e-24        6.16972e-24        7.43929e-24
1149.87        6.83240e-24        6.19514e-24        7.46966e-24
1153.98        6.86044e-24        6.22069e-24        7.50018e-24
1158.09        6.88860e-24        6.24636e-24        7.53084e-24
1162.22        6.91691e-24        6.27216e-24        7.56166e-24
1166.37        6.94535e-24        6.29808e-24        7.59262e-24
1170.53        6.97393e-24        6.32413e-24        7.62373e-24
1174.71        7.00265e-24        6.35031e-24        7.65500e-24
1178.90        7.03152e-24        6.37662e-24        7.68642e-24
1183.10        7.06053e-24        6.40307e-24        7.71799e-24
1187.32        7.08969e-24        6.42965e-24        7.74973e-24
1191.56        7.11899e-24        6.45636e-24        7.78162e-24
1195.81        7.14845e-24        6.48322e-24        7.81368e-24
1200.08        7.17806e-24        6.51021e-24        7.84591e-24
1204.36        7.20782e-24        6.53735e-24        7.87829e-24
1208.65        7.23774e-24        6.56462e-24        7.91085e-24
1212.97        7.26781e-24        6.59204e-24        7.94357e-24
1217.29        7.29803e-24        6.61960e-24        7.97646e-24
1221.63        7.32841e-24        6.64730e-24        8.00952e-24
1225.99        7.35894e-24        6.67515e-24        8.04274e-24
1230.37        7.38963e-24        6.70313e-24        8.07613e-24
1234.76        7.42047e-24        6.73126e-24        8.10968e-24
1239.16        7.45146e-24        6.75952e-24        8.14341e-24
1243.58        7.48261e-24        6.78793e-24        8.17729e-24
1248.02        7.51391e-24        6.81648e-24        8.21135e-24
1252.47        7.54537e-24        6.84517e-24        8.24557e-24
1256.94        7.57698e-24        6.87401e-24        8.27995e-24
1261.42        7.60874e-24        6.90298e-24        8.31450e-24
1265.92        7.64065e-24        6.93209e-24        8.34921e-24
1270.44        7.67272e-24        6.96135e-24        8.38409e-24
1274.97        7.70494e-24        6.99074e-24        8.41914e-24
1279.52        7.73731e-24        7.02028e-24        8.45435e-24
1284.08        7.76983e-24        7.04995e-24        8.48972e-24
1288.66        7.80251e-24        7.07976e-24        8.52525e-24
1293.26        7.83533e-24        7.10972e-24        8.56095e-24
1297.87        7.86831e-24        7.13981e-24        8.59681e-24
1302.50        7.90144e-24        7.17004e-24        8.63283e-24
1307.15        7.93471e-24        7.20041e-24        8.66902e-24
1311.81        7.96814e-24        7.23091e-24        8.70537e-24
1316.49        8.00172e-24        7.26156e-24        8.74188e-24
1321.19        8.03545e-24        7.29235e-24        8.77855e-24
1325.90        8.06933e-24        7.32328e-24        8.81539e-24
1330.63        8.10337e-24        7.35435e-24        8.85240e-24
1335.38        8.13756e-24        7.38556e-24        8.88957e-24
1340.14        8.17191e-24        7.41692e-24        8.92691e-24
1344.92        8.20642e-24        7.44842e-24        8.96441e-24
1349.72        8.24108e-24        7.48006e-24        9.00209e-24
1354.54        8.27589e-24        7.51185e-24        9.03994e-24
1359.37        8.31087e-24        7.54379e-24        9.07795e-24
1364.22        8.34600e-24        7.57587e-24        9.11614e-24
1369.09        8.38130e-24        7.60810e-24        9.15450e-24
1373.97        8.41675e-24        7.64047e-24        9.19303e-24
1378.87        8.45237e-24        7.67300e-24        9.23173e-24
1383.79        8.48814e-24        7.70568e-24        9.27061e-24
1388.73        8.52408e-24        7.73850e-24        9.30966e-24
1393.68        8.56018e-24        7.77148e-24        9.34889e-24
1398.65        8.59645e-24        7.80460e-24        9.38829e-24
1403.64        8.63288e-24        7.83788e-24        9.42788e-24
1408.65        8.66947e-24        7.87131e-24        9.46764e-24
1413.67        8.70624e-24        7.90490e-24        9.50758e-24
1418.72        8.74316e-24        7.93863e-24        9.54769e-24
1423.78        8.78026e-24        7.97253e-24        9.58799e-24
1428.86        8.81752e-24        8.00658e-24        9.62847e-24
1433.95        8.85496e-24        8.04078e-24        9.66913e-24
1439.07        8.89256e-24        8.07514e-24        9.70997e-24
1444.20        8.93033e-24        8.10966e-24        9.75100e-24
1449.36        8.96828e-24        8.14434e-24        9.79221e-24
1454.53        9.00639e-24        8.17918e-24        9.83361e-24
1459.71        9.04468e-24        8.21417e-24        9.87519e-24
1464.92        9.08314e-24        8.24933e-24        9.91696e-24
1470.15        9.12178e-24        8.28465e-24        9.95891e-24
1475.39        9.16059e-24        8.32013e-24        1.00011e-23
1480.66        9.19958e-24        8.35577e-24        1.00434e-23
1485.94        9.23874e-24        8.39158e-24        1.00859e-23
1491.24        9.27809e-24        8.42755e-24        1.01286e-23
1496.56        9.31760e-24        8.46368e-24        1.01715e-23
1501.90        9.35763e-24        8.50025e-24        1.02150e-23
1507.26        9.39844e-24        8.53748e-24        1.02594e-23
1512.63        9.43944e-24        8.57489e-24        1.03040e-23
1518.03        9.48063e-24        8.61247e-24        1.03488e-23
1523.44        9.52202e-24        8.65024e-24        1.03938e-23
1528.88        9.56361e-24        8.68819e-24        1.04390e-23
1534.33        9.60539e-24        8.72631e-24        1.04845e-23
1539.81        9.64737e-24        8.76462e-24        1.05301e-23
1545.30        9.68955e-24        8.80311e-24        1.05760e-23
1550.81        9.73193e-24        8.84179e-24        1.06221e-23
1556.34        9.77451e-24        8.88065e-24        1.06684e-23
1561.90        9.81730e-24        8.91970e-24        1.07149e-23
1567.47        9.86029e-24        8.95894e-24        1.07616e-23
1573.06        9.90348e-24        8.99837e-24        1.08086e-23
1578.67        9.94689e-24        9.03798e-24        1.08558e-23
1584.30        9.99050e-24        9.07779e-24        1.09032e-23
1589.95        1.00343e-23        9.11779e-24        1.09508e-23
1595.63        1.00783e-23        9.15799e-24        1.09987e-23
1601.32        1.01226e-23        9.19838e-24        1.10468e-23
1607.03        1.01670e-23        9.23896e-24        1.10951e-23
1612.76        1.02117e-23        9.27975e-24        1.11437e-23
1618.52        1.02566e-23        9.32073e-24        1.11925e-23
1624.29        1.03017e-23        9.36191e-24        1.12415e-23
1630.09        1.03470e-23        9.40329e-24        1.12908e-23
1635.90        1.03926e-23        9.44487e-24        1.13402e-23
1641.74        1.04383e-23        9.48666e-24        1.13900e-23
1647.59        1.04843e-23        9.52865e-24        1.14400e-23
1653.47        1.05305e-23        9.57085e-24        1.14902e-23
1659.37        1.05769e-23        9.61326e-24        1.15406e-23
1665.29        1.06236e-23        9.65587e-24        1.15913e-23
1671.23        1.06705e-23        9.69870e-24        1.16423e-23
1677.19        1.07176e-23        9.74173e-24        1.16935e-23
1683.17        1.07650e-23        9.78498e-24        1.17449e-23
1689.18        1.08125e-23        9.82844e-24        1.17966e-23
1695.21        1.08604e-23        9.87212e-24        1.18486e-23
1701.25        1.09084e-23        9.91601e-24        1.19008e-23
1707.32        1.09567e-23        9.96012e-24        1.19532e-23
1713.41        1.10052e-23        1.00045e-23        1.20060e-23
1719.52        1.10540e-23        1.00490e-23        1.20589e-23
1725.66        1.11030e-23        1.00938e-23        1.21122e-23
1731.81        1.11522e-23        1.01388e-23        1.21657e-23
1737.99        1.12017e-23        1.01840e-23        1.22194e-23
1744.19        1.12514e-23        1.02294e-23        1.22734e-23
1750.42        1.13014e-23        1.02751e-23        1.23277e-23
1756.66        1.13516e-23        1.03210e-23        1.23822e-23
1762.93        1.14021e-23        1.03671e-23        1.24370e-23
1769.22        1.14528e-23        1.04134e-23        1.24921e-23
1775.53        1.15037e-23        1.04600e-23        1.25474e-23
1781.86        1.15549e-23        1.05068e-23        1.26031e-23
1788.22        1.16064e-23        1.05538e-23        1.26589e-23
1794.60        1.16581e-23        1.06011e-23        1.27151e-23
1801.00        1.17100e-23        1.06486e-23        1.27715e-23
1807.42        1.17622e-23        1.06963e-23        1.28282e-23
1813.87        1.18147e-23        1.07443e-23        1.28851e-23
1820.34        1.18674e-23        1.07925e-23        1.29424e-23
1826.84        1.19204e-23        1.08409e-23        1.29999e-23
1833.35        1.19736e-23        1.08896e-23        1.30577e-23
1839.89        1.20271e-23        1.09385e-23        1.31157e-23
1846.46        1.20808e-23        1.09876e-23        1.31741e-23
1853.04        1.21348e-23        1.10370e-23        1.32327e-23
1859.65        1.21891e-23        1.10866e-23        1.32916e-23
1866.29        1.22436e-23        1.11365e-23        1.33507e-23
1872.95        1.22984e-23        1.11866e-23        1.34102e-23
1879.63        1.23534e-23        1.12369e-23        1.34699e-23
1886.33        1.24087e-23        1.12875e-23        1.35300e-23
1893.06        1.24643e-23        1.13383e-23        1.35903e-23
1899.81        1.25201e-23        1.13894e-23        1.36509e-23
1906.59        1.25762e-23        1.14407e-23        1.37117e-23
1913.39        1.26326e-23        1.14923e-23        1.37729e-23
1920.22        1.26892e-23        1.15441e-23        1.38344e-23
1927.07        1.27461e-23        1.15961e-23        1.38961e-23
1933.94        1.28033e-23        1.16485e-23        1.39581e-23
1940.84        1.28607e-23        1.17010e-23        1.40204e-23
1947.77        1.29184e-23        1.17538e-23        1.40831e-23
1954.72        1.29764e-23        1.18069e-23        1.41460e-23
1961.69        1.30347e-23        1.18602e-23        1.42092e-23
1968.69        1.30932e-23        1.19138e-23        1.42726e-23
1975.71        1.31520e-23        1.19676e-23        1.43364e-23
1982.76        1.32111e-23        1.20216e-23        1.44005e-23
1989.83        1.32704e-23        1.20760e-23        1.44649e-23
1996.93        1.33301e-23        1.21305e-23        1.45296e-23
2004.05        1.33908e-23        1.21861e-23        1.45956e-23
2011.20        1.34526e-23        1.22426e-23        1.46626e-23
2018.38        1.35147e-23        1.22993e-23        1.47301e-23
2025.58        1.35770e-23        1.23562e-23        1.47978e-23
2032.80        1.36397e-23        1.24135e-23        1.48659e-23
2040.06        1.37026e-23        1.24710e-23        1.49343e-23
2047.33        1.37659e-23        1.25288e-23        1.50030e-23
2054.64        1.38295e-23        1.25869e-23        1.50721e-23
2061.97        1.38934e-23        1.26453e-23        1.51415e-23
2069.32        1.39576e-23        1.27040e-23        1.52112e-23
2076.70        1.40221e-23        1.27630e-23        1.52813e-23
2084.11        1.40869e-23        1.28222e-23        1.53517e-23
2091.55        1.41521e-23        1.28817e-23        1.54224e-23
2099.01        1.42176e-23        1.29416e-23        1.54935e-23
2106.50        1.42833e-23        1.30017e-23        1.55650e-23
2114.01        1.43495e-23        1.30621e-23        1.56368e-23
2121.55        1.44159e-23        1.31229e-23        1.57089e-23
2129.12        1.44826e-23        1.31839e-23        1.57814e-23
2136.72        1.45497e-23        1.32452e-23        1.58542e-23
2144.34        1.46171e-23        1.33068e-23        1.59274e-23
2151.99        1.46849e-23        1.33688e-23        1.60010e-23
2159.66        1.47530e-23        1.34310e-23        1.60749e-23
2167.37        1.48214e-23        1.34936e-23        1.61492e-23
2175.10        1.48901e-23        1.35564e-23        1.62238e-23
2182.86        1.49592e-23        1.36196e-23        1.62988e-23
2190.65        1.50286e-23        1.36831e-23        1.63742e-23
2198.46        1.50984e-23        1.37469e-23        1.64499e-23
2206.31        1.51685e-23        1.38110e-23        1.65260e-23
2214.18        1.52390e-23        1.38754e-23        1.66025e-23
2222.07        1.53098e-23        1.39402e-23        1.66794e-23
2230.00        1.53809e-23        1.40052e-23        1.67566e-23
2237.96        1.54524e-23        1.40706e-23        1.68342e-23
2245.94        1.55243e-23        1.41363e-23        1.69122e-23
2253.95        1.55965e-23        1.42024e-23        1.69906e-23
2261.99        1.56691e-23        1.42688e-23        1.70694e-23
2270.06        1.57420e-23        1.43355e-23        1.71485e-23
2278.16        1.58153e-23        1.44025e-23        1.72280e-23
2286.29        1.58889e-23        1.44699e-23        1.73080e-23
2294.44        1.59630e-23        1.45376e-23        1.73883e-23
2302.63        1.60373e-23        1.46057e-23        1.74690e-23
2310.84        1.61121e-23        1.46741e-23        1.75501e-23
2319.09        1.61872e-23        1.47428e-23        1.76316e-23
2327.36        1.62627e-23        1.48119e-23        1.77135e-23
2335.66        1.63386e-23        1.48813e-23        1.77959e-23
2343.99        1.64148e-23        1.49510e-23        1.78786e-23
2352.36        1.64914e-23        1.50212e-23        1.79617e-23
2360.75        1.65685e-23        1.50916e-23        1.80453e-23
2369.17        1.66458e-23        1.51625e-23        1.81292e-23
2377.62        1.67236e-23        1.52336e-23        1.82136e-23
2386.10        1.68018e-23        1.53052e-23        1.82984e-23
2394.62        1.68803e-23        1.53771e-23        1.83836e-23
2403.16        1.69593e-23        1.54493e-23        1.84692e-23
2411.73        1.70386e-23        1.55220e-23        1.85553e-23
2420.33        1.71183e-23        1.55949e-23        1.86418e-23
2428.97        1.71985e-23        1.56683e-23        1.87287e-23
2437.63        1.72790e-23        1.57420e-23        1.88160e-23
2446.33        1.73599e-23        1.58161e-23        1.89038e-23
2455.06        1.74413e-23        1.58906e-23        1.89920e-23
2463.81        1.75230e-23        1.59654e-23        1.90806e-23
2472.60        1.76052e-23        1.60406e-23        1.91697e-23
2481.42        1.76877e-23        1.61162e-23        1.92593e-23
2490.28        1.77707e-23        1.61922e-23        1.93492e-23
2499.16        1.78541e-23        1.62686e-23        1.94397e-23
2508.08        1.79379e-23        1.63453e-23        1.95305e-23
2517.02        1.80222e-23        1.64225e-23        1.96219e-23
2526.00        1.81068e-23        1.65000e-23        1.97136e-23
2535.01        1.81919e-23        1.65779e-23        1.98059e-23
2544.06        1.82774e-23        1.66562e-23        1.98986e-23
2553.13        1.83633e-23        1.67350e-23        1.99917e-23
2562.24        1.84497e-23        1.68141e-23        2.00853e-23
2571.38        1.85365e-23        1.68936e-23        2.01794e-23
2580.55        1.86237e-23        1.69735e-23        2.02740e-23
2589.76        1.87114e-23        1.70538e-23        2.03690e-23
2599.00        1.87995e-23        1.71345e-23        2.04645e-23
2608.27        1.88880e-23        1.72156e-23        2.05604e-23
2617.57        1.89770e-23        1.72971e-23        2.06568e-23
2626.91        1.90664e-23        1.73791e-23        2.07538e-23
2636.28        1.91563e-23        1.74614e-23        2.08511e-23
2645.69        1.92466e-23        1.75442e-23        2.09490e-23
2655.13        1.93374e-23        1.76273e-23        2.10474e-23
2664.60        1.94286e-23        1.77109e-23        2.11462e-23
2674.10        1.95202e-23        1.77950e-23        2.12455e-23
2683.64        1.96123e-23        1.78794e-23        2.13453e-23
2693.22        1.97049e-23        1.79642e-23        2.14456e-23
2702.82        1.97980e-23        1.80495e-23        2.15464e-23
2712.47        1.98914e-23        1.81352e-23        2.16477e-23
2722.14        1.99854e-23        1.82213e-23        2.17495e-23
2731.85        2.00798e-23        1.83079e-23        2.18517e-23
2741.60        2.01747e-23        1.83949e-23        2.19545e-23
2751.38        2.02701e-23        1.84823e-23        2.20578e-23
2761.19        2.03659e-23        1.85702e-23        2.21616e-23
2771.04        2.04622e-23        1.86585e-23        2.22659e-23
2780.93        2.05589e-23        1.87472e-23        2.23707e-23
2790.85        2.06562e-23        1.88364e-23        2.24760e-23
2800.81        2.07539e-23        1.89260e-23        2.25818e-23
2810.80        2.08521e-23        1.90160e-23        2.26881e-23
2820.83        2.09507e-23        1.91065e-23        2.27950e-23
2830.89        2.10499e-23        1.91975e-23        2.29023e-23
2840.99        2.11495e-23        1.92889e-23        2.30102e-23
2851.12        2.12497e-23        1.93807e-23        2.31186e-23
2861.29        2.13503e-23        1.94730e-23        2.32275e-23
2871.50        2.14514e-23        1.95658e-23        2.33370e-23
2881.74        2.15530e-23        1.96590e-23        2.34470e-23
2892.02        2.16550e-23        1.97526e-23        2.35575e-23
2902.34        2.17576e-23        1.98468e-23        2.36685e-23
2912.69        2.18607e-23        1.99413e-23        2.37800e-23
2923.09        2.19643e-23        2.00364e-23        2.38921e-23
2933.51        2.20683e-23        2.01319e-23        2.40048e-23
2943.98        2.21729e-23        2.02278e-23        2.41179e-23
2954.48        2.22780e-23        2.03243e-23        2.42316e-23
2965.02        2.23835e-23        2.04212e-23        2.43459e-23
2975.60        2.24896e-23        2.05185e-23        2.44607e-23
2986.21        2.25962e-23        2.06164e-23        2.45760e-23
2996.87        2.27033e-23        2.07147e-23        2.46919e-23
3007.56        2.28129e-23        2.08152e-23        2.48107e-23
3018.29        2.29240e-23        2.09170e-23        2.49311e-23
3029.05        2.30356e-23        2.10192e-23        2.50521e-23
3039.86        2.31478e-23        2.11220e-23        2.51736e-23
3050.70        2.32606e-23        2.12253e-23        2.52958e-23
3061.59        2.33739e-23        2.13292e-23        2.54186e-23
3072.51        2.34878e-23        2.14335e-23        2.55421e-23
3083.47        2.36022e-23        2.15384e-23        2.56661e-23
3094.47        2.37173e-23        2.16438e-23        2.57907e-23
3105.51        2.38329e-23        2.17497e-23        2.59160e-23
3116.59        2.39490e-23        2.18562e-23        2.60419e-23
3127.70        2.40658e-23        2.19632e-23        2.61684e-23
3138.86        2.41831e-23        2.20708e-23        2.62955e-23
3150.06        2.43011e-23        2.21789e-23        2.64233e-23
3161.30        2.44196e-23        2.22875e-23        2.65517e-23
3172.57        2.45387e-23        2.23967e-23        2.66807e-23
3183.89        2.46584e-23        2.25064e-23        2.68104e-23
3195.25        2.47787e-23        2.26167e-23        2.69408e-23
3206.65        2.48996e-23        2.27275e-23        2.70718e-23
3218.09        2.50212e-23        2.28389e-23        2.72034e-23
3229.57        2.51433e-23        2.29509e-23        2.73357e-23
3241.09        2.52660e-23        2.30634e-23        2.74686e-23
3252.65        2.53894e-23        2.31765e-23        2.76022e-23
3264.25        2.55134e-23        2.32902e-23        2.77365e-23
3275.90        2.56380e-23        2.34045e-23        2.78715e-23
3287.59        2.57632e-23        2.35193e-23        2.80071e-23
3299.31        2.58890e-23        2.36347e-23        2.81434e-23
3311.08        2.60155e-23        2.37507e-23        2.82803e-23
3322.89        2.61426e-23        2.38673e-23        2.84180e-23
3334.75        2.62704e-23        2.39844e-23        2.85563e-23
3346.65        2.63988e-23        2.41022e-23        2.86954e-23
3358.58        2.65278e-23        2.42205e-23        2.88351e-23
3370.57        2.66575e-23        2.43395e-23        2.89755e-23
3382.59        2.67878e-23        2.44590e-23        2.91166e-23
3394.66        2.69188e-23        2.45792e-23        2.92584e-23
3406.77        2.70504e-23        2.46999e-23        2.94009e-23
3418.92        2.71827e-23        2.48213e-23        2.95442e-23
3431.12        2.73157e-23        2.49433e-23        2.96881e-23
3443.36        2.74493e-23        2.50659e-23        2.98328e-23
3455.64        2.75836e-23        2.51891e-23        2.99781e-23
3467.97        2.77186e-23        2.53130e-23        3.01242e-23
3480.34        2.78543e-23        2.54374e-23        3.02711e-23
3492.75        2.79906e-23        2.55625e-23        3.04186e-23
3505.21        2.81276e-23        2.56883e-23        3.05669e-23
3517.72        2.82653e-23        2.58146e-23        3.07159e-23
3530.27        2.84037e-23        2.59416e-23        3.08657e-23
3542.86        2.85428e-23        2.60693e-23        3.10162e-23
3555.50        2.86825e-23        2.61976e-23        3.11675e-23
3568.18        2.88230e-23        2.63265e-23        3.13195e-23
3580.91        2.89642e-23        2.64561e-23        3.14723e-23
3593.69        2.91061e-23        2.65863e-23        3.16258e-23
3606.51        2.92487e-23        2.67172e-23        3.17801e-23
3619.37        2.93920e-23        2.68488e-23        3.19351e-23
3632.28        2.95360e-23        2.69810e-23        3.20909e-23
3645.24        2.96807e-23        2.71139e-23        3.22475e-23
3658.25        2.98262e-23        2.72475e-23        3.24049e-23
3671.30        2.99724e-23        2.73817e-23        3.25630e-23
3684.39        3.01193e-23        2.75166e-23        3.27220e-23
3697.54        3.02670e-23        2.76522e-23        3.28817e-23
3710.73        3.04153e-23        2.77885e-23        3.30422e-23
3723.96        3.05645e-23        2.79254e-23        3.32035e-23
3737.25        3.07143e-23        2.80631e-23        3.33656e-23
3750.58        3.08650e-23        2.82014e-23        3.35285e-23
3763.96        3.10163e-23        2.83405e-23        3.36922e-23
3777.39        3.11685e-23        2.84802e-23        3.38567e-23
3790.86        3.13214e-23        2.86206e-23        3.40221e-23
3804.39        3.14750e-23        2.87618e-23        3.41882e-23
3817.96        3.16294e-23        2.89036e-23        3.43552e-23
3831.58        3.17846e-23        2.90462e-23        3.45230e-23
3845.25        3.19405e-23        2.91895e-23        3.46916e-23
3858.97        3.20972e-23        2.93335e-23        3.48610e-23
3872.73        3.22547e-23        2.94782e-23        3.50313e-23
3886.55        3.24130e-23        2.96236e-23        3.52024e-23
3900.41        3.25721e-23        2.97698e-23        3.53744e-23
3914.33        3.27319e-23        2.99167e-23        3.55472e-23
3928.29        3.28926e-23        3.00644e-23        3.57208e-23
3942.30        3.30540e-23        3.02128e-23        3.58953e-23
3956.37        3.32163e-23        3.03619e-23        3.60707e-23
3970.48        3.33793e-23        3.05117e-23        3.62469e-23
3984.65        3.35432e-23        3.06624e-23        3.64240e-23
3998.86        3.37078e-23        3.08137e-23        3.66019e-23
4013.13        3.38758e-23        3.09679e-23        3.67837e-23
4027.44        3.40448e-23        3.11230e-23        3.69666e-23
4041.81        3.42147e-23        3.12790e-23        3.71504e-23
4056.23        3.43855e-23        3.14357e-23        3.73352e-23
4070.70        3.45571e-23        3.15933e-23        3.75209e-23
4085.22        3.47296e-23        3.17516e-23        3.77076e-23
4099.79        3.49030e-23        3.19108e-23        3.78951e-23
4114.42        3.50772e-23        3.20707e-23        3.80837e-23
4129.10        3.52524e-23        3.22315e-23        3.82732e-23
4143.83        3.54284e-23        3.23931e-23        3.84636e-23
4158.61        3.56053e-23        3.25556e-23        3.86550e-23
4173.44        3.57831e-23        3.27189e-23        3.88474e-23
4188.33        3.59618e-23        3.28830e-23        3.90407e-23
4203.27        3.61415e-23        3.30479e-23        3.92350e-23
4218.27        3.63220e-23        3.32137e-23        3.94303e-23
4233.32        3.65034e-23        3.33803e-23        3.96266e-23
4248.42        3.66858e-23        3.35478e-23        3.98238e-23
4263.57        3.68691e-23        3.37161e-23        4.00221e-23
4278.78        3.70533e-23        3.38853e-23        4.02213e-23
4294.05        3.72385e-23        3.40554e-23        4.04216e-23
4309.37        3.74246e-23        3.42263e-23        4.06228e-23
4324.74        3.76116e-23        3.43981e-23        4.08251e-23
4340.17        3.77996e-23        3.45708e-23        4.10284e-23
4355.65        3.79885e-23        3.47443e-23        4.12327e-23
4371.19        3.81784e-23        3.49187e-23        4.14380e-23
4386.78        3.83692e-23        3.50941e-23        4.16444e-23
4402.43        3.85610e-23        3.52703e-23        4.18517e-23
4418.14        3.87538e-23        3.54474e-23        4.20602e-23
4433.90        3.89475e-23        3.56254e-23        4.22696e-23
4449.71        3.91422e-23        3.58043e-23        4.24802e-23
4465.59        3.93379e-23        3.59841e-23        4.26917e-23
4481.52        3.95346e-23        3.61649e-23        4.29044e-23
4497.51        3.97323e-23        3.63465e-23        4.31180e-23
4513.55        3.99309e-23        3.65291e-23        4.33328e-23
4529.65        4.01306e-23        3.67126e-23        4.35486e-23
4545.81        4.03313e-23        3.68970e-23        4.37655e-23
4562.03        4.05329e-23        3.70824e-23        4.39835e-23
4578.30        4.07356e-23        3.72687e-23        4.42026e-23
4594.63        4.09393e-23        3.74559e-23        4.44227e-23
4611.02        4.11440e-23        3.76441e-23        4.46440e-23
4627.47        4.13498e-23        3.78332e-23        4.48663e-23
4643.98        4.15565e-23        3.80233e-23        4.50898e-23
4660.55        4.17643e-23        3.82143e-23        4.53143e-23
4677.17        4.19732e-23        3.84063e-23        4.55400e-23
4693.86        4.21830e-23        3.85993e-23        4.57668e-23
4710.60        4.23940e-23        3.87933e-23        4.59947e-23
4727.41        4.26059e-23        3.89882e-23        4.62237e-23
4744.27        4.28190e-23        3.91841e-23        4.64539e-23
4761.20        4.30331e-23        3.93809e-23        4.66852e-23
4778.18        4.32482e-23        3.95788e-23        4.69176e-23
4795.23        4.34644e-23        3.97777e-23        4.71512e-23
4812.33        4.36817e-23        3.99775e-23        4.73859e-23
4829.50        4.39001e-23        4.01784e-23        4.76218e-23
4846.73        4.41195e-23        4.03802e-23        4.78589e-23
4864.02        4.43401e-23        4.05831e-23        4.80971e-23
4881.37        4.45617e-23        4.07869e-23        4.83364e-23
4898.79        4.47844e-23        4.09918e-23        4.85770e-23
4916.26        4.50082e-23        4.11977e-23        4.88187e-23
4933.80        4.52331e-23        4.14047e-23        4.90616e-23
4951.40        4.54591e-23        4.16126e-23        4.93056e-23
4969.06        4.56862e-23        4.18216e-23        4.95509e-23
4986.79        4.59145e-23        4.20316e-23        4.97973e-23
5004.58        4.61452e-23        4.22438e-23        5.00466e-23
5022.43        4.63811e-23        4.24605e-23        5.03016e-23
5040.35        4.66182e-23        4.26784e-23        5.05580e-23
5058.33        4.68565e-23        4.28973e-23        5.08156e-23
5076.38        4.70960e-23        4.31174e-23        5.10745e-23
5094.49        4.73367e-23        4.33386e-23        5.13348e-23
5112.66        4.75787e-23        4.35610e-23        5.15964e-23
5130.90        4.78219e-23        4.37845e-23        5.18593e-23
5149.20        4.80663e-23        4.40091e-23        5.21236e-23
5167.57        4.83120e-23        4.42349e-23        5.23892e-23
5186.01        4.85590e-23        4.44618e-23        5.26561e-23
5204.51        4.88072e-23        4.46900e-23        5.29244e-23
5223.07        4.90567e-23        4.49193e-23        5.31941e-23
5241.70        4.93074e-23        4.51498e-23        5.34651e-23
5260.40        4.95595e-23        4.53814e-23        5.37375e-23
5279.17        4.98128e-23        4.56143e-23        5.40113e-23
5298.00        5.00674e-23        4.58483e-23        5.42865e-23
5316.90        5.03234e-23        4.60836e-23        5.45631e-23
5335.87        5.05806e-23        4.63201e-23        5.48411e-23
5354.90        5.08391e-23        4.65578e-23        5.51205e-23
5374.01        5.10990e-23        4.67967e-23        5.54013e-23
5393.18        5.13602e-23        4.70368e-23        5.56836e-23
5412.42        5.16228e-23        4.72782e-23        5.59673e-23
5431.73        5.18866e-23        4.75209e-23        5.62524e-23
5451.10        5.21519e-23        4.77647e-23        5.65390e-23
5470.55        5.24185e-23        4.80099e-23        5.68270e-23
5490.06        5.26864e-23        4.82563e-23        5.71165e-23
5509.65        5.29557e-23        4.85039e-23        5.74075e-23
5529.30        5.32264e-23        4.87529e-23        5.77000e-23
5549.03        5.34985e-23        4.90031e-23        5.79939e-23
5568.82        5.37720e-23        4.92546e-23        5.82893e-23
5588.69        5.40468e-23        4.95074e-23        5.85862e-23
5608.63        5.43231e-23        4.97615e-23        5.88847e-23
5628.64        5.46008e-23        5.00170e-23        5.91846e-23
5648.72        5.48799e-23        5.02737e-23        5.94861e-23
5668.87        5.51604e-23        5.05318e-23        5.97891e-23
5689.09        5.54424e-23        5.07911e-23        6.00937e-23
5709.38        5.57258e-23        5.10519e-23        6.03998e-23
5729.75        5.60107e-23        5.13139e-23        6.07074e-23
5750.19        5.62970e-23        5.15774e-23        6.10166e-23
5770.70        5.65848e-23        5.18421e-23        6.13274e-23
5791.29        5.68740e-23        5.21083e-23        6.16397e-23
5811.95        5.71647e-23        5.23758e-23        6.19537e-23
5832.68        5.74569e-23        5.26446e-23        6.22692e-23
5853.49        5.77506e-23        5.29149e-23        6.25863e-23
5874.37        5.80458e-23        5.31866e-23        6.29051e-23
5895.33        5.83425e-23        5.34596e-23        6.32254e-23
5916.36        5.86407e-23        5.37341e-23        6.35474e-23
5937.47        5.89405e-23        5.40099e-23        6.38710e-23
5958.65        5.92417e-23        5.42872e-23        6.41962e-23
5979.90        5.95445e-23        5.45659e-23        6.45231e-23
6001.24        5.98491e-23        5.48462e-23        6.48519e-23
6022.64        6.01582e-23        5.51306e-23        6.51858e-23
6044.13        6.04689e-23        5.54164e-23        6.55214e-23
6065.69        6.07812e-23        5.57037e-23        6.58588e-23
6087.33        6.10952e-23        5.59925e-23        6.61979e-23
6109.05        6.14108e-23        5.62828e-23        6.65387e-23
6130.84        6.17280e-23        5.65746e-23        6.68813e-23
6152.71        6.20468e-23        5.68680e-23        6.72257e-23
6174.66        6.23673e-23        5.71628e-23        6.75718e-23
6196.69        6.26895e-23        5.74592e-23        6.79197e-23
6218.79        6.30133e-23        5.77572e-23        6.82694e-23
6240.98        6.33388e-23        5.80566e-23        6.86209e-23
6263.24        6.36659e-23        5.83577e-23        6.89742e-23
6285.58        6.39948e-23        5.86603e-23        6.93293e-23
6308.01        6.43253e-23        5.89644e-23        6.96862e-23
6330.51        6.46575e-23        5.92702e-23        7.00449e-23
6353.09        6.49915e-23        5.95775e-23        7.04055e-23
6375.76        6.53271e-23        5.98864e-23        7.07678e-23
6398.50        6.56645e-23        6.01969e-23        7.11321e-23
6421.33        6.60035e-23        6.05090e-23        7.14981e-23
6444.23        6.63443e-23        6.08226e-23        7.18661e-23
6467.22        6.66869e-23        6.11379e-23        7.22358e-23
6490.29        6.70312e-23        6.14549e-23        7.26075e-23
6513.45        6.73772e-23        6.17734e-23        7.29810e-23
6536.68        6.77250e-23        6.20936e-23        7.33565e-23
6560.00        6.80746e-23        6.24154e-23        7.37338e-23
6583.40        6.84259e-23        6.27388e-23        7.41130e-23
6606.89        6.87790e-23        6.30639e-23        7.44941e-23
6630.46        6.91339e-23        6.33907e-23        7.48771e-23
6654.11        6.94905e-23        6.37191e-23        7.52620e-23
6677.85        6.98490e-23        6.40491e-23        7.56489e-23
6701.67        7.02093e-23        6.43809e-23        7.60377e-23
6725.58        7.05714e-23        6.47143e-23        7.64284e-23
6749.57        7.09352e-23        6.50494e-23        7.68211e-23
6773.65        7.13009e-23        6.53862e-23        7.72157e-23
6797.81        7.16685e-23        6.57247e-23        7.76123e-23
6822.06        7.20378e-23        6.60649e-23        7.80108e-23
6846.40        7.24090e-23        6.64068e-23        7.84113e-23
6870.82        7.27821e-23        6.67504e-23        7.88138e-23
6895.34        7.31570e-23        6.70957e-23        7.92182e-23
6919.93        7.35337e-23        6.74427e-23        7.96247e-23
6944.62        7.39123e-23        6.77915e-23        8.00331e-23
6969.39        7.42928e-23        6.81420e-23        8.04435e-23
6994.26        7.46751e-23        6.84942e-23        8.08559e-23
7019.21        7.50593e-23        6.88482e-23        8.12704e-23
7044.25        7.54454e-23        6.92039e-23        8.16868e-23
7069.38        7.58334e-23        6.95614e-23        8.21053e-23
7094.60        7.62232e-23        6.99207e-23        8.25258e-23
7119.90        7.66150e-23        7.02817e-23        8.29484e-23
7145.30        7.70088e-23        7.06445e-23        8.33730e-23
7170.79        7.74044e-23        7.10092e-23        8.37997e-23
7196.37        7.78020e-23        7.13756e-23        8.42284e-23
7222.05        7.82016e-23        7.17439e-23        8.46593e-23
7247.81        7.86031e-23        7.21139e-23        8.50923e-23
7273.67        7.90066e-23        7.24859e-23        8.55273e-23
7299.61        7.94121e-23        7.28596e-23        8.59645e-23
7325.65        7.98196e-23        7.32353e-23        8.64039e-23
7351.79        8.02291e-23        7.36128e-23        8.68454e-23
7378.01        8.06406e-23        7.39921e-23        8.72890e-23
7404.33        8.10541e-23        7.43734e-23        8.77348e-23
7430.75        8.14697e-23        7.47566e-23        8.81828e-23
7457.26        8.18873e-23        7.51416e-23        8.86330e-23
7483.86        8.23070e-23        7.55286e-23        8.90854e-23
7510.56        8.27288e-23        7.59176e-23        8.95401e-23
7537.35        8.31527e-23        7.63085e-23        8.99969e-23
7564.24        8.35787e-23        7.67013e-23        9.04560e-23
7591.22        8.40067e-23        7.70961e-23        9.09174e-23
7618.30        8.44369e-23        7.74929e-23        9.13810e-23
7645.48        8.48693e-23        7.78916e-23        9.18469e-23
7672.75        8.53038e-23        7.82924e-23        9.23151e-23
7700.13        8.57404e-23        7.86952e-23        9.27857e-23
7727.60        8.61792e-23        7.91000e-23        9.32585e-23
7755.16        8.66202e-23        7.95068e-23        9.37337e-23
7782.83        8.70634e-23        7.99157e-23        9.42112e-23
7810.59        8.75088e-23        8.03266e-23        9.46910e-23
7838.46        8.79565e-23        8.07397e-23        9.51733e-23
7866.42        8.84063e-23        8.11548e-23        9.56579e-23
7894.48        8.88585e-23        8.15719e-23        9.61450e-23
7922.64        8.93128e-23        8.19912e-23        9.66344e-23
7950.91        8.97695e-23        8.24127e-23        9.71263e-23
7979.27        9.02284e-23        8.28362e-23        9.76206e-23
8007.74        9.06916e-23        8.32636e-23        9.81196e-23
8036.30        9.11624e-23        8.36977e-23        9.86271e-23
8064.97        9.16357e-23        8.41341e-23        9.91373e-23
8093.74        9.21114e-23        8.45727e-23        9.96500e-23
8122.61        9.25895e-23        8.50137e-23        1.00165e-22
8151.59        9.30701e-23        8.54569e-23        1.00683e-22
8180.67        9.35531e-23        8.59024e-23        1.01204e-22
8209.85        9.40387e-23        8.63502e-23        1.01727e-22
8239.14        9.45267e-23        8.68003e-23        1.02253e-22
8268.53        9.50172e-23        8.72527e-23        1.02782e-22
8298.03        9.55102e-23        8.77074e-23        1.03313e-22
8327.63        9.60057e-23        8.81645e-23        1.03847e-22
8357.34        9.65037e-23        8.86239e-23        1.04383e-22
8387.15        9.70042e-23        8.90857e-23        1.04923e-22
8417.07        9.75073e-23        8.95498e-23        1.05465e-22
8447.10        9.80129e-23        9.00163e-23        1.06010e-22
8477.23        9.85210e-23        9.04851e-23        1.06557e-22
8507.48        9.90317e-23        9.09563e-23        1.07107e-22
8537.82        9.95450e-23        9.14299e-23        1.07660e-22
8568.28        1.00061e-22        9.19059e-23        1.08216e-22
8598.85        1.00579e-22        9.23843e-23        1.08774e-22
8629.52        1.01100e-22        9.28651e-23        1.09335e-22
8660.31        1.01624e-22        9.33483e-23        1.09899e-22
8691.20        1.02150e-22        9.38340e-23        1.10466e-22
8722.21        1.02679e-22        9.43220e-23        1.11035e-22
8753.32        1.03210e-22        9.48125e-23        1.11608e-22
8784.55        1.03744e-22        9.53054e-23        1.12183e-22
8815.89        1.04281e-22        9.58008e-23        1.12761e-22
8847.34        1.04820e-22        9.62986e-23        1.13341e-22
8878.90        1.05362e-22        9.67989e-23        1.13925e-22
8910.57        1.05906e-22        9.73016e-23        1.14511e-22
8942.36        1.06454e-22        9.78068e-23        1.15100e-22
8974.26        1.07003e-22        9.83145e-23        1.15692e-22
9006.28        1.07556e-22        9.88247e-23        1.16287e-22
9038.40        1.08111e-22        9.93373e-23        1.16885e-22
9070.65        1.08669e-22        9.98524e-23        1.17485e-22
9103.01        1.09229e-22        1.00370e-22        1.18089e-22
9135.48        1.09792e-22        1.00890e-22        1.18695e-22
9168.07        1.10358e-22        1.01413e-22        1.19304e-22
9200.77        1.10927e-22        1.01938e-22        1.19916e-22
9233.60        1.11498e-22        1.02466e-22        1.20531e-22
9266.54        1.12073e-22        1.02996e-22        1.21149e-22
9299.59        1.12649e-22        1.03529e-22        1.21770e-22
9332.77        1.13229e-22        1.04065e-22        1.22394e-22
9366.06        1.13812e-22        1.04603e-22        1.23020e-22
9399.47        1.14397e-22        1.05144e-22        1.23650e-22
9433.01        1.14985e-22        1.05687e-22        1.24283e-22
9466.66        1.15576e-22        1.06233e-22        1.24919e-22
9500.43        1.16170e-22        1.06782e-22        1.25558e-22
9534.32        1.16767e-22        1.07334e-22        1.26200e-22
9568.33        1.17366e-22        1.07888e-22        1.26845e-22
9602.47        1.17969e-22        1.08445e-22        1.27493e-22
9636.72        1.18574e-22        1.09004e-22        1.28144e-22
9671.10        1.19183e-22        1.09567e-22        1.28799e-22
9705.60        1.19794e-22        1.10132e-22        1.29456e-22
9740.22        1.20409e-22        1.10700e-22        1.30117e-22
9774.97        1.21026e-22        1.11271e-22        1.30781e-22
9809.84        1.21646e-22        1.11844e-22        1.31448e-22
9844.84        1.22270e-22        1.12421e-22        1.32119e-22
9879.96        1.22896e-22        1.13000e-22        1.32792e-22
9915.20        1.23525e-22        1.13582e-22        1.33469e-22
9950.57        1.24158e-22        1.14167e-22        1.34149e-22
9986.07        1.24794e-22        1.14755e-22        1.34833e-22


==> anc/ww_3fhl_constraints_one.txt <==
#DM constraints, ww, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 81.00        4.05714e-25        3.62775e-25        4.48653e-25
 81.29        4.02789e-25        3.60164e-25        4.45415e-25
 81.58        3.99945e-25        3.57624e-25        4.42265e-25
 81.87        3.97177e-25        3.55153e-25        4.39201e-25
 82.16        3.94483e-25        3.52748e-25        4.36218e-25
 82.46        3.91862e-25        3.50408e-25        4.33315e-25
 82.75        3.89309e-25        3.48129e-25        4.30489e-25
 83.04        3.86823e-25        3.45910e-25        4.27736e-25
 83.34        3.84402e-25        3.43748e-25        4.25055e-25
 83.64        3.82043e-25        3.41643e-25        4.22443e-25
 83.94        3.79745e-25        3.39592e-25        4.19898e-25
 84.24        3.77505e-25        3.37593e-25        4.17418e-25
 84.54        3.75322e-25        3.35644e-25        4.15001e-25
 84.84        3.73194e-25        3.33745e-25        4.12644e-25
 85.14        3.71120e-25        3.31893e-25        4.10346e-25
 85.44        3.69096e-25        3.30087e-25        4.08105e-25
 85.75        3.67123e-25        3.28326e-25        4.05920e-25
 86.05        3.65198e-25        3.26609e-25        4.03788e-25
 86.36        3.63320e-25        3.24933e-25        4.01708e-25
 86.67        3.61488e-25        3.23298e-25        3.99678e-25
 86.98        3.59701e-25        3.21703e-25        3.97698e-25
 87.29        3.57956e-25        3.20146e-25        3.95765e-25
 87.60        3.56253e-25        3.18627e-25        3.93879e-25
 87.91        3.54591e-25        3.17144e-25        3.92037e-25
 88.23        3.52968e-25        3.15696e-25        3.90239e-25
 88.54        3.51383e-25        3.14283e-25        3.88484e-25
 88.86        3.49836e-25        3.12903e-25        3.86770e-25
 89.17        3.48326e-25        3.11555e-25        3.85096e-25
 89.49        3.46850e-25        3.10239e-25        3.83461e-25
 89.81        3.45409e-25        3.08954e-25        3.81864e-25
 90.13        3.44002e-25        3.07699e-25        3.80305e-25
 90.45        3.42627e-25        3.06473e-25        3.78781e-25
 90.78        3.41284e-25        3.05275e-25        3.77293e-25
 91.10        3.39972e-25        3.04105e-25        3.75839e-25
 91.43        3.38690e-25        3.02962e-25        3.74418e-25
 91.75        3.37438e-25        3.01846e-25        3.73030e-25
 92.08        3.36214e-25        3.00755e-25        3.71674e-25
 92.41        3.35019e-25        2.99689e-25        3.70348e-25
 92.74        3.33850e-25        2.98647e-25        3.69053e-25
 93.07        3.32708e-25        2.97630e-25        3.67787e-25
 93.40        3.31593e-25        2.96635e-25        3.66550e-25
 93.73        3.30502e-25        2.95664e-25        3.65341e-25
 94.07        3.29437e-25        2.94714e-25        3.64160e-25
 94.40        3.28396e-25        2.93786e-25        3.63005e-25
 94.74        3.27378e-25        2.92879e-25        3.61876e-25
 95.08        3.26383e-25        2.91993e-25        3.60773e-25
 95.42        3.25411e-25        2.91127e-25        3.59695e-25
 95.76        3.24462e-25        2.90281e-25        3.58642e-25
 96.10        3.23533e-25        2.89454e-25        3.57612e-25
 96.44        3.22626e-25        2.88646e-25        3.56605e-25
 96.79        3.21739e-25        2.87857e-25        3.55622e-25
 97.13        3.20873e-25        2.87085e-25        3.54661e-25
 97.48        3.20026e-25        2.86332e-25        3.53721e-25
 97.83        3.19199e-25        2.85595e-25        3.52803e-25
 98.17        3.18391e-25        2.84876e-25        3.51906e-25
 98.52        3.17601e-25        2.84172e-25        3.51029e-25
 98.88        3.16829e-25        2.83486e-25        3.50172e-25
 99.23        3.16075e-25        2.82815e-25        3.49335e-25
 99.58        3.15338e-25        2.82159e-25        3.48518e-25
 99.94        3.14619e-25        2.81519e-25        3.47719e-25
100.29        3.13916e-25        2.80894e-25        3.46938e-25
100.65        3.13229e-25        2.80283e-25        3.46176e-25
101.01        3.12559e-25        2.79687e-25        3.45431e-25
101.37        3.11904e-25        2.79105e-25        3.44703e-25
101.73        3.11265e-25        2.78536e-25        3.43993e-25
102.10        3.10640e-25        2.77982e-25        3.43299e-25
102.46        3.10031e-25        2.77440e-25        3.42622e-25
102.83        3.09436e-25        2.76911e-25        3.41961e-25
103.19        3.08855e-25        2.76395e-25        3.41315e-25
103.56        3.08289e-25        2.75892e-25        3.40685e-25
103.93        3.07736e-25        2.75401e-25        3.40070e-25
104.30        3.07196e-25        2.74922e-25        3.39470e-25
104.67        3.06670e-25        2.74455e-25        3.38885e-25
105.05        3.06156e-25        2.73999e-25        3.38314e-25
105.42        3.05656e-25        2.73555e-25        3.37757e-25
105.80        3.05168e-25        2.73122e-25        3.37214e-25
106.17        3.04692e-25        2.72700e-25        3.36684e-25
106.55        3.04228e-25        2.72288e-25        3.36168e-25
106.93        3.03776e-25        2.71888e-25        3.35665e-25
107.32        3.03336e-25        2.71498e-25        3.35175e-25
107.70        3.02907e-25        2.71118e-25        3.34697e-25
108.08        3.02490e-25        2.70748e-25        3.34232e-25
108.47        3.02083e-25        2.70388e-25        3.33779e-25
108.85        3.01687e-25        2.70037e-25        3.33338e-25
109.24        3.01302e-25        2.69697e-25        3.32908e-25
109.63        3.00928e-25        2.69365e-25        3.32491e-25
110.02        3.00564e-25        2.69043e-25        3.32084e-25
110.42        3.00210e-25        2.68730e-25        3.31689e-25
110.81        2.99866e-25        2.68426e-25        3.31305e-25
111.21        2.99532e-25        2.68131e-25        3.30932e-25
111.60        2.99207e-25        2.67844e-25        3.30570e-25
112.00        2.98892e-25        2.67566e-25        3.30218e-25
112.40        2.98586e-25        2.67296e-25        3.29876e-25
112.80        2.98290e-25        2.67035e-25        3.29544e-25
113.20        2.98002e-25        2.66782e-25        3.29223e-25
113.61        2.97724e-25        2.66536e-25        3.28911e-25
114.01        2.97454e-25        2.66299e-25        3.28609e-25
114.42        2.97193e-25        2.66069e-25        3.28317e-25
114.83        2.96940e-25        2.65847e-25        3.28034e-25
115.24        2.96696e-25        2.65632e-25        3.27760e-25
115.65        2.96460e-25        2.65425e-25        3.27495e-25
116.06        2.96232e-25        2.65225e-25        3.27239e-25
116.47        2.96012e-25        2.65032e-25        3.26992e-25
116.89        2.95800e-25        2.64846e-25        3.26754e-25
117.31        2.95596e-25        2.64667e-25        3.26524e-25
117.73        2.95399e-25        2.64495e-25        3.26303e-25
118.15        2.95210e-25        2.64330e-25        3.26090e-25
118.57        2.95028e-25        2.64171e-25        3.25885e-25
118.99        2.94854e-25        2.64019e-25        3.25688e-25
119.41        2.94687e-25        2.63874e-25        3.25500e-25
119.84        2.94527e-25        2.63735e-25        3.25319e-25
120.27        2.94374e-25        2.63602e-25        3.25145e-25
120.70        2.94227e-25        2.63475e-25        3.24980e-25
121.13        2.94088e-25        2.63354e-25        3.24822e-25
121.56        2.93955e-25        2.63240e-25        3.24671e-25
121.99        2.93829e-25        2.63131e-25        3.24527e-25
122.43        2.93710e-25        2.63028e-25        3.24391e-25
122.87        2.93597e-25        2.62931e-25        3.24262e-25
123.30        2.93490e-25        2.62840e-25        3.24140e-25
123.74        2.93389e-25        2.62754e-25        3.24024e-25
124.18        2.93295e-25        2.62674e-25        3.23916e-25
124.63        2.93206e-25        2.62599e-25        3.23814e-25
125.07        2.93124e-25        2.62529e-25        3.23719e-25
125.52        2.93048e-25        2.62465e-25        3.23630e-25
125.97        2.92977e-25        2.62406e-25        3.23548e-25
126.42        2.92912e-25        2.62353e-25        3.23472e-25
126.87        2.92853e-25        2.62304e-25        3.23402e-25
127.32        2.92800e-25        2.62260e-25        3.23339e-25
127.77        2.92752e-25        2.62222e-25        3.23282e-25
128.23        2.92709e-25        2.62188e-25        3.23230e-25
128.69        2.92672e-25        2.62159e-25        3.23185e-25
129.15        2.92640e-25        2.62135e-25        3.23145e-25
129.61        2.92614e-25        2.62116e-25        3.23111e-25
130.07        2.92592e-25        2.62101e-25        3.23083e-25
130.53        2.92576e-25        2.62091e-25        3.23061e-25
131.00        2.92565e-25        2.62086e-25        3.23044e-25
131.47        2.92559e-25        2.62085e-25        3.23033e-25
131.93        2.92559e-25        2.62089e-25        3.23029e-25
132.41        2.92564e-25        2.62099e-25        3.23030e-25
132.88        2.92576e-25        2.62113e-25        3.23038e-25
133.35        2.92592e-25        2.62133e-25        3.23052e-25
133.83        2.92615e-25        2.62158e-25        3.23073e-25
134.31        2.92644e-25        2.62188e-25        3.23100e-25
134.78        2.92679e-25        2.62224e-25        3.23134e-25
135.27        2.92721e-25        2.62266e-25        3.23175e-25
135.75        2.92768e-25        2.62314e-25        3.23223e-25
136.23        2.92823e-25        2.62367e-25        3.23278e-25
136.72        2.92883e-25        2.62426e-25        3.23341e-25
137.21        2.92951e-25        2.62491e-25        3.23411e-25
137.69        2.93025e-25        2.62563e-25        3.23488e-25
138.19        2.93107e-25        2.62640e-25        3.23573e-25
138.68        2.93195e-25        2.62724e-25        3.23666e-25
139.17        2.93291e-25        2.62815e-25        3.23767e-25
139.67        2.93394e-25        2.62912e-25        3.23876e-25
140.17        2.93504e-25        2.63016e-25        3.23993e-25
140.67        2.93622e-25        2.63126e-25        3.24118e-25
141.17        2.93747e-25        2.63243e-25        3.24252e-25
141.67        2.93879e-25        2.63366e-25        3.24392e-25
142.18        2.94018e-25        2.63495e-25        3.24541e-25
142.69        2.94164e-25        2.63631e-25        3.24697e-25
143.20        2.94316e-25        2.63772e-25        3.24860e-25
143.71        2.94474e-25        2.63919e-25        3.25029e-25
144.22        2.94638e-25        2.64071e-25        3.25206e-25
144.73        2.94808e-25        2.64228e-25        3.25389e-25
145.25        2.94984e-25        2.64391e-25        3.25578e-25
145.77        2.95166e-25        2.64558e-25        3.25773e-25
146.29        2.95352e-25        2.64731e-25        3.25974e-25
146.81        2.95544e-25        2.64908e-25        3.26180e-25
147.33        2.95741e-25        2.65089e-25        3.26392e-25
147.86        2.95942e-25        2.65275e-25        3.26609e-25
148.39        2.96148e-25        2.65464e-25        3.26831e-25
148.92        2.96358e-25        2.65658e-25        3.27058e-25
149.45        2.96573e-25        2.65855e-25        3.27290e-25
149.98        2.96791e-25        2.66056e-25        3.27526e-25
150.52        2.96980e-25        2.66230e-25        3.27731e-25
151.05        2.97172e-25        2.66405e-25        3.27938e-25
151.59        2.97367e-25        2.66584e-25        3.28150e-25
152.13        2.97566e-25        2.66767e-25        3.28365e-25
152.67        2.97769e-25        2.66953e-25        3.28586e-25
153.22        2.97977e-25        2.67143e-25        3.28810e-25
153.77        2.98188e-25        2.67336e-25        3.29039e-25
154.31        2.98403e-25        2.67534e-25        3.29273e-25
154.87        2.98623e-25        2.67735e-25        3.29512e-25
155.42        2.98847e-25        2.67940e-25        3.29755e-25
155.97        2.99076e-25        2.68148e-25        3.30003e-25
156.53        2.99309e-25        2.68361e-25        3.30256e-25
157.09        2.99546e-25        2.68579e-25        3.30514e-25
157.65        2.99788e-25        2.68800e-25        3.30777e-25
158.21        3.00035e-25        2.69025e-25        3.31045e-25
158.77        3.00287e-25        2.69255e-25        3.31319e-25
159.34        3.00544e-25        2.69490e-25        3.31598e-25
159.91        3.00806e-25        2.69729e-25        3.31882e-25
160.48        3.01072e-25        2.69972e-25        3.32172e-25
161.05        3.01344e-25        2.70220e-25        3.32468e-25
161.63        3.01621e-25        2.70472e-25        3.32769e-25
162.20        3.01902e-25        2.70729e-25        3.33076e-25
162.78        3.02189e-25        2.70991e-25        3.33387e-25
163.36        3.02480e-25        2.71256e-25        3.33705e-25
163.94        3.02777e-25        2.71526e-25        3.34027e-25
164.53        3.03078e-25        2.71801e-25        3.34355e-25
165.12        3.03383e-25        2.72079e-25        3.34688e-25
165.71        3.03694e-25        2.72362e-25        3.35026e-25
166.30        3.04009e-25        2.72649e-25        3.35369e-25
166.89        3.04329e-25        2.72940e-25        3.35717e-25
167.49        3.04653e-25        2.73235e-25        3.36070e-25
168.08        3.04982e-25        2.73535e-25        3.36428e-25
168.68        3.05315e-25        2.73838e-25        3.36791e-25
169.28        3.05652e-25        2.74145e-25        3.37159e-25
169.89        3.05994e-25        2.74457e-25        3.37532e-25
170.49        3.06341e-25        2.74772e-25        3.37910e-25
171.10        3.06691e-25        2.75091e-25        3.38292e-25
171.71        3.07046e-25        2.75414e-25        3.38679e-25
172.33        3.07406e-25        2.75741e-25        3.39070e-25
172.94        3.07769e-25        2.76072e-25        3.39467e-25
173.56        3.08137e-25        2.76406e-25        3.39867e-25
174.18        3.08508e-25        2.76744e-25        3.40273e-25
174.80        3.08884e-25        2.77086e-25        3.40682e-25
175.42        3.09264e-25        2.77432e-25        3.41096e-25
176.05        3.09648e-25        2.77781e-25        3.41515e-25
176.68        3.10036e-25        2.78133e-25        3.41938e-25
177.31        3.10428e-25        2.78490e-25        3.42365e-25
177.94        3.10823e-25        2.78850e-25        3.42797e-25
178.57        3.11223e-25        2.79213e-25        3.43233e-25
179.21        3.11626e-25        2.79580e-25        3.43673e-25
179.85        3.12033e-25        2.79950e-25        3.44117e-25
180.49        3.12444e-25        2.80324e-25        3.44565e-25
181.13        3.12859e-25        2.80701e-25        3.45017e-25
181.78        3.13278e-25        2.81081e-25        3.45474e-25
182.43        3.13700e-25        2.81465e-25        3.45935e-25
183.08        3.14126e-25        2.81853e-25        3.46400e-25
183.73        3.14556e-25        2.82244e-25        3.46869e-25
184.39        3.14990e-25        2.82638e-25        3.47342e-25
185.05        3.15428e-25        2.83036e-25        3.47820e-25
185.71        3.15870e-25        2.83438e-25        3.48302e-25
186.37        3.16315e-25        2.83843e-25        3.48788e-25
187.03        3.16765e-25        2.84251e-25        3.49278e-25
187.70        3.17218e-25        2.84664e-25        3.49773e-25
188.37        3.17676e-25        2.85079e-25        3.50273e-25
189.04        3.18138e-25        2.85499e-25        3.50776e-25
189.72        3.18603e-25        2.85922e-25        3.51284e-25
190.39        3.19073e-25        2.86349e-25        3.51797e-25
191.07        3.19547e-25        2.86779e-25        3.52314e-25
191.75        3.20024e-25        2.87214e-25        3.52835e-25
192.44        3.20506e-25        2.87652e-25        3.53361e-25
193.13        3.20993e-25        2.88093e-25        3.53892e-25
193.81        3.21483e-25        2.88539e-25        3.54427e-25
194.51        3.21977e-25        2.88988e-25        3.54967e-25
195.20        3.22476e-25        2.89442e-25        3.55511e-25
195.90        3.22979e-25        2.89899e-25        3.56060e-25
196.59        3.23487e-25        2.90360e-25        3.56614e-25
197.30        3.23998e-25        2.90825e-25        3.57172e-25
198.00        3.24514e-25        2.91294e-25        3.57735e-25
198.71        3.25035e-25        2.91766e-25        3.58303e-25
199.41        3.25560e-25        2.92243e-25        3.58876e-25
200.13        3.26087e-25        2.92722e-25        3.59452e-25
200.84        3.26611e-25        2.93196e-25        3.60025e-25
201.56        3.27138e-25        2.93675e-25        3.60602e-25
202.28        3.27671e-25        2.94157e-25        3.61185e-25
203.00        3.28207e-25        2.94643e-25        3.61772e-25
203.72        3.28748e-25        2.95132e-25        3.62364e-25
204.45        3.29293e-25        2.95626e-25        3.62960e-25
205.18        3.29843e-25        2.96124e-25        3.63561e-25
205.91        3.30396e-25        2.96625e-25        3.64167e-25
206.64        3.30954e-25        2.97131e-25        3.64777e-25
207.38        3.31516e-25        2.97640e-25        3.65392e-25
208.12        3.32082e-25        2.98152e-25        3.66012e-25
208.86        3.32653e-25        2.98669e-25        3.66636e-25
209.61        3.33227e-25        2.99189e-25        3.67265e-25
210.36        3.33806e-25        2.99713e-25        3.67898e-25
211.11        3.34388e-25        3.00241e-25        3.68535e-25
211.86        3.34975e-25        3.00772e-25        3.69177e-25
212.62        3.35566e-25        3.01308e-25        3.69824e-25
213.37        3.36160e-25        3.01846e-25        3.70474e-25
214.14        3.36759e-25        3.02389e-25        3.71130e-25
214.90        3.37362e-25        3.02935e-25        3.71789e-25
215.67        3.37969e-25        3.03484e-25        3.72453e-25
216.44        3.38579e-25        3.04037e-25        3.73121e-25
217.21        3.39194e-25        3.04594e-25        3.73794e-25
217.98        3.39812e-25        3.05154e-25        3.74470e-25
218.76        3.40435e-25        3.05718e-25        3.75151e-25
219.54        3.41061e-25        3.06285e-25        3.75837e-25
220.32        3.41691e-25        3.06856e-25        3.76526e-25
221.11        3.42325e-25        3.07430e-25        3.77220e-25
221.90        3.42962e-25        3.08008e-25        3.77917e-25
222.69        3.43604e-25        3.08589e-25        3.78619e-25
223.48        3.44249e-25        3.09173e-25        3.79325e-25
224.28        3.44898e-25        3.09761e-25        3.80035e-25
225.08        3.45551e-25        3.10352e-25        3.80749e-25
225.88        3.46207e-25        3.10947e-25        3.81467e-25
226.69        3.46867e-25        3.11545e-25        3.82190e-25
227.50        3.47531e-25        3.12147e-25        3.82916e-25
228.31        3.48199e-25        3.12751e-25        3.83646e-25
229.12        3.48870e-25        3.13359e-25        3.84380e-25
229.94        3.49545e-25        3.13971e-25        3.85119e-25
230.76        3.50223e-25        3.14585e-25        3.85861e-25
231.59        3.50905e-25        3.15203e-25        3.86607e-25
232.41        3.51591e-25        3.15825e-25        3.87357e-25
233.24        3.52280e-25        3.16449e-25        3.88111e-25
234.07        3.52973e-25        3.17077e-25        3.88869e-25
234.91        3.53669e-25        3.17708e-25        3.89630e-25
235.75        3.54369e-25        3.18342e-25        3.90396e-25
236.59        3.55072e-25        3.18979e-25        3.91165e-25
237.43        3.55779e-25        3.19620e-25        3.91938e-25
238.28        3.56489e-25        3.20263e-25        3.92715e-25
239.13        3.57203e-25        3.20910e-25        3.93496e-25
239.98        3.57920e-25        3.21560e-25        3.94280e-25
240.84        3.58641e-25        3.22213e-25        3.95068e-25
241.70        3.59365e-25        3.22869e-25        3.95860e-25
242.56        3.60093e-25        3.23529e-25        3.96656e-25
243.42        3.60824e-25        3.24192e-25        3.97456e-25
244.29        3.61560e-25        3.24859e-25        3.98261e-25
245.16        3.62299e-25        3.25529e-25        3.99069e-25
246.04        3.63042e-25        3.26202e-25        3.99882e-25
246.92        3.63790e-25        3.26880e-25        4.00700e-25
247.80        3.64542e-25        3.27562e-25        4.01522e-25
248.68        3.65298e-25        3.28247e-25        4.02349e-25
249.57        3.66059e-25        3.28937e-25        4.03181e-25
250.46        3.66824e-25        3.29631e-25        4.04018e-25
251.35        3.67594e-25        3.30329e-25        4.04860e-25
252.25        3.68369e-25        3.31031e-25        4.05707e-25
253.15        3.69149e-25        3.31739e-25        4.06560e-25
254.05        3.69935e-25        3.32450e-25        4.07419e-25
254.96        3.70725e-25        3.33167e-25        4.08283e-25
255.87        3.71521e-25        3.33888e-25        4.09154e-25
256.78        3.72322e-25        3.34615e-25        4.10030e-25
257.70        3.73129e-25        3.35346e-25        4.10912e-25
258.62        3.73942e-25        3.36083e-25        4.11801e-25
259.54        3.74760e-25        3.36825e-25        4.12696e-25
260.46        3.75585e-25        3.37573e-25        4.13597e-25
261.39        3.76416e-25        3.38326e-25        4.14505e-25
262.33        3.77252e-25        3.39084e-25        4.15420e-25
263.26        3.78095e-25        3.39848e-25        4.16341e-25
264.20        3.78943e-25        3.40617e-25        4.17269e-25
265.14        3.79797e-25        3.41392e-25        4.18203e-25
266.09        3.80657e-25        3.42171e-25        4.19143e-25
267.04        3.81522e-25        3.42956e-25        4.20089e-25
267.99        3.82393e-25        3.43745e-25        4.21041e-25
268.95        3.83269e-25        3.44539e-25        4.21998e-25
269.91        3.84150e-25        3.45339e-25        4.22962e-25
270.87        3.85037e-25        3.46143e-25        4.23931e-25
271.84        3.85929e-25        3.46951e-25        4.24906e-25
272.80        3.86826e-25        3.47765e-25        4.25887e-25
273.78        3.87727e-25        3.48582e-25        4.26873e-25
274.75        3.88634e-25        3.49404e-25        4.27864e-25
275.73        3.89545e-25        3.50231e-25        4.28860e-25
276.72        3.90462e-25        3.51062e-25        4.29861e-25
277.71        3.91382e-25        3.51897e-25        4.30868e-25
278.70        3.92307e-25        3.52736e-25        4.31879e-25
279.69        3.93237e-25        3.53579e-25        4.32895e-25
280.69        3.94171e-25        3.54426e-25        4.33916e-25
281.69        3.95109e-25        3.55277e-25        4.34941e-25
282.69        3.96051e-25        3.56132e-25        4.35971e-25
283.70        3.96998e-25        3.56991e-25        4.37006e-25
284.72        3.97950e-25        3.57854e-25        4.38046e-25
285.73        3.98905e-25        3.58721e-25        4.39090e-25
286.75        3.99866e-25        3.59592e-25        4.40140e-25
287.77        4.00831e-25        3.60467e-25        4.41194e-25
288.80        4.01800e-25        3.61347e-25        4.42254e-25
289.83        4.02774e-25        3.62231e-25        4.43318e-25
290.86        4.03753e-25        3.63119e-25        4.44388e-25
291.90        4.04737e-25        3.64012e-25        4.45463e-25
292.94        4.05726e-25        3.64909e-25        4.46543e-25
293.99        4.06719e-25        3.65810e-25        4.47628e-25
295.04        4.07718e-25        3.66716e-25        4.48719e-25
296.09        4.08721e-25        3.67627e-25        4.49815e-25
297.15        4.09730e-25        3.68542e-25        4.50917e-25
298.21        4.10743e-25        3.69462e-25        4.52024e-25
299.27        4.11762e-25        3.70386e-25        4.53137e-25
300.34        4.12785e-25        3.71315e-25        4.54256e-25
301.41        4.13813e-25        3.72245e-25        4.55381e-25
302.48        4.14846e-25        3.73181e-25        4.56512e-25
303.56        4.15885e-25        3.74121e-25        4.57648e-25
304.65        4.16929e-25        3.75067e-25        4.58791e-25
305.73        4.17978e-25        3.76017e-25        4.59939e-25
306.82        4.19032e-25        3.76971e-25        4.61092e-25
307.92        4.20092e-25        3.77931e-25        4.62252e-25
309.02        4.21157e-25        3.78896e-25        4.63418e-25
310.12        4.22227e-25        3.79865e-25        4.64589e-25
311.22        4.23303e-25        3.80840e-25        4.65766e-25
312.33        4.24384e-25        3.81819e-25        4.66949e-25
313.45        4.25470e-25        3.82803e-25        4.68138e-25
314.57        4.26562e-25        3.83792e-25        4.69332e-25
315.69        4.27660e-25        3.84786e-25        4.70533e-25
316.82        4.28762e-25        3.85785e-25        4.71740e-25
317.95        4.29870e-25        3.86789e-25        4.72952e-25
319.08        4.30984e-25        3.87798e-25        4.74170e-25
320.22        4.32103e-25        3.88811e-25        4.75395e-25
321.36        4.33228e-25        3.89830e-25        4.76625e-25
322.51        4.34358e-25        3.90854e-25        4.77861e-25
323.66        4.35493e-25        3.91883e-25        4.79104e-25
324.81        4.36634e-25        3.92917e-25        4.80352e-25
325.97        4.37781e-25        3.93956e-25        4.81606e-25
327.13        4.38933e-25        3.95000e-25        4.82867e-25
328.30        4.40091e-25        3.96049e-25        4.84133e-25
329.47        4.41254e-25        3.97103e-25        4.85406e-25
330.65        4.42423e-25        3.98162e-25        4.86684e-25
331.83        4.43598e-25        3.99227e-25        4.87969e-25
333.01        4.44778e-25        4.00296e-25        4.89260e-25
334.20        4.45964e-25        4.01371e-25        4.90557e-25
335.39        4.47155e-25        4.02451e-25        4.91860e-25
336.59        4.48352e-25        4.03536e-25        4.93169e-25
337.79        4.49555e-25        4.04626e-25        4.94484e-25
338.99        4.50763e-25        4.05721e-25        4.95806e-25
340.20        4.51977e-25        4.06821e-25        4.97133e-25
341.42        4.53197e-25        4.07927e-25        4.98467e-25
342.63        4.54422e-25        4.09038e-25        4.99807e-25
343.86        4.55653e-25        4.10154e-25        5.01153e-25
345.08        4.56890e-25        4.11275e-25        5.02506e-25
346.31        4.58132e-25        4.12401e-25        5.03864e-25
347.55        4.59381e-25        4.13532e-25        5.05229e-25
348.79        4.60634e-25        4.14669e-25        5.06599e-25
350.03        4.61894e-25        4.15811e-25        5.07977e-25
351.28        4.63159e-25        4.16958e-25        5.09360e-25
352.53        4.64430e-25        4.18111e-25        5.10749e-25
353.79        4.65707e-25        4.19268e-25        5.12145e-25
355.05        4.66989e-25        4.20431e-25        5.13547e-25
356.32        4.68277e-25        4.21599e-25        5.14955e-25
357.59        4.69571e-25        4.22772e-25        5.16369e-25
358.87        4.70871e-25        4.23951e-25        5.17790e-25
360.15        4.72176e-25        4.25135e-25        5.19217e-25
361.43        4.73487e-25        4.26324e-25        5.20650e-25
362.72        4.74804e-25        4.27518e-25        5.22090e-25
364.02        4.76127e-25        4.28718e-25        5.23535e-25
365.32        4.77456e-25        4.29923e-25        5.24988e-25
366.62        4.78790e-25        4.31134e-25        5.26447e-25
367.93        4.80131e-25        4.32350e-25        5.27912e-25
369.24        4.81478e-25        4.33572e-25        5.29384e-25
370.56        4.82831e-25        4.34800e-25        5.30862e-25
371.88        4.84190e-25        4.36033e-25        5.32348e-25
373.20        4.85556e-25        4.37271e-25        5.33840e-25
374.54        4.86927e-25        4.38516e-25        5.35339e-25
375.87        4.88305e-25        4.39766e-25        5.36844e-25
377.21        4.89690e-25        4.41022e-25        5.38357e-25
378.56        4.91081e-25        4.42284e-25        5.39877e-25
379.91        4.92478e-25        4.43553e-25        5.41404e-25
381.26        4.93882e-25        4.44827e-25        5.42938e-25
382.62        4.95293e-25        4.46107e-25        5.44479e-25
383.99        4.96710e-25        4.47393e-25        5.46028e-25
385.36        4.98135e-25        4.48686e-25        5.47584e-25
386.73        4.99566e-25        4.49984e-25        5.49147e-25
388.11        5.01004e-25        4.51289e-25        5.50718e-25
389.50        5.02448e-25        4.52601e-25        5.52296e-25
390.89        5.03900e-25        4.53919e-25        5.53882e-25
392.28        5.05359e-25        4.55243e-25        5.55476e-25
393.68        5.06826e-25        4.56574e-25        5.57077e-25
395.09        5.08299e-25        4.57912e-25        5.58686e-25
396.50        5.09780e-25        4.59256e-25        5.60304e-25
397.91        5.11268e-25        4.60607e-25        5.61929e-25
399.33        5.12763e-25        4.61964e-25        5.63562e-25
400.75        5.14269e-25        4.63331e-25        5.65208e-25
402.18        5.15786e-25        4.64706e-25        5.66867e-25
403.62        5.17310e-25        4.66088e-25        5.68533e-25
405.06        5.18842e-25        4.67477e-25        5.70208e-25
406.50        5.20382e-25        4.68872e-25        5.71891e-25
407.95        5.21929e-25        4.70275e-25        5.73583e-25
409.41        5.23484e-25        4.71685e-25        5.75283e-25
410.87        5.25046e-25        4.73101e-25        5.76991e-25
412.33        5.26616e-25        4.74525e-25        5.78707e-25
413.81        5.28193e-25        4.75955e-25        5.80431e-25
415.28        5.29779e-25        4.77393e-25        5.82164e-25
416.76        5.31371e-25        4.78837e-25        5.83905e-25
418.25        5.32972e-25        4.80289e-25        5.85655e-25
419.74        5.34580e-25        4.81747e-25        5.87412e-25
421.24        5.36195e-25        4.83212e-25        5.89178e-25
422.74        5.37818e-25        4.84684e-25        5.90952e-25
424.25        5.39449e-25        4.86163e-25        5.92735e-25
425.76        5.41087e-25        4.87649e-25        5.94525e-25
427.28        5.42733e-25        4.89142e-25        5.96324e-25
428.81        5.44387e-25        4.90642e-25        5.98131e-25
430.34        5.46048e-25        4.92149e-25        5.99946e-25
431.87        5.47716e-25        4.93662e-25        6.01770e-25
433.41        5.49392e-25        4.95183e-25        6.03602e-25
434.96        5.51076e-25        4.96710e-25        6.05442e-25
436.51        5.52767e-25        4.98245e-25        6.07290e-25
438.07        5.54466e-25        4.99786e-25        6.09146e-25
439.63        5.56172e-25        5.01334e-25        6.11010e-25
441.20        5.57886e-25        5.02889e-25        6.12883e-25
442.77        5.59607e-25        5.04451e-25        6.14764e-25
444.35        5.61336e-25        5.06020e-25        6.16652e-25
445.94        5.63073e-25        5.07596e-25        6.18549e-25
447.53        5.64816e-25        5.09178e-25        6.20455e-25
449.12        5.66568e-25        5.10767e-25        6.22368e-25
450.73        5.68326e-25        5.12364e-25        6.24289e-25
452.33        5.70092e-25        5.13967e-25        6.26218e-25
453.95        5.71866e-25        5.15577e-25        6.28156e-25
455.57        5.73647e-25        5.17193e-25        6.30102e-25
457.19        5.75436e-25        5.18817e-25        6.32056e-25
458.82        5.77233e-25        5.20448e-25        6.34018e-25
460.46        5.79037e-25        5.22086e-25        6.35989e-25
462.10        5.80849e-25        5.23731e-25        6.37968e-25
463.75        5.82669e-25        5.25383e-25        6.39955e-25
465.41        5.84497e-25        5.27043e-25        6.41951e-25
467.07        5.86333e-25        5.28709e-25        6.43956e-25
468.73        5.88176e-25        5.30383e-25        6.45969e-25
470.40        5.90028e-25        5.32065e-25        6.47991e-25
472.08        5.91888e-25        5.33753e-25        6.50022e-25
473.77        5.93756e-25        5.35449e-25        6.52062e-25
475.46        5.95632e-25        5.37153e-25        6.54110e-25
477.15        5.97516e-25        5.38864e-25        6.56168e-25
478.85        5.99409e-25        5.40583e-25        6.58234e-25
480.56        6.01310e-25        5.42310e-25        6.60309e-25
482.28        6.03219e-25        5.44044e-25        6.62394e-25
484.00        6.05137e-25        5.45786e-25        6.64488e-25
485.72        6.07064e-25        5.47536e-25        6.66591e-25
487.46        6.08999e-25        5.49294e-25        6.68703e-25
489.20        6.10942e-25        5.51060e-25        6.70825e-25
490.94        6.12895e-25        5.52833e-25        6.72956e-25
492.69        6.14856e-25        5.54615e-25        6.75097e-25
494.45        6.16826e-25        5.56405e-25        6.77247e-25
496.21        6.18805e-25        5.58203e-25        6.79407e-25
497.98        6.20793e-25        5.60009e-25        6.81577e-25
499.76        6.22790e-25        5.61824e-25        6.83756e-25
501.54        6.24808e-25        5.63655e-25        6.85960e-25
503.33        6.26836e-25        5.65496e-25        6.88176e-25
505.13        6.28874e-25        5.67346e-25        6.90402e-25
506.93        6.30921e-25        5.69204e-25        6.92638e-25
508.74        6.32978e-25        5.71071e-25        6.94885e-25
510.55        6.35044e-25        5.72946e-25        6.97142e-25
512.38        6.37120e-25        5.74830e-25        6.99409e-25
514.20        6.39205e-25        5.76723e-25        7.01687e-25
516.04        6.41300e-25        5.78625e-25        7.03975e-25
517.88        6.43405e-25        5.80536e-25        7.06274e-25
519.73        6.45519e-25        5.82456e-25        7.08583e-25
521.58        6.47644e-25        5.84384e-25        7.10903e-25
523.44        6.49778e-25        5.86322e-25        7.13234e-25
525.31        6.51922e-25        5.88268e-25        7.15575e-25
527.18        6.54076e-25        5.90224e-25        7.17927e-25
529.06        6.56240e-25        5.92189e-25        7.20290e-25
530.95        6.58414e-25        5.94163e-25        7.22665e-25
532.84        6.60598e-25        5.96147e-25        7.25050e-25
534.74        6.62793e-25        5.98140e-25        7.27446e-25
536.65        6.64997e-25        6.00142e-25        7.29853e-25
538.57        6.67212e-25        6.02154e-25        7.32271e-25
540.49        6.69438e-25        6.04175e-25        7.34701e-25
542.42        6.71674e-25        6.06205e-25        7.37142e-25
544.35        6.73920e-25        6.08246e-25        7.39594e-25
546.29        6.76177e-25        6.10296e-25        7.42058e-25
548.24        6.78444e-25        6.12355e-25        7.44533e-25
550.20        6.80722e-25        6.14425e-25        7.47020e-25
552.16        6.83011e-25        6.16504e-25        7.49518e-25
554.13        6.85311e-25        6.18593e-25        7.52028e-25
556.11        6.87621e-25        6.20692e-25        7.54550e-25
558.09        6.89942e-25        6.22801e-25        7.57084e-25
560.08        6.92274e-25        6.24920e-25        7.59629e-25
562.08        6.94617e-25        6.27048e-25        7.62186e-25
564.08        6.96971e-25        6.29187e-25        7.64755e-25
566.10        6.99336e-25        6.31336e-25        7.67335e-25
568.12        7.01711e-25        6.33494e-25        7.69928e-25
570.14        7.04098e-25        6.35663e-25        7.72532e-25
572.18        7.06495e-25        6.37842e-25        7.75148e-25
574.22        7.08904e-25        6.40031e-25        7.77776e-25
576.27        7.11323e-25        6.42230e-25        7.80416e-25
578.32        7.13754e-25        6.44439e-25        7.83068e-25
580.39        7.16195e-25        6.46658e-25        7.85732e-25
582.46        7.18648e-25        6.48888e-25        7.88408e-25
584.53        7.21112e-25        6.51128e-25        7.91096e-25
586.62        7.23587e-25        6.53378e-25        7.93796e-25
588.71        7.26073e-25        6.55638e-25        7.96508e-25
590.81        7.28570e-25        6.57908e-25        7.99233e-25
592.92        7.31079e-25        6.60189e-25        8.01969e-25
595.03        7.33599e-25        6.62480e-25        8.04718e-25
597.16        7.36130e-25        6.64781e-25        8.07478e-25
599.29        7.38672e-25        6.67093e-25        8.10251e-25
601.43        7.41242e-25        6.69428e-25        8.13056e-25
603.57        7.43832e-25        6.71779e-25        8.15884e-25
605.72        7.46433e-25        6.74141e-25        8.18724e-25
607.88        7.49046e-25        6.76514e-25        8.21577e-25
610.05        7.51671e-25        6.78898e-25        8.24443e-25
612.23        7.54307e-25        6.81293e-25        8.27322e-25
614.41        7.56955e-25        6.83698e-25        8.30213e-25
616.61        7.59615e-25        6.86114e-25        8.33117e-25
618.81        7.62287e-25        6.88541e-25        8.36034e-25
621.01        7.64971e-25        6.90978e-25        8.38964e-25
623.23        7.67667e-25        6.93427e-25        8.41906e-25
625.45        7.70374e-25        6.95887e-25        8.44862e-25
627.68        7.73094e-25        6.98357e-25        8.47831e-25
629.92        7.75826e-25        7.00839e-25        8.50813e-25
632.17        7.78570e-25        7.03332e-25        8.53807e-25
634.42        7.81326e-25        7.05836e-25        8.56815e-25
636.69        7.84094e-25        7.08351e-25        8.59837e-25
638.96        7.86874e-25        7.10877e-25        8.62871e-25
641.24        7.89667e-25        7.13415e-25        8.65919e-25
643.53        7.92472e-25        7.15963e-25        8.68980e-25
645.82        7.95289e-25        7.18523e-25        8.72054e-25
648.13        7.98118e-25        7.21095e-25        8.75142e-25
650.44        8.00960e-25        7.23678e-25        8.78243e-25
652.76        8.03815e-25        7.26272e-25        8.81358e-25
655.09        8.06682e-25        7.28877e-25        8.84486e-25
657.42        8.09561e-25        7.31495e-25        8.87628e-25
659.77        8.12454e-25        7.34124e-25        8.90784e-25
662.12        8.15359e-25        7.36765e-25        8.93954e-25
664.48        8.18278e-25        7.39418e-25        8.97138e-25
666.85        8.21210e-25        7.42083e-25        9.00336e-25
669.23        8.24155e-25        7.44760e-25        9.03549e-25
671.62        8.27113e-25        7.47449e-25        9.06777e-25
674.02        8.30085e-25        7.50152e-25        9.10019e-25
676.42        8.33071e-25        7.52866e-25        9.13275e-25
678.83        8.36070e-25        7.55593e-25        9.16547e-25
681.26        8.39084e-25        7.58334e-25        9.19834e-25
683.69        8.42112e-25        7.61087e-25        9.23137e-25
686.13        8.45154e-25        7.63853e-25        9.26455e-25
688.57        8.48210e-25        7.66632e-25        9.29788e-25
691.03        8.51281e-25        7.69425e-25        9.33137e-25
693.49        8.54367e-25        7.72231e-25        9.36503e-25
695.97        8.57468e-25        7.75051e-25        9.39884e-25
698.45        8.60583e-25        7.77885e-25        9.43281e-25
700.94        8.63714e-25        7.80733e-25        9.46695e-25
703.44        8.66860e-25        7.83594e-25        9.50126e-25
705.95        8.70021e-25        7.86470e-25        9.53573e-25
708.47        8.73197e-25        7.89359e-25        9.57036e-25
711.00        8.76388e-25        7.92261e-25        9.60514e-25
713.54        8.79593e-25        7.95177e-25        9.64009e-25
716.08        8.82813e-25        7.98106e-25        9.67519e-25
718.64        8.86047e-25        8.01049e-25        9.71045e-25
721.20        8.89295e-25        8.04004e-25        9.74585e-25
723.77        8.92556e-25        8.06972e-25        9.78141e-25
726.35        8.95832e-25        8.09952e-25        9.81712e-25
728.94        8.99121e-25        8.12945e-25        9.85296e-25
731.54        9.02423e-25        8.15950e-25        9.88895e-25
734.15        9.05738e-25        8.18967e-25        9.92509e-25
736.77        9.09065e-25        8.21995e-25        9.96136e-25
739.40        9.12406e-25        8.25036e-25        9.99776e-25
742.04        9.15759e-25        8.28087e-25        1.00343e-24
744.69        9.19123e-25        8.31150e-25        1.00710e-24
747.34        9.22500e-25        8.34224e-25        1.01078e-24
750.01        9.25888e-25        8.37308e-25        1.01447e-24
752.69        9.29288e-25        8.40403e-25        1.01817e-24
755.37        9.32699e-25        8.43509e-25        1.02189e-24
758.06        9.36122e-25        8.46626e-25        1.02562e-24
760.77        9.39558e-25        8.49754e-25        1.02936e-24
763.48        9.43007e-25        8.52895e-25        1.03312e-24
766.21        9.46469e-25        8.56048e-25        1.03689e-24
768.94        9.49945e-25        8.59213e-25        1.04068e-24
771.68        9.53435e-25        8.62392e-25        1.04448e-24
774.44        9.56940e-25        8.65584e-25        1.04830e-24
777.20        9.60460e-25        8.68790e-25        1.05213e-24
779.97        9.63996e-25        8.72011e-25        1.05598e-24
782.75        9.67548e-25        8.75246e-25        1.05985e-24
785.55        9.71116e-25        8.78497e-25        1.06374e-24
788.35        9.74702e-25        8.81763e-25        1.06764e-24
791.16        9.78305e-25        8.85046e-25        1.07156e-24
793.98        9.81926e-25        8.88345e-25        1.07551e-24
796.82        9.85566e-25        8.91661e-25        1.07947e-24
799.66        9.89225e-25        8.94995e-25        1.08345e-24
802.51        9.92946e-25        8.98380e-25        1.08751e-24
805.37        9.96692e-25        9.01789e-25        1.09160e-24
808.25        1.00046e-24        9.05215e-25        1.09570e-24
811.13        1.00425e-24        9.08661e-25        1.09983e-24
814.02        1.00805e-24        9.12125e-25        1.10398e-24
816.93        1.01188e-24        9.15607e-25        1.10816e-24
819.84        1.01573e-24        9.19108e-25        1.11235e-24
822.77        1.01960e-24        9.22628e-25        1.11657e-24
825.70        1.02349e-24        9.26166e-25        1.12081e-24
828.65        1.02740e-24        9.29723e-25        1.12507e-24
831.60        1.03133e-24        9.33298e-25        1.12935e-24
834.57        1.03527e-24        9.36892e-25        1.13366e-24
837.55        1.03924e-24        9.40504e-25        1.13798e-24
840.53        1.04323e-24        9.44134e-25        1.14233e-24
843.53        1.04724e-24        9.47783e-25        1.14670e-24
846.54        1.05127e-24        9.51450e-25        1.15109e-24
849.56        1.05532e-24        9.55135e-25        1.15551e-24
852.59        1.05939e-24        9.58839e-25        1.15994e-24
855.63        1.06348e-24        9.62560e-25        1.16440e-24
858.69        1.06759e-24        9.66300e-25        1.16887e-24
861.75        1.07172e-24        9.70058e-25        1.17337e-24
864.82        1.07586e-24        9.73834e-25        1.17789e-24
867.91        1.08003e-24        9.77627e-25        1.18243e-24
871.01        1.08422e-24        9.81439e-25        1.18700e-24
874.11        1.08842e-24        9.85268e-25        1.19158e-24
877.23        1.09265e-24        9.89115e-25        1.19618e-24
880.36        1.09689e-24        9.92980e-25        1.20081e-24
883.50        1.10116e-24        9.96862e-25        1.20545e-24
886.65        1.10544e-24        1.00076e-24        1.21012e-24
889.82        1.10974e-24        1.00468e-24        1.21480e-24
892.99        1.11406e-24        1.00861e-24        1.21951e-24
896.18        1.11840e-24        1.01256e-24        1.22424e-24
899.37        1.12276e-24        1.01653e-24        1.22898e-24
902.58        1.12713e-24        1.02052e-24        1.23375e-24
905.80        1.13153e-24        1.02452e-24        1.23853e-24
909.03        1.13594e-24        1.02854e-24        1.24334e-24
912.28        1.14037e-24        1.03258e-24        1.24817e-24
915.53        1.14482e-24        1.03663e-24        1.25301e-24
918.80        1.14929e-24        1.04070e-24        1.25788e-24
922.07        1.15378e-24        1.04479e-24        1.26277e-24
925.36        1.15829e-24        1.04890e-24        1.26768e-24
928.66        1.16282e-24        1.05303e-24        1.27261e-24
931.98        1.16737e-24        1.05717e-24        1.27756e-24
935.30        1.17193e-24        1.06133e-24        1.28253e-24
938.64        1.17652e-24        1.06551e-24        1.28753e-24
941.99        1.18113e-24        1.06971e-24        1.29254e-24
945.35        1.18575e-24        1.07392e-24        1.29758e-24
948.72        1.19040e-24        1.07816e-24        1.30264e-24
952.10        1.19507e-24        1.08241e-24        1.30772e-24
955.50        1.19975e-24        1.08669e-24        1.31282e-24
958.91        1.20446e-24        1.09098e-24        1.31795e-24
962.33        1.20919e-24        1.09529e-24        1.32309e-24
965.76        1.21394e-24        1.09962e-24        1.32826e-24
969.21        1.21871e-24        1.10397e-24        1.33346e-24
972.67        1.22350e-24        1.10834e-24        1.33867e-24
976.14        1.22832e-24        1.11273e-24        1.34391e-24
979.62        1.23315e-24        1.11714e-24        1.34917e-24
983.11        1.23801e-24        1.12156e-24        1.35446e-24
986.62        1.24289e-24        1.12601e-24        1.35977e-24
990.14        1.24779e-24        1.13048e-24        1.36510e-24
993.67        1.25271e-24        1.13497e-24        1.37046e-24
997.22        1.25766e-24        1.13948e-24        1.37584e-24
1000.77        1.26265e-24        1.14403e-24        1.38126e-24
1004.34        1.26773e-24        1.14865e-24        1.38680e-24
1007.93        1.27283e-24        1.15330e-24        1.39236e-24
1011.52        1.27796e-24        1.15796e-24        1.39795e-24
1015.13        1.28311e-24        1.16265e-24        1.40357e-24
1018.75        1.28829e-24        1.16736e-24        1.40921e-24
1022.39        1.29348e-24        1.17210e-24        1.41487e-24
1026.03        1.29871e-24        1.17685e-24        1.42057e-24
1029.69        1.30396e-24        1.18163e-24        1.42629e-24
1033.37        1.30923e-24        1.18643e-24        1.43203e-24
1037.05        1.31453e-24        1.19125e-24        1.43780e-24
1040.75        1.31985e-24        1.19609e-24        1.44360e-24
1044.47        1.32519e-24        1.20096e-24        1.44943e-24
1048.19        1.33056e-24        1.20585e-24        1.45528e-24
1051.93        1.33596e-24        1.21076e-24        1.46115e-24
1055.68        1.34137e-24        1.21569e-24        1.46706e-24
1059.45        1.34682e-24        1.22065e-24        1.47299e-24
1063.23        1.35229e-24        1.22563e-24        1.47895e-24
1067.02        1.35778e-24        1.23063e-24        1.48493e-24
1070.83        1.36330e-24        1.23565e-24        1.49094e-24
1074.65        1.36884e-24        1.24070e-24        1.49698e-24
1078.48        1.37441e-24        1.24577e-24        1.50304e-24
1082.33        1.38000e-24        1.25086e-24        1.50913e-24
1086.19        1.38562e-24        1.25598e-24        1.51525e-24
1090.07        1.39126e-24        1.26112e-24        1.52140e-24
1093.95        1.39692e-24        1.26628e-24        1.52757e-24
1097.86        1.40262e-24        1.27146e-24        1.53377e-24
1101.77        1.40833e-24        1.27667e-24        1.54000e-24
1105.70        1.41408e-24        1.28190e-24        1.54625e-24
1109.65        1.41984e-24        1.28716e-24        1.55253e-24
1113.61        1.42564e-24        1.29243e-24        1.55884e-24
1117.58        1.43146e-24        1.29774e-24        1.56518e-24
1121.57        1.43730e-24        1.30306e-24        1.57155e-24
1125.57        1.44318e-24        1.30841e-24        1.57794e-24
1129.58        1.44908e-24        1.31379e-24        1.58437e-24
1133.61        1.45500e-24        1.31919e-24        1.59082e-24
1137.66        1.46096e-24        1.32461e-24        1.59730e-24
1141.71        1.46694e-24        1.33006e-24        1.60382e-24
1145.79        1.47295e-24        1.33554e-24        1.61036e-24
1149.87        1.47899e-24        1.34105e-24        1.61694e-24
1153.98        1.48506e-24        1.34658e-24        1.62354e-24
1158.09        1.49116e-24        1.35213e-24        1.63018e-24
1162.22        1.49728e-24        1.35772e-24        1.63685e-24
1166.37        1.50344e-24        1.36333e-24        1.64355e-24
1170.53        1.50963e-24        1.36897e-24        1.65029e-24
1174.71        1.51584e-24        1.37463e-24        1.65705e-24
1178.90        1.52209e-24        1.38033e-24        1.66386e-24
1183.10        1.52837e-24        1.38605e-24        1.67069e-24
1187.32        1.53468e-24        1.39181e-24        1.67756e-24
1191.56        1.54103e-24        1.39759e-24        1.68447e-24
1195.81        1.54740e-24        1.40340e-24        1.69141e-24
1200.08        1.55381e-24        1.40925e-24        1.69838e-24
1204.36        1.56026e-24        1.41512e-24        1.70539e-24
1208.65        1.56673e-24        1.42103e-24        1.71244e-24
1212.97        1.57324e-24        1.42696e-24        1.71952e-24
1217.29        1.57978e-24        1.43293e-24        1.72664e-24
1221.63        1.58636e-24        1.43892e-24        1.73380e-24
1225.99        1.59297e-24        1.44495e-24        1.74099e-24
1230.37        1.59961e-24        1.45101e-24        1.74822e-24
1234.76        1.60629e-24        1.45710e-24        1.75548e-24
1239.16        1.61300e-24        1.46321e-24        1.76278e-24
1243.58        1.61974e-24        1.46936e-24        1.77012e-24
1248.02        1.62652e-24        1.47554e-24        1.77749e-24
1252.47        1.63332e-24        1.48176e-24        1.78489e-24
1256.94        1.64017e-24        1.48800e-24        1.79234e-24
1261.42        1.64704e-24        1.49427e-24        1.79982e-24
1265.92        1.65395e-24        1.50057e-24        1.80733e-24
1270.44        1.66089e-24        1.50690e-24        1.81488e-24
1274.97        1.66787e-24        1.51327e-24        1.82247e-24
1279.52        1.67487e-24        1.51966e-24        1.83009e-24
1284.08        1.68191e-24        1.52608e-24        1.83775e-24
1288.66        1.68899e-24        1.53254e-24        1.84544e-24
1293.26        1.69609e-24        1.53902e-24        1.85316e-24
1297.87        1.70323e-24        1.54553e-24        1.86093e-24
1302.50        1.71040e-24        1.55208e-24        1.86873e-24
1307.15        1.71760e-24        1.55865e-24        1.87656e-24
1311.81        1.72484e-24        1.56526e-24        1.88443e-24
1316.49        1.73211e-24        1.57189e-24        1.89233e-24
1321.19        1.73941e-24        1.57855e-24        1.90027e-24
1325.90        1.74675e-24        1.58525e-24        1.90824e-24
1330.63        1.75411e-24        1.59197e-24        1.91625e-24
1335.38        1.76152e-24        1.59873e-24        1.92430e-24
1340.14        1.76895e-24        1.60552e-24        1.93238e-24
1344.92        1.77642e-24        1.61234e-24        1.94050e-24
1349.72        1.78392e-24        1.61919e-24        1.94866e-24
1354.54        1.79146e-24        1.62607e-24        1.95685e-24
1359.37        1.79903e-24        1.63298e-24        1.96508e-24
1364.22        1.80664e-24        1.63993e-24        1.97334e-24
1369.09        1.81428e-24        1.64690e-24        1.98165e-24
1373.97        1.82195e-24        1.65391e-24        1.98999e-24
1378.87        1.82966e-24        1.66095e-24        1.99837e-24
1383.79        1.83740e-24        1.66803e-24        2.00678e-24
1388.73        1.84518e-24        1.67513e-24        2.01524e-24
1393.68        1.85300e-24        1.68227e-24        2.02373e-24
1398.65        1.86085e-24        1.68944e-24        2.03226e-24
1403.64        1.86873e-24        1.69664e-24        2.04083e-24
1408.65        1.87666e-24        1.70388e-24        2.04943e-24
1413.67        1.88461e-24        1.71115e-24        2.05808e-24
1418.72        1.89261e-24        1.71845e-24        2.06676e-24
1423.78        1.90064e-24        1.72579e-24        2.07549e-24
1428.86        1.90870e-24        1.73316e-24        2.08425e-24
1433.95        1.91681e-24        1.74057e-24        2.09305e-24
1439.07        1.92495e-24        1.74800e-24        2.10189e-24
1444.20        1.93312e-24        1.75548e-24        2.11077e-24
1449.36        1.94134e-24        1.76298e-24        2.11969e-24
1454.53        1.94959e-24        1.77052e-24        2.12865e-24
1459.71        1.95788e-24        1.77810e-24        2.13765e-24
1464.92        1.96620e-24        1.78571e-24        2.14670e-24
1470.15        1.97457e-24        1.79335e-24        2.15578e-24
1475.39        1.98297e-24        1.80103e-24        2.16490e-24
1480.66        1.99141e-24        1.80875e-24        2.17406e-24
1485.94        1.99988e-24        1.81650e-24        2.18327e-24
1491.24        2.00840e-24        1.82429e-24        2.19251e-24
1496.56        2.01696e-24        1.83211e-24        2.20180e-24
1501.90        2.02562e-24        1.84002e-24        2.21121e-24
1507.26        2.03445e-24        1.84808e-24        2.22082e-24
1512.63        2.04333e-24        1.85618e-24        2.23047e-24
1518.03        2.05225e-24        1.86432e-24        2.24017e-24
1523.44        2.06120e-24        1.87249e-24        2.24992e-24
1528.88        2.07021e-24        1.88071e-24        2.25971e-24
1534.33        2.07925e-24        1.88896e-24        2.26954e-24
1539.81        2.08834e-24        1.89725e-24        2.27942e-24
1545.30        2.09747e-24        1.90559e-24        2.28935e-24
1550.81        2.10664e-24        1.91396e-24        2.29933e-24
1556.34        2.11586e-24        1.92237e-24        2.30935e-24
1561.90        2.12512e-24        1.93082e-24        2.31942e-24
1567.47        2.13443e-24        1.93932e-24        2.32954e-24
1573.06        2.14378e-24        1.94785e-24        2.33971e-24
1578.67        2.15317e-24        1.95643e-24        2.34992e-24
1584.30        2.16261e-24        1.96504e-24        2.36018e-24
1589.95        2.17210e-24        1.97370e-24        2.37050e-24
1595.63        2.18163e-24        1.98240e-24        2.38086e-24
1601.32        2.19121e-24        1.99115e-24        2.39127e-24
1607.03        2.20083e-24        1.99993e-24        2.40173e-24
1612.76        2.21050e-24        2.00876e-24        2.41224e-24
1618.52        2.22022e-24        2.01763e-24        2.42280e-24
1624.29        2.22998e-24        2.02655e-24        2.43341e-24
1630.09        2.23979e-24        2.03550e-24        2.44408e-24
1635.90        2.24965e-24        2.04450e-24        2.45479e-24
1641.74        2.25955e-24        2.05355e-24        2.46556e-24
1647.59        2.26951e-24        2.06264e-24        2.47637e-24
1653.47        2.27951e-24        2.07177e-24        2.48725e-24
1659.37        2.28956e-24        2.08095e-24        2.49817e-24
1665.29        2.29966e-24        2.09018e-24        2.50914e-24
1671.23        2.30981e-24        2.09945e-24        2.52017e-24
1677.19        2.32001e-24        2.10876e-24        2.53126e-24
1683.17        2.33026e-24        2.11813e-24        2.54239e-24
1689.18        2.34056e-24        2.12753e-24        2.55358e-24
1695.21        2.35091e-24        2.13699e-24        2.56483e-24
1701.25        2.36131e-24        2.14649e-24        2.57613e-24
1707.32        2.37176e-24        2.15604e-24        2.58749e-24
1713.41        2.38227e-24        2.16564e-24        2.59890e-24
1719.52        2.39282e-24        2.17528e-24        2.61036e-24
1725.66        2.40343e-24        2.18497e-24        2.62189e-24
1731.81        2.41409e-24        2.19471e-24        2.63347e-24
1737.99        2.42480e-24        2.20450e-24        2.64510e-24
1744.19        2.43556e-24        2.21433e-24        2.65679e-24
1750.42        2.44638e-24        2.22422e-24        2.66854e-24
1756.66        2.45725e-24        2.23415e-24        2.68035e-24
1762.93        2.46817e-24        2.24413e-24        2.69221e-24
1769.22        2.47915e-24        2.25417e-24        2.70413e-24
1775.53        2.49018e-24        2.26425e-24        2.71611e-24
1781.86        2.50126e-24        2.27438e-24        2.72815e-24
1788.22        2.51240e-24        2.28456e-24        2.74024e-24
1794.60        2.52359e-24        2.29479e-24        2.75240e-24
1801.00        2.53484e-24        2.30507e-24        2.76461e-24
1807.42        2.54614e-24        2.31540e-24        2.77688e-24
1813.87        2.55749e-24        2.32578e-24        2.78921e-24
1820.34        2.56891e-24        2.33621e-24        2.80160e-24
1826.84        2.58037e-24        2.34670e-24        2.81404e-24
1833.35        2.59189e-24        2.35723e-24        2.82655e-24
1839.89        2.60347e-24        2.36782e-24        2.83912e-24
1846.46        2.61510e-24        2.37845e-24        2.85175e-24
1853.04        2.62679e-24        2.38914e-24        2.86444e-24
1859.65        2.63854e-24        2.39988e-24        2.87719e-24
1866.29        2.65034e-24        2.41068e-24        2.89000e-24
1872.95        2.66219e-24        2.42152e-24        2.90287e-24
1879.63        2.67411e-24        2.43242e-24        2.91580e-24
1886.33        2.68608e-24        2.44337e-24        2.92879e-24
1893.06        2.69811e-24        2.45437e-24        2.94185e-24
1899.81        2.71019e-24        2.46543e-24        2.95496e-24
1906.59        2.72234e-24        2.47654e-24        2.96814e-24
1913.39        2.73454e-24        2.48770e-24        2.98138e-24
1920.22        2.74680e-24        2.49891e-24        2.99468e-24
1927.07        2.75912e-24        2.51018e-24        3.00805e-24
1933.94        2.77149e-24        2.52151e-24        3.02148e-24
1940.84        2.78393e-24        2.53288e-24        3.03497e-24
1947.77        2.79642e-24        2.54432e-24        3.04852e-24
1954.72        2.80897e-24        2.55580e-24        3.06214e-24
1961.69        2.82158e-24        2.56734e-24        3.07582e-24
1968.69        2.83425e-24        2.57894e-24        3.08956e-24
1975.71        2.84698e-24        2.59059e-24        3.10337e-24
1982.76        2.85976e-24        2.60229e-24        3.11724e-24
1989.83        2.87261e-24        2.61405e-24        3.13117e-24
1996.93        2.88552e-24        2.62587e-24        3.14517e-24
2004.05        2.89868e-24        2.63790e-24        3.15946e-24
2011.20        2.91205e-24        2.65011e-24        3.17398e-24
2018.38        2.92548e-24        2.66238e-24        3.18857e-24
2025.58        2.93898e-24        2.67472e-24        3.20324e-24
2032.80        2.95254e-24        2.68711e-24        3.21797e-24
2040.06        2.96617e-24        2.69957e-24        3.23278e-24
2047.33        2.97987e-24        2.71208e-24        3.24766e-24
2054.64        2.99363e-24        2.72466e-24        3.26261e-24
2061.97        3.00746e-24        2.73730e-24        3.27763e-24
2069.32        3.02136e-24        2.75000e-24        3.29272e-24
2076.70        3.03533e-24        2.76276e-24        3.30789e-24
2084.11        3.04936e-24        2.77559e-24        3.32313e-24
2091.55        3.06346e-24        2.78848e-24        3.33845e-24
2099.01        3.07763e-24        2.80143e-24        3.35384e-24
2106.50        3.09187e-24        2.81444e-24        3.36931e-24
2114.01        3.10619e-24        2.82752e-24        3.38485e-24
2121.55        3.12057e-24        2.84067e-24        3.40046e-24
2129.12        3.13502e-24        2.85388e-24        3.41615e-24
2136.72        3.14954e-24        2.86715e-24        3.43192e-24
2144.34        3.16413e-24        2.88049e-24        3.44777e-24
2151.99        3.17880e-24        2.89390e-24        3.46369e-24
2159.66        3.19353e-24        2.90737e-24        3.47969e-24
2167.37        3.20834e-24        2.92091e-24        3.49577e-24
2175.10        3.22322e-24        2.93452e-24        3.51193e-24
2182.86        3.23818e-24        2.94819e-24        3.52816e-24
2190.65        3.25321e-24        2.96193e-24        3.54448e-24
2198.46        3.26831e-24        2.97574e-24        3.56087e-24
2206.31        3.28348e-24        2.98962e-24        3.57735e-24
2214.18        3.29874e-24        3.00357e-24        3.59390e-24
2222.07        3.31406e-24        3.01759e-24        3.61054e-24
2230.00        3.32946e-24        3.03167e-24        3.62726e-24
2237.96        3.34494e-24        3.04583e-24        3.64406e-24
2245.94        3.36050e-24        3.06005e-24        3.66094e-24
2253.95        3.37613e-24        3.07435e-24        3.67791e-24
2261.99        3.39184e-24        3.08872e-24        3.69496e-24
2270.06        3.40762e-24        3.10316e-24        3.71209e-24
2278.16        3.42349e-24        3.11767e-24        3.72931e-24
2286.29        3.43943e-24        3.13226e-24        3.74661e-24
2294.44        3.45545e-24        3.14692e-24        3.76399e-24
2302.63        3.47156e-24        3.16165e-24        3.78147e-24
2310.84        3.48774e-24        3.17645e-24        3.79902e-24
2319.09        3.50400e-24        3.19133e-24        3.81667e-24
2327.36        3.52034e-24        3.20628e-24        3.83440e-24
2335.66        3.53676e-24        3.22131e-24        3.85222e-24
2343.99        3.55327e-24        3.23641e-24        3.87013e-24
2352.36        3.56986e-24        3.25159e-24        3.88812e-24
2360.75        3.58653e-24        3.26684e-24        3.90621e-24
2369.17        3.60328e-24        3.28217e-24        3.92438e-24
2377.62        3.62011e-24        3.29758e-24        3.94265e-24
2386.10        3.63703e-24        3.31307e-24        3.96100e-24
2394.62        3.65404e-24        3.32863e-24        3.97944e-24
2403.16        3.67113e-24        3.34427e-24        3.99798e-24
2411.73        3.68830e-24        3.35999e-24        4.01661e-24
2420.33        3.70556e-24        3.37579e-24        4.03533e-24
2428.97        3.72291e-24        3.39167e-24        4.05414e-24
2437.63        3.74034e-24        3.40763e-24        4.07305e-24
2446.33        3.75786e-24        3.42367e-24        4.09205e-24
2455.06        3.77547e-24        3.43979e-24        4.11114e-24
2463.81        3.79316e-24        3.45599e-24        4.13033e-24
2472.60        3.81094e-24        3.47227e-24        4.14962e-24
2481.42        3.82882e-24        3.48864e-24        4.16900e-24
2490.28        3.84678e-24        3.50508e-24        4.18847e-24
2499.16        3.86483e-24        3.52161e-24        4.20805e-24
2508.08        3.88297e-24        3.53823e-24        4.22772e-24
2517.02        3.90121e-24        3.55493e-24        4.24749e-24
2526.00        3.91953e-24        3.57171e-24        4.26736e-24
2535.01        3.93795e-24        3.58858e-24        4.28732e-24
2544.06        3.95646e-24        3.60553e-24        4.30739e-24
2553.13        3.97506e-24        3.62257e-24        4.32755e-24
2562.24        3.99375e-24        3.63969e-24        4.34782e-24
2571.38        4.01254e-24        3.65690e-24        4.36818e-24
2580.55        4.03142e-24        3.67420e-24        4.38865e-24
2589.76        4.05040e-24        3.69158e-24        4.40921e-24
2599.00        4.06947e-24        3.70905e-24        4.42988e-24
2608.27        4.08863e-24        3.72661e-24        4.45065e-24
2617.57        4.10789e-24        3.74426e-24        4.47153e-24
2626.91        4.12725e-24        3.76200e-24        4.49251e-24
2636.28        4.14670e-24        3.77982e-24        4.51359e-24
2645.69        4.16625e-24        3.79774e-24        4.53477e-24
2655.13        4.18590e-24        3.81574e-24        4.55606e-24
2664.60        4.20565e-24        3.83384e-24        4.57745e-24
2674.10        4.22549e-24        3.85202e-24        4.59895e-24
2683.64        4.24543e-24        3.87030e-24        4.62056e-24
2693.22        4.26547e-24        3.88867e-24        4.64227e-24
2702.82        4.28561e-24        3.90713e-24        4.66409e-24
2712.47        4.30584e-24        3.92568e-24        4.68601e-24
2722.14        4.32618e-24        3.94432e-24        4.70804e-24
2731.85        4.34662e-24        3.96306e-24        4.73018e-24
2741.60        4.36716e-24        3.98189e-24        4.75243e-24
2751.38        4.38780e-24        4.00081e-24        4.77479e-24
2761.19        4.40854e-24        4.01983e-24        4.79725e-24
2771.04        4.42939e-24        4.03895e-24        4.81983e-24
2780.93        4.45033e-24        4.05815e-24        4.84251e-24
2790.85        4.47138e-24        4.07746e-24        4.86531e-24
2800.81        4.49253e-24        4.09685e-24        4.88821e-24
2810.80        4.51379e-24        4.11635e-24        4.91123e-24
2820.83        4.53515e-24        4.13594e-24        4.93436e-24
2830.89        4.55661e-24        4.15562e-24        4.95760e-24
2840.99        4.57818e-24        4.17541e-24        4.98095e-24
2851.12        4.59985e-24        4.19529e-24        5.00442e-24
2861.29        4.62163e-24        4.21527e-24        5.02800e-24
2871.50        4.64352e-24        4.23535e-24        5.05169e-24
2881.74        4.66551e-24        4.25552e-24        5.07549e-24
2892.02        4.68761e-24        4.27580e-24        5.09941e-24
2902.34        4.70981e-24        4.29617e-24        5.12345e-24
2912.69        4.73212e-24        4.31664e-24        5.14760e-24
2923.09        4.75454e-24        4.33722e-24        5.17186e-24
2933.51        4.77707e-24        4.35789e-24        5.19624e-24
2943.98        4.79970e-24        4.37866e-24        5.22074e-24
2954.48        4.82245e-24        4.39954e-24        5.24535e-24
2965.02        4.84530e-24        4.42051e-24        5.27008e-24
2975.60        4.86826e-24        4.44159e-24        5.29493e-24
2986.21        4.89133e-24        4.46277e-24        5.31990e-24
2996.87        4.91451e-24        4.48405e-24        5.34498e-24
3007.56        4.93825e-24        4.50581e-24        5.37070e-24
3018.29        4.96230e-24        4.52784e-24        5.39676e-24
3029.05        4.98646e-24        4.54998e-24        5.42295e-24
3039.86        5.01075e-24        4.57223e-24        5.44927e-24
3050.70        5.03515e-24        4.59459e-24        5.47572e-24
3061.59        5.05968e-24        4.61706e-24        5.50230e-24
3072.51        5.08433e-24        4.63965e-24        5.52902e-24
3083.47        5.10911e-24        4.66235e-24        5.55586e-24
3094.47        5.13401e-24        4.68517e-24        5.58284e-24
3105.51        5.15903e-24        4.70810e-24        5.60996e-24
3116.59        5.18418e-24        4.73115e-24        5.63721e-24
3127.70        5.20945e-24        4.75431e-24        5.66459e-24
3138.86        5.23486e-24        4.77759e-24        5.69212e-24
3150.06        5.26038e-24        4.80099e-24        5.71977e-24
3161.30        5.28604e-24        4.82451e-24        5.74757e-24
3172.57        5.31182e-24        4.84814e-24        5.77551e-24
3183.89        5.33774e-24        4.87190e-24        5.80358e-24
3195.25        5.36378e-24        4.89577e-24        5.83179e-24
3206.65        5.38996e-24        4.91977e-24        5.86015e-24
3218.09        5.41626e-24        4.94388e-24        5.88864e-24
3229.57        5.44270e-24        4.96812e-24        5.91728e-24
3241.09        5.46927e-24        4.99248e-24        5.94606e-24
3252.65        5.49597e-24        5.01696e-24        5.97498e-24
3264.25        5.52281e-24        5.04157e-24        6.00405e-24
3275.90        5.54978e-24        5.06630e-24        6.03326e-24
3287.59        5.57688e-24        5.09115e-24        6.06261e-24
3299.31        5.60413e-24        5.11614e-24        6.09212e-24
3311.08        5.63150e-24        5.14124e-24        6.12177e-24
3322.89        5.65902e-24        5.16648e-24        6.15156e-24
3334.75        5.68667e-24        5.19184e-24        6.18151e-24
3346.65        5.71447e-24        5.21733e-24        6.21160e-24
3358.58        5.74240e-24        5.24295e-24        6.24185e-24
3370.57        5.77047e-24        5.26870e-24        6.27224e-24
3382.59        5.79868e-24        5.29458e-24        6.30279e-24
3394.66        5.82704e-24        5.32059e-24        6.33349e-24
3406.77        5.85553e-24        5.34673e-24        6.36434e-24
3418.92        5.88417e-24        5.37300e-24        6.39534e-24
3431.12        5.91295e-24        5.39941e-24        6.42650e-24
3443.36        5.94188e-24        5.42594e-24        6.45781e-24
3455.64        5.97095e-24        5.45262e-24        6.48928e-24
3467.97        6.00017e-24        5.47943e-24        6.52091e-24
3480.34        6.02953e-24        5.50637e-24        6.55269e-24
3492.75        6.05904e-24        5.53345e-24        6.58463e-24
3505.21        6.08870e-24        5.56067e-24        6.61673e-24
3517.72        6.11851e-24        5.58802e-24        6.64899e-24
3530.27        6.14846e-24        5.61551e-24        6.68141e-24
3542.86        6.17857e-24        5.64314e-24        6.71399e-24
3555.50        6.20882e-24        5.67091e-24        6.74674e-24
3568.18        6.23923e-24        5.69882e-24        6.77964e-24
3580.91        6.26979e-24        5.72688e-24        6.81271e-24
3593.69        6.30051e-24        5.75507e-24        6.84594e-24
3606.51        6.33137e-24        5.78340e-24        6.87934e-24
3619.37        6.36239e-24        5.81188e-24        6.91290e-24
3632.28        6.39357e-24        5.84050e-24        6.94663e-24
3645.24        6.42490e-24        5.86927e-24        6.98053e-24
3658.25        6.45639e-24        5.89818e-24        7.01460e-24
3671.30        6.48803e-24        5.92724e-24        7.04883e-24
3684.39        6.51984e-24        5.95644e-24        7.08323e-24
3697.54        6.55180e-24        5.98579e-24        7.11781e-24
3710.73        6.58392e-24        6.01529e-24        7.15255e-24
3723.96        6.61620e-24        6.04494e-24        7.18747e-24
3737.25        6.64865e-24        6.07474e-24        7.22256e-24
3750.58        6.68125e-24        6.10468e-24        7.25782e-24
3763.96        6.71402e-24        6.13478e-24        7.29326e-24
3777.39        6.74695e-24        6.16503e-24        7.32887e-24
3790.86        6.78004e-24        6.19543e-24        7.36466e-24
3804.39        6.81330e-24        6.22598e-24        7.40062e-24
3817.96        6.84673e-24        6.25669e-24        7.43677e-24
3831.58        6.88032e-24        6.28755e-24        7.47309e-24
3845.25        6.91407e-24        6.31856e-24        7.50959e-24
3858.97        6.94800e-24        6.34973e-24        7.54626e-24
3872.73        6.98209e-24        6.38106e-24        7.58312e-24
3886.55        7.01636e-24        6.41255e-24        7.62016e-24
3900.41        7.05079e-24        6.44419e-24        7.65739e-24
3914.33        7.08539e-24        6.47599e-24        7.69479e-24
3928.29        7.12017e-24        6.50795e-24        7.73238e-24
3942.30        7.15511e-24        6.54007e-24        7.77016e-24
3956.37        7.19023e-24        6.57235e-24        7.80811e-24
3970.48        7.22552e-24        6.60479e-24        7.84626e-24
3984.65        7.26099e-24        6.63739e-24        7.88459e-24
3998.86        7.29663e-24        6.67016e-24        7.92311e-24
4013.13        7.33299e-24        6.70353e-24        7.96245e-24
4027.44        7.36958e-24        6.73712e-24        8.00205e-24
4041.81        7.40636e-24        6.77087e-24        8.04185e-24
4056.23        7.44332e-24        6.80480e-24        8.08184e-24
4070.70        7.48047e-24        6.83891e-24        8.12204e-24
4085.22        7.51781e-24        6.87318e-24        8.16245e-24
4099.79        7.55534e-24        6.90763e-24        8.20305e-24
4114.42        7.59306e-24        6.94226e-24        8.24387e-24
4129.10        7.63098e-24        6.97707e-24        8.28488e-24
4143.83        7.66908e-24        7.01205e-24        8.32611e-24
4158.61        7.70738e-24        7.04721e-24        8.36754e-24
4173.44        7.74587e-24        7.08256e-24        8.40918e-24
4188.33        7.78456e-24        7.11808e-24        8.45103e-24
4203.27        7.82344e-24        7.15378e-24        8.49309e-24
4218.27        7.86252e-24        7.18967e-24        8.53537e-24
4233.32        7.90180e-24        7.22574e-24        8.57785e-24
4248.42        7.94127e-24        7.26199e-24        8.62055e-24
4263.57        7.98095e-24        7.29843e-24        8.66347e-24
4278.78        8.02083e-24        7.33506e-24        8.70660e-24
4294.05        8.06091e-24        7.37187e-24        8.74994e-24
4309.37        8.10119e-24        7.40887e-24        8.79351e-24
4324.74        8.14168e-24        7.44606e-24        8.83729e-24
4340.17        8.18237e-24        7.48343e-24        8.88130e-24
4355.65        8.22326e-24        7.52100e-24        8.92552e-24
4371.19        8.26436e-24        7.55876e-24        8.96997e-24
4386.78        8.30567e-24        7.59671e-24        9.01464e-24
4402.43        8.34719e-24        7.63486e-24        9.05953e-24
4418.14        8.38892e-24        7.67319e-24        9.10465e-24
4433.90        8.43086e-24        7.71173e-24        9.14999e-24
4449.71        8.47301e-24        7.75046e-24        9.19556e-24
4465.59        8.51537e-24        7.78938e-24        9.24136e-24
4481.52        8.55794e-24        7.82850e-24        9.28738e-24
4497.51        8.60073e-24        7.86783e-24        9.33364e-24
4513.55        8.64374e-24        7.90735e-24        9.38013e-24
4529.65        8.68696e-24        7.94707e-24        9.42685e-24
4545.81        8.73039e-24        7.98699e-24        9.47380e-24
4562.03        8.77405e-24        8.02711e-24        9.52098e-24
4578.30        8.81792e-24        8.06744e-24        9.56840e-24
4594.63        8.86201e-24        8.10797e-24        9.61606e-24
4611.02        8.90633e-24        8.14870e-24        9.66395e-24
4627.47        8.95086e-24        8.18965e-24        9.71208e-24
4643.98        8.99562e-24        8.23079e-24        9.76045e-24
4660.55        9.04061e-24        8.27215e-24        9.80906e-24
4677.17        9.08581e-24        8.31371e-24        9.85791e-24
4693.86        9.13124e-24        8.35548e-24        9.90701e-24
4710.60        9.17690e-24        8.39746e-24        9.95634e-24
4727.41        9.22279e-24        8.43966e-24        1.00059e-23
4744.27        9.26890e-24        8.48206e-24        1.00557e-23
4761.20        9.31525e-24        8.52468e-24        1.01058e-23
4778.18        9.36182e-24        8.56751e-24        1.01561e-23
4795.23        9.40862e-24        8.61056e-24        1.02067e-23
4812.33        9.45566e-24        8.65382e-24        1.02575e-23
4829.50        9.50293e-24        8.69730e-24        1.03086e-23
4846.73        9.55043e-24        8.74099e-24        1.03599e-23
4864.02        9.59817e-24        8.78490e-24        1.04114e-23
4881.37        9.64614e-24        8.82903e-24        1.04632e-23
4898.79        9.69435e-24        8.87338e-24        1.05153e-23
4916.26        9.74280e-24        8.91795e-24        1.05676e-23
4933.80        9.79148e-24        8.96275e-24        1.06202e-23
4951.40        9.84041e-24        9.00776e-24        1.06731e-23
4969.06        9.88957e-24        9.05300e-24        1.07261e-23
4986.79        9.93897e-24        9.09846e-24        1.07795e-23
5004.58        9.98892e-24        9.14440e-24        1.08334e-23
5022.43        1.00400e-23        9.19131e-24        1.08886e-23
5040.35        1.00913e-23        9.23847e-24        1.09441e-23
5058.33        1.01429e-23        9.28586e-24        1.09999e-23
5076.38        1.01947e-23        9.33350e-24        1.10560e-23
5094.49        1.02468e-23        9.38139e-24        1.11123e-23
5112.66        1.02992e-23        9.42952e-24        1.11689e-23
5130.90        1.03519e-23        9.47790e-24        1.12258e-23
5149.20        1.04048e-23        9.52652e-24        1.12830e-23
5167.57        1.04580e-23        9.57540e-24        1.13405e-23
5186.01        1.05114e-23        9.62453e-24        1.13983e-23
5204.51        1.05652e-23        9.67391e-24        1.14564e-23
5223.07        1.06192e-23        9.72355e-24        1.15148e-23
5241.70        1.06734e-23        9.77344e-24        1.15734e-23
5260.40        1.07280e-23        9.82359e-24        1.16324e-23
5279.17        1.07828e-23        9.87399e-24        1.16917e-23
5298.00        1.08380e-23        9.92466e-24        1.17512e-23
5316.90        1.08934e-23        9.97559e-24        1.18111e-23
5335.87        1.09490e-23        1.00268e-23        1.18713e-23
5354.90        1.10050e-23        1.00782e-23        1.19318e-23
5374.01        1.10613e-23        1.01299e-23        1.19926e-23
5393.18        1.11178e-23        1.01819e-23        1.20537e-23
5412.42        1.11746e-23        1.02342e-23        1.21151e-23
5431.73        1.12318e-23        1.02867e-23        1.21768e-23
5451.10        1.12892e-23        1.03395e-23        1.22388e-23
5470.55        1.13469e-23        1.03926e-23        1.23012e-23
5490.06        1.14049e-23        1.04459e-23        1.23639e-23
5509.65        1.14632e-23        1.04995e-23        1.24268e-23
5529.30        1.15218e-23        1.05534e-23        1.24901e-23
5549.03        1.15807e-23        1.06076e-23        1.25538e-23
5568.82        1.16399e-23        1.06620e-23        1.26177e-23
5588.69        1.16994e-23        1.07167e-23        1.26820e-23
5608.63        1.17592e-23        1.07717e-23        1.27466e-23
5628.64        1.18193e-23        1.08270e-23        1.28115e-23
5648.72        1.18797e-23        1.08826e-23        1.28768e-23
5668.87        1.19404e-23        1.09385e-23        1.29424e-23
5689.09        1.20015e-23        1.09946e-23        1.30083e-23
5709.38        1.20628e-23        1.10511e-23        1.30746e-23
5729.75        1.21245e-23        1.11078e-23        1.31412e-23
5750.19        1.21864e-23        1.11648e-23        1.32081e-23
5770.70        1.22487e-23        1.12221e-23        1.32754e-23
5791.29        1.23114e-23        1.12797e-23        1.33430e-23
5811.95        1.23743e-23        1.13376e-23        1.34109e-23
5832.68        1.24375e-23        1.13958e-23        1.34792e-23
5853.49        1.25011e-23        1.14543e-23        1.35479e-23
5874.37        1.25650e-23        1.15131e-23        1.36169e-23
5895.33        1.26292e-23        1.15723e-23        1.36862e-23
5916.36        1.26938e-23        1.16317e-23        1.37559e-23
5937.47        1.27587e-23        1.16914e-23        1.38260e-23
5958.65        1.28239e-23        1.17514e-23        1.38964e-23
5979.90        1.28894e-23        1.18117e-23        1.39671e-23
6001.24        1.29554e-23        1.18724e-23        1.40383e-23
6022.64        1.30223e-23        1.19340e-23        1.41106e-23
6044.13        1.30895e-23        1.19958e-23        1.41832e-23
6065.69        1.31571e-23        1.20580e-23        1.42563e-23
6087.33        1.32251e-23        1.21205e-23        1.43297e-23
6109.05        1.32934e-23        1.21834e-23        1.44035e-23
6130.84        1.33621e-23        1.22465e-23        1.44776e-23
6152.71        1.34311e-23        1.23100e-23        1.45522e-23
6174.66        1.35005e-23        1.23739e-23        1.46271e-23
6196.69        1.35702e-23        1.24380e-23        1.47024e-23
6218.79        1.36403e-23        1.25025e-23        1.47781e-23
6240.98        1.37108e-23        1.25674e-23        1.48542e-23
6263.24        1.37816e-23        1.26325e-23        1.49306e-23
6285.58        1.38528e-23        1.26980e-23        1.50075e-23
6308.01        1.39243e-23        1.27639e-23        1.50848e-23
6330.51        1.39962e-23        1.28300e-23        1.51624e-23
6353.09        1.40685e-23        1.28966e-23        1.52405e-23
6375.76        1.41412e-23        1.29634e-23        1.53189e-23
6398.50        1.42142e-23        1.30306e-23        1.53978e-23
6421.33        1.42876e-23        1.30982e-23        1.54770e-23
6444.23        1.43614e-23        1.31661e-23        1.55566e-23
6467.22        1.44355e-23        1.32344e-23        1.56367e-23
6490.29        1.45100e-23        1.33030e-23        1.57171e-23
6513.45        1.45850e-23        1.33719e-23        1.57980e-23
6536.68        1.46602e-23        1.34412e-23        1.58793e-23
6560.00        1.47359e-23        1.35109e-23        1.59609e-23
6583.40        1.48120e-23        1.35809e-23        1.60430e-23
6606.89        1.48884e-23        1.36513e-23        1.61255e-23
6630.46        1.49652e-23        1.37220e-23        1.62084e-23
6654.11        1.50424e-23        1.37931e-23        1.62918e-23
6677.85        1.51200e-23        1.38645e-23        1.63755e-23
6701.67        1.51980e-23        1.39363e-23        1.64597e-23
6725.58        1.52764e-23        1.40085e-23        1.65442e-23
6749.57        1.53551e-23        1.40811e-23        1.66292e-23
6773.65        1.54343e-23        1.41540e-23        1.67147e-23
6797.81        1.55139e-23        1.42272e-23        1.68005e-23
6822.06        1.55938e-23        1.43009e-23        1.68868e-23
6846.40        1.56742e-23        1.43749e-23        1.69735e-23
6870.82        1.57549e-23        1.44493e-23        1.70606e-23
6895.34        1.58361e-23        1.45240e-23        1.71481e-23
6919.93        1.59176e-23        1.45991e-23        1.72361e-23
6944.62        1.59996e-23        1.46746e-23        1.73245e-23
6969.39        1.60819e-23        1.47505e-23        1.74134e-23
6994.26        1.61647e-23        1.48267e-23        1.75027e-23
7019.21        1.62479e-23        1.49034e-23        1.75924e-23
7044.25        1.63314e-23        1.49804e-23        1.76825e-23
7069.38        1.64154e-23        1.50578e-23        1.77731e-23
7094.60        1.64998e-23        1.51355e-23        1.78641e-23
7119.90        1.65846e-23        1.52137e-23        1.79556e-23
7145.30        1.66699e-23        1.52922e-23        1.80475e-23
7170.79        1.67555e-23        1.53712e-23        1.81399e-23
7196.37        1.68416e-23        1.54505e-23        1.82327e-23
7222.05        1.69281e-23        1.55302e-23        1.83260e-23
7247.81        1.70150e-23        1.56103e-23        1.84197e-23
7273.67        1.71023e-23        1.56908e-23        1.85139e-23
7299.61        1.71901e-23        1.57717e-23        1.86085e-23
7325.65        1.72783e-23        1.58530e-23        1.87036e-23
7351.79        1.73670e-23        1.59347e-23        1.87992e-23
7378.01        1.74560e-23        1.60169e-23        1.88952e-23
7404.33        1.75456e-23        1.60994e-23        1.89917e-23
7430.75        1.76355e-23        1.61823e-23        1.90887e-23
7457.26        1.77259e-23        1.62657e-23        1.91861e-23
7483.86        1.78168e-23        1.63495e-23        1.92841e-23
7510.56        1.79081e-23        1.64337e-23        1.93825e-23
7537.35        1.79998e-23        1.65183e-23        1.94814e-23
7564.24        1.80920e-23        1.66033e-23        1.95808e-23
7591.22        1.81847e-23        1.66888e-23        1.96806e-23
7618.30        1.82778e-23        1.67747e-23        1.97810e-23
7645.48        1.83714e-23        1.68610e-23        1.98818e-23
7672.75        1.84655e-23        1.69477e-23        1.99832e-23
7700.13        1.85600e-23        1.70349e-23        2.00850e-23
7727.60        1.86550e-23        1.71225e-23        2.01874e-23
7755.16        1.87504e-23        1.72106e-23        2.02903e-23
7782.83        1.88464e-23        1.72991e-23        2.03936e-23
7810.59        1.89428e-23        1.73881e-23        2.04975e-23
7838.46        1.90397e-23        1.74775e-23        2.06019e-23
7866.42        1.91371e-23        1.75673e-23        2.07068e-23
7894.48        1.92349e-23        1.76576e-23        2.08122e-23
7922.64        1.93333e-23        1.77484e-23        2.09182e-23
7950.91        1.94321e-23        1.78396e-23        2.10247e-23
7979.27        1.95315e-23        1.79313e-23        2.11317e-23
8007.74        1.96318e-23        1.80238e-23        2.12397e-23
8036.30        1.97337e-23        1.81178e-23        2.13495e-23
8064.97        1.98361e-23        1.82123e-23        2.14600e-23
8093.74        1.99391e-23        1.83072e-23        2.15709e-23
8122.61        2.00426e-23        1.84027e-23        2.16825e-23
8151.59        2.01466e-23        1.84986e-23        2.17946e-23
8180.67        2.02512e-23        1.85950e-23        2.19073e-23
8209.85        2.03563e-23        1.86920e-23        2.20206e-23
8239.14        2.04619e-23        1.87894e-23        2.21344e-23
8268.53        2.05681e-23        1.88873e-23        2.22489e-23
8298.03        2.06748e-23        1.89858e-23        2.23638e-23
8327.63        2.07821e-23        1.90847e-23        2.24794e-23
8357.34        2.08899e-23        1.91842e-23        2.25956e-23
8387.15        2.09982e-23        1.92841e-23        2.27123e-23
8417.07        2.11071e-23        1.93846e-23        2.28297e-23
8447.10        2.12166e-23        1.94856e-23        2.29476e-23
8477.23        2.13266e-23        1.95871e-23        2.30661e-23
8507.48        2.14371e-23        1.96891e-23        2.31852e-23
8537.82        2.15482e-23        1.97916e-23        2.33049e-23
8568.28        2.16599e-23        1.98946e-23        2.34251e-23
8598.85        2.17721e-23        1.99982e-23        2.35460e-23
8629.52        2.18849e-23        2.01022e-23        2.36675e-23
8660.31        2.19982e-23        2.02068e-23        2.37896e-23
8691.20        2.21121e-23        2.03120e-23        2.39123e-23
8722.21        2.22266e-23        2.04176e-23        2.40355e-23
8753.32        2.23416e-23        2.05238e-23        2.41594e-23
8784.55        2.24572e-23        2.06305e-23        2.42839e-23
8815.89        2.25734e-23        2.07377e-23        2.44090e-23
8847.34        2.26901e-23        2.08455e-23        2.45347e-23
8878.90        2.28074e-23        2.09538e-23        2.46610e-23
8910.57        2.29253e-23        2.10626e-23        2.47879e-23
8942.36        2.30437e-23        2.11720e-23        2.49154e-23
8974.26        2.31627e-23        2.12819e-23        2.50436e-23
9006.28        2.32823e-23        2.13923e-23        2.51723e-23
9038.40        2.34025e-23        2.15033e-23        2.53017e-23
9070.65        2.35232e-23        2.16148e-23        2.54317e-23
9103.01        2.36446e-23        2.17268e-23        2.55623e-23
9135.48        2.37665e-23        2.18394e-23        2.56935e-23
9168.07        2.38890e-23        2.19526e-23        2.58254e-23
9200.77        2.40121e-23        2.20663e-23        2.59579e-23
9233.60        2.41357e-23        2.21805e-23        2.60910e-23
9266.54        2.42600e-23        2.22953e-23        2.62247e-23
9299.59        2.43849e-23        2.24107e-23        2.63591e-23
9332.77        2.45104e-23        2.25266e-23        2.64942e-23
9366.06        2.46365e-23        2.26431e-23        2.66299e-23
9399.47        2.47632e-23        2.27602e-23        2.67662e-23
9433.01        2.48905e-23        2.28778e-23        2.69032e-23
9466.66        2.50184e-23        2.29960e-23        2.70408e-23
9500.43        2.51470e-23        2.31148e-23        2.71792e-23
9534.32        2.52762e-23        2.32342e-23        2.73181e-23
9568.33        2.54060e-23        2.33542e-23        2.74578e-23
9602.47        2.55364e-23        2.34747e-23        2.75981e-23
9636.72        2.56675e-23        2.35959e-23        2.77391e-23
9671.10        2.57992e-23        2.37176e-23        2.78807e-23
9705.60        2.59315e-23        2.38400e-23        2.80231e-23
9740.22        2.60645e-23        2.39629e-23        2.81661e-23
9774.97        2.61981e-23        2.40864e-23        2.83098e-23
9809.84        2.63324e-23        2.42106e-23        2.84542e-23
9844.84        2.64674e-23        2.43354e-23        2.85993e-23
9879.96        2.66029e-23        2.44607e-23        2.87452e-23
9915.20        2.67392e-23        2.45867e-23        2.88917e-23
9950.57        2.68761e-23        2.47134e-23        2.90389e-23
9986.07        2.70137e-23        2.48406e-23        2.91868e-23


==> anc/zz_2fhl_constraints.txt <==
#DM constraints, zz, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        3.35501e-22        3.00436e-22        3.70565e-22
 91.32        3.07970e-22        2.75786e-22        3.40154e-22
 91.64        2.84865e-22        2.55099e-22        3.14631e-22
 91.96        2.65196e-22        2.37488e-22        2.92904e-22
 92.28        2.48245e-22        2.22311e-22        2.74180e-22
 92.61        2.33484e-22        2.09095e-22        2.57874e-22
 92.93        2.20512e-22        1.97480e-22        2.43544e-22
 93.26        2.09019e-22        1.87190e-22        2.30848e-22
 93.59        1.98764e-22        1.78009e-22        2.19520e-22
 93.91        1.89556e-22        1.69764e-22        2.09348e-22
 94.24        1.81240e-22        1.62318e-22        2.00162e-22
 94.57        1.73691e-22        1.55559e-22        1.91823e-22
 94.91        1.66805e-22        1.49394e-22        1.84216e-22
 95.24        1.60498e-22        1.43747e-22        1.77249e-22
 95.57        1.54698e-22        1.38554e-22        1.70841e-22
 95.91        1.49344e-22        1.33761e-22        1.64928e-22
 96.25        1.44387e-22        1.29322e-22        1.59451e-22
 96.58        1.39781e-22        1.25199e-22        1.54363e-22
 96.92        1.35490e-22        1.21357e-22        1.49622e-22
 97.26        1.31481e-22        1.17768e-22        1.45194e-22
 97.60        1.27726e-22        1.14406e-22        1.41046e-22
 97.95        1.24201e-22        1.11250e-22        1.37152e-22
 98.29        1.20884e-22        1.08281e-22        1.33488e-22
 98.63        1.17757e-22        1.05481e-22        1.30033e-22
 98.98        1.14802e-22        1.02835e-22        1.26768e-22
 99.33        1.12004e-22        1.00331e-22        1.23678e-22
 99.68        1.09352e-22        9.79557e-23        1.20748e-22
100.03        1.06832e-22        9.56996e-23        1.17964e-22
100.38        1.04434e-22        9.35530e-23        1.15315e-22
100.73        1.02149e-22        9.15072e-23        1.12790e-22
101.08        9.99679e-23        8.95548e-23        1.10381e-22
101.44        9.78836e-23        8.76888e-23        1.08078e-22
101.79        9.58888e-23        8.59029e-23        1.05875e-22
102.15        9.39772e-23        8.41916e-23        1.03763e-22
102.51        9.21431e-23        8.25496e-23        1.01737e-22
102.87        9.03813e-23        8.09724e-23        9.97902e-23
103.23        8.86869e-23        7.94555e-23        9.79183e-23
103.59        8.70556e-23        7.79950e-23        9.61161e-23
103.96        8.54833e-23        7.65875e-23        9.43791e-23
104.32        8.39665e-23        7.52296e-23        9.27034e-23
104.69        8.25016e-23        7.39182e-23        9.10851e-23
105.05        8.10857e-23        7.26506e-23        8.95208e-23
105.42        7.97158e-23        7.14242e-23        8.80073e-23
105.79        7.83892e-23        7.02366e-23        8.65418e-23
106.16        7.71036e-23        6.90857e-23        8.51215e-23
106.54        7.58566e-23        6.79694e-23        8.37438e-23
106.91        7.46462e-23        6.68858e-23        8.24066e-23
107.29        7.34703e-23        6.58331e-23        8.11075e-23
107.66        7.23273e-23        6.48098e-23        7.98447e-23
108.04        7.12153e-23        6.38143e-23        7.86162e-23
108.42        7.01328e-23        6.28453e-23        7.74203e-23
108.80        6.90784e-23        6.19013e-23        7.62554e-23
109.18        6.80507e-23        6.09813e-23        7.51200e-23
109.56        6.70483e-23        6.00840e-23        7.40127e-23
109.95        6.60702e-23        5.92083e-23        7.29321e-23
110.33        6.51152e-23        5.83534e-23        7.18770e-23
110.72        6.41822e-23        5.75182e-23        7.08463e-23
111.11        6.32703e-23        5.67018e-23        6.98389e-23
111.50        6.23786e-23        5.59035e-23        6.88537e-23
111.89        6.15062e-23        5.51225e-23        6.78899e-23
112.28        6.06522e-23        5.43580e-23        6.69465e-23
112.68        5.98160e-23        5.36094e-23        6.60227e-23
113.07        5.89968e-23        5.28760e-23        6.51177e-23
113.47        5.81940e-23        5.21572e-23        6.42308e-23
113.87        5.74069e-23        5.14525e-23        6.33612e-23
114.27        5.66349e-23        5.07614e-23        6.25083e-23
114.67        5.58774e-23        5.00833e-23        6.16716e-23
115.07        5.51340e-23        4.94177e-23        6.08503e-23
115.47        5.44041e-23        4.87643e-23        6.00440e-23
115.88        5.36873e-23        4.81226e-23        5.92521e-23
116.29        5.29832e-23        4.74921e-23        5.84742e-23
116.69        5.22912e-23        4.68726e-23        5.77098e-23
117.10        5.16110e-23        4.62636e-23        5.69584e-23
117.51        5.09423e-23        4.56649e-23        5.62197e-23
117.93        5.02846e-23        4.50761e-23        5.54932e-23
118.34        4.96377e-23        4.44969e-23        5.47785e-23
118.76        4.90012e-23        4.39270e-23        5.40754e-23
119.17        4.83748e-23        4.33662e-23        5.33835e-23
119.59        4.77583e-23        4.28142e-23        5.27024e-23
120.01        4.71513e-23        4.22708e-23        5.20319e-23
120.43        4.65537e-23        4.17357e-23        5.13718e-23
120.85        4.59655e-23        4.12090e-23        5.07220e-23
121.28        4.53867e-23        4.06908e-23        5.00826e-23
121.70        4.48173e-23        4.01809e-23        4.94536e-23
122.13        4.42573e-23        3.96796e-23        4.88351e-23
122.56        4.37068e-23        3.91866e-23        4.82270e-23
122.99        4.31657e-23        3.87021e-23        4.76292e-23
123.42        4.26339e-23        3.82259e-23        4.70418e-23
123.85        4.21114e-23        3.77581e-23        4.64647e-23
124.29        4.15981e-23        3.72985e-23        4.58978e-23
124.72        4.10941e-23        3.68472e-23        4.53410e-23
125.16        4.05991e-23        3.64040e-23        4.47942e-23
125.60        4.01131e-23        3.59688e-23        4.42574e-23
126.04        3.96360e-23        3.55416e-23        4.37304e-23
126.48        3.91678e-23        3.51223e-23        4.32132e-23
126.93        3.87082e-23        3.47108e-23        4.27055e-23
127.37        3.82572e-23        3.43070e-23        4.22074e-23
127.82        3.78147e-23        3.39108e-23        4.17186e-23
128.27        3.73805e-23        3.35220e-23        4.12391e-23
128.72        3.69546e-23        3.31406e-23        4.07686e-23
129.17        3.65368e-23        3.27665e-23        4.03071e-23
129.62        3.61270e-23        3.23996e-23        3.98544e-23
130.08        3.57251e-23        3.20397e-23        3.94105e-23
130.54        3.53308e-23        3.16867e-23        3.89750e-23
130.99        3.49441e-23        3.13404e-23        3.85478e-23
131.45        3.45646e-23        3.10006e-23        3.81286e-23
131.91        3.41922e-23        3.06671e-23        3.77173e-23
132.38        3.38266e-23        3.03397e-23        3.73134e-23
132.84        3.34676e-23        3.00183e-23        3.69170e-23
133.31        3.31152e-23        2.97027e-23        3.65276e-23
133.78        3.27690e-23        2.93927e-23        3.61452e-23
134.25        3.24289e-23        2.90882e-23        3.57695e-23
134.72        3.20947e-23        2.87889e-23        3.54004e-23
135.19        3.17663e-23        2.84949e-23        3.50377e-23
135.66        3.14435e-23        2.82059e-23        3.46811e-23
136.14        3.11262e-23        2.79217e-23        3.43306e-23
136.62        3.08141e-23        2.76423e-23        3.39860e-23
137.10        3.05073e-23        2.73676e-23        3.36470e-23
137.58        3.02055e-23        2.70974e-23        3.33137e-23
138.06        2.99087e-23        2.68315e-23        3.29858e-23
138.54        2.96166e-23        2.65700e-23        3.26631e-23
139.03        2.93292e-23        2.63126e-23        3.23457e-23
139.52        2.90463e-23        2.60594e-23        3.20332e-23
140.01        2.87679e-23        2.58100e-23        3.17257e-23
140.50        2.84938e-23        2.55646e-23        3.14229e-23
140.99        2.82241e-23        2.53232e-23        3.11250e-23
141.49        2.79588e-23        2.50856e-23        3.08320e-23
141.98        2.76981e-23        2.48521e-23        3.05440e-23
142.48        2.74418e-23        2.46227e-23        3.02609e-23
142.98        2.71900e-23        2.43972e-23        2.99828e-23
143.48        2.69428e-23        2.41759e-23        2.97097e-23
143.99        2.67001e-23        2.39586e-23        2.94417e-23
144.49        2.64620e-23        2.37454e-23        2.91786e-23
145.00        2.62284e-23        2.35362e-23        2.89206e-23
145.51        2.59994e-23        2.33312e-23        2.86676e-23
146.02        2.57749e-23        2.31301e-23        2.84196e-23
146.53        2.55548e-23        2.29332e-23        2.81765e-23
147.05        2.53393e-23        2.27402e-23        2.79385e-23
147.56        2.51283e-23        2.25513e-23        2.77053e-23
148.08        2.49217e-23        2.23663e-23        2.74771e-23
148.60        2.47195e-23        2.21853e-23        2.72537e-23
149.12        2.45217e-23        2.20082e-23        2.70352e-23
149.64        2.43282e-23        2.18350e-23        2.68215e-23
150.17        2.41385e-23        2.16651e-23        2.66119e-23
150.70        2.39517e-23        2.14978e-23        2.64056e-23
151.22        2.37689e-23        2.13341e-23        2.62038e-23
151.75        2.35899e-23        2.11737e-23        2.60061e-23
152.29        2.34145e-23        2.10166e-23        2.58124e-23
152.82        2.32425e-23        2.08625e-23        2.56224e-23
153.36        2.30737e-23        2.07113e-23        2.54360e-23
153.90        2.29079e-23        2.05628e-23        2.52529e-23
154.44        2.27449e-23        2.04169e-23        2.50730e-23
154.98        2.25847e-23        2.02733e-23        2.48960e-23
155.52        2.24269e-23        2.01321e-23        2.47218e-23
156.07        2.22716e-23        1.99930e-23        2.45502e-23
156.62        2.21185e-23        1.98559e-23        2.43812e-23
157.16        2.19676e-23        1.97207e-23        2.42145e-23
157.72        2.18186e-23        1.95873e-23        2.40500e-23
158.27        2.16715e-23        1.94555e-23        2.38875e-23
158.82        2.15262e-23        1.93254e-23        2.37270e-23
159.38        2.13826e-23        1.91967e-23        2.35684e-23
159.94        2.12405e-23        1.90695e-23        2.34115e-23
160.50        2.10998e-23        1.89435e-23        2.32561e-23
161.07        2.09606e-23        1.88189e-23        2.31024e-23
161.63        2.08229e-23        1.86955e-23        2.29503e-23
162.20        2.06866e-23        1.85734e-23        2.27997e-23
162.77        2.05517e-23        1.84526e-23        2.26508e-23
163.34        2.04183e-23        1.83331e-23        2.25034e-23
163.91        2.02862e-23        1.82149e-23        2.23576e-23
164.49        2.01556e-23        1.80979e-23        2.22133e-23
165.06        2.00264e-23        1.79822e-23        2.20707e-23
165.64        1.98986e-23        1.78678e-23        2.19295e-23
166.22        1.97723e-23        1.77546e-23        2.17899e-23
166.81        1.96473e-23        1.76426e-23        2.16519e-23
167.39        1.95236e-23        1.75319e-23        2.15153e-23
167.98        1.94014e-23        1.74225e-23        2.13803e-23
168.57        1.92805e-23        1.73142e-23        2.12468e-23
169.16        1.91610e-23        1.72072e-23        2.11148e-23
169.75        1.90428e-23        1.71013e-23        2.09842e-23
170.35        1.89259e-23        1.69967e-23        2.08552e-23
170.95        1.88104e-23        1.68932e-23        2.07276e-23
171.55        1.86962e-23        1.67909e-23        2.06014e-23
172.15        1.85833e-23        1.66898e-23        2.04767e-23
172.75        1.84717e-23        1.65899e-23        2.03535e-23
173.36        1.83614e-23        1.64911e-23        2.02316e-23
173.97        1.82523e-23        1.63935e-23        2.01111e-23
174.58        1.81445e-23        1.62969e-23        1.99921e-23
175.19        1.80380e-23        1.62016e-23        1.98744e-23
175.81        1.79327e-23        1.61073e-23        1.97581e-23
176.42        1.78286e-23        1.60141e-23        1.96432e-23
177.04        1.77258e-23        1.59220e-23        1.95296e-23
177.66        1.76242e-23        1.58310e-23        1.94173e-23
178.29        1.75237e-23        1.57411e-23        1.93064e-23
178.91        1.74245e-23        1.56522e-23        1.91967e-23
179.54        1.73264e-23        1.55644e-23        1.90884e-23
180.17        1.72295e-23        1.54776e-23        1.89813e-23
180.80        1.71337e-23        1.53919e-23        1.88756e-23
181.44        1.70391e-23        1.53072e-23        1.87711e-23
182.07        1.69457e-23        1.52235e-23        1.86678e-23
182.71        1.68534e-23        1.51409e-23        1.85659e-23
183.35        1.67622e-23        1.50593e-23        1.84651e-23
184.00        1.66722e-23        1.49787e-23        1.83657e-23
184.64        1.65833e-23        1.48991e-23        1.82675e-23
185.29        1.64956e-23        1.48205e-23        1.81706e-23
185.94        1.64089e-23        1.47430e-23        1.80749e-23
186.59        1.63234e-23        1.46665e-23        1.79804e-23
187.25        1.62391e-23        1.45909e-23        1.78872e-23
187.90        1.61558e-23        1.45164e-23        1.77952e-23
188.56        1.60737e-23        1.44429e-23        1.77044e-23
189.23        1.59926e-23        1.43703e-23        1.76149e-23
189.89        1.59127e-23        1.42988e-23        1.75266e-23
190.56        1.58338e-23        1.42282e-23        1.74394e-23
191.22        1.57560e-23        1.41586e-23        1.73535e-23
191.90        1.56794e-23        1.40900e-23        1.72687e-23
192.57        1.56037e-23        1.40223e-23        1.71852e-23
193.24        1.55292e-23        1.39556e-23        1.71028e-23
193.92        1.54557e-23        1.38898e-23        1.70216e-23
194.60        1.53833e-23        1.38250e-23        1.69415e-23
195.29        1.53119e-23        1.37611e-23        1.68626e-23
195.97        1.52415e-23        1.36981e-23        1.67849e-23
196.66        1.51722e-23        1.36361e-23        1.67083e-23
197.35        1.51039e-23        1.35750e-23        1.66328e-23
198.04        1.50366e-23        1.35148e-23        1.65584e-23
198.74        1.49704e-23        1.34555e-23        1.64852e-23
199.43        1.49051e-23        1.33972e-23        1.64130e-23
200.13        1.48408e-23        1.33396e-23        1.63420e-23
200.84        1.47772e-23        1.32827e-23        1.62718e-23
201.54        1.47146e-23        1.32266e-23        1.62026e-23
202.25        1.46530e-23        1.31714e-23        1.61345e-23
202.96        1.45922e-23        1.31170e-23        1.60674e-23
203.67        1.45322e-23        1.30633e-23        1.60012e-23
204.38        1.44732e-23        1.30104e-23        1.59359e-23
205.10        1.44149e-23        1.29582e-23        1.58716e-23
205.82        1.43574e-23        1.29067e-23        1.58080e-23
206.54        1.43006e-23        1.28559e-23        1.57453e-23
207.27        1.42446e-23        1.28057e-23        1.56834e-23
208.00        1.41892e-23        1.27562e-23        1.56223e-23
208.73        1.41346e-23        1.27072e-23        1.55620e-23
209.46        1.40806e-23        1.26589e-23        1.55023e-23
210.19        1.40272e-23        1.26111e-23        1.54433e-23
210.93        1.39745e-23        1.25639e-23        1.53851e-23
211.67        1.39223e-23        1.25172e-23        1.53274e-23
212.41        1.38707e-23        1.24710e-23        1.52704e-23
213.16        1.38197e-23        1.24253e-23        1.52140e-23
213.91        1.37691e-23        1.23801e-23        1.51582e-23
214.66        1.37191e-23        1.23353e-23        1.51029e-23
215.41        1.36696e-23        1.22910e-23        1.50482e-23
216.17        1.36205e-23        1.22471e-23        1.49940e-23
216.92        1.35719e-23        1.22036e-23        1.49403e-23
217.69        1.35238e-23        1.21605e-23        1.48871e-23
218.45        1.34761e-23        1.21178e-23        1.48343e-23
219.22        1.34287e-23        1.20754e-23        1.47820e-23
219.99        1.33818e-23        1.20334e-23        1.47302e-23
220.76        1.33352e-23        1.19917e-23        1.46787e-23
221.53        1.32890e-23        1.19504e-23        1.46277e-23
222.31        1.32432e-23        1.19094e-23        1.45771e-23
223.09        1.31978e-23        1.18688e-23        1.45269e-23
223.87        1.31528e-23        1.18285e-23        1.44771e-23
224.66        1.31081e-23        1.17885e-23        1.44277e-23
225.45        1.30638e-23        1.17489e-23        1.43788e-23
226.24        1.30199e-23        1.17096e-23        1.43302e-23
227.03        1.29764e-23        1.16707e-23        1.42821e-23
227.83        1.29333e-23        1.16321e-23        1.42344e-23
228.63        1.28905e-23        1.15938e-23        1.41872e-23
229.43        1.28481e-23        1.15559e-23        1.41403e-23
230.23        1.28061e-23        1.15183e-23        1.40939e-23
231.04        1.27645e-23        1.14811e-23        1.40479e-23
231.85        1.27233e-23        1.14442e-23        1.40024e-23
232.67        1.26825e-23        1.14077e-23        1.39572e-23
233.48        1.26420e-23        1.13715e-23        1.39125e-23
234.30        1.26019e-23        1.13357e-23        1.38682e-23
235.12        1.25622e-23        1.13002e-23        1.38243e-23
235.95        1.25229e-23        1.12650e-23        1.37808e-23
236.78        1.24840e-23        1.12302e-23        1.37378e-23
237.61        1.24454e-23        1.11957e-23        1.36951e-23
238.44        1.24072e-23        1.11616e-23        1.36529e-23
239.28        1.23694e-23        1.11278e-23        1.36111e-23
240.12        1.23320e-23        1.10943e-23        1.35697e-23
240.96        1.22950e-23        1.10612e-23        1.35288e-23
241.81        1.22583e-23        1.10284e-23        1.34882e-23
242.65        1.22221e-23        1.09960e-23        1.34481e-23
243.51        1.21862e-23        1.09640e-23        1.34085e-23
244.36        1.21508e-23        1.09323e-23        1.33693e-23
245.22        1.21158e-23        1.09010e-23        1.33306e-23
246.08        1.20812e-23        1.08701e-23        1.32923e-23
246.94        1.20470e-23        1.08395e-23        1.32545e-23
247.81        1.20133e-23        1.08094e-23        1.32172e-23
248.68        1.19800e-23        1.07797e-23        1.31804e-23
249.55        1.19472e-23        1.07503e-23        1.31441e-23
250.43        1.19148e-23        1.07214e-23        1.31082e-23
251.30        1.18829e-23        1.06929e-23        1.30729e-23
252.19        1.18515e-23        1.06649e-23        1.30382e-23
253.07        1.18205e-23        1.06372e-23        1.30039e-23
253.96        1.17901e-23        1.06100e-23        1.29702e-23
254.85        1.17601e-23        1.05832e-23        1.29370e-23
255.75        1.17306e-23        1.05569e-23        1.29043e-23
256.64        1.17016e-23        1.05310e-23        1.28722e-23
257.54        1.16731e-23        1.05055e-23        1.28406e-23
258.45        1.16451e-23        1.04805e-23        1.28096e-23
259.35        1.16176e-23        1.04560e-23        1.27792e-23
260.26        1.15906e-23        1.04319e-23        1.27493e-23
261.18        1.15641e-23        1.04083e-23        1.27200e-23
262.09        1.15381e-23        1.03851e-23        1.26911e-23
263.01        1.15126e-23        1.03624e-23        1.26628e-23
263.94        1.14875e-23        1.03400e-23        1.26350e-23
264.86        1.14628e-23        1.03179e-23        1.26076e-23
265.79        1.14384e-23        1.02962e-23        1.25806e-23
266.72        1.14144e-23        1.02749e-23        1.25540e-23
267.66        1.13908e-23        1.02538e-23        1.25278e-23
268.60        1.13674e-23        1.02329e-23        1.25019e-23
269.54        1.13443e-23        1.02124e-23        1.24763e-23
270.49        1.13215e-23        1.01920e-23        1.24509e-23
271.44        1.12989e-23        1.01719e-23        1.24258e-23
272.39        1.12765e-23        1.01519e-23        1.24010e-23
273.34        1.12543e-23        1.01321e-23        1.23764e-23
274.30        1.12322e-23        1.01125e-23        1.23519e-23
275.27        1.12103e-23        1.00930e-23        1.23276e-23
276.23        1.11886e-23        1.00736e-23        1.23035e-23
277.20        1.11669e-23        1.00544e-23        1.22794e-23
278.17        1.11453e-23        1.00352e-23        1.22555e-23
279.15        1.11238e-23        1.00160e-23        1.22316e-23
280.13        1.11024e-23        9.99692e-24        1.22078e-23
281.11        1.10810e-23        9.97786e-24        1.21841e-23
282.10        1.10596e-23        9.95885e-24        1.21604e-23
283.09        1.10383e-23        9.93992e-24        1.21368e-23
284.08        1.10172e-23        9.92106e-24        1.21133e-23
285.08        1.09961e-23        9.90231e-24        1.20899e-23
286.08        1.09752e-23        9.88368e-24        1.20666e-23
287.08        1.09544e-23        9.86518e-24        1.20436e-23
288.09        1.09338e-23        9.84683e-24        1.20207e-23
289.10        1.09133e-23        9.82864e-24        1.19980e-23
290.12        1.08931e-23        9.81064e-24        1.19755e-23
291.13        1.08730e-23        9.79282e-24        1.19533e-23
292.16        1.08532e-23        9.77521e-24        1.19313e-23
293.18        1.08337e-23        9.75782e-24        1.19095e-23
294.21        1.08144e-23        9.74066e-24        1.18881e-23
295.24        1.07954e-23        9.72375e-24        1.18670e-23
296.28        1.07766e-23        9.70710e-24        1.18462e-23
297.32        1.07582e-23        9.69072e-24        1.18257e-23
298.36        1.07401e-23        9.67463e-24        1.18055e-23
299.41        1.07223e-23        9.65883e-24        1.17857e-23
300.46        1.07049e-23        9.64338e-24        1.17664e-23
301.51        1.06880e-23        9.62828e-24        1.17477e-23
302.57        1.06714e-23        9.61348e-24        1.17293e-23
303.63        1.06551e-23        9.59898e-24        1.17112e-23
304.70        1.06391e-23        9.58475e-24        1.16935e-23
305.77        1.06235e-23        9.57081e-24        1.16761e-23
306.84        1.06081e-23        9.55712e-24        1.16590e-23
307.92        1.05930e-23        9.54370e-24        1.16423e-23
309.00        1.05782e-23        9.53052e-24        1.16259e-23
310.08        1.05636e-23        9.51758e-24        1.16097e-23
311.17        1.05494e-23        9.50487e-24        1.15938e-23
312.26        1.05353e-23        9.49238e-24        1.15782e-23
313.36        1.05215e-23        9.48012e-24        1.15629e-23
314.46        1.05079e-23        9.46805e-24        1.15478e-23
315.56        1.04946e-23        9.45619e-24        1.15330e-23
316.67        1.04815e-23        9.44453e-24        1.15184e-23
317.78        1.04685e-23        9.43304e-24        1.15040e-23
318.89        1.04558e-23        9.42174e-24        1.14898e-23
320.01        1.04432e-23        9.41061e-24        1.14759e-23
321.14        1.04309e-23        9.39964e-24        1.14621e-23
322.26        1.04187e-23        9.38882e-24        1.14486e-23
323.39        1.04067e-23        9.37816e-24        1.14352e-23
324.53        1.03948e-23        9.36764e-24        1.14220e-23
325.67        1.03831e-23        9.35726e-24        1.14090e-23
326.81        1.03715e-23        9.34701e-24        1.13961e-23
327.96        1.03601e-23        9.33689e-24        1.13834e-23
329.11        1.03488e-23        9.32688e-24        1.13708e-23
330.26        1.03377e-23        9.31699e-24        1.13583e-23
331.42        1.03266e-23        9.30720e-24        1.13460e-23
332.58        1.03157e-23        9.29752e-24        1.13338e-23
333.75        1.03049e-23        9.28796e-24        1.13218e-23
334.92        1.02942e-23        9.27850e-24        1.13099e-23
336.10        1.02836e-23        9.26916e-24        1.12981e-23
337.28        1.02732e-23        9.25993e-24        1.12865e-23
338.46        1.02629e-23        9.25082e-24        1.12750e-23
339.65        1.02527e-23        9.24183e-24        1.12636e-23
340.84        1.02427e-23        9.23295e-24        1.12524e-23
342.03        1.02328e-23        9.22420e-24        1.12413e-23
343.23        1.02230e-23        9.21556e-24        1.12304e-23
344.44        1.02133e-23        9.20705e-24        1.12196e-23
345.65        1.02038e-23        9.19866e-24        1.12090e-23
346.86        1.01945e-23        9.19039e-24        1.11985e-23
348.08        1.01852e-23        9.18225e-24        1.11882e-23
349.30        1.01761e-23        9.17424e-24        1.11781e-23
350.52        1.01672e-23        9.16636e-24        1.11680e-23
351.75        1.01584e-23        9.15860e-24        1.11582e-23
352.99        1.01497e-23        9.15098e-24        1.11485e-23
354.23        1.01412e-23        9.14348e-24        1.11390e-23
355.47        1.01329e-23        9.13612e-24        1.11296e-23
356.72        1.01246e-23        9.12889e-24        1.11204e-23
357.97        1.01166e-23        9.12180e-24        1.11113e-23
359.23        1.01086e-23        9.11485e-24        1.11024e-23
360.49        1.01009e-23        9.10803e-24        1.10937e-23
361.75        1.00933e-23        9.10135e-24        1.10852e-23
363.02        1.00858e-23        9.09480e-24        1.10768e-23
364.29        1.00785e-23        9.08839e-24        1.10685e-23
365.57        1.00713e-23        9.08212e-24        1.10605e-23
366.86        1.00643e-23        9.07598e-24        1.10526e-23
368.14        1.00574e-23        9.06998e-24        1.10449e-23
369.43        1.00507e-23        9.06411e-24        1.10373e-23
370.73        1.00441e-23        9.05837e-24        1.10299e-23
372.03        1.00377e-23        9.05277e-24        1.10226e-23
373.34        1.00314e-23        9.04730e-24        1.10155e-23
374.65        1.00253e-23        9.04196e-24        1.10086e-23
375.96        1.00193e-23        9.03675e-24        1.10018e-23
377.28        1.00135e-23        9.03167e-24        1.09952e-23
378.60        1.00078e-23        9.02673e-24        1.09888e-23
379.93        1.00022e-23        9.02191e-24        1.09825e-23
381.27        9.99678e-24        9.01722e-24        1.09763e-23
382.60        9.99151e-24        9.01267e-24        1.09704e-23
383.95        9.98639e-24        9.00824e-24        1.09645e-23
385.29        9.98140e-24        9.00394e-24        1.09589e-23
386.65        9.97655e-24        8.99977e-24        1.09533e-23
388.00        9.97185e-24        8.99572e-24        1.09480e-23
389.36        9.96728e-24        8.99180e-24        1.09428e-23
390.73        9.96286e-24        8.98801e-24        1.09377e-23
392.10        9.95858e-24        8.98435e-24        1.09328e-23
393.48        9.95443e-24        8.98081e-24        1.09280e-23
394.86        9.95042e-24        8.97740e-24        1.09234e-23
396.24        9.94656e-24        8.97412e-24        1.09190e-23
397.63        9.94283e-24        8.97096e-24        1.09147e-23
399.03        9.93924e-24        8.96792e-24        1.09106e-23
400.43        9.93588e-24        8.96508e-24        1.09067e-23
401.83        9.93285e-24        8.96251e-24        1.09032e-23
403.24        9.92996e-24        8.96006e-24        1.08999e-23
404.66        9.92721e-24        8.95774e-24        1.08967e-23
406.08        9.92459e-24        8.95554e-24        1.08936e-23
407.50        9.92210e-24        8.95345e-24        1.08908e-23
408.93        9.91974e-24        8.95149e-24        1.08880e-23
410.37        9.91752e-24        8.94964e-24        1.08854e-23
411.81        9.91541e-24        8.94790e-24        1.08829e-23
413.25        9.91344e-24        8.94628e-24        1.08806e-23
414.70        9.91159e-24        8.94478e-24        1.08784e-23
416.16        9.90986e-24        8.94338e-24        1.08763e-23
417.62        9.90825e-24        8.94210e-24        1.08744e-23
419.08        9.90677e-24        8.94092e-24        1.08726e-23
420.56        9.90540e-24        8.93985e-24        1.08709e-23
422.03        9.90415e-24        8.93889e-24        1.08694e-23
423.51        9.90301e-24        8.93804e-24        1.08680e-23
425.00        9.90200e-24        8.93728e-24        1.08667e-23
426.49        9.90109e-24        8.93664e-24        1.08655e-23
427.99        9.90030e-24        8.93609e-24        1.08645e-23
429.49        9.89962e-24        8.93565e-24        1.08636e-23
430.99        9.89904e-24        8.93530e-24        1.08628e-23
432.51        9.89858e-24        8.93505e-24        1.08621e-23
434.02        9.89823e-24        8.93491e-24        1.08615e-23
435.55        9.89798e-24        8.93485e-24        1.08611e-23
437.08        9.89783e-24        8.93490e-24        1.08608e-23
438.61        9.89779e-24        8.93504e-24        1.08605e-23
440.15        9.89786e-24        8.93527e-24        1.08604e-23
441.69        9.89802e-24        8.93559e-24        1.08604e-23
443.24        9.89829e-24        8.93601e-24        1.08606e-23
444.80        9.89865e-24        8.93652e-24        1.08608e-23
446.36        9.89912e-24        8.93711e-24        1.08611e-23
447.93        9.89968e-24        8.93780e-24        1.08616e-23
449.50        9.90034e-24        8.93857e-24        1.08621e-23
451.07        9.90109e-24        8.93943e-24        1.08628e-23
452.66        9.90194e-24        8.94038e-24        1.08635e-23
454.25        9.90289e-24        8.94142e-24        1.08644e-23
455.84        9.90394e-24        8.94255e-24        1.08653e-23
457.44        9.90508e-24        8.94376e-24        1.08664e-23
459.04        9.90633e-24        8.94507e-24        1.08676e-23
460.65        9.90768e-24        8.94648e-24        1.08689e-23
462.27        9.90913e-24        8.94797e-24        1.08703e-23
463.89        9.91069e-24        8.94957e-24        1.08718e-23
465.52        9.91236e-24        8.95126e-24        1.08735e-23
467.15        9.91413e-24        8.95305e-24        1.08752e-23
468.79        9.91601e-24        8.95493e-24        1.08771e-23
470.44        9.91800e-24        8.95692e-24        1.08791e-23
472.09        9.92011e-24        8.95901e-24        1.08812e-23
473.75        9.92232e-24        8.96120e-24        1.08834e-23
475.41        9.92465e-24        8.96350e-24        1.08858e-23
477.08        9.92710e-24        8.96590e-24        1.08883e-23
478.75        9.92966e-24        8.96841e-24        1.08909e-23
480.43        9.93234e-24        8.97102e-24        1.08937e-23
482.12        9.93514e-24        8.97374e-24        1.08965e-23
483.81        9.93806e-24        8.97658e-24        1.08995e-23
485.51        9.94111e-24        8.97952e-24        1.09027e-23
487.21        9.94427e-24        8.98258e-24        1.09060e-23
488.92        9.94756e-24        8.98575e-24        1.09094e-23
490.63        9.95098e-24        8.98904e-24        1.09129e-23
492.36        9.95452e-24        8.99244e-24        1.09166e-23
494.08        9.95820e-24        8.99596e-24        1.09204e-23
495.82        9.96200e-24        8.99959e-24        1.09244e-23
497.56        9.96594e-24        9.00335e-24        1.09285e-23
499.30        9.97001e-24        9.00723e-24        1.09328e-23
501.05        9.97435e-24        9.01134e-24        1.09374e-23
502.81        9.97891e-24        9.01563e-24        1.09422e-23
504.58        9.98360e-24        9.02004e-24        1.09472e-23
506.35        9.98841e-24        9.02456e-24        1.09523e-23
508.12        9.99334e-24        9.02919e-24        1.09575e-23
509.91        9.99839e-24        9.03393e-24        1.09629e-23
511.70        1.00035e-23        9.03876e-24        1.09683e-23
513.49        1.00088e-23        9.04369e-24        1.09739e-23
515.29        1.00142e-23        9.04871e-24        1.09796e-23
517.10        1.00196e-23        9.05381e-24        1.09854e-23
518.92        1.00251e-23        9.05899e-24        1.09913e-23
520.74        1.00308e-23        9.06426e-24        1.09973e-23
522.56        1.00365e-23        9.06959e-24        1.10034e-23
524.40        1.00422e-23        9.07499e-24        1.10095e-23
526.24        1.00481e-23        9.08046e-24        1.10157e-23
528.09        1.00540e-23        9.08599e-24        1.10220e-23
529.94        1.00600e-23        9.09157e-24        1.10284e-23
531.80        1.00660e-23        9.09720e-24        1.10348e-23
533.66        1.00721e-23        9.10288e-24        1.10413e-23
535.54        1.00782e-23        9.10860e-24        1.10478e-23
537.42        1.00844e-23        9.11436e-24        1.10544e-23
539.30        1.00906e-23        9.12016e-24        1.10610e-23
541.19        1.00968e-23        9.12598e-24        1.10676e-23
543.09        1.01031e-23        9.13183e-24        1.10743e-23
545.00        1.01094e-23        9.13771e-24        1.10810e-23
546.91        1.01157e-23        9.14360e-24        1.10877e-23
548.83        1.01220e-23        9.14950e-24        1.10945e-23
550.76        1.01283e-23        9.15541e-24        1.11012e-23
552.69        1.01346e-23        9.16133e-24        1.11079e-23
554.63        1.01410e-23        9.16727e-24        1.11147e-23
556.57        1.01474e-23        9.17323e-24        1.11215e-23
558.53        1.01538e-23        9.17923e-24        1.11283e-23
560.49        1.01602e-23        9.18526e-24        1.11352e-23
562.45        1.01667e-23        9.19134e-24        1.11421e-23
564.43        1.01733e-23        9.19748e-24        1.11491e-23
566.41        1.01799e-23        9.20367e-24        1.11562e-23
568.39        1.01867e-23        9.20994e-24        1.11634e-23
570.39        1.01934e-23        9.21629e-24        1.11706e-23
572.39        1.02003e-23        9.22272e-24        1.11779e-23
574.40        1.02073e-23        9.22924e-24        1.11854e-23
576.41        1.02144e-23        9.23587e-24        1.11930e-23
578.44        1.02216e-23        9.24260e-24        1.12007e-23
580.47        1.02290e-23        9.24945e-24        1.12085e-23
582.50        1.02365e-23        9.25642e-24        1.12165e-23
584.55        1.02441e-23        9.26352e-24        1.12246e-23
586.60        1.02518e-23        9.27076e-24        1.12329e-23
588.66        1.02598e-23        9.27814e-24        1.12414e-23
590.72        1.02679e-23        9.28568e-24        1.12501e-23
592.80        1.02762e-23        9.29338e-24        1.12589e-23
594.88        1.02846e-23        9.30125e-24        1.12680e-23
596.96        1.02933e-23        9.30930e-24        1.12773e-23
599.06        1.03021e-23        9.31753e-24        1.12868e-23
601.16        1.03115e-23        9.32614e-24        1.12968e-23
603.27        1.03212e-23        9.33510e-24        1.13072e-23
605.39        1.03311e-23        9.34424e-24        1.13180e-23
607.51        1.03412e-23        9.35355e-24        1.13289e-23
609.64        1.03515e-23        9.36304e-24        1.13400e-23
611.78        1.03620e-23        9.37268e-24        1.13513e-23
613.93        1.03726e-23        9.38247e-24        1.13628e-23
616.08        1.03834e-23        9.39241e-24        1.13744e-23
618.24        1.03944e-23        9.40247e-24        1.13862e-23
620.41        1.04054e-23        9.41266e-24        1.13982e-23
622.59        1.04166e-23        9.42297e-24        1.14103e-23
624.77        1.04280e-23        9.43338e-24        1.14225e-23
626.97        1.04394e-23        9.44389e-24        1.14349e-23
629.17        1.04509e-23        9.45449e-24        1.14473e-23
631.37        1.04625e-23        9.46517e-24        1.14599e-23
633.59        1.04742e-23        9.47593e-24        1.14725e-23
635.81        1.04860e-23        9.48674e-24        1.14852e-23
638.04        1.04978e-23        9.49761e-24        1.14979e-23
640.28        1.05096e-23        9.50853e-24        1.15108e-23
642.53        1.05216e-23        9.51948e-24        1.15236e-23
644.78        1.05335e-23        9.53046e-24        1.15365e-23
647.05        1.05454e-23        9.54146e-24        1.15494e-23
649.32        1.05574e-23        9.55247e-24        1.15623e-23
651.60        1.05694e-23        9.56348e-24        1.15753e-23
653.88        1.05813e-23        9.57449e-24        1.15882e-23
656.18        1.05933e-23        9.58552e-24        1.16011e-23
658.48        1.06053e-23        9.59656e-24        1.16141e-23
660.79        1.06173e-23        9.60763e-24        1.16271e-23
663.11        1.06294e-23        9.61874e-24        1.16401e-23
665.44        1.06415e-23        9.62988e-24        1.16531e-23
667.77        1.06537e-23        9.64108e-24        1.16663e-23
670.11        1.06659e-23        9.65233e-24        1.16795e-23
672.46        1.06782e-23        9.66365e-24        1.16927e-23
674.82        1.06906e-23        9.67504e-24        1.17061e-23
677.19        1.07030e-23        9.68650e-24        1.17195e-23
679.57        1.07156e-23        9.69806e-24        1.17331e-23
681.95        1.07282e-23        9.70971e-24        1.17467e-23
684.35        1.07410e-23        9.72147e-24        1.17605e-23
686.75        1.07539e-23        9.73334e-24        1.17744e-23
689.16        1.07669e-23        9.74533e-24        1.17885e-23
691.58        1.07801e-23        9.75744e-24        1.18027e-23
694.00        1.07934e-23        9.76969e-24        1.18171e-23
696.44        1.08068e-23        9.78208e-24        1.18316e-23
698.88        1.08205e-23        9.79463e-24        1.18463e-23
701.33        1.08343e-23        9.80734e-24        1.18612e-23
703.79        1.08483e-23        9.82020e-24        1.18763e-23
706.26        1.08624e-23        9.83322e-24        1.18916e-23
708.74        1.08767e-23        9.84638e-24        1.19071e-23
711.23        1.08912e-23        9.85968e-24        1.19227e-23
713.72        1.09058e-23        9.87312e-24        1.19385e-23
716.23        1.09205e-23        9.88668e-24        1.19544e-23
718.74        1.09354e-23        9.90035e-24        1.19705e-23
721.26        1.09504e-23        9.91414e-24        1.19867e-23
723.79        1.09655e-23        9.92803e-24        1.20030e-23
726.33        1.09807e-23        9.94202e-24        1.20194e-23
728.88        1.09960e-23        9.95610e-24        1.20360e-23
731.44        1.10114e-23        9.97026e-24        1.20526e-23
734.01        1.10269e-23        9.98450e-24        1.20693e-23
736.58        1.10425e-23        9.99880e-24        1.20861e-23
739.17        1.10581e-23        1.00132e-23        1.21030e-23
741.76        1.10738e-23        1.00276e-23        1.21199e-23
744.36        1.10895e-23        1.00421e-23        1.21369e-23
746.98        1.11053e-23        1.00566e-23        1.21539e-23
749.60        1.11211e-23        1.00711e-23        1.21710e-23
752.23        1.11369e-23        1.00857e-23        1.21881e-23
754.87        1.11527e-23        1.01002e-23        1.22052e-23
757.52        1.11686e-23        1.01149e-23        1.22224e-23
760.17        1.11846e-23        1.01295e-23        1.22396e-23
762.84        1.12005e-23        1.01442e-23        1.22568e-23
765.52        1.12165e-23        1.01590e-23        1.22741e-23
768.20        1.12326e-23        1.01738e-23        1.22915e-23
770.90        1.12487e-23        1.01886e-23        1.23089e-23
773.60        1.12649e-23        1.02035e-23        1.23263e-23
776.32        1.12812e-23        1.02185e-23        1.23439e-23
779.04        1.12975e-23        1.02335e-23        1.23615e-23
781.78        1.13139e-23        1.02486e-23        1.23792e-23
784.52        1.13304e-23        1.02638e-23        1.23970e-23
787.27        1.13470e-23        1.02791e-23        1.24150e-23
790.04        1.13637e-23        1.02944e-23        1.24330e-23
792.81        1.13805e-23        1.03099e-23        1.24511e-23
795.59        1.13974e-23        1.03255e-23        1.24693e-23
798.38        1.14144e-23        1.03411e-23        1.24877e-23
801.18        1.14318e-23        1.03571e-23        1.25065e-23
803.99        1.14497e-23        1.03735e-23        1.25259e-23
806.81        1.14678e-23        1.03901e-23        1.25455e-23
809.65        1.14859e-23        1.04067e-23        1.25652e-23
812.49        1.15043e-23        1.04235e-23        1.25850e-23
815.34        1.15227e-23        1.04404e-23        1.26050e-23
818.20        1.15412e-23        1.04574e-23        1.26251e-23
821.07        1.15599e-23        1.04745e-23        1.26453e-23
823.95        1.15787e-23        1.04917e-23        1.26657e-23
826.84        1.15976e-23        1.05090e-23        1.26862e-23
829.74        1.16166e-23        1.05265e-23        1.27068e-23
832.65        1.16358e-23        1.05440e-23        1.27276e-23
835.58        1.16551e-23        1.05617e-23        1.27485e-23
838.51        1.16745e-23        1.05794e-23        1.27695e-23
841.45        1.16940e-23        1.05973e-23        1.27907e-23
844.40        1.17136e-23        1.06153e-23        1.28120e-23
847.37        1.17334e-23        1.06334e-23        1.28334e-23
850.34        1.17533e-23        1.06516e-23        1.28549e-23
853.32        1.17733e-23        1.06700e-23        1.28766e-23
856.32        1.17934e-23        1.06884e-23        1.28984e-23
859.32        1.18136e-23        1.07069e-23        1.29203e-23
862.34        1.18340e-23        1.07256e-23        1.29424e-23
865.36        1.18545e-23        1.07443e-23        1.29646e-23
868.40        1.18750e-23        1.07632e-23        1.29869e-23
871.45        1.18957e-23        1.07822e-23        1.30093e-23
874.51        1.19166e-23        1.08013e-23        1.30319e-23
877.57        1.19375e-23        1.08204e-23        1.30546e-23
880.65        1.19586e-23        1.08397e-23        1.30774e-23
883.74        1.19797e-23        1.08591e-23        1.31003e-23
886.84        1.20010e-23        1.08786e-23        1.31234e-23
889.96        1.20224e-23        1.08983e-23        1.31466e-23
893.08        1.20439e-23        1.09180e-23        1.31699e-23
896.21        1.20655e-23        1.09378e-23        1.31933e-23
899.36        1.20873e-23        1.09577e-23        1.32169e-23
902.51        1.21091e-23        1.09777e-23        1.32405e-23
905.68        1.21311e-23        1.09979e-23        1.32643e-23
908.86        1.21532e-23        1.10181e-23        1.32883e-23
912.05        1.21754e-23        1.10385e-23        1.33123e-23
915.25        1.21977e-23        1.10589e-23        1.33365e-23
918.46        1.22201e-23        1.10795e-23        1.33607e-23
921.68        1.22426e-23        1.11001e-23        1.33851e-23
924.92        1.22653e-23        1.11209e-23        1.34097e-23
928.16        1.22880e-23        1.11417e-23        1.34343e-23
931.42        1.23109e-23        1.11627e-23        1.34591e-23
934.69        1.23339e-23        1.11837e-23        1.34840e-23
937.97        1.23569e-23        1.12049e-23        1.35090e-23
941.26        1.23801e-23        1.12262e-23        1.35341e-23
944.56        1.24035e-23        1.12476e-23        1.35593e-23
947.87        1.24269e-23        1.12690e-23        1.35847e-23
951.20        1.24504e-23        1.12906e-23        1.36102e-23
954.54        1.24740e-23        1.13123e-23        1.36358e-23
957.89        1.24978e-23        1.13341e-23        1.36615e-23
961.25        1.25216e-23        1.13559e-23        1.36874e-23
964.62        1.25456e-23        1.13779e-23        1.37133e-23
968.01        1.25697e-23        1.14000e-23        1.37394e-23
971.40        1.25939e-23        1.14222e-23        1.37656e-23
974.81        1.26182e-23        1.14445e-23        1.37919e-23
978.23        1.26426e-23        1.14669e-23        1.38183e-23
981.66        1.26671e-23        1.14894e-23        1.38448e-23
985.11        1.26917e-23        1.15119e-23        1.38715e-23
988.57        1.27164e-23        1.15346e-23        1.38983e-23
992.04        1.27413e-23        1.15574e-23        1.39252e-23
995.52        1.27662e-23        1.15803e-23        1.39522e-23
999.01        1.27913e-23        1.16033e-23        1.39793e-23
1002.51        1.28171e-23        1.16269e-23        1.40073e-23
1006.03        1.28433e-23        1.16509e-23        1.40358e-23
1009.56        1.28696e-23        1.16749e-23        1.40644e-23
1013.11        1.28961e-23        1.16991e-23        1.40931e-23
1016.66        1.29226e-23        1.17234e-23        1.41219e-23
1020.23        1.29493e-23        1.17478e-23        1.41509e-23
1023.81        1.29761e-23        1.17723e-23        1.41800e-23
1027.40        1.30030e-23        1.17969e-23        1.42092e-23
1031.00        1.30301e-23        1.18216e-23        1.42386e-23
1034.62        1.30572e-23        1.18464e-23        1.42681e-23
1038.25        1.30845e-23        1.18714e-23        1.42977e-23
1041.90        1.31119e-23        1.18964e-23        1.43274e-23
1045.55        1.31395e-23        1.19216e-23        1.43573e-23
1049.22        1.31671e-23        1.19469e-23        1.43874e-23
1052.90        1.31949e-23        1.19723e-23        1.44176e-23
1056.60        1.32229e-23        1.19979e-23        1.44479e-23
1060.30        1.32509e-23        1.20235e-23        1.44783e-23
1064.02        1.32791e-23        1.20493e-23        1.45089e-23
1067.76        1.33074e-23        1.20752e-23        1.45397e-23
1071.51        1.33359e-23        1.21012e-23        1.45706e-23
1075.27        1.33645e-23        1.21274e-23        1.46016e-23
1079.04        1.33932e-23        1.21536e-23        1.46328e-23
1082.82        1.34221e-23        1.21800e-23        1.46641e-23
1086.62        1.34511e-23        1.22065e-23        1.46956e-23
1090.44        1.34802e-23        1.22332e-23        1.47272e-23
1094.26        1.35095e-23        1.22600e-23        1.47590e-23
1098.10        1.35389e-23        1.22869e-23        1.47909e-23
1101.96        1.35685e-23        1.23139e-23        1.48230e-23
1105.82        1.35982e-23        1.23411e-23        1.48553e-23
1109.70        1.36281e-23        1.23684e-23        1.48877e-23
1113.60        1.36581e-23        1.23959e-23        1.49202e-23
1117.50        1.36882e-23        1.24234e-23        1.49530e-23
1121.43        1.37185e-23        1.24511e-23        1.49858e-23
1125.36        1.37489e-23        1.24790e-23        1.50188e-23
1129.31        1.37794e-23        1.25069e-23        1.50520e-23
1133.27        1.38101e-23        1.25350e-23        1.50853e-23
1137.25        1.38409e-23        1.25632e-23        1.51187e-23
1141.24        1.38719e-23        1.25915e-23        1.51523e-23
1145.24        1.39030e-23        1.26200e-23        1.51860e-23
1149.26        1.39342e-23        1.26485e-23        1.52199e-23
1153.29        1.39655e-23        1.26772e-23        1.52539e-23
1157.34        1.39970e-23        1.27060e-23        1.52880e-23
1161.40        1.40286e-23        1.27349e-23        1.53223e-23
1165.48        1.40603e-23        1.27639e-23        1.53567e-23
1169.57        1.40922e-23        1.27931e-23        1.53913e-23
1173.67        1.41241e-23        1.28223e-23        1.54259e-23
1177.79        1.41562e-23        1.28517e-23        1.54607e-23
1181.92        1.41884e-23        1.28812e-23        1.54957e-23
1186.07        1.42207e-23        1.29107e-23        1.55307e-23
1190.23        1.42532e-23        1.29404e-23        1.55659e-23
1194.41        1.42857e-23        1.29702e-23        1.56012e-23
1198.60        1.43184e-23        1.30001e-23        1.56366e-23
1202.80        1.43511e-23        1.30301e-23        1.56721e-23
1207.03        1.43840e-23        1.30602e-23        1.57078e-23
1211.26        1.44170e-23        1.30904e-23        1.57436e-23
1215.51        1.44501e-23        1.31207e-23        1.57795e-23
1219.78        1.44833e-23        1.31512e-23        1.58155e-23
1224.06        1.45167e-23        1.31817e-23        1.58517e-23
1228.35        1.45502e-23        1.32124e-23        1.58880e-23
1232.66        1.45838e-23        1.32431e-23        1.59244e-23
1236.99        1.46175e-23        1.32740e-23        1.59610e-23
1241.33        1.46514e-23        1.33050e-23        1.59977e-23
1245.68        1.46854e-23        1.33362e-23        1.60346e-23
1250.05        1.47195e-23        1.33675e-23        1.60716e-23
1254.44        1.47538e-23        1.33988e-23        1.61087e-23
1258.84        1.47882e-23        1.34304e-23        1.61460e-23
1263.26        1.48228e-23        1.34620e-23        1.61835e-23
1267.69        1.48575e-23        1.34938e-23        1.62211e-23
1272.14        1.48924e-23        1.35258e-23        1.62589e-23
1276.60        1.49274e-23        1.35579e-23        1.62969e-23
1281.08        1.49626e-23        1.35901e-23        1.63350e-23
1285.58        1.49979e-23        1.36225e-23        1.63733e-23
1290.09        1.50334e-23        1.36550e-23        1.64118e-23
1294.62        1.50691e-23        1.36877e-23        1.64505e-23
1299.16        1.51049e-23        1.37205e-23        1.64893e-23
1303.72        1.51409e-23        1.37535e-23        1.65283e-23
1308.29        1.51771e-23        1.37867e-23        1.65675e-23
1312.88        1.52135e-23        1.38200e-23        1.66069e-23
1317.49        1.52500e-23        1.38535e-23        1.66465e-23
1322.11        1.52867e-23        1.38871e-23        1.66863e-23
1326.75        1.53236e-23        1.39209e-23        1.67262e-23
1331.41        1.53606e-23        1.39548e-23        1.67664e-23
1336.08        1.53978e-23        1.39890e-23        1.68067e-23
1340.77        1.54352e-23        1.40232e-23        1.68472e-23
1345.47        1.54728e-23        1.40577e-23        1.68879e-23
1350.19        1.55105e-23        1.40922e-23        1.69288e-23
1354.93        1.55484e-23        1.41270e-23        1.69698e-23
1359.69        1.55865e-23        1.41619e-23        1.70111e-23
1364.46        1.56247e-23        1.41970e-23        1.70525e-23
1369.24        1.56631e-23        1.42322e-23        1.70941e-23
1374.05        1.57017e-23        1.42675e-23        1.71359e-23
1378.87        1.57405e-23        1.43031e-23        1.71779e-23
1383.71        1.57794e-23        1.43388e-23        1.72200e-23
1388.56        1.58185e-23        1.43746e-23        1.72624e-23
1393.44        1.58577e-23        1.44106e-23        1.73049e-23
1398.33        1.58972e-23        1.44468e-23        1.73476e-23
1403.23        1.59368e-23        1.44831e-23        1.73905e-23
1408.16        1.59765e-23        1.45195e-23        1.74335e-23
1413.10        1.60164e-23        1.45561e-23        1.74767e-23
1418.06        1.60565e-23        1.45929e-23        1.75201e-23
1423.03        1.60968e-23        1.46298e-23        1.75637e-23
1428.03        1.61372e-23        1.46669e-23        1.76075e-23
1433.04        1.61778e-23        1.47041e-23        1.76514e-23
1438.06        1.62185e-23        1.47415e-23        1.76956e-23
1443.11        1.62595e-23        1.47791e-23        1.77399e-23
1448.17        1.63005e-23        1.48168e-23        1.77843e-23
1453.26        1.63418e-23        1.48546e-23        1.78290e-23
1458.36        1.63832e-23        1.48926e-23        1.78738e-23
1463.47        1.64248e-23        1.49307e-23        1.79188e-23
1468.61        1.64665e-23        1.49690e-23        1.79639e-23
1473.76        1.65084e-23        1.50075e-23        1.80093e-23
1478.93        1.65504e-23        1.50461e-23        1.80548e-23
1484.12        1.65926e-23        1.50848e-23        1.81005e-23
1489.33        1.66350e-23        1.51237e-23        1.81463e-23
1494.56        1.66775e-23        1.51627e-23        1.81924e-23
1499.80        1.67202e-23        1.52019e-23        1.82386e-23
1505.06        1.67647e-23        1.52426e-23        1.82868e-23
1510.34        1.68094e-23        1.52835e-23        1.83354e-23
1515.64        1.68544e-23        1.53246e-23        1.83841e-23
1520.96        1.68994e-23        1.53659e-23        1.84330e-23
1526.30        1.69447e-23        1.54073e-23        1.84821e-23
1531.65        1.69901e-23        1.54488e-23        1.85314e-23
1537.03        1.70358e-23        1.54906e-23        1.85809e-23
1542.42        1.70816e-23        1.55325e-23        1.86306e-23
1547.83        1.71275e-23        1.55746e-23        1.86805e-23
1553.27        1.71737e-23        1.56168e-23        1.87306e-23
1558.72        1.72200e-23        1.56592e-23        1.87809e-23
1564.19        1.72666e-23        1.57018e-23        1.88314e-23
1569.67        1.73133e-23        1.57445e-23        1.88820e-23
1575.18        1.73602e-23        1.57875e-23        1.89329e-23
1580.71        1.74073e-23        1.58306e-23        1.89840e-23
1586.26        1.74546e-23        1.58739e-23        1.90353e-23
1591.82        1.75021e-23        1.59173e-23        1.90868e-23
1597.41        1.75497e-23        1.59609e-23        1.91385e-23
1603.01        1.75976e-23        1.60047e-23        1.91904e-23
1608.64        1.76456e-23        1.60487e-23        1.92425e-23
1614.28        1.76939e-23        1.60929e-23        1.92949e-23
1619.95        1.77423e-23        1.61372e-23        1.93474e-23
1625.63        1.77910e-23        1.61818e-23        1.94002e-23
1631.33        1.78398e-23        1.62265e-23        1.94531e-23
1637.06        1.78888e-23        1.62714e-23        1.95063e-23
1642.80        1.79381e-23        1.63165e-23        1.95597e-23
1648.57        1.79875e-23        1.63617e-23        1.96133e-23
1654.35        1.80372e-23        1.64072e-23        1.96672e-23
1660.16        1.80870e-23        1.64528e-23        1.97212e-23
1665.98        1.81371e-23        1.64987e-23        1.97755e-23
1671.83        1.81873e-23        1.65447e-23        1.98300e-23
1677.69        1.82378e-23        1.65909e-23        1.98847e-23
1683.58        1.82885e-23        1.66373e-23        1.99397e-23
1689.49        1.83394e-23        1.66840e-23        1.99949e-23
1695.42        1.83905e-23        1.67308e-23        2.00503e-23
1701.37        1.84418e-23        1.67778e-23        2.01059e-23
1707.34        1.84934e-23        1.68250e-23        2.01618e-23
1713.33        1.85451e-23        1.68724e-23        2.02179e-23
1719.34        1.85971e-23        1.69200e-23        2.02742e-23
1725.37        1.86493e-23        1.69678e-23        2.03308e-23
1731.43        1.87017e-23        1.70158e-23        2.03876e-23
1737.50        1.87543e-23        1.70640e-23        2.04446e-23
1743.60        1.88072e-23        1.71124e-23        2.05019e-23
1749.72        1.88602e-23        1.71610e-23        2.05594e-23
1755.86        1.89135e-23        1.72099e-23        2.06172e-23
1762.02        1.89670e-23        1.72589e-23        2.06752e-23
1768.20        1.90208e-23        1.73081e-23        2.07334e-23
1774.41        1.90747e-23        1.73576e-23        2.07919e-23
1780.63        1.91289e-23        1.74072e-23        2.08506e-23
1786.88        1.91833e-23        1.74571e-23        2.09095e-23
1793.15        1.92379e-23        1.75071e-23        2.09687e-23
1799.44        1.92928e-23        1.75574e-23        2.10281e-23
1805.76        1.93478e-23        1.76079e-23        2.10878e-23
1812.09        1.94031e-23        1.76585e-23        2.11477e-23
1818.45        1.94587e-23        1.77094e-23        2.12079e-23
1824.83        1.95144e-23        1.77606e-23        2.12683e-23
1831.23        1.95704e-23        1.78119e-23        2.13290e-23
1837.66        1.96267e-23        1.78634e-23        2.13899e-23
1844.11        1.96831e-23        1.79152e-23        2.14510e-23
1850.58        1.97398e-23        1.79671e-23        2.15124e-23
1857.07        1.97967e-23        1.80193e-23        2.15741e-23
1863.59        1.98539e-23        1.80717e-23        2.16360e-23
1870.13        1.99112e-23        1.81243e-23        2.16982e-23
1876.69        1.99689e-23        1.81772e-23        2.17606e-23
1883.28        2.00267e-23        1.82302e-23        2.18232e-23
1889.88        2.00848e-23        1.82835e-23        2.18861e-23
1896.52        2.01431e-23        1.83370e-23        2.19493e-23
1903.17        2.02017e-23        1.83907e-23        2.20127e-23
1909.85        2.02605e-23        1.84446e-23        2.20764e-23
1916.55        2.03195e-23        1.84987e-23        2.21403e-23
1923.27        2.03788e-23        1.85531e-23        2.22045e-23
1930.02        2.04383e-23        1.86077e-23        2.22690e-23
1936.80        2.04981e-23        1.86625e-23        2.23337e-23
1943.59        2.05581e-23        1.87176e-23        2.23987e-23
1950.41        2.06184e-23        1.87728e-23        2.24639e-23
1957.26        2.06789e-23        1.88283e-23        2.25294e-23
1964.12        2.07396e-23        1.88841e-23        2.25951e-23
1971.02        2.08006e-23        1.89400e-23        2.26612e-23
1977.93        2.08618e-23        1.89962e-23        2.27274e-23
1984.87        2.09233e-23        1.90526e-23        2.27940e-23
1991.84        2.09850e-23        1.91093e-23        2.28608e-23
1998.83        2.10470e-23        1.91661e-23        2.29279e-23
2005.84        2.11113e-23        1.92250e-23        2.29976e-23
2012.88        2.11762e-23        1.92844e-23        2.30681e-23
2019.94        2.12415e-23        1.93441e-23        2.31389e-23
2027.03        2.13070e-23        1.94040e-23        2.32100e-23
2034.14        2.13728e-23        1.94643e-23        2.32813e-23
2041.28        2.14389e-23        1.95247e-23        2.33530e-23
2048.44        2.15052e-23        1.95854e-23        2.34250e-23
2055.63        2.15719e-23        1.96464e-23        2.34973e-23
2062.84        2.16388e-23        1.97077e-23        2.35699e-23
2070.08        2.17060e-23        1.97692e-23        2.36428e-23
2077.35        2.17735e-23        1.98309e-23        2.37160e-23
2084.63        2.18413e-23        1.98930e-23        2.37896e-23
2091.95        2.19093e-23        1.99553e-23        2.38634e-23
2099.29        2.19777e-23        2.00178e-23        2.39375e-23
2106.66        2.20463e-23        2.00806e-23        2.40120e-23
2114.05        2.21152e-23        2.01437e-23        2.40867e-23
2121.47        2.21844e-23        2.02071e-23        2.41618e-23
2128.91        2.22539e-23        2.02707e-23        2.42372e-23
2136.38        2.23237e-23        2.03346e-23        2.43129e-23
2143.88        2.23938e-23        2.03988e-23        2.43889e-23
2151.40        2.24642e-23        2.04632e-23        2.44652e-23
2158.95        2.25349e-23        2.05279e-23        2.45419e-23
2166.52        2.26059e-23        2.05929e-23        2.46189e-23
2174.13        2.26771e-23        2.06581e-23        2.46962e-23
2181.76        2.27487e-23        2.07237e-23        2.47738e-23
2189.41        2.28206e-23        2.07895e-23        2.48517e-23
2197.09        2.28928e-23        2.08556e-23        2.49300e-23
2204.80        2.29652e-23        2.09219e-23        2.50086e-23
2212.54        2.30380e-23        2.09886e-23        2.50875e-23
2220.30        2.31111e-23        2.10555e-23        2.51667e-23
2228.09        2.31845e-23        2.11227e-23        2.52463e-23
2235.91        2.32582e-23        2.11902e-23        2.53262e-23
2243.76        2.33322e-23        2.12579e-23        2.54064e-23
2251.63        2.34065e-23        2.13260e-23        2.54870e-23
2259.53        2.34811e-23        2.13943e-23        2.55679e-23
2267.46        2.35560e-23        2.14630e-23        2.56491e-23
2275.42        2.36313e-23        2.15319e-23        2.57307e-23
2283.40        2.37068e-23        2.16011e-23        2.58126e-23
2291.41        2.37827e-23        2.16706e-23        2.58948e-23
2299.45        2.38589e-23        2.17403e-23        2.59774e-23
2307.52        2.39353e-23        2.18104e-23        2.60603e-23
2315.62        2.40122e-23        2.18808e-23        2.61435e-23
2323.74        2.40893e-23        2.19514e-23        2.62271e-23
2331.90        2.41667e-23        2.20224e-23        2.63111e-23
2340.08        2.42445e-23        2.20936e-23        2.63954e-23
2348.29        2.43226e-23        2.21652e-23        2.64800e-23
2356.53        2.44010e-23        2.22370e-23        2.65650e-23
2364.80        2.44797e-23        2.23092e-23        2.66503e-23
2373.10        2.45588e-23        2.23816e-23        2.67360e-23
2381.43        2.46382e-23        2.24543e-23        2.68220e-23
2389.78        2.47179e-23        2.25274e-23        2.69084e-23
2398.17        2.47979e-23        2.26007e-23        2.69951e-23
2406.58        2.48783e-23        2.26744e-23        2.70822e-23
2415.03        2.49590e-23        2.27483e-23        2.71696e-23
2423.50        2.50400e-23        2.28226e-23        2.72574e-23
2432.00        2.51214e-23        2.28972e-23        2.73456e-23
2440.54        2.52030e-23        2.29720e-23        2.74341e-23
2449.10        2.52851e-23        2.30472e-23        2.75229e-23
2457.70        2.53674e-23        2.31227e-23        2.76122e-23
2466.32        2.54501e-23        2.31985e-23        2.77018e-23
2474.97        2.55332e-23        2.32746e-23        2.77917e-23
2483.66        2.56165e-23        2.33511e-23        2.78820e-23
2492.37        2.57003e-23        2.34278e-23        2.79727e-23
2501.12        2.57843e-23        2.35049e-23        2.80638e-23
2509.90        2.58687e-23        2.35823e-23        2.81552e-23
2518.70        2.59535e-23        2.36599e-23        2.82470e-23
2527.54        2.60385e-23        2.37380e-23        2.83391e-23
2536.41        2.61240e-23        2.38163e-23        2.84317e-23
2545.31        2.62098e-23        2.38950e-23        2.85246e-23
2554.24        2.62959e-23        2.39739e-23        2.86179e-23
2563.20        2.63824e-23        2.40533e-23        2.87115e-23
2572.20        2.64692e-23        2.41329e-23        2.88056e-23
2581.22        2.65564e-23        2.42129e-23        2.89000e-23
2590.28        2.66440e-23        2.42931e-23        2.89948e-23
2599.37        2.67319e-23        2.43738e-23        2.90900e-23
2608.49        2.68201e-23        2.44547e-23        2.91855e-23
2617.64        2.69087e-23        2.45360e-23        2.92815e-23
2626.83        2.69977e-23        2.46176e-23        2.93778e-23
2636.05        2.70871e-23        2.46996e-23        2.94746e-23
2645.30        2.71768e-23        2.47819e-23        2.95717e-23
2654.58        2.72669e-23        2.48645e-23        2.96692e-23
2663.89        2.73573e-23        2.49475e-23        2.97671e-23
2673.24        2.74481e-23        2.50308e-23        2.98654e-23
2682.62        2.75393e-23        2.51145e-23        2.99641e-23
2692.03        2.76309e-23        2.51985e-23        3.00632e-23
2701.48        2.77228e-23        2.52828e-23        3.01627e-23
2710.96        2.78151e-23        2.53675e-23        3.02627e-23
2720.47        2.79078e-23        2.54526e-23        3.03630e-23
2730.02        2.80008e-23        2.55380e-23        3.04637e-23
2739.60        2.80943e-23        2.56237e-23        3.05648e-23
2749.21        2.81881e-23        2.57099e-23        3.06664e-23
2758.86        2.82823e-23        2.57963e-23        3.07683e-23
2768.54        2.83769e-23        2.58831e-23        3.08707e-23
2778.25        2.84719e-23        2.59703e-23        3.09735e-23
2788.00        2.85673e-23        2.60579e-23        3.10767e-23
2797.78        2.86630e-23        2.61458e-23        3.11803e-23
2807.60        2.87592e-23        2.62340e-23        3.12843e-23
2817.45        2.88557e-23        2.63227e-23        3.13888e-23
2827.34        2.89526e-23        2.64116e-23        3.14936e-23
2837.26        2.90500e-23        2.65010e-23        3.15989e-23
2847.21        2.91477e-23        2.65907e-23        3.17047e-23
2857.21        2.92458e-23        2.66809e-23        3.18108e-23
2867.23        2.93444e-23        2.67713e-23        3.19174e-23
2877.29        2.94433e-23        2.68622e-23        3.20245e-23
2887.39        2.95427e-23        2.69534e-23        3.21319e-23
2897.52        2.96424e-23        2.70450e-23        3.22398e-23
2907.69        2.97426e-23        2.71370e-23        3.23481e-23
2917.89        2.98432e-23        2.72294e-23        3.24569e-23
2928.13        2.99441e-23        2.73221e-23        3.25661e-23
2938.40        3.00455e-23        2.74153e-23        3.26758e-23
2948.71        3.01474e-23        2.75088e-23        3.27859e-23
2959.06        3.02496e-23        2.76027e-23        3.28965e-23
2969.44        3.03522e-23        2.76970e-23        3.30075e-23
2979.86        3.04553e-23        2.77917e-23        3.31189e-23
2990.32        3.05588e-23        2.78868e-23        3.32308e-23
3000.81        3.06631e-23        2.79826e-23        3.33436e-23
3011.34        3.07719e-23        2.80822e-23        3.34616e-23
3021.91        3.08812e-23        2.81824e-23        3.35801e-23
3032.51        3.09910e-23        2.82829e-23        3.36991e-23
3043.15        3.11013e-23        2.83839e-23        3.38187e-23
3053.83        3.12120e-23        2.84854e-23        3.39387e-23
3064.55        3.13233e-23        2.85873e-23        3.40593e-23
3075.30        3.14350e-23        2.86896e-23        3.41804e-23
3086.09        3.15472e-23        2.87924e-23        3.43021e-23
3096.92        3.16599e-23        2.88956e-23        3.44243e-23
3107.79        3.17732e-23        2.89993e-23        3.45470e-23
3118.69        3.18869e-23        2.91035e-23        3.46702e-23
3129.64        3.20011e-23        2.92081e-23        3.47940e-23
3140.62        3.21158e-23        2.93132e-23        3.49183e-23
3151.64        3.22310e-23        2.94188e-23        3.50432e-23
3162.70        3.23467e-23        2.95248e-23        3.51686e-23
3173.79        3.24629e-23        2.96312e-23        3.52945e-23
3184.93        3.25796e-23        2.97382e-23        3.54210e-23
3196.11        3.26968e-23        2.98456e-23        3.55481e-23
3207.32        3.28146e-23        2.99535e-23        3.56757e-23
3218.58        3.29329e-23        3.00618e-23        3.58039e-23
3229.87        3.30516e-23        3.01707e-23        3.59326e-23
3241.20        3.31709e-23        3.02800e-23        3.60619e-23
3252.58        3.32908e-23        3.03898e-23        3.61917e-23
3263.99        3.34111e-23        3.05001e-23        3.63221e-23
3275.44        3.35320e-23        3.06108e-23        3.64531e-23
3286.93        3.36534e-23        3.07221e-23        3.65846e-23
3298.47        3.37753e-23        3.08338e-23        3.67168e-23
3310.04        3.38978e-23        3.09461e-23        3.68494e-23
3321.66        3.40208e-23        3.10588e-23        3.69827e-23
3333.31        3.41443e-23        3.11720e-23        3.71166e-23
3345.01        3.42684e-23        3.12857e-23        3.72510e-23
3356.75        3.43930e-23        3.13999e-23        3.73860e-23
3368.52        3.45181e-23        3.15147e-23        3.75216e-23
3380.34        3.46438e-23        3.16299e-23        3.76577e-23
3392.21        3.47701e-23        3.17456e-23        3.77945e-23
3404.11        3.48969e-23        3.18618e-23        3.79319e-23
3416.05        3.50242e-23        3.19786e-23        3.80698e-23
3428.04        3.51521e-23        3.20958e-23        3.82084e-23
3440.07        3.52806e-23        3.22136e-23        3.83475e-23
3452.14        3.54096e-23        3.23319e-23        3.84873e-23
3464.25        3.55391e-23        3.24506e-23        3.86276e-23
3476.41        3.56693e-23        3.25700e-23        3.87686e-23
3488.61        3.58000e-23        3.26898e-23        3.89102e-23
3500.85        3.59312e-23        3.28102e-23        3.90523e-23
3513.13        3.60631e-23        3.29310e-23        3.91951e-23
3525.46        3.61955e-23        3.30524e-23        3.93385e-23
3537.83        3.63285e-23        3.31744e-23        3.94826e-23
3550.25        3.64620e-23        3.32969e-23        3.96272e-23
3562.70        3.65962e-23        3.34199e-23        3.97725e-23
3575.20        3.67309e-23        3.35434e-23        3.99184e-23
3587.75        3.68662e-23        3.36675e-23        4.00649e-23
3600.34        3.70021e-23        3.37921e-23        4.02121e-23
3612.97        3.71386e-23        3.39173e-23        4.03598e-23
3625.65        3.72756e-23        3.40430e-23        4.05083e-23
3638.37        3.74133e-23        3.41692e-23        4.06573e-23
3651.14        3.75515e-23        3.42960e-23        4.08070e-23
3663.95        3.76904e-23        3.44234e-23        4.09574e-23
3676.81        3.78298e-23        3.45513e-23        4.11083e-23
3689.71        3.79699e-23        3.46798e-23        4.12600e-23
3702.65        3.81105e-23        3.48088e-23        4.14122e-23
3715.65        3.82518e-23        3.49383e-23        4.15652e-23
3728.69        3.83936e-23        3.50685e-23        4.17188e-23
3741.77        3.85361e-23        3.51992e-23        4.18730e-23
3754.90        3.86792e-23        3.53305e-23        4.20279e-23
3768.07        3.88229e-23        3.54623e-23        4.21834e-23
3781.30        3.89672e-23        3.55947e-23        4.23397e-23
3794.56        3.91121e-23        3.57277e-23        4.24966e-23
3807.88        3.92577e-23        3.58612e-23        4.26541e-23
3821.24        3.94038e-23        3.59954e-23        4.28123e-23
3834.65        3.95506e-23        3.61301e-23        4.29712e-23
3848.10        3.96981e-23        3.62653e-23        4.31308e-23
3861.61        3.98461e-23        3.64012e-23        4.32911e-23
3875.16        3.99948e-23        3.65377e-23        4.34520e-23
3888.76        4.01442e-23        3.66747e-23        4.36136e-23
3902.40        4.02941e-23        3.68123e-23        4.37759e-23
3916.09        4.04447e-23        3.69506e-23        4.39389e-23
3929.83        4.05960e-23        3.70894e-23        4.41026e-23
3943.62        4.07479e-23        3.72288e-23        4.42669e-23
3957.46        4.09004e-23        3.73688e-23        4.44320e-23
3971.35        4.10536e-23        3.75094e-23        4.45978e-23
3985.28        4.12074e-23        3.76506e-23        4.47642e-23
3999.27        4.13619e-23        3.77924e-23        4.49314e-23
4013.30        4.15206e-23        3.79379e-23        4.51034e-23
4027.38        4.16803e-23        3.80841e-23        4.52764e-23
4041.52        4.18406e-23        3.82311e-23        4.54502e-23
4055.70        4.20017e-23        3.83786e-23        4.56247e-23
4069.93        4.21634e-23        3.85269e-23        4.58000e-23
4084.21        4.23259e-23        3.86757e-23        4.59760e-23
4098.54        4.24891e-23        3.88253e-23        4.61529e-23
4112.92        4.26530e-23        3.89755e-23        4.63305e-23
4127.35        4.28176e-23        3.91264e-23        4.65089e-23
4141.84        4.29830e-23        3.92779e-23        4.66881e-23
4156.37        4.31491e-23        3.94301e-23        4.68681e-23
4170.95        4.33159e-23        3.95830e-23        4.70488e-23
4185.59        4.34835e-23        3.97366e-23        4.72304e-23
4200.28        4.36518e-23        3.98908e-23        4.74128e-23
4215.01        4.38209e-23        4.00458e-23        4.75959e-23
4229.81        4.39907e-23        4.02014e-23        4.77799e-23
4244.65        4.41612e-23        4.03577e-23        4.79647e-23
4259.54        4.43325e-23        4.05148e-23        4.81503e-23
4274.49        4.45046e-23        4.06725e-23        4.83368e-23
4289.49        4.46775e-23        4.08309e-23        4.85240e-23
4304.54        4.48511e-23        4.09900e-23        4.87121e-23
4319.64        4.50254e-23        4.11499e-23        4.89010e-23
4334.80        4.52006e-23        4.13104e-23        4.90907e-23
4350.01        4.53765e-23        4.14717e-23        4.92813e-23
4365.27        4.55532e-23        4.16337e-23        4.94727e-23
4380.59        4.57307e-23        4.17964e-23        4.96650e-23
4395.96        4.59090e-23        4.19598e-23        4.98581e-23
4411.39        4.60880e-23        4.21240e-23        5.00521e-23
4426.87        4.62679e-23        4.22889e-23        5.02469e-23
4442.40        4.64486e-23        4.24545e-23        5.04426e-23
4457.99        4.66300e-23        4.26209e-23        5.06392e-23
4473.63        4.68123e-23        4.27880e-23        5.08366e-23
4489.33        4.69954e-23        4.29559e-23        5.10349e-23
4505.08        4.71793e-23        4.31245e-23        5.12341e-23
4520.89        4.73640e-23        4.32938e-23        5.14342e-23
4536.75        4.75495e-23        4.34640e-23        5.16351e-23
4552.67        4.77359e-23        4.36349e-23        5.18369e-23
4568.65        4.79231e-23        4.38065e-23        5.20397e-23
4584.68        4.81111e-23        4.39789e-23        5.22433e-23
4600.77        4.83000e-23        4.41521e-23        5.24478e-23
4616.91        4.84897e-23        4.43261e-23        5.26533e-23
4633.11        4.86802e-23        4.45008e-23        5.28596e-23
4649.37        4.88716e-23        4.46763e-23        5.30669e-23
4665.68        4.90638e-23        4.48526e-23        5.32751e-23
4682.05        4.92569e-23        4.50297e-23        5.34842e-23
4698.48        4.94509e-23        4.52076e-23        5.36942e-23
4714.97        4.96457e-23        4.53863e-23        5.39051e-23
4731.51        4.98414e-23        4.55658e-23        5.41170e-23
4748.12        5.00380e-23        4.57460e-23        5.43299e-23
4764.78        5.02354e-23        4.59271e-23        5.45436e-23
4781.50        5.04337e-23        4.61090e-23        5.47584e-23
4798.27        5.06329e-23        4.62918e-23        5.49740e-23
4815.11        5.08330e-23        4.64753e-23        5.51907e-23
4832.01        5.10339e-23        4.66596e-23        5.54082e-23
4848.96        5.12358e-23        4.68448e-23        5.56268e-23
4865.98        5.14386e-23        4.70308e-23        5.58463e-23
4883.05        5.16423e-23        4.72177e-23        5.60668e-23
4900.18        5.18468e-23        4.74054e-23        5.62883e-23
4917.38        5.20523e-23        4.75939e-23        5.65108e-23
4934.63        5.22587e-23        4.77833e-23        5.67342e-23
4951.95        5.24661e-23        4.79735e-23        5.69586e-23
4969.32        5.26743e-23        4.81645e-23        5.71841e-23
4986.76        5.28835e-23        4.83565e-23        5.74105e-23
5004.26        5.30953e-23        4.85508e-23        5.76399e-23
5021.82        5.33136e-23        4.87506e-23        5.78766e-23
5039.44        5.35329e-23        4.89514e-23        5.81144e-23
5057.12        5.37533e-23        4.91532e-23        5.83534e-23
5074.87        5.39747e-23        4.93559e-23        5.85934e-23
5092.68        5.41971e-23        4.95596e-23        5.88346e-23
5110.55        5.44206e-23        4.97642e-23        5.90770e-23
5128.48        5.46451e-23        4.99698e-23        5.93204e-23
5146.47        5.48707e-23        5.01764e-23        5.95650e-23
5164.53        5.50974e-23        5.03839e-23        5.98108e-23
5182.65        5.53251e-23        5.05925e-23        6.00577e-23
5200.84        5.55539e-23        5.08020e-23        6.03058e-23
5219.09        5.57838e-23        5.10125e-23        6.05550e-23
5237.40        5.60147e-23        5.12240e-23        6.08055e-23
5255.78        5.62468e-23        5.14365e-23        6.10571e-23
5274.22        5.64799e-23        5.16500e-23        6.13099e-23
5292.73        5.67142e-23        5.18645e-23        6.15638e-23
5311.30        5.69495e-23        5.20800e-23        6.18190e-23
5329.94        5.71860e-23        5.22966e-23        6.20754e-23
5348.64        5.74236e-23        5.25141e-23        6.23330e-23
5367.41        5.76623e-23        5.27327e-23        6.25918e-23
5386.24        5.79021e-23        5.29524e-23        6.28518e-23
5405.14        5.81431e-23        5.31731e-23        6.31131e-23
5424.11        5.83852e-23        5.33948e-23        6.33756e-23
5443.14        5.86284e-23        5.36176e-23        6.36393e-23
5462.24        5.88728e-23        5.38414e-23        6.39043e-23
5481.41        5.91184e-23        5.40663e-23        6.41705e-23
5500.64        5.93651e-23        5.42923e-23        6.44380e-23
5519.94        5.96130e-23        5.45193e-23        6.47067e-23
5539.31        5.98621e-23        5.47474e-23        6.49768e-23
5558.75        6.01123e-23        5.49766e-23        6.52480e-23
5578.25        6.03638e-23        5.52069e-23        6.55206e-23
5597.83        6.06164e-23        5.54383e-23        6.57945e-23
5617.47        6.08702e-23        5.56708e-23        6.60697e-23
5637.18        6.11253e-23        5.59044e-23        6.63461e-23
5656.96        6.13815e-23        5.61391e-23        6.66239e-23
5676.81        6.16389e-23        5.63749e-23        6.69030e-23
5696.73        6.18976e-23        5.66118e-23        6.71834e-23
5716.72        6.21575e-23        5.68499e-23        6.74651e-23
5736.78        6.24186e-23        5.70891e-23        6.77482e-23
5756.91        6.26810e-23        5.73294e-23        6.80326e-23
5777.11        6.29446e-23        5.75709e-23        6.83184e-23
5797.38        6.32095e-23        5.78135e-23        6.86055e-23
5817.72        6.34756e-23        5.80573e-23        6.88940e-23
5838.14        6.37430e-23        5.83022e-23        6.91838e-23
5858.62        6.40117e-23        5.85483e-23        6.94750e-23
5879.18        6.42816e-23        5.87956e-23        6.97676e-23
5899.81        6.45528e-23        5.90440e-23        7.00616e-23
5920.51        6.48253e-23        5.92937e-23        7.03570e-23
5941.29        6.50991e-23        5.95445e-23        7.06537e-23
5962.14        6.53742e-23        5.97965e-23        7.09519e-23
5983.06        6.56506e-23        6.00497e-23        7.12515e-23
6004.05        6.59295e-23        6.03051e-23        7.15538e-23
6025.12        6.62146e-23        6.05660e-23        7.18632e-23
6046.26        6.65011e-23        6.08281e-23        7.21741e-23
6067.48        6.67890e-23        6.10916e-23        7.24865e-23
6088.77        6.70784e-23        6.13563e-23        7.28004e-23
6110.13        6.73691e-23        6.16223e-23        7.31159e-23
6131.57        6.76613e-23        6.18897e-23        7.34329e-23
6153.09        6.79549e-23        6.21583e-23        7.37515e-23
6174.68        6.82500e-23        6.24283e-23        7.40716e-23
6196.34        6.85465e-23        6.26996e-23        7.43934e-23
6218.09        6.88445e-23        6.29723e-23        7.47167e-23
6239.91        6.91439e-23        6.32462e-23        7.50416e-23
6261.80        6.94448e-23        6.35216e-23        7.53681e-23
6283.77        6.97472e-23        6.37983e-23        7.56962e-23
6305.82        7.00511e-23        6.40763e-23        7.60259e-23
6327.95        7.03565e-23        6.43557e-23        7.63573e-23
6350.15        7.06634e-23        6.46366e-23        7.66902e-23
6372.44        7.09718e-23        6.49187e-23        7.70249e-23
6394.80        7.12817e-23        6.52023e-23        7.73611e-23
6417.23        7.15932e-23        6.54873e-23        7.76991e-23
6439.75        7.19062e-23        6.57737e-23        7.80387e-23
6462.35        7.22207e-23        6.60615e-23        7.83799e-23
6485.02        7.25368e-23        6.63507e-23        7.87229e-23
6507.78        7.28545e-23        6.66414e-23        7.90675e-23
6530.62        7.31737e-23        6.69335e-23        7.94139e-23
6553.53        7.34945e-23        6.72270e-23        7.97619e-23
6576.53        7.38169e-23        6.75220e-23        8.01117e-23
6599.60        7.41408e-23        6.78184e-23        8.04632e-23
6622.76        7.44664e-23        6.81163e-23        8.08165e-23
6646.00        7.47936e-23        6.84157e-23        8.11715e-23
6669.32        7.51224e-23        6.87166e-23        8.15282e-23
6692.72        7.54528e-23        6.90189e-23        8.18867e-23
6716.21        7.57849e-23        6.93228e-23        8.22470e-23
6739.77        7.61186e-23        6.96281e-23        8.26091e-23
6763.42        7.64540e-23        6.99350e-23        8.29729e-23
6787.15        7.67910e-23        7.02434e-23        8.33386e-23
6810.97        7.71297e-23        7.05533e-23        8.37060e-23
6834.87        7.74700e-23        7.08647e-23        8.40753e-23
6858.85        7.78121e-23        7.11777e-23        8.44464e-23
6882.92        7.81558e-23        7.14923e-23        8.48194e-23
6907.07        7.85013e-23        7.18084e-23        8.51942e-23
6931.31        7.88484e-23        7.21260e-23        8.55708e-23
6955.63        7.91973e-23        7.24453e-23        8.59493e-23
6980.04        7.95479e-23        7.27661e-23        8.63297e-23
7004.53        7.99002e-23        7.30885e-23        8.67120e-23
7029.11        8.02543e-23        7.34125e-23        8.70961e-23
7053.77        8.06101e-23        7.37381e-23        8.74822e-23
7078.52        8.09677e-23        7.40653e-23        8.78702e-23
7103.36        8.13271e-23        7.43942e-23        8.82600e-23
7128.29        8.16882e-23        7.47246e-23        8.86519e-23
7153.30        8.20512e-23        7.50567e-23        8.90456e-23
7178.40        8.24159e-23        7.53905e-23        8.94413e-23
7203.59        8.27824e-23        7.57259e-23        8.98390e-23
7228.86        8.31508e-23        7.60630e-23        9.02386e-23
7254.23        8.35210e-23        7.64017e-23        9.06402e-23
7279.68        8.38930e-23        7.67421e-23        9.10438e-23
7305.23        8.42668e-23        7.70842e-23        9.14494e-23
7330.86        8.46425e-23        7.74280e-23        9.18570e-23
7356.58        8.50201e-23        7.77735e-23        9.22667e-23
7382.40        8.53995e-23        7.81207e-23        9.26783e-23
7408.30        8.57808e-23        7.84697e-23        9.30920e-23
7434.30        8.61640e-23        7.88203e-23        9.35077e-23
7460.38        8.65491e-23        7.91727e-23        9.39255e-23
7486.56        8.69361e-23        7.95269e-23        9.43454e-23
7512.83        8.73250e-23        7.98827e-23        9.47673e-23
7539.19        8.77158e-23        8.02404e-23        9.51913e-23
7565.65        8.81086e-23        8.05998e-23        9.56174e-23
7592.20        8.85033e-23        8.09610e-23        9.60456e-23
7618.84        8.88999e-23        8.13240e-23        9.64759e-23
7645.57        8.92986e-23        8.16888e-23        9.69084e-23
7672.40        8.96991e-23        8.20553e-23        9.73429e-23
7699.32        9.01017e-23        8.24237e-23        9.77797e-23
7726.34        9.05062e-23        8.27939e-23        9.82185e-23
7753.45        9.09128e-23        8.31659e-23        9.86596e-23
7780.65        9.13213e-23        8.35398e-23        9.91028e-23
7807.96        9.17319e-23        8.39155e-23        9.95482e-23
7835.35        9.21444e-23        8.42931e-23        9.99958e-23
7862.85        9.25591e-23        8.46725e-23        1.00446e-22
7890.44        9.29757e-23        8.50538e-23        1.00898e-22
7918.12        9.33944e-23        8.54370e-23        1.01352e-22
7945.91        9.38152e-23        8.58221e-23        1.01808e-22
7973.79        9.42380e-23        8.62090e-23        1.02267e-22
8001.77        9.46636e-23        8.65984e-23        1.02729e-22
8029.85        9.51011e-23        8.69982e-23        1.03204e-22
8058.02        9.55408e-23        8.74001e-23        1.03681e-22
8086.30        9.59827e-23        8.78040e-23        1.04161e-22
8114.67        9.64270e-23        8.82099e-23        1.04644e-22
8143.15        9.68735e-23        8.86180e-23        1.05129e-22
8171.72        9.73223e-23        8.90281e-23        1.05616e-22
8200.39        9.77734e-23        8.94404e-23        1.06106e-22
8229.17        9.82268e-23        8.98547e-23        1.06599e-22
8258.04        9.86826e-23        9.02713e-23        1.07094e-22
8287.02        9.91407e-23        9.06899e-23        1.07592e-22
8316.10        9.96012e-23        9.11107e-23        1.08092e-22
8345.28        1.00064e-22        9.15337e-23        1.08595e-22
8374.56        1.00529e-22        9.19590e-23        1.09100e-22
8403.95        1.00997e-22        9.23864e-23        1.09608e-22
8433.44        1.01467e-22        9.28160e-23        1.10119e-22
8463.03        1.01940e-22        9.32479e-23        1.10632e-22
8492.73        1.02415e-22        9.36821e-23        1.11148e-22
8522.53        1.02893e-22        9.41185e-23        1.11667e-22
8552.43        1.03373e-22        9.45572e-23        1.12188e-22
8582.44        1.03855e-22        9.49982e-23        1.12713e-22
8612.56        1.04341e-22        9.54416e-23        1.13240e-22
8642.78        1.04828e-22        9.58872e-23        1.13770e-22
8673.10        1.05319e-22        9.63353e-23        1.14302e-22
8703.54        1.05812e-22        9.67857e-23        1.14838e-22
8734.08        1.06307e-22        9.72385e-23        1.15376e-22
8764.72        1.06805e-22        9.76937e-23        1.15917e-22
8795.48        1.07306e-22        9.81513e-23        1.16461e-22
8826.34        1.07810e-22        9.86114e-23        1.17008e-22
8857.31        1.08316e-22        9.90740e-23        1.17558e-22
8888.39        1.08825e-22        9.95390e-23        1.18111e-22
8919.58        1.09337e-22        1.00006e-22        1.18667e-22
8950.88        1.09851e-22        1.00476e-22        1.19226e-22
8982.29        1.10368e-22        1.00949e-22        1.19788e-22
9013.81        1.10888e-22        1.01424e-22        1.20352e-22
9045.43        1.11411e-22        1.01902e-22        1.20920e-22
9077.17        1.11937e-22        1.02382e-22        1.21491e-22
9109.02        1.12465e-22        1.02865e-22        1.22066e-22
9140.99        1.12997e-22        1.03350e-22        1.22643e-22
9173.06        1.13531e-22        1.03838e-22        1.23223e-22
9205.25        1.14068e-22        1.04329e-22        1.23807e-22
9237.55        1.14608e-22        1.04822e-22        1.24393e-22
9269.96        1.15151e-22        1.05318e-22        1.24983e-22
9302.49        1.15696e-22        1.05817e-22        1.25576e-22
9335.13        1.16245e-22        1.06318e-22        1.26172e-22
9367.89        1.16797e-22        1.06822e-22        1.26771e-22
9400.76        1.17351e-22        1.07329e-22        1.27374e-22
9433.75        1.17909e-22        1.07838e-22        1.27979e-22
9466.85        1.18469e-22        1.08350e-22        1.28588e-22
9500.07        1.19033e-22        1.08865e-22        1.29201e-22
9533.40        1.19599e-22        1.09382e-22        1.29816e-22
9566.86        1.20169e-22        1.09903e-22        1.30435e-22
9600.43        1.20741e-22        1.10426e-22        1.31057e-22
9634.11        1.21317e-22        1.10951e-22        1.31682e-22
9667.92        1.21895e-22        1.11480e-22        1.32311e-22
9701.84        1.22477e-22        1.12011e-22        1.32942e-22
9735.89        1.23061e-22        1.12545e-22        1.33578e-22
9770.05        1.23649e-22        1.13082e-22        1.34216e-22
9804.33        1.24240e-22        1.13622e-22        1.34858e-22
9838.73        1.24834e-22        1.14164e-22        1.35504e-22
9873.26        1.25431e-22        1.14710e-22        1.36152e-22
9907.90        1.26031e-22        1.15258e-22        1.36804e-22
9942.67        1.26634e-22        1.15809e-22        1.37460e-22
9977.55        1.27241e-22        1.16363e-22        1.38119e-22


==> anc/zz_2fhl_constraints_one.txt <==
#DM constraints, zz, 2FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        1.83603e-22        1.64414e-22        2.02792e-22
 91.32        1.68537e-22        1.50924e-22        1.86150e-22
 91.64        1.55893e-22        1.39603e-22        1.72183e-22
 91.96        1.45129e-22        1.29966e-22        1.60292e-22
 92.28        1.35853e-22        1.21660e-22        1.50045e-22
 92.61        1.27775e-22        1.14428e-22        1.41122e-22
 92.93        1.20675e-22        1.08071e-22        1.33280e-22
 93.26        1.14386e-22        1.02440e-22        1.26332e-22
 93.59        1.08774e-22        9.74155e-23        1.20133e-22
 93.91        1.03735e-22        9.29037e-23        1.14566e-22
 94.24        9.91840e-23        8.88290e-23        1.09539e-22
 94.57        9.50526e-23        8.51301e-23        1.04975e-22
 94.91        9.12845e-23        8.17564e-23        1.00813e-22
 95.24        8.78329e-23        7.86660e-23        9.69997e-23
 95.57        8.46587e-23        7.58241e-23        9.34933e-23
 95.91        8.17289e-23        7.32010e-23        9.02568e-23
 96.25        7.90157e-23        7.07719e-23        8.72596e-23
 96.58        7.64952e-23        6.85152e-23        8.44753e-23
 96.92        7.41469e-23        6.64127e-23        8.18811e-23
 97.26        7.19531e-23        6.44486e-23        7.94576e-23
 97.60        6.98983e-23        6.26090e-23        7.71877e-23
 97.95        6.79693e-23        6.08819e-23        7.50567e-23
 98.29        6.61541e-23        5.92568e-23        7.30515e-23
 98.63        6.44426e-23        5.77245e-23        7.11607e-23
 98.98        6.28254e-23        5.62767e-23        6.93742e-23
 99.33        6.12946e-23        5.49061e-23        6.76830e-23
 99.68        5.98429e-23        5.36064e-23        6.60793e-23
100.03        5.84638e-23        5.23718e-23        6.45558e-23
100.38        5.71516e-23        5.11970e-23        6.31061e-23
100.73        5.59011e-23        5.00775e-23        6.17247e-23
101.08        5.47076e-23        4.90090e-23        6.04062e-23
101.44        5.35669e-23        4.79878e-23        5.91461e-23
101.79        5.24753e-23        4.70105e-23        5.79401e-23
102.15        5.14292e-23        4.60740e-23        5.67844e-23
102.51        5.04255e-23        4.51754e-23        5.56755e-23
102.87        4.94613e-23        4.43122e-23        5.46104e-23
103.23        4.85340e-23        4.34821e-23        5.35860e-23
103.59        4.76413e-23        4.26829e-23        5.25997e-23
103.96        4.67809e-23        4.19126e-23        5.16491e-23
104.32        4.59508e-23        4.11695e-23        5.07321e-23
104.69        4.51491e-23        4.04518e-23        4.98464e-23
105.05        4.43743e-23        3.97582e-23        4.89904e-23
105.42        4.36246e-23        3.90870e-23        4.81621e-23
105.79        4.28986e-23        3.84371e-23        4.73601e-23
106.16        4.21951e-23        3.78073e-23        4.65829e-23
106.54        4.15126e-23        3.71963e-23        4.58289e-23
106.91        4.08502e-23        3.66033e-23        4.50971e-23
107.29        4.02068e-23        3.60273e-23        4.43862e-23
107.66        3.95812e-23        3.54673e-23        4.36951e-23
108.04        3.89727e-23        3.49225e-23        4.30228e-23
108.42        3.83803e-23        3.43922e-23        4.23684e-23
108.80        3.78033e-23        3.38756e-23        4.17309e-23
109.18        3.72408e-23        3.33721e-23        4.11096e-23
109.56        3.66923e-23        3.28811e-23        4.05036e-23
109.95        3.61570e-23        3.24019e-23        3.99122e-23
110.33        3.56344e-23        3.19340e-23        3.93348e-23
110.72        3.51238e-23        3.14769e-23        3.87708e-23
111.11        3.46248e-23        3.10301e-23        3.82194e-23
111.50        3.41368e-23        3.05933e-23        3.76803e-23
111.89        3.36594e-23        3.01658e-23        3.71529e-23
112.28        3.31920e-23        2.97475e-23        3.66366e-23
112.68        3.27344e-23        2.93378e-23        3.61310e-23
113.07        3.22861e-23        2.89365e-23        3.56358e-23
113.47        3.18468e-23        2.85431e-23        3.51504e-23
113.87        3.14160e-23        2.81575e-23        3.46745e-23
114.27        3.09935e-23        2.77793e-23        3.42078e-23
114.67        3.05790e-23        2.74082e-23        3.37499e-23
115.07        3.01722e-23        2.70439e-23        3.33004e-23
115.47        2.97728e-23        2.66863e-23        3.28592e-23
115.88        2.93805e-23        2.63351e-23        3.24258e-23
116.29        2.89951e-23        2.59901e-23        3.20001e-23
116.69        2.86164e-23        2.56511e-23        3.15818e-23
117.10        2.82442e-23        2.53178e-23        3.11706e-23
117.51        2.78782e-23        2.49902e-23        3.07663e-23
117.93        2.75183e-23        2.46680e-23        3.03687e-23
118.34        2.71643e-23        2.43510e-23        2.99776e-23
118.76        2.68160e-23        2.40391e-23        2.95928e-23
119.17        2.64732e-23        2.37322e-23        2.92142e-23
119.59        2.61358e-23        2.34301e-23        2.88415e-23
120.01        2.58036e-23        2.31327e-23        2.84745e-23
120.43        2.54766e-23        2.28399e-23        2.81133e-23
120.85        2.51547e-23        2.25517e-23        2.77577e-23
121.28        2.48379e-23        2.22681e-23        2.74078e-23
121.70        2.45263e-23        2.19891e-23        2.70636e-23
122.13        2.42199e-23        2.17147e-23        2.67251e-23
122.56        2.39186e-23        2.14449e-23        2.63923e-23
122.99        2.36225e-23        2.11798e-23        2.60652e-23
123.42        2.33315e-23        2.09192e-23        2.57437e-23
123.85        2.30455e-23        2.06632e-23        2.54279e-23
124.29        2.27647e-23        2.04117e-23        2.51176e-23
124.72        2.24888e-23        2.01647e-23        2.48129e-23
125.16        2.22179e-23        1.99221e-23        2.45137e-23
125.60        2.19520e-23        1.96840e-23        2.42199e-23
126.04        2.16909e-23        1.94502e-23        2.39315e-23
126.48        2.14346e-23        1.92207e-23        2.36485e-23
126.93        2.11831e-23        1.89955e-23        2.33707e-23
127.37        2.09363e-23        1.87746e-23        2.30981e-23
127.82        2.06941e-23        1.85577e-23        2.28306e-23
128.27        2.04566e-23        1.83450e-23        2.25681e-23
128.72        2.02235e-23        1.81363e-23        2.23107e-23
129.17        1.99948e-23        1.79315e-23        2.20581e-23
129.62        1.97706e-23        1.77307e-23        2.18104e-23
130.08        1.95506e-23        1.75338e-23        2.15674e-23
130.54        1.93349e-23        1.73406e-23        2.13291e-23
130.99        1.91232e-23        1.71511e-23        2.10954e-23
131.45        1.89155e-23        1.69651e-23        2.08660e-23
131.91        1.87117e-23        1.67826e-23        2.06408e-23
132.38        1.85117e-23        1.66035e-23        2.04198e-23
132.84        1.83152e-23        1.64276e-23        2.02029e-23
133.31        1.81223e-23        1.62549e-23        1.99898e-23
133.78        1.79329e-23        1.60852e-23        1.97805e-23
134.25        1.77467e-23        1.59185e-23        1.95749e-23
134.72        1.75639e-23        1.57548e-23        1.93729e-23
135.19        1.73841e-23        1.55939e-23        1.91744e-23
135.66        1.72075e-23        1.54357e-23        1.89793e-23
136.14        1.70338e-23        1.52802e-23        1.87875e-23
136.62        1.68631e-23        1.51273e-23        1.85989e-23
137.10        1.66952e-23        1.49770e-23        1.84134e-23
137.58        1.65300e-23        1.48291e-23        1.82310e-23
138.06        1.63676e-23        1.46836e-23        1.80515e-23
138.54        1.62077e-23        1.45405e-23        1.78750e-23
139.03        1.60504e-23        1.43996e-23        1.77012e-23
139.52        1.58956e-23        1.42610e-23        1.75302e-23
140.01        1.57433e-23        1.41246e-23        1.73619e-23
140.50        1.55933e-23        1.39903e-23        1.71962e-23
140.99        1.54457e-23        1.38581e-23        1.70332e-23
141.49        1.53005e-23        1.37282e-23        1.68729e-23
141.98        1.51578e-23        1.36004e-23        1.67152e-23
142.48        1.50176e-23        1.34748e-23        1.65603e-23
142.98        1.48798e-23        1.33514e-23        1.64081e-23
143.48        1.47445e-23        1.32303e-23        1.62587e-23
143.99        1.46117e-23        1.31114e-23        1.61120e-23
144.49        1.44814e-23        1.29947e-23        1.59680e-23
145.00        1.43535e-23        1.28802e-23        1.58268e-23
145.51        1.42282e-23        1.27680e-23        1.56884e-23
146.02        1.41053e-23        1.26580e-23        1.55527e-23
146.53        1.39849e-23        1.25502e-23        1.54197e-23
147.05        1.38670e-23        1.24446e-23        1.52894e-23
147.56        1.37515e-23        1.23412e-23        1.51618e-23
148.08        1.36384e-23        1.22400e-23        1.50369e-23
148.60        1.35278e-23        1.21409e-23        1.49146e-23
149.12        1.34195e-23        1.20440e-23        1.47950e-23
149.64        1.33137e-23        1.19492e-23        1.46781e-23
150.17        1.32098e-23        1.18563e-23        1.45634e-23
150.70        1.31076e-23        1.17647e-23        1.44505e-23
151.22        1.30076e-23        1.16751e-23        1.43401e-23
151.75        1.29096e-23        1.15874e-23        1.42319e-23
152.29        1.28136e-23        1.15014e-23        1.41259e-23
152.82        1.27195e-23        1.14171e-23        1.40219e-23
153.36        1.26271e-23        1.13343e-23        1.39199e-23
153.90        1.25364e-23        1.12530e-23        1.38197e-23
154.44        1.24472e-23        1.11732e-23        1.37212e-23
154.98        1.23595e-23        1.10946e-23        1.36244e-23
155.52        1.22732e-23        1.10173e-23        1.35290e-23
156.07        1.21882e-23        1.09412e-23        1.34352e-23
156.62        1.21044e-23        1.08661e-23        1.33426e-23
157.16        1.20218e-23        1.07922e-23        1.32514e-23
157.72        1.19403e-23        1.07192e-23        1.31614e-23
158.27        1.18598e-23        1.06471e-23        1.30725e-23
158.82        1.17803e-23        1.05759e-23        1.29847e-23
159.38        1.17016e-23        1.05054e-23        1.28978e-23
159.94        1.16239e-23        1.04358e-23        1.28120e-23
160.50        1.15469e-23        1.03669e-23        1.27270e-23
161.07        1.14707e-23        1.02987e-23        1.26428e-23
161.63        1.13954e-23        1.02311e-23        1.25596e-23
162.20        1.13208e-23        1.01643e-23        1.24772e-23
162.77        1.12470e-23        1.00982e-23        1.23957e-23
163.34        1.11739e-23        1.00328e-23        1.23150e-23
163.91        1.11017e-23        9.96813e-24        1.22352e-23
164.49        1.10302e-23        9.90412e-24        1.21563e-23
165.06        1.09595e-23        9.84080e-24        1.20782e-23
165.64        1.08896e-23        9.77817e-24        1.20010e-23
166.22        1.08204e-23        9.71623e-24        1.19246e-23
166.81        1.07520e-23        9.65497e-24        1.18490e-23
167.39        1.06843e-23        9.59438e-24        1.17743e-23
167.98        1.06174e-23        9.53447e-24        1.17004e-23
168.57        1.05513e-23        9.47522e-24        1.16273e-23
169.16        1.04859e-23        9.41664e-24        1.15551e-23
169.75        1.04212e-23        9.35872e-24        1.14837e-23
170.35        1.03572e-23        9.30146e-24        1.14130e-23
170.95        1.02940e-23        9.24484e-24        1.13432e-23
171.55        1.02315e-23        9.18887e-24        1.12742e-23
172.15        1.01697e-23        9.13354e-24        1.12059e-23
172.75        1.01087e-23        9.07885e-24        1.11385e-23
173.36        1.00483e-23        9.02479e-24        1.10718e-23
173.97        9.98860e-24        8.97135e-24        1.10059e-23
174.58        9.92962e-24        8.91853e-24        1.09407e-23
175.19        9.87132e-24        8.86632e-24        1.08763e-23
175.81        9.81370e-24        8.81473e-24        1.08127e-23
176.42        9.75675e-24        8.76374e-24        1.07498e-23
177.04        9.70047e-24        8.71334e-24        1.06876e-23
177.66        9.64485e-24        8.66354e-24        1.06262e-23
178.29        9.58989e-24        8.61433e-24        1.05654e-23
178.91        9.53557e-24        8.56570e-24        1.05054e-23
179.54        9.48190e-24        8.51764e-24        1.04462e-23
180.17        9.42886e-24        8.47015e-24        1.03876e-23
180.80        9.37646e-24        8.42323e-24        1.03297e-23
181.44        9.32469e-24        8.37688e-24        1.02725e-23
182.07        9.27354e-24        8.33109e-24        1.02160e-23
182.71        9.22303e-24        8.28587e-24        1.01602e-23
183.35        9.17314e-24        8.24120e-24        1.01051e-23
184.00        9.12388e-24        8.19710e-24        1.00507e-23
184.64        9.07524e-24        8.15356e-24        9.99692e-24
185.29        9.02722e-24        8.11057e-24        9.94387e-24
185.94        8.97982e-24        8.06813e-24        9.89150e-24
186.59        8.93303e-24        8.02625e-24        9.83981e-24
187.25        8.88686e-24        7.98492e-24        9.78880e-24
187.90        8.84129e-24        7.94413e-24        9.73845e-24
188.56        8.79634e-24        7.90389e-24        9.68878e-24
189.23        8.75198e-24        7.86419e-24        9.63978e-24
189.89        8.70823e-24        7.82503e-24        9.59143e-24
190.56        8.66508e-24        7.78641e-24        9.54375e-24
191.22        8.62252e-24        7.74831e-24        9.49672e-24
191.90        8.58055e-24        7.71075e-24        9.45035e-24
192.57        8.53917e-24        7.67372e-24        9.40462e-24
193.24        8.49837e-24        7.63721e-24        9.35953e-24
193.92        8.45815e-24        7.60121e-24        9.31509e-24
194.60        8.41851e-24        7.56574e-24        9.27128e-24
195.29        8.37944e-24        7.53078e-24        9.22810e-24
195.97        8.34094e-24        7.49633e-24        9.18555e-24
196.66        8.30300e-24        7.46239e-24        9.14362e-24
197.35        8.26563e-24        7.42895e-24        9.10231e-24
198.04        8.22881e-24        7.39601e-24        9.06162e-24
198.74        8.19255e-24        7.36357e-24        9.02153e-24
199.43        8.15684e-24        7.33162e-24        8.98206e-24
200.13        8.12164e-24        7.30013e-24        8.94316e-24
200.84        8.08686e-24        7.26898e-24        8.90475e-24
201.54        8.05260e-24        7.23830e-24        8.86691e-24
202.25        8.01885e-24        7.20807e-24        8.82964e-24
202.96        7.98559e-24        7.17828e-24        8.79290e-24
203.67        7.95279e-24        7.14891e-24        8.75668e-24
204.38        7.92046e-24        7.11995e-24        8.72096e-24
205.10        7.88856e-24        7.09139e-24        8.68573e-24
205.82        7.85709e-24        7.06321e-24        8.65097e-24
206.54        7.82603e-24        7.03540e-24        8.61666e-24
207.27        7.79537e-24        7.00794e-24        8.58279e-24
208.00        7.76509e-24        6.98083e-24        8.54934e-24
208.73        7.73518e-24        6.95406e-24        8.51630e-24
209.46        7.70563e-24        6.92760e-24        8.48366e-24
210.19        7.67643e-24        6.90146e-24        8.45140e-24
210.93        7.64756e-24        6.87561e-24        8.41950e-24
211.67        7.61901e-24        6.85005e-24        8.38796e-24
212.41        7.59077e-24        6.82478e-24        8.35676e-24
213.16        7.56283e-24        6.79977e-24        8.32589e-24
213.91        7.53518e-24        6.77502e-24        8.29534e-24
214.66        7.50781e-24        6.75052e-24        8.26510e-24
215.41        7.48071e-24        6.72626e-24        8.23515e-24
216.17        7.45386e-24        6.70223e-24        8.20549e-24
216.92        7.42727e-24        6.67843e-24        8.17610e-24
217.69        7.40091e-24        6.65485e-24        8.14698e-24
218.45        7.37479e-24        6.63147e-24        8.11812e-24
219.22        7.34889e-24        6.60829e-24        8.08949e-24
219.99        7.32320e-24        6.58530e-24        8.06111e-24
220.76        7.29772e-24        6.56250e-24        8.03295e-24
221.53        7.27245e-24        6.53988e-24        8.00502e-24
222.31        7.24738e-24        6.51745e-24        7.97732e-24
223.09        7.22252e-24        6.49520e-24        7.94984e-24
223.87        7.19787e-24        6.47315e-24        7.92260e-24
224.66        7.17343e-24        6.45127e-24        7.89558e-24
225.45        7.14919e-24        6.42959e-24        7.86880e-24
226.24        7.12517e-24        6.40809e-24        7.84224e-24
227.03        7.10135e-24        6.38678e-24        7.81592e-24
227.83        7.07774e-24        6.36566e-24        7.78982e-24
228.63        7.05434e-24        6.34473e-24        7.76396e-24
229.43        7.03116e-24        6.32398e-24        7.73833e-24
230.23        7.00818e-24        6.30343e-24        7.71292e-24
231.04        6.98541e-24        6.28306e-24        7.68775e-24
231.85        6.96284e-24        6.26288e-24        7.66281e-24
232.67        6.94049e-24        6.24288e-24        7.63810e-24
233.48        6.91835e-24        6.22308e-24        7.61362e-24
234.30        6.89642e-24        6.20346e-24        7.58937e-24
235.12        6.87469e-24        6.18403e-24        7.56536e-24
235.95        6.85318e-24        6.16479e-24        7.54157e-24
236.78        6.83187e-24        6.14573e-24        7.51801e-24
237.61        6.81077e-24        6.12686e-24        7.49468e-24
238.44        6.78988e-24        6.10818e-24        7.47158e-24
239.28        6.76919e-24        6.08969e-24        7.44870e-24
240.12        6.74872e-24        6.07138e-24        7.42606e-24
240.96        6.72845e-24        6.05325e-24        7.40364e-24
241.81        6.70839e-24        6.03532e-24        7.38146e-24
242.65        6.68855e-24        6.01759e-24        7.35952e-24
243.51        6.66893e-24        6.00005e-24        7.33782e-24
244.36        6.64954e-24        5.98271e-24        7.31636e-24
245.22        6.63037e-24        5.96558e-24        7.29517e-24
246.08        6.61144e-24        5.94866e-24        7.27422e-24
246.94        6.59275e-24        5.93195e-24        7.25354e-24
247.81        6.57429e-24        5.91546e-24        7.23313e-24
248.68        6.55608e-24        5.89919e-24        7.21298e-24
249.55        6.53812e-24        5.88314e-24        7.19310e-24
250.43        6.52041e-24        5.86732e-24        7.17350e-24
251.30        6.50295e-24        5.85172e-24        7.15419e-24
252.19        6.48575e-24        5.83636e-24        7.13515e-24
253.07        6.46881e-24        5.82123e-24        7.11640e-24
253.96        6.45214e-24        5.80633e-24        7.09794e-24
254.85        6.43572e-24        5.79168e-24        7.07977e-24
255.75        6.41958e-24        5.77726e-24        7.06190e-24
256.64        6.40371e-24        5.76309e-24        7.04432e-24
257.54        6.38811e-24        5.74917e-24        7.02705e-24
258.45        6.37279e-24        5.73550e-24        7.01008e-24
259.35        6.35774e-24        5.72207e-24        6.99342e-24
260.26        6.34298e-24        5.70890e-24        6.97706e-24
261.18        6.32849e-24        5.69597e-24        6.96101e-24
262.09        6.31427e-24        5.68329e-24        6.94525e-24
263.01        6.30029e-24        5.67082e-24        6.92976e-24
263.94        6.28655e-24        5.65857e-24        6.91453e-24
264.86        6.27302e-24        5.64651e-24        6.89954e-24
265.79        6.25970e-24        5.63463e-24        6.88477e-24
266.72        6.24657e-24        5.62293e-24        6.87021e-24
267.66        6.23362e-24        5.61138e-24        6.85585e-24
268.60        6.22083e-24        5.59999e-24        6.84166e-24
269.54        6.20819e-24        5.58873e-24        6.82765e-24
270.49        6.19569e-24        5.57759e-24        6.81379e-24
271.44        6.18332e-24        5.56657e-24        6.80006e-24
272.39        6.17106e-24        5.55566e-24        6.78647e-24
273.34        6.15891e-24        5.54483e-24        6.77298e-24
274.30        6.14685e-24        5.53409e-24        6.75960e-24
275.27        6.13487e-24        5.52342e-24        6.74631e-24
276.23        6.12295e-24        5.51282e-24        6.73309e-24
277.20        6.11110e-24        5.50226e-24        6.71994e-24
278.17        6.09930e-24        5.49175e-24        6.70684e-24
279.15        6.08753e-24        5.48128e-24        6.69378e-24
280.13        6.07579e-24        5.47083e-24        6.68075e-24
281.11        6.06408e-24        5.46040e-24        6.66775e-24
282.10        6.05239e-24        5.45000e-24        6.65479e-24
283.09        6.04075e-24        5.43964e-24        6.64187e-24
284.08        6.02916e-24        5.42932e-24        6.62900e-24
285.08        6.01763e-24        5.41906e-24        6.61621e-24
286.08        6.00617e-24        5.40886e-24        6.60349e-24
287.08        5.99480e-24        5.39874e-24        6.59086e-24
288.09        5.98351e-24        5.38869e-24        6.57833e-24
289.10        5.97233e-24        5.37874e-24        6.56591e-24
290.12        5.96125e-24        5.36889e-24        6.55361e-24
291.13        5.95029e-24        5.35914e-24        6.54144e-24
292.16        5.93945e-24        5.34950e-24        6.52941e-24
293.18        5.92875e-24        5.33998e-24        6.51752e-24
294.21        5.91819e-24        5.33059e-24        6.50579e-24
295.24        5.90778e-24        5.32134e-24        6.49422e-24
296.28        5.89753e-24        5.31223e-24        6.48283e-24
297.32        5.88744e-24        5.30326e-24        6.47161e-24
298.36        5.87752e-24        5.29446e-24        6.46059e-24
299.41        5.86779e-24        5.28581e-24        6.44977e-24
300.46        5.85828e-24        5.27735e-24        6.43921e-24
301.51        5.84901e-24        5.26909e-24        6.42893e-24
302.57        5.83992e-24        5.26099e-24        6.41885e-24
303.63        5.83101e-24        5.25306e-24        6.40897e-24
304.70        5.82227e-24        5.24527e-24        6.39927e-24
305.77        5.81370e-24        5.23764e-24        6.38976e-24
306.84        5.80529e-24        5.23015e-24        6.38043e-24
307.92        5.79703e-24        5.22280e-24        6.37127e-24
309.00        5.78893e-24        5.21559e-24        6.36227e-24
310.08        5.78097e-24        5.20851e-24        6.35343e-24
311.17        5.77315e-24        5.20155e-24        6.34474e-24
312.26        5.76547e-24        5.19472e-24        6.33621e-24
313.36        5.75791e-24        5.18801e-24        6.32782e-24
314.46        5.75049e-24        5.18141e-24        6.31956e-24
315.56        5.74318e-24        5.17492e-24        6.31144e-24
316.67        5.73599e-24        5.16853e-24        6.30345e-24
317.78        5.72892e-24        5.16225e-24        6.29559e-24
318.89        5.72195e-24        5.15606e-24        6.28784e-24
320.01        5.71508e-24        5.14997e-24        6.28020e-24
321.14        5.70832e-24        5.14397e-24        6.27267e-24
322.26        5.70165e-24        5.13805e-24        6.26525e-24
323.39        5.69507e-24        5.13221e-24        6.25793e-24
324.53        5.68858e-24        5.12646e-24        6.25071e-24
325.67        5.68217e-24        5.12078e-24        6.24357e-24
326.81        5.67585e-24        5.11517e-24        6.23652e-24
327.96        5.66959e-24        5.10963e-24        6.22956e-24
329.11        5.66341e-24        5.10415e-24        6.22267e-24
330.26        5.65730e-24        5.09874e-24        6.21586e-24
331.42        5.65125e-24        5.09338e-24        6.20912e-24
332.58        5.64527e-24        5.08809e-24        6.20245e-24
333.75        5.63936e-24        5.08285e-24        6.19586e-24
334.92        5.63351e-24        5.07768e-24        6.18934e-24
336.10        5.62773e-24        5.07256e-24        6.18290e-24
337.28        5.62202e-24        5.06751e-24        6.17653e-24
338.46        5.61638e-24        5.06253e-24        6.17024e-24
339.65        5.61081e-24        5.05761e-24        6.16402e-24
340.84        5.60532e-24        5.05275e-24        6.15789e-24
342.03        5.59989e-24        5.04796e-24        6.15183e-24
343.23        5.59454e-24        5.04323e-24        6.14585e-24
344.44        5.58927e-24        5.03857e-24        6.13996e-24
345.65        5.58406e-24        5.03398e-24        6.13415e-24
346.86        5.57894e-24        5.02946e-24        6.12842e-24
348.08        5.57389e-24        5.02500e-24        6.12277e-24
349.30        5.56891e-24        5.02062e-24        6.11721e-24
350.52        5.56402e-24        5.01630e-24        6.11173e-24
351.75        5.55920e-24        5.01206e-24        6.10634e-24
352.99        5.55446e-24        5.00789e-24        6.10103e-24
354.23        5.54980e-24        5.00379e-24        6.09581e-24
355.47        5.54522e-24        4.99976e-24        6.09068e-24
356.72        5.54072e-24        4.99580e-24        6.08564e-24
357.97        5.53630e-24        4.99192e-24        6.08069e-24
359.23        5.53197e-24        4.98811e-24        6.07582e-24
360.49        5.52772e-24        4.98438e-24        6.07105e-24
361.75        5.52355e-24        4.98073e-24        6.06637e-24
363.02        5.51946e-24        4.97714e-24        6.06178e-24
364.29        5.51546e-24        4.97364e-24        6.05728e-24
365.57        5.51154e-24        4.97020e-24        6.05287e-24
366.86        5.50770e-24        4.96684e-24        6.04855e-24
368.14        5.50394e-24        4.96356e-24        6.04432e-24
369.43        5.50026e-24        4.96035e-24        6.04018e-24
370.73        5.49666e-24        4.95721e-24        6.03612e-24
372.03        5.49315e-24        4.95414e-24        6.03215e-24
373.34        5.48971e-24        4.95115e-24        6.02828e-24
374.65        5.48635e-24        4.94823e-24        6.02448e-24
375.96        5.48308e-24        4.94538e-24        6.02078e-24
377.28        5.47988e-24        4.94260e-24        6.01716e-24
378.60        5.47676e-24        4.93989e-24        6.01363e-24
379.93        5.47372e-24        4.93725e-24        6.01018e-24
381.27        5.47076e-24        4.93469e-24        6.00682e-24
382.60        5.46787e-24        4.93220e-24        6.00355e-24
383.95        5.46507e-24        4.92977e-24        6.00036e-24
385.29        5.46234e-24        4.92742e-24        5.99725e-24
386.65        5.45968e-24        4.92514e-24        5.99423e-24
388.00        5.45711e-24        4.92292e-24        5.99130e-24
389.36        5.45461e-24        4.92078e-24        5.98844e-24
390.73        5.45219e-24        4.91870e-24        5.98568e-24
392.10        5.44985e-24        4.91670e-24        5.98299e-24
393.48        5.44758e-24        4.91476e-24        5.98039e-24
394.86        5.44539e-24        4.91290e-24        5.97787e-24
396.24        5.44327e-24        4.91110e-24        5.97544e-24
397.63        5.44123e-24        4.90937e-24        5.97309e-24
399.03        5.43926e-24        4.90771e-24        5.97082e-24
400.43        5.43742e-24        4.90615e-24        5.96869e-24
401.83        5.43577e-24        4.90475e-24        5.96679e-24
403.24        5.43419e-24        4.90341e-24        5.96497e-24
404.66        5.43268e-24        4.90214e-24        5.96323e-24
406.08        5.43125e-24        4.90093e-24        5.96156e-24
407.50        5.42989e-24        4.89979e-24        5.95998e-24
408.93        5.42860e-24        4.89871e-24        5.95848e-24
410.37        5.42738e-24        4.89770e-24        5.95705e-24
411.81        5.42623e-24        4.89675e-24        5.95570e-24
413.25        5.42514e-24        4.89587e-24        5.95442e-24
414.70        5.42413e-24        4.89504e-24        5.95322e-24
416.16        5.42319e-24        4.89428e-24        5.95209e-24
417.62        5.42231e-24        4.89358e-24        5.95104e-24
419.08        5.42149e-24        4.89293e-24        5.95005e-24
420.56        5.42074e-24        4.89235e-24        5.94914e-24
422.03        5.42006e-24        4.89182e-24        5.94830e-24
423.51        5.41944e-24        4.89135e-24        5.94753e-24
425.00        5.41888e-24        4.89094e-24        5.94682e-24
426.49        5.41839e-24        4.89059e-24        5.94619e-24
427.99        5.41795e-24        4.89029e-24        5.94562e-24
429.49        5.41758e-24        4.89005e-24        5.94511e-24
430.99        5.41727e-24        4.88986e-24        5.94468e-24
432.51        5.41701e-24        4.88972e-24        5.94431e-24
434.02        5.41682e-24        4.88964e-24        5.94400e-24
435.55        5.41668e-24        4.88961e-24        5.94375e-24
437.08        5.41660e-24        4.88964e-24        5.94357e-24
438.61        5.41658e-24        4.88971e-24        5.94345e-24
440.15        5.41662e-24        4.88984e-24        5.94339e-24
441.69        5.41671e-24        4.89002e-24        5.94340e-24
443.24        5.41685e-24        4.89024e-24        5.94346e-24
444.80        5.41705e-24        4.89052e-24        5.94358e-24
446.36        5.41731e-24        4.89085e-24        5.94377e-24
447.93        5.41761e-24        4.89122e-24        5.94401e-24
449.50        5.41798e-24        4.89165e-24        5.94430e-24
451.07        5.41839e-24        4.89212e-24        5.94466e-24
452.66        5.41885e-24        4.89264e-24        5.94507e-24
454.25        5.41937e-24        4.89321e-24        5.94554e-24
455.84        5.41994e-24        4.89382e-24        5.94607e-24
457.44        5.42057e-24        4.89449e-24        5.94666e-24
459.04        5.42125e-24        4.89521e-24        5.94730e-24
460.65        5.42199e-24        4.89597e-24        5.94801e-24
462.27        5.42279e-24        4.89679e-24        5.94879e-24
463.89        5.42364e-24        4.89767e-24        5.94962e-24
465.52        5.42455e-24        4.89859e-24        5.95052e-24
467.15        5.42552e-24        4.89957e-24        5.95148e-24
468.79        5.42655e-24        4.90060e-24        5.95250e-24
470.44        5.42764e-24        4.90169e-24        5.95360e-24
472.09        5.42879e-24        4.90283e-24        5.95476e-24
473.75        5.43001e-24        4.90403e-24        5.95598e-24
475.41        5.43128e-24        4.90529e-24        5.95728e-24
477.08        5.43262e-24        4.90660e-24        5.95864e-24
478.75        5.43402e-24        4.90797e-24        5.96007e-24
480.43        5.43549e-24        4.90941e-24        5.96157e-24
482.12        5.43702e-24        4.91090e-24        5.96315e-24
483.81        5.43862e-24        4.91245e-24        5.96479e-24
485.51        5.44029e-24        4.91406e-24        5.96651e-24
487.21        5.44202e-24        4.91573e-24        5.96831e-24
488.92        5.44382e-24        4.91747e-24        5.97017e-24
490.63        5.44569e-24        4.91926e-24        5.97212e-24
492.36        5.44763e-24        4.92113e-24        5.97413e-24
494.08        5.44964e-24        4.92305e-24        5.97623e-24
495.82        5.45172e-24        4.92504e-24        5.97840e-24
497.56        5.45388e-24        4.92710e-24        5.98065e-24
499.30        5.45610e-24        4.92922e-24        5.98298e-24
501.05        5.45848e-24        4.93147e-24        5.98549e-24
502.81        5.46097e-24        4.93382e-24        5.98813e-24
504.58        5.46354e-24        4.93623e-24        5.99085e-24
506.35        5.46617e-24        4.93871e-24        5.99364e-24
508.12        5.46887e-24        4.94124e-24        5.99651e-24
509.91        5.47163e-24        4.94383e-24        5.99944e-24
511.70        5.47445e-24        4.94648e-24        6.00243e-24
513.49        5.47733e-24        4.94917e-24        6.00549e-24
515.29        5.48026e-24        4.95192e-24        6.00861e-24
517.10        5.48325e-24        4.95471e-24        6.01178e-24
518.92        5.48628e-24        4.95755e-24        6.01500e-24
520.74        5.48935e-24        4.96043e-24        6.01828e-24
522.56        5.49247e-24        4.96335e-24        6.02160e-24
524.40        5.49564e-24        4.96630e-24        6.02497e-24
526.24        5.49884e-24        4.96930e-24        6.02838e-24
528.09        5.50207e-24        4.97232e-24        6.03182e-24
529.94        5.50534e-24        4.97537e-24        6.03530e-24
531.80        5.50864e-24        4.97846e-24        6.03882e-24
533.66        5.51196e-24        4.98157e-24        6.04236e-24
535.54        5.51532e-24        4.98470e-24        6.04594e-24
537.42        5.51869e-24        4.98785e-24        6.04953e-24
539.30        5.52209e-24        4.99102e-24        6.05315e-24
541.19        5.52550e-24        4.99421e-24        6.05679e-24
543.09        5.52892e-24        4.99741e-24        6.06044e-24
545.00        5.53236e-24        5.00062e-24        6.06410e-24
546.91        5.53581e-24        5.00385e-24        6.06778e-24
548.83        5.53927e-24        5.00708e-24        6.07146e-24
550.76        5.54273e-24        5.01031e-24        6.07515e-24
552.69        5.54620e-24        5.01355e-24        6.07884e-24
554.63        5.54967e-24        5.01680e-24        6.08255e-24
556.57        5.55316e-24        5.02007e-24        6.08626e-24
558.53        5.55667e-24        5.02335e-24        6.09000e-24
560.49        5.56021e-24        5.02665e-24        6.09376e-24
562.45        5.56377e-24        5.02998e-24        6.09756e-24
564.43        5.56736e-24        5.03333e-24        6.10138e-24
566.41        5.57099e-24        5.03673e-24        6.10525e-24
568.39        5.57466e-24        5.04016e-24        6.10917e-24
570.39        5.57838e-24        5.04363e-24        6.11313e-24
572.39        5.58215e-24        5.04715e-24        6.11715e-24
574.40        5.58597e-24        5.05072e-24        6.12122e-24
576.41        5.58986e-24        5.05434e-24        6.12537e-24
578.44        5.59380e-24        5.05803e-24        6.12958e-24
580.47        5.59782e-24        5.06177e-24        6.13387e-24
582.50        5.60191e-24        5.06559e-24        6.13824e-24
584.55        5.60608e-24        5.06947e-24        6.14270e-24
586.60        5.61034e-24        5.07344e-24        6.14724e-24
588.66        5.61468e-24        5.07748e-24        6.15188e-24
590.72        5.61911e-24        5.08160e-24        6.15662e-24
592.80        5.62364e-24        5.08582e-24        6.16147e-24
594.88        5.62828e-24        5.09012e-24        6.16643e-24
596.96        5.63301e-24        5.09453e-24        6.17150e-24
599.06        5.63786e-24        5.09903e-24        6.17669e-24
601.16        5.64296e-24        5.10374e-24        6.18217e-24
603.27        5.64828e-24        5.10865e-24        6.18791e-24
605.39        5.65371e-24        5.11365e-24        6.19377e-24
607.51        5.65924e-24        5.11875e-24        6.19974e-24
609.64        5.66488e-24        5.12394e-24        6.20583e-24
611.78        5.67061e-24        5.12921e-24        6.21201e-24
613.93        5.67644e-24        5.13457e-24        6.21830e-24
616.08        5.68234e-24        5.14001e-24        6.22468e-24
618.24        5.68833e-24        5.14552e-24        6.23114e-24
620.41        5.69439e-24        5.15110e-24        6.23769e-24
622.59        5.70052e-24        5.15674e-24        6.24431e-24
624.77        5.70672e-24        5.16243e-24        6.25100e-24
626.97        5.71297e-24        5.16819e-24        6.25775e-24
629.17        5.71927e-24        5.17399e-24        6.26456e-24
631.37        5.72563e-24        5.17983e-24        6.27143e-24
633.59        5.73203e-24        5.18572e-24        6.27834e-24
635.81        5.73846e-24        5.19163e-24        6.28529e-24
638.04        5.74493e-24        5.19758e-24        6.29227e-24
640.28        5.75142e-24        5.20356e-24        6.29928e-24
642.53        5.75794e-24        5.20955e-24        6.30632e-24
644.78        5.76447e-24        5.21556e-24        6.31338e-24
647.05        5.77101e-24        5.22158e-24        6.32044e-24
649.32        5.77756e-24        5.22760e-24        6.32751e-24
651.60        5.78410e-24        5.23363e-24        6.33458e-24
653.88        5.79065e-24        5.23965e-24        6.34165e-24
656.18        5.79721e-24        5.24569e-24        6.34873e-24
658.48        5.80377e-24        5.25173e-24        6.35582e-24
660.79        5.81036e-24        5.25779e-24        6.36292e-24
663.11        5.81696e-24        5.26387e-24        6.37005e-24
665.44        5.82358e-24        5.26997e-24        6.37720e-24
667.77        5.83024e-24        5.27609e-24        6.38438e-24
670.11        5.83693e-24        5.28225e-24        6.39160e-24
672.46        5.84365e-24        5.28845e-24        6.39886e-24
674.82        5.85042e-24        5.29468e-24        6.40617e-24
677.19        5.85724e-24        5.30095e-24        6.41352e-24
679.57        5.86411e-24        5.30728e-24        6.42094e-24
681.95        5.87104e-24        5.31366e-24        6.42842e-24
684.35        5.87802e-24        5.32009e-24        6.43596e-24
686.75        5.88508e-24        5.32658e-24        6.44358e-24
689.16        5.89221e-24        5.33315e-24        6.45127e-24
691.58        5.89941e-24        5.33977e-24        6.45904e-24
694.00        5.90669e-24        5.34648e-24        6.46691e-24
696.44        5.91406e-24        5.35326e-24        6.47487e-24
698.88        5.92153e-24        5.36013e-24        6.48292e-24
701.33        5.92908e-24        5.36708e-24        6.49108e-24
703.79        5.93673e-24        5.37412e-24        6.49935e-24
706.26        5.94448e-24        5.38124e-24        6.50771e-24
708.74        5.95231e-24        5.38845e-24        6.51617e-24
711.23        5.96022e-24        5.39573e-24        6.52472e-24
713.72        5.96822e-24        5.40308e-24        6.53335e-24
716.23        5.97628e-24        5.41050e-24        6.54207e-24
718.74        5.98442e-24        5.41798e-24        6.55086e-24
721.26        5.99263e-24        5.42553e-24        6.55973e-24
723.79        6.00089e-24        5.43313e-24        6.56866e-24
726.33        6.00922e-24        5.44079e-24        6.57765e-24
728.88        6.01760e-24        5.44849e-24        6.58670e-24
731.44        6.02602e-24        5.45624e-24        6.59580e-24
734.01        6.03449e-24        5.46403e-24        6.60496e-24
736.58        6.04301e-24        5.47186e-24        6.61415e-24
739.17        6.05155e-24        5.47972e-24        6.62339e-24
741.76        6.06013e-24        5.48761e-24        6.63265e-24
744.36        6.06874e-24        5.49553e-24        6.64195e-24
746.98        6.07737e-24        5.50347e-24        6.65127e-24
749.60        6.08602e-24        5.51142e-24        6.66061e-24
752.23        6.09468e-24        5.51939e-24        6.66996e-24
754.87        6.10335e-24        5.52738e-24        6.67933e-24
757.52        6.11205e-24        5.53538e-24        6.68872e-24
760.17        6.12076e-24        5.54340e-24        6.69813e-24
762.84        6.12950e-24        5.55144e-24        6.70756e-24
765.52        6.13827e-24        5.55951e-24        6.71702e-24
768.20        6.14706e-24        5.56760e-24        6.72652e-24
770.90        6.15589e-24        5.57573e-24        6.73605e-24
773.60        6.16475e-24        5.58388e-24        6.74561e-24
776.32        6.17365e-24        5.59208e-24        6.75522e-24
779.04        6.18258e-24        5.60031e-24        6.76486e-24
781.78        6.19157e-24        5.60857e-24        6.77456e-24
784.52        6.20060e-24        5.61689e-24        6.78430e-24
787.27        6.20967e-24        5.62525e-24        6.79410e-24
790.04        6.21880e-24        5.63365e-24        6.80396e-24
792.81        6.22799e-24        5.64211e-24        6.81387e-24
795.59        6.23723e-24        5.65062e-24        6.82385e-24
798.38        6.24654e-24        5.65919e-24        6.83389e-24
801.18        6.25607e-24        5.66794e-24        6.84419e-24
803.99        6.26588e-24        5.67693e-24        6.85482e-24
806.81        6.27576e-24        5.68598e-24        6.86553e-24
809.65        6.28570e-24        5.69509e-24        6.87631e-24
812.49        6.29572e-24        5.70427e-24        6.88717e-24
815.34        6.30580e-24        5.71351e-24        6.89810e-24
818.20        6.31595e-24        5.72281e-24        6.90910e-24
821.07        6.32617e-24        5.73217e-24        6.92018e-24
823.95        6.33646e-24        5.74159e-24        6.93132e-24
826.84        6.34681e-24        5.75107e-24        6.94254e-24
829.74        6.35723e-24        5.76062e-24        6.95384e-24
832.65        6.36771e-24        5.77022e-24        6.96520e-24
835.58        6.37826e-24        5.77989e-24        6.97664e-24
838.51        6.38888e-24        5.78962e-24        6.98814e-24
841.45        6.39956e-24        5.79940e-24        6.99972e-24
844.40        6.41031e-24        5.80925e-24        7.01137e-24
847.37        6.42113e-24        5.81916e-24        7.02309e-24
850.34        6.43200e-24        5.82913e-24        7.03488e-24
853.32        6.44295e-24        5.83916e-24        7.04674e-24
856.32        6.45396e-24        5.84924e-24        7.05867e-24
859.32        6.46503e-24        5.85939e-24        7.07067e-24
862.34        6.47617e-24        5.86959e-24        7.08274e-24
865.36        6.48737e-24        5.87986e-24        7.09488e-24
868.40        6.49864e-24        5.89018e-24        7.10709e-24
871.45        6.50997e-24        5.90057e-24        7.11937e-24
874.51        6.52136e-24        5.91101e-24        7.13172e-24
877.57        6.53282e-24        5.92151e-24        7.14413e-24
880.65        6.54434e-24        5.93206e-24        7.15662e-24
883.74        6.55592e-24        5.94268e-24        7.16917e-24
886.84        6.56757e-24        5.95335e-24        7.18179e-24
889.96        6.57928e-24        5.96408e-24        7.19448e-24
893.08        6.59105e-24        5.97487e-24        7.20723e-24
896.21        6.60289e-24        5.98572e-24        7.22005e-24
899.36        6.61478e-24        5.99662e-24        7.23294e-24
902.51        6.62674e-24        6.00759e-24        7.24590e-24
905.68        6.63876e-24        6.01860e-24        7.25893e-24
908.86        6.65085e-24        6.02968e-24        7.27202e-24
912.05        6.66299e-24        6.04081e-24        7.28517e-24
915.25        6.67520e-24        6.05200e-24        7.29840e-24
918.46        6.68747e-24        6.06325e-24        7.31169e-24
921.68        6.69980e-24        6.07455e-24        7.32504e-24
924.92        6.71219e-24        6.08591e-24        7.33846e-24
928.16        6.72464e-24        6.09732e-24        7.35195e-24
931.42        6.73715e-24        6.10880e-24        7.36551e-24
934.69        6.74972e-24        6.12032e-24        7.37913e-24
937.97        6.76236e-24        6.13191e-24        7.39281e-24
941.26        6.77505e-24        6.14355e-24        7.40656e-24
944.56        6.78781e-24        6.15524e-24        7.42038e-24
947.87        6.80063e-24        6.16699e-24        7.43426e-24
951.20        6.81350e-24        6.17880e-24        7.44820e-24
954.54        6.82644e-24        6.19067e-24        7.46221e-24
957.89        6.83944e-24        6.20258e-24        7.47629e-24
961.25        6.85249e-24        6.21456e-24        7.49043e-24
964.62        6.86561e-24        6.22659e-24        7.50463e-24
968.01        6.87879e-24        6.23867e-24        7.51890e-24
971.40        6.89202e-24        6.25081e-24        7.53323e-24
974.81        6.90532e-24        6.26301e-24        7.54763e-24
978.23        6.91867e-24        6.27526e-24        7.56209e-24
981.66        6.93209e-24        6.28756e-24        7.57661e-24
985.11        6.94556e-24        6.29993e-24        7.59120e-24
988.57        6.95910e-24        6.31234e-24        7.60585e-24
992.04        6.97269e-24        6.32481e-24        7.62057e-24
995.52        6.98634e-24        6.33733e-24        7.63534e-24
999.01        7.00005e-24        6.34991e-24        7.65019e-24
1002.51        7.01418e-24        6.36285e-24        7.66552e-24
1006.03        7.02852e-24        6.37595e-24        7.68110e-24
1009.56        7.04293e-24        6.38912e-24        7.69674e-24
1013.11        7.05740e-24        6.40235e-24        7.71245e-24
1016.66        7.07193e-24        6.41563e-24        7.72823e-24
1020.23        7.08653e-24        6.42898e-24        7.74409e-24
1023.81        7.10120e-24        6.44238e-24        7.76001e-24
1027.40        7.11593e-24        6.45585e-24        7.77601e-24
1031.00        7.13073e-24        6.46938e-24        7.79207e-24
1034.62        7.14559e-24        6.48297e-24        7.80821e-24
1038.25        7.16053e-24        6.49662e-24        7.82443e-24
1041.90        7.17553e-24        6.51034e-24        7.84072e-24
1045.55        7.19060e-24        6.52412e-24        7.85708e-24
1049.22        7.20574e-24        6.53796e-24        7.87352e-24
1052.90        7.22095e-24        6.55187e-24        7.89003e-24
1056.60        7.23623e-24        6.56584e-24        7.90662e-24
1060.30        7.25159e-24        6.57988e-24        7.92329e-24
1064.02        7.26701e-24        6.59399e-24        7.94004e-24
1067.76        7.28251e-24        6.60816e-24        7.95686e-24
1071.51        7.29808e-24        6.62240e-24        7.97376e-24
1075.27        7.31373e-24        6.63671e-24        7.99075e-24
1079.04        7.32945e-24        6.65109e-24        8.00781e-24
1082.82        7.34525e-24        6.66553e-24        8.02496e-24
1086.62        7.36112e-24        6.68005e-24        8.04218e-24
1090.44        7.37707e-24        6.69464e-24        8.05950e-24
1094.26        7.39309e-24        6.70929e-24        8.07689e-24
1098.10        7.40920e-24        6.72402e-24        8.09437e-24
1101.96        7.42538e-24        6.73883e-24        8.11193e-24
1105.82        7.44164e-24        6.75370e-24        8.12958e-24
1109.70        7.45798e-24        6.76865e-24        8.14731e-24
1113.60        7.47440e-24        6.78366e-24        8.16513e-24
1117.50        7.49089e-24        6.79875e-24        8.18303e-24
1121.43        7.50746e-24        6.81391e-24        8.20101e-24
1125.36        7.52410e-24        6.82914e-24        8.21907e-24
1129.31        7.54082e-24        6.84443e-24        8.23721e-24
1133.27        7.55761e-24        6.85980e-24        8.25543e-24
1137.25        7.57448e-24        6.87523e-24        8.27373e-24
1141.24        7.59142e-24        6.89072e-24        8.29211e-24
1145.24        7.60843e-24        6.90629e-24        8.31057e-24
1149.26        7.62551e-24        6.92192e-24        8.32910e-24
1153.29        7.64266e-24        6.93761e-24        8.34771e-24
1157.34        7.65988e-24        6.95337e-24        8.36640e-24
1161.40        7.67717e-24        6.96920e-24        8.38515e-24
1165.48        7.69453e-24        6.98508e-24        8.40398e-24
1169.57        7.71196e-24        7.00103e-24        8.42289e-24
1173.67        7.72945e-24        7.01704e-24        8.44186e-24
1177.79        7.74701e-24        7.03311e-24        8.46091e-24
1181.92        7.76463e-24        7.04923e-24        8.48002e-24
1186.07        7.78231e-24        7.06542e-24        8.49920e-24
1190.23        7.80006e-24        7.08167e-24        8.51846e-24
1194.41        7.81787e-24        7.09797e-24        8.53777e-24
1198.60        7.83575e-24        7.11433e-24        8.55716e-24
1202.80        7.85368e-24        7.13075e-24        8.57660e-24
1207.03        7.87167e-24        7.14723e-24        8.59612e-24
1211.26        7.88973e-24        7.16376e-24        8.61570e-24
1215.51        7.90785e-24        7.18035e-24        8.63535e-24
1219.78        7.92603e-24        7.19700e-24        8.65507e-24
1224.06        7.94429e-24        7.21371e-24        8.67486e-24
1228.35        7.96261e-24        7.23049e-24        8.69472e-24
1232.66        7.98100e-24        7.24733e-24        8.71466e-24
1236.99        7.99946e-24        7.26423e-24        8.73468e-24
1241.33        8.01799e-24        7.28121e-24        8.75477e-24
1245.68        8.03659e-24        7.29825e-24        8.77494e-24
1250.05        8.05528e-24        7.31536e-24        8.79519e-24
1254.44        8.07403e-24        7.33254e-24        8.81553e-24
1258.84        8.09287e-24        7.34979e-24        8.83595e-24
1263.26        8.11179e-24        7.36712e-24        8.85645e-24
1267.69        8.13078e-24        7.38452e-24        8.87704e-24
1272.14        8.14986e-24        7.40200e-24        8.89773e-24
1276.60        8.16903e-24        7.41956e-24        8.91850e-24
1281.08        8.18828e-24        7.43720e-24        8.93936e-24
1285.58        8.20762e-24        7.45491e-24        8.96032e-24
1290.09        8.22705e-24        7.47271e-24        8.98138e-24
1294.62        8.24657e-24        7.49060e-24        9.00253e-24
1299.16        8.26618e-24        7.50857e-24        9.02379e-24
1303.72        8.28589e-24        7.52663e-24        9.04515e-24
1308.29        8.30569e-24        7.54477e-24        9.06660e-24
1312.88        8.32559e-24        7.56301e-24        9.08816e-24
1317.49        8.34558e-24        7.58133e-24        9.10983e-24
1322.11        8.36566e-24        7.59973e-24        9.13159e-24
1326.75        8.38584e-24        7.61823e-24        9.15346e-24
1331.41        8.40612e-24        7.63681e-24        9.17542e-24
1336.08        8.42648e-24        7.65548e-24        9.19749e-24
1340.77        8.44695e-24        7.67423e-24        9.21966e-24
1345.47        8.46750e-24        7.69307e-24        9.24193e-24
1350.19        8.48815e-24        7.71200e-24        9.26430e-24
1354.93        8.50889e-24        7.73102e-24        9.28677e-24
1359.69        8.52973e-24        7.75012e-24        9.30934e-24
1364.46        8.55066e-24        7.76930e-24        9.33201e-24
1369.24        8.57168e-24        7.78858e-24        9.35478e-24
1374.05        8.59279e-24        7.80794e-24        9.37765e-24
1378.87        8.61400e-24        7.82738e-24        9.40062e-24
1383.71        8.63530e-24        7.84691e-24        9.42369e-24
1388.56        8.65669e-24        7.86652e-24        9.44686e-24
1393.44        8.67817e-24        7.88622e-24        9.47012e-24
1398.33        8.69975e-24        7.90601e-24        9.49349e-24
1403.23        8.72141e-24        7.92588e-24        9.51695e-24
1408.16        8.74317e-24        7.94583e-24        9.54051e-24
1413.10        8.76502e-24        7.96587e-24        9.56417e-24
1418.06        8.78696e-24        7.98599e-24        9.58793e-24
1423.03        8.80899e-24        8.00620e-24        9.61178e-24
1428.03        8.83111e-24        8.02649e-24        9.63573e-24
1433.04        8.85332e-24        8.04687e-24        9.65978e-24
1438.06        8.87563e-24        8.06733e-24        9.68392e-24
1443.11        8.89802e-24        8.08787e-24        9.70816e-24
1448.17        8.92050e-24        8.10849e-24        9.73250e-24
1453.26        8.94307e-24        8.12920e-24        9.75693e-24
1458.36        8.96573e-24        8.14999e-24        9.78146e-24
1463.47        8.98847e-24        8.17087e-24        9.80608e-24
1468.61        9.01131e-24        8.19182e-24        9.83080e-24
1473.76        9.03423e-24        8.21286e-24        9.85561e-24
1478.93        9.05725e-24        8.23398e-24        9.88052e-24
1484.12        9.08035e-24        8.25518e-24        9.90552e-24
1489.33        9.10354e-24        8.27646e-24        9.93061e-24
1494.56        9.12681e-24        8.29783e-24        9.95580e-24
1499.80        9.15017e-24        8.31927e-24        9.98108e-24
1505.06        9.17452e-24        8.34155e-24        1.00075e-23
1510.34        9.19900e-24        8.36394e-24        1.00341e-23
1515.64        9.22357e-24        8.38642e-24        1.00607e-23
1520.96        9.24824e-24        8.40899e-24        1.00875e-23
1526.30        9.27301e-24        8.43165e-24        1.01144e-23
1531.65        9.29788e-24        8.45440e-24        1.01414e-23
1537.03        9.32284e-24        8.47724e-24        1.01684e-23
1542.42        9.34791e-24        8.50018e-24        1.01956e-23
1547.83        9.37307e-24        8.52320e-24        1.02229e-23
1553.27        9.39833e-24        8.54632e-24        1.02503e-23
1558.72        9.42370e-24        8.56953e-24        1.02779e-23
1564.19        9.44916e-24        8.59283e-24        1.03055e-23
1569.67        9.47473e-24        8.61623e-24        1.03332e-23
1575.18        9.50040e-24        8.63972e-24        1.03611e-23
1580.71        9.52617e-24        8.66331e-24        1.03890e-23
1586.26        9.55205e-24        8.68699e-24        1.04171e-23
1591.82        9.57803e-24        8.71077e-24        1.04453e-23
1597.41        9.60411e-24        8.73465e-24        1.04736e-23
1603.01        9.63030e-24        8.75862e-24        1.05020e-23
1608.64        9.65660e-24        8.78269e-24        1.05305e-23
1614.28        9.68300e-24        8.80686e-24        1.05591e-23
1619.95        9.70951e-24        8.83113e-24        1.05879e-23
1625.63        9.73613e-24        8.85550e-24        1.06168e-23
1631.33        9.76286e-24        8.87997e-24        1.06458e-23
1637.06        9.78970e-24        8.90454e-24        1.06749e-23
1642.80        9.81664e-24        8.92921e-24        1.07041e-23
1648.57        9.84370e-24        8.95398e-24        1.07334e-23
1654.35        9.87087e-24        8.97886e-24        1.07629e-23
1660.16        9.89815e-24        9.00384e-24        1.07925e-23
1665.98        9.92555e-24        9.02893e-24        1.08222e-23
1671.83        9.95306e-24        9.05412e-24        1.08520e-23
1677.69        9.98068e-24        9.07941e-24        1.08819e-23
1683.58        1.00084e-23        9.10481e-24        1.09120e-23
1689.49        1.00363e-23        9.13032e-24        1.09422e-23
1695.42        1.00642e-23        9.15594e-24        1.09725e-23
1701.37        1.00923e-23        9.18166e-24        1.10030e-23
1707.34        1.01205e-23        9.20750e-24        1.10336e-23
1713.33        1.01489e-23        9.23344e-24        1.10643e-23
1719.34        1.01773e-23        9.25949e-24        1.10951e-23
1725.37        1.02059e-23        9.28565e-24        1.11261e-23
1731.43        1.02345e-23        9.31192e-24        1.11571e-23
1737.50        1.02633e-23        9.33831e-24        1.11884e-23
1743.60        1.02923e-23        9.36480e-24        1.12197e-23
1749.72        1.03213e-23        9.39141e-24        1.12512e-23
1755.86        1.03505e-23        9.41812e-24        1.12828e-23
1762.02        1.03797e-23        9.44495e-24        1.13145e-23
1768.20        1.04091e-23        9.47190e-24        1.13464e-23
1774.41        1.04387e-23        9.49895e-24        1.13784e-23
1780.63        1.04683e-23        9.52612e-24        1.14105e-23
1786.88        1.04981e-23        9.55340e-24        1.14428e-23
1793.15        1.05280e-23        9.58079e-24        1.14752e-23
1799.44        1.05580e-23        9.60830e-24        1.15077e-23
1805.76        1.05881e-23        9.63593e-24        1.15403e-23
1812.09        1.06184e-23        9.66367e-24        1.15731e-23
1818.45        1.06488e-23        9.69152e-24        1.16061e-23
1824.83        1.06793e-23        9.71949e-24        1.16391e-23
1831.23        1.07100e-23        9.74758e-24        1.16723e-23
1837.66        1.07407e-23        9.77578e-24        1.17057e-23
1844.11        1.07716e-23        9.80411e-24        1.17391e-23
1850.58        1.08026e-23        9.83254e-24        1.17727e-23
1857.07        1.08338e-23        9.86110e-24        1.18065e-23
1863.59        1.08651e-23        9.88977e-24        1.18403e-23
1870.13        1.08965e-23        9.91857e-24        1.18744e-23
1876.69        1.09280e-23        9.94748e-24        1.19085e-23
1883.28        1.09597e-23        9.97651e-24        1.19428e-23
1889.88        1.09914e-23        1.00057e-23        1.19772e-23
1896.52        1.10234e-23        1.00349e-23        1.20118e-23
1903.17        1.10554e-23        1.00643e-23        1.20465e-23
1909.85        1.10876e-23        1.00938e-23        1.20813e-23
1916.55        1.11199e-23        1.01235e-23        1.21163e-23
1923.27        1.11523e-23        1.01532e-23        1.21515e-23
1930.02        1.11849e-23        1.01831e-23        1.21867e-23
1936.80        1.12176e-23        1.02131e-23        1.22221e-23
1943.59        1.12505e-23        1.02432e-23        1.22577e-23
1950.41        1.12834e-23        1.02735e-23        1.22934e-23
1957.26        1.13165e-23        1.03038e-23        1.23292e-23
1964.12        1.13498e-23        1.03343e-23        1.23652e-23
1971.02        1.13832e-23        1.03650e-23        1.24014e-23
1977.93        1.14167e-23        1.03957e-23        1.24376e-23
1984.87        1.14503e-23        1.04266e-23        1.24740e-23
1991.84        1.14841e-23        1.04576e-23        1.25106e-23
1998.83        1.15180e-23        1.04887e-23        1.25473e-23
2005.84        1.15532e-23        1.05209e-23        1.25855e-23
2012.88        1.15887e-23        1.05534e-23        1.26240e-23
2019.94        1.16244e-23        1.05861e-23        1.26628e-23
2027.03        1.16603e-23        1.06189e-23        1.27017e-23
2034.14        1.16963e-23        1.06518e-23        1.27408e-23
2041.28        1.17325e-23        1.06849e-23        1.27800e-23
2048.44        1.17688e-23        1.07182e-23        1.28194e-23
2055.63        1.18052e-23        1.07515e-23        1.28589e-23
2062.84        1.18419e-23        1.07851e-23        1.28987e-23
2070.08        1.18786e-23        1.08187e-23        1.29386e-23
2077.35        1.19156e-23        1.08525e-23        1.29786e-23
2084.63        1.19527e-23        1.08865e-23        1.30189e-23
2091.95        1.19899e-23        1.09205e-23        1.30593e-23
2099.29        1.20273e-23        1.09548e-23        1.30998e-23
2106.66        1.20649e-23        1.09892e-23        1.31406e-23
2114.05        1.21026e-23        1.10237e-23        1.31815e-23
2121.47        1.21405e-23        1.10584e-23        1.32226e-23
2128.91        1.21785e-23        1.10932e-23        1.32638e-23
2136.38        1.22167e-23        1.11281e-23        1.33053e-23
2143.88        1.22551e-23        1.11633e-23        1.33469e-23
2151.40        1.22936e-23        1.11985e-23        1.33886e-23
2158.95        1.23323e-23        1.12339e-23        1.34306e-23
2166.52        1.23711e-23        1.12695e-23        1.34727e-23
2174.13        1.24101e-23        1.13052e-23        1.35150e-23
2181.76        1.24493e-23        1.13411e-23        1.35575e-23
2189.41        1.24886e-23        1.13771e-23        1.36001e-23
2197.09        1.25281e-23        1.14132e-23        1.36430e-23
2204.80        1.25678e-23        1.14496e-23        1.36860e-23
2212.54        1.26076e-23        1.14860e-23        1.37292e-23
2220.30        1.26476e-23        1.15226e-23        1.37725e-23
2228.09        1.26877e-23        1.15594e-23        1.38161e-23
2235.91        1.27281e-23        1.15964e-23        1.38598e-23
2243.76        1.27686e-23        1.16334e-23        1.39037e-23
2251.63        1.28092e-23        1.16707e-23        1.39478e-23
2259.53        1.28501e-23        1.17081e-23        1.39921e-23
2267.46        1.28911e-23        1.17456e-23        1.40365e-23
2275.42        1.29322e-23        1.17834e-23        1.40811e-23
2283.40        1.29736e-23        1.18212e-23        1.41260e-23
2291.41        1.30151e-23        1.18592e-23        1.41710e-23
2299.45        1.30568e-23        1.18974e-23        1.42162e-23
2307.52        1.30987e-23        1.19358e-23        1.42615e-23
2315.62        1.31407e-23        1.19743e-23        1.43071e-23
2323.74        1.31829e-23        1.20130e-23        1.43528e-23
2331.90        1.32253e-23        1.20518e-23        1.43988e-23
2340.08        1.32678e-23        1.20908e-23        1.44449e-23
2348.29        1.33106e-23        1.21299e-23        1.44912e-23
2356.53        1.33535e-23        1.21692e-23        1.45377e-23
2364.80        1.33966e-23        1.22087e-23        1.45844e-23
2373.10        1.34398e-23        1.22484e-23        1.46313e-23
2381.43        1.34833e-23        1.22882e-23        1.46784e-23
2389.78        1.35269e-23        1.23281e-23        1.47256e-23
2398.17        1.35707e-23        1.23683e-23        1.47731e-23
2406.58        1.36147e-23        1.24086e-23        1.48208e-23
2415.03        1.36588e-23        1.24491e-23        1.48686e-23
2423.50        1.37032e-23        1.24897e-23        1.49167e-23
2432.00        1.37477e-23        1.25305e-23        1.49649e-23
2440.54        1.37924e-23        1.25715e-23        1.50133e-23
2449.10        1.38373e-23        1.26126e-23        1.50620e-23
2457.70        1.38824e-23        1.26539e-23        1.51108e-23
2466.32        1.39276e-23        1.26954e-23        1.51598e-23
2474.97        1.39731e-23        1.27371e-23        1.52091e-23
2483.66        1.40187e-23        1.27789e-23        1.52585e-23
2492.37        1.40645e-23        1.28209e-23        1.53081e-23
2501.12        1.41105e-23        1.28631e-23        1.53579e-23
2509.90        1.41567e-23        1.29054e-23        1.54080e-23
2518.70        1.42031e-23        1.29479e-23        1.54582e-23
2527.54        1.42496e-23        1.29906e-23        1.55086e-23
2536.41        1.42964e-23        1.30335e-23        1.55593e-23
2545.31        1.43433e-23        1.30766e-23        1.56101e-23
2554.24        1.43905e-23        1.31198e-23        1.56612e-23
2563.20        1.44378e-23        1.31632e-23        1.57124e-23
2572.20        1.44853e-23        1.32068e-23        1.57639e-23
2581.22        1.45330e-23        1.32505e-23        1.58156e-23
2590.28        1.45809e-23        1.32945e-23        1.58674e-23
2599.37        1.46291e-23        1.33386e-23        1.59195e-23
2608.49        1.46774e-23        1.33829e-23        1.59718e-23
2617.64        1.47259e-23        1.34274e-23        1.60243e-23
2626.83        1.47745e-23        1.34720e-23        1.60771e-23
2636.05        1.48234e-23        1.35169e-23        1.61300e-23
2645.30        1.48725e-23        1.35619e-23        1.61831e-23
2654.58        1.49218e-23        1.36071e-23        1.62365e-23
2663.89        1.49713e-23        1.36526e-23        1.62901e-23
2673.24        1.50210e-23        1.36982e-23        1.63439e-23
2682.62        1.50709e-23        1.37439e-23        1.63979e-23
2692.03        1.51210e-23        1.37899e-23        1.64522e-23
2701.48        1.51713e-23        1.38361e-23        1.65066e-23
2710.96        1.52219e-23        1.38824e-23        1.65613e-23
2720.47        1.52726e-23        1.39290e-23        1.66162e-23
2730.02        1.53235e-23        1.39757e-23        1.66713e-23
2739.60        1.53746e-23        1.40226e-23        1.67266e-23
2749.21        1.54260e-23        1.40698e-23        1.67822e-23
2758.86        1.54775e-23        1.41171e-23        1.68380e-23
2768.54        1.55293e-23        1.41646e-23        1.68940e-23
2778.25        1.55813e-23        1.42123e-23        1.69503e-23
2788.00        1.56335e-23        1.42602e-23        1.70067e-23
2797.78        1.56859e-23        1.43083e-23        1.70634e-23
2807.60        1.57385e-23        1.43566e-23        1.71204e-23
2817.45        1.57913e-23        1.44051e-23        1.71775e-23
2827.34        1.58444e-23        1.44538e-23        1.72349e-23
2837.26        1.58976e-23        1.45027e-23        1.72926e-23
2847.21        1.59511e-23        1.45518e-23        1.73504e-23
2857.21        1.60048e-23        1.46011e-23        1.74085e-23
2867.23        1.60588e-23        1.46507e-23        1.74669e-23
2877.29        1.61129e-23        1.47004e-23        1.75254e-23
2887.39        1.61673e-23        1.47503e-23        1.75842e-23
2897.52        1.62219e-23        1.48004e-23        1.76433e-23
2907.69        1.62767e-23        1.48508e-23        1.77026e-23
2917.89        1.63317e-23        1.49013e-23        1.77621e-23
2928.13        1.63870e-23        1.49521e-23        1.78219e-23
2938.40        1.64425e-23        1.50031e-23        1.78819e-23
2948.71        1.64982e-23        1.50542e-23        1.79421e-23
2959.06        1.65541e-23        1.51056e-23        1.80026e-23
2969.44        1.66103e-23        1.51572e-23        1.80634e-23
2979.86        1.66667e-23        1.52091e-23        1.81244e-23
2990.32        1.67234e-23        1.52611e-23        1.81856e-23
3000.81        1.67804e-23        1.53135e-23        1.82473e-23
3011.34        1.68400e-23        1.53680e-23        1.83119e-23
3021.91        1.68998e-23        1.54228e-23        1.83768e-23
3032.51        1.69599e-23        1.54779e-23        1.84419e-23
3043.15        1.70202e-23        1.55331e-23        1.85073e-23
3053.83        1.70808e-23        1.55887e-23        1.85730e-23
3064.55        1.71417e-23        1.56444e-23        1.86390e-23
3075.30        1.72029e-23        1.57004e-23        1.87053e-23
3086.09        1.72643e-23        1.57567e-23        1.87719e-23
3096.92        1.73260e-23        1.58132e-23        1.88387e-23
3107.79        1.73879e-23        1.58699e-23        1.89059e-23
3118.69        1.74501e-23        1.59269e-23        1.89733e-23
3129.64        1.75126e-23        1.59842e-23        1.90411e-23
3140.62        1.75754e-23        1.60417e-23        1.91091e-23
3151.64        1.76384e-23        1.60995e-23        1.91774e-23
3162.70        1.77018e-23        1.61575e-23        1.92461e-23
3173.79        1.77654e-23        1.62157e-23        1.93150e-23
3184.93        1.78292e-23        1.62743e-23        1.93842e-23
3196.11        1.78934e-23        1.63330e-23        1.94538e-23
3207.32        1.79578e-23        1.63921e-23        1.95236e-23
3218.58        1.80226e-23        1.64514e-23        1.95937e-23
3229.87        1.80876e-23        1.65110e-23        1.96642e-23
3241.20        1.81528e-23        1.65708e-23        1.97349e-23
3252.58        1.82184e-23        1.66309e-23        1.98060e-23
3263.99        1.82843e-23        1.66912e-23        1.98773e-23
3275.44        1.83504e-23        1.67518e-23        1.99490e-23
3286.93        1.84169e-23        1.68127e-23        2.00210e-23
3298.47        1.84836e-23        1.68739e-23        2.00933e-23
3310.04        1.85506e-23        1.69353e-23        2.01659e-23
3321.66        1.86179e-23        1.69970e-23        2.02388e-23
3333.31        1.86855e-23        1.70589e-23        2.03121e-23
3345.01        1.87534e-23        1.71212e-23        2.03857e-23
3356.75        1.88216e-23        1.71837e-23        2.04595e-23
3368.52        1.88901e-23        1.72464e-23        2.05337e-23
3380.34        1.89589e-23        1.73095e-23        2.06083e-23
3392.21        1.90280e-23        1.73728e-23        2.06831e-23
3404.11        1.90974e-23        1.74364e-23        2.07583e-23
3416.05        1.91670e-23        1.75003e-23        2.08338e-23
3428.04        1.92370e-23        1.75645e-23        2.09096e-23
3440.07        1.93073e-23        1.76289e-23        2.09857e-23
3452.14        1.93779e-23        1.76937e-23        2.10622e-23
3464.25        1.94489e-23        1.77587e-23        2.11390e-23
3476.41        1.95201e-23        1.78240e-23        2.12162e-23
3488.61        1.95916e-23        1.78895e-23        2.12936e-23
3500.85        1.96634e-23        1.79554e-23        2.13715e-23
3513.13        1.97356e-23        1.80216e-23        2.14496e-23
3525.46        1.98080e-23        1.80880e-23        2.15281e-23
3537.83        1.98808e-23        1.81547e-23        2.16069e-23
3550.25        1.99539e-23        1.82218e-23        2.16861e-23
3562.70        2.00273e-23        1.82891e-23        2.17656e-23
3575.20        2.01010e-23        1.83567e-23        2.18454e-23
3587.75        2.01751e-23        1.84246e-23        2.19256e-23
3600.34        2.02494e-23        1.84928e-23        2.20061e-23
3612.97        2.03241e-23        1.85613e-23        2.20870e-23
3625.65        2.03991e-23        1.86301e-23        2.21682e-23
3638.37        2.04745e-23        1.86992e-23        2.22498e-23
3651.14        2.05501e-23        1.87686e-23        2.23317e-23
3663.95        2.06261e-23        1.88383e-23        2.24140e-23
3676.81        2.07024e-23        1.89082e-23        2.24966e-23
3689.71        2.07791e-23        1.89786e-23        2.25796e-23
3702.65        2.08560e-23        1.90492e-23        2.26629e-23
3715.65        2.09333e-23        1.91201e-23        2.27466e-23
3728.69        2.10110e-23        1.91913e-23        2.28307e-23
3741.77        2.10889e-23        1.92628e-23        2.29151e-23
3754.90        2.11672e-23        1.93346e-23        2.29998e-23
3768.07        2.12459e-23        1.94068e-23        2.30850e-23
3781.30        2.13249e-23        1.94793e-23        2.31704e-23
3794.56        2.14042e-23        1.95520e-23        2.32563e-23
3807.88        2.14838e-23        1.96251e-23        2.33425e-23
3821.24        2.15638e-23        1.96985e-23        2.34291e-23
3834.65        2.16442e-23        1.97722e-23        2.35161e-23
3848.10        2.17248e-23        1.98463e-23        2.36034e-23
3861.61        2.18059e-23        1.99206e-23        2.36911e-23
3875.16        2.18872e-23        1.99953e-23        2.37792e-23
3888.76        2.19690e-23        2.00703e-23        2.38676e-23
3902.40        2.20510e-23        2.01456e-23        2.39564e-23
3916.09        2.21334e-23        2.02213e-23        2.40456e-23
3929.83        2.22162e-23        2.02972e-23        2.41352e-23
3943.62        2.22993e-23        2.03735e-23        2.42252e-23
3957.46        2.23828e-23        2.04501e-23        2.43155e-23
3971.35        2.24666e-23        2.05271e-23        2.44062e-23
3985.28        2.25508e-23        2.06044e-23        2.44973e-23
3999.27        2.26354e-23        2.06820e-23        2.45888e-23
4013.30        2.27222e-23        2.07616e-23        2.46829e-23
4027.38        2.28096e-23        2.08416e-23        2.47776e-23
4041.52        2.28973e-23        2.09220e-23        2.48727e-23
4055.70        2.29855e-23        2.10028e-23        2.49682e-23
4069.93        2.30740e-23        2.10839e-23        2.50641e-23
4084.21        2.31629e-23        2.11654e-23        2.51605e-23
4098.54        2.32522e-23        2.12472e-23        2.52572e-23
4112.92        2.33419e-23        2.13294e-23        2.53544e-23
4127.35        2.34320e-23        2.14120e-23        2.54521e-23
4141.84        2.35225e-23        2.14949e-23        2.55501e-23
4156.37        2.36134e-23        2.15782e-23        2.56486e-23
4170.95        2.37047e-23        2.16619e-23        2.57475e-23
4185.59        2.37964e-23        2.17459e-23        2.58469e-23
4200.28        2.38885e-23        2.18303e-23        2.59467e-23
4215.01        2.39810e-23        2.19151e-23        2.60470e-23
4229.81        2.40740e-23        2.20003e-23        2.61476e-23
4244.65        2.41673e-23        2.20858e-23        2.62488e-23
4259.54        2.42611e-23        2.21718e-23        2.63503e-23
4274.49        2.43552e-23        2.22581e-23        2.64524e-23
4289.49        2.44498e-23        2.23448e-23        2.65548e-23
4304.54        2.45448e-23        2.24319e-23        2.66578e-23
4319.64        2.46402e-23        2.25193e-23        2.67611e-23
4334.80        2.47361e-23        2.26072e-23        2.68650e-23
4350.01        2.48324e-23        2.26955e-23        2.69693e-23
4365.27        2.49291e-23        2.27841e-23        2.70740e-23
4380.59        2.50262e-23        2.28731e-23        2.71793e-23
4395.96        2.51238e-23        2.29626e-23        2.72849e-23
4411.39        2.52218e-23        2.30524e-23        2.73911e-23
4426.87        2.53202e-23        2.31427e-23        2.74977e-23
4442.40        2.54191e-23        2.32333e-23        2.76048e-23
4457.99        2.55184e-23        2.33244e-23        2.77124e-23
4473.63        2.56181e-23        2.34158e-23        2.78204e-23
4489.33        2.57183e-23        2.35077e-23        2.79289e-23
4505.08        2.58189e-23        2.35999e-23        2.80379e-23
4520.89        2.59200e-23        2.36926e-23        2.81474e-23
4536.75        2.60216e-23        2.37857e-23        2.82574e-23
4552.67        2.61235e-23        2.38792e-23        2.83678e-23
4568.65        2.62260e-23        2.39732e-23        2.84788e-23
4584.68        2.63289e-23        2.40675e-23        2.85902e-23
4600.77        2.64322e-23        2.41623e-23        2.87022e-23
4616.91        2.65360e-23        2.42575e-23        2.88146e-23
4633.11        2.66403e-23        2.43531e-23        2.89275e-23
4649.37        2.67451e-23        2.44492e-23        2.90409e-23
4665.68        2.68503e-23        2.45457e-23        2.91549e-23
4682.05        2.69559e-23        2.46426e-23        2.92693e-23
4698.48        2.70621e-23        2.47399e-23        2.93842e-23
4714.97        2.71687e-23        2.48377e-23        2.94997e-23
4731.51        2.72758e-23        2.49359e-23        2.96156e-23
4748.12        2.73833e-23        2.50346e-23        2.97321e-23
4764.78        2.74914e-23        2.51337e-23        2.98491e-23
4781.50        2.75999e-23        2.52332e-23        2.99666e-23
4798.27        2.77089e-23        2.53332e-23        3.00846e-23
4815.11        2.78184e-23        2.54337e-23        3.02032e-23
4832.01        2.79284e-23        2.55346e-23        3.03223e-23
4848.96        2.80389e-23        2.56359e-23        3.04419e-23
4865.98        2.81498e-23        2.57377e-23        3.05620e-23
4883.05        2.82613e-23        2.58400e-23        3.06827e-23
4900.18        2.83733e-23        2.59427e-23        3.08039e-23
4917.38        2.84857e-23        2.60458e-23        3.09256e-23
4934.63        2.85987e-23        2.61495e-23        3.10479e-23
4951.95        2.87121e-23        2.62536e-23        3.11707e-23
4969.32        2.88261e-23        2.63581e-23        3.12941e-23
4986.76        2.89406e-23        2.64632e-23        3.14180e-23
5004.26        2.90565e-23        2.65695e-23        3.15435e-23
5021.82        2.91760e-23        2.66789e-23        3.16731e-23
5039.44        2.92960e-23        2.67888e-23        3.18032e-23
5057.12        2.94166e-23        2.68992e-23        3.19340e-23
5074.87        2.95377e-23        2.70101e-23        3.20654e-23
5092.68        2.96595e-23        2.71216e-23        3.21973e-23
5110.55        2.97818e-23        2.72336e-23        3.23300e-23
5128.48        2.99046e-23        2.73461e-23        3.24632e-23
5146.47        3.00281e-23        2.74591e-23        3.25971e-23
5164.53        3.01521e-23        2.75727e-23        3.27316e-23
5182.65        3.02767e-23        2.76868e-23        3.28667e-23
5200.84        3.04019e-23        2.78015e-23        3.30024e-23
5219.09        3.05277e-23        2.79167e-23        3.31388e-23
5237.40        3.06541e-23        2.80324e-23        3.32759e-23
5255.78        3.07811e-23        2.81487e-23        3.34136e-23
5274.22        3.09087e-23        2.82655e-23        3.35519e-23
5292.73        3.10369e-23        2.83829e-23        3.36909e-23
5311.30        3.11657e-23        2.85009e-23        3.38306e-23
5329.94        3.12951e-23        2.86194e-23        3.39709e-23
5348.64        3.14251e-23        2.87384e-23        3.41118e-23
5367.41        3.15558e-23        2.88581e-23        3.42535e-23
5386.24        3.16870e-23        2.89783e-23        3.43958e-23
5405.14        3.18189e-23        2.90990e-23        3.45387e-23
5424.11        3.19514e-23        2.92204e-23        3.46824e-23
5443.14        3.20845e-23        2.93423e-23        3.48267e-23
5462.24        3.22183e-23        2.94648e-23        3.49717e-23
5481.41        3.23526e-23        2.95879e-23        3.51174e-23
5500.64        3.24877e-23        2.97115e-23        3.52638e-23
5519.94        3.26233e-23        2.98358e-23        3.54109e-23
5539.31        3.27596e-23        2.99606e-23        3.55586e-23
5558.75        3.28966e-23        3.00861e-23        3.57071e-23
5578.25        3.30342e-23        3.02121e-23        3.58563e-23
5597.83        3.31724e-23        3.03387e-23        3.60061e-23
5617.47        3.33113e-23        3.04659e-23        3.61567e-23
5637.18        3.34509e-23        3.05938e-23        3.63080e-23
5656.96        3.35911e-23        3.07222e-23        3.64600e-23
5676.81        3.37320e-23        3.08513e-23        3.66128e-23
5696.73        3.38736e-23        3.09809e-23        3.67662e-23
5716.72        3.40158e-23        3.11112e-23        3.69204e-23
5736.78        3.41587e-23        3.12421e-23        3.70753e-23
5756.91        3.43023e-23        3.13736e-23        3.72310e-23
5777.11        3.44466e-23        3.15058e-23        3.73873e-23
5797.38        3.45915e-23        3.16385e-23        3.75445e-23
5817.72        3.47371e-23        3.17719e-23        3.77023e-23
5838.14        3.48835e-23        3.19060e-23        3.78609e-23
5858.62        3.50305e-23        3.20407e-23        3.80203e-23
5879.18        3.51782e-23        3.21760e-23        3.81804e-23
5899.81        3.53266e-23        3.23119e-23        3.83413e-23
5920.51        3.54758e-23        3.24486e-23        3.85030e-23
5941.29        3.56256e-23        3.25858e-23        3.86654e-23
5962.14        3.57761e-23        3.27237e-23        3.88285e-23
5983.06        3.59274e-23        3.28623e-23        3.89925e-23
6004.05        3.60800e-23        3.30021e-23        3.91579e-23
6025.12        3.62360e-23        3.31448e-23        3.93272e-23
6046.26        3.63928e-23        3.32883e-23        3.94974e-23
6067.48        3.65504e-23        3.34325e-23        3.96683e-23
6088.77        3.67087e-23        3.35773e-23        3.98401e-23
6110.13        3.68678e-23        3.37229e-23        4.00128e-23
6131.57        3.70277e-23        3.38692e-23        4.01863e-23
6153.09        3.71884e-23        3.40162e-23        4.03606e-23
6174.68        3.73499e-23        3.41640e-23        4.05358e-23
6196.34        3.75122e-23        3.43125e-23        4.07119e-23
6218.09        3.76752e-23        3.44617e-23        4.08888e-23
6239.91        3.78391e-23        3.46116e-23        4.10666e-23
6261.80        3.80038e-23        3.47623e-23        4.12453e-23
6283.77        3.81693e-23        3.49137e-23        4.14249e-23
6305.82        3.83356e-23        3.50659e-23        4.16053e-23
6327.95        3.85027e-23        3.52188e-23        4.17866e-23
6350.15        3.86707e-23        3.53725e-23        4.19689e-23
6372.44        3.88394e-23        3.55269e-23        4.21520e-23
6394.80        3.90090e-23        3.56821e-23        4.23360e-23
6417.23        3.91795e-23        3.58380e-23        4.25209e-23
6439.75        3.93508e-23        3.59948e-23        4.27068e-23
6462.35        3.95229e-23        3.61523e-23        4.28935e-23
6485.02        3.96959e-23        3.63105e-23        4.30812e-23
6507.78        3.98697e-23        3.64696e-23        4.32698e-23
6530.62        4.00444e-23        3.66294e-23        4.34594e-23
6553.53        4.02200e-23        3.67901e-23        4.36499e-23
6576.53        4.03964e-23        3.69515e-23        4.38413e-23
6599.60        4.05737e-23        3.71137e-23        4.40336e-23
6622.76        4.07519e-23        3.72768e-23        4.42269e-23
6646.00        4.09309e-23        3.74406e-23        4.44212e-23
6669.32        4.11109e-23        3.76053e-23        4.46164e-23
6692.72        4.12917e-23        3.77707e-23        4.48126e-23
6716.21        4.14734e-23        3.79370e-23        4.50098e-23
6739.77        4.16560e-23        3.81041e-23        4.52079e-23
6763.42        4.18396e-23        3.82720e-23        4.54071e-23
6787.15        4.20240e-23        3.84408e-23        4.56072e-23
6810.97        4.22093e-23        3.86104e-23        4.58083e-23
6834.87        4.23956e-23        3.87808e-23        4.60104e-23
6858.85        4.25828e-23        3.89521e-23        4.62134e-23
6882.92        4.27709e-23        3.91243e-23        4.64175e-23
6907.07        4.29599e-23        3.92972e-23        4.66226e-23
6931.31        4.31499e-23        3.94711e-23        4.68288e-23
6955.63        4.33408e-23        3.96458e-23        4.70359e-23
6980.04        4.35327e-23        3.98213e-23        4.72441e-23
7004.53        4.37255e-23        3.99978e-23        4.74533e-23
7029.11        4.39193e-23        4.01751e-23        4.76635e-23
7053.77        4.41140e-23        4.03533e-23        4.78748e-23
7078.52        4.43097e-23        4.05324e-23        4.80871e-23
7103.36        4.45064e-23        4.07123e-23        4.83004e-23
7128.29        4.47040e-23        4.08932e-23        4.85149e-23
7153.30        4.49026e-23        4.10749e-23        4.87304e-23
7178.40        4.51022e-23        4.12576e-23        4.89469e-23
7203.59        4.53028e-23        4.14411e-23        4.91645e-23
7228.86        4.55044e-23        4.16256e-23        4.93832e-23
7254.23        4.57070e-23        4.18110e-23        4.96030e-23
7279.68        4.59106e-23        4.19972e-23        4.98239e-23
7305.23        4.61152e-23        4.21845e-23        5.00459e-23
7330.86        4.63208e-23        4.23726e-23        5.02689e-23
7356.58        4.65274e-23        4.25617e-23        5.04931e-23
7382.40        4.67350e-23        4.27517e-23        5.07184e-23
7408.30        4.69437e-23        4.29426e-23        5.09447e-23
7434.30        4.71534e-23        4.31345e-23        5.11722e-23
7460.38        4.73641e-23        4.33274e-23        5.14009e-23
7486.56        4.75759e-23        4.35212e-23        5.16306e-23
7512.83        4.77887e-23        4.37160e-23        5.18615e-23
7539.19        4.80026e-23        4.39117e-23        5.20936e-23
7565.65        4.82176e-23        4.41084e-23        5.23268e-23
7592.20        4.84336e-23        4.43060e-23        5.25611e-23
7618.84        4.86506e-23        4.45047e-23        5.27966e-23
7645.57        4.88688e-23        4.47043e-23        5.30333e-23
7672.40        4.90880e-23        4.49049e-23        5.32711e-23
7699.32        4.93083e-23        4.51065e-23        5.35101e-23
7726.34        4.95297e-23        4.53091e-23        5.37503e-23
7753.45        4.97522e-23        4.55127e-23        5.39916e-23
7780.65        4.99757e-23        4.57173e-23        5.42342e-23
7807.96        5.02004e-23        4.59229e-23        5.44779e-23
7835.35        5.04262e-23        4.61295e-23        5.47229e-23
7862.85        5.06531e-23        4.63372e-23        5.49690e-23
7890.44        5.08811e-23        4.65458e-23        5.52164e-23
7918.12        5.11102e-23        4.67555e-23        5.54650e-23
7945.91        5.13405e-23        4.69663e-23        5.57148e-23
7973.79        5.15719e-23        4.71780e-23        5.59658e-23
8001.77        5.18048e-23        4.73911e-23        5.62185e-23
8029.85        5.20442e-23        4.76099e-23        5.64785e-23
8058.02        5.22848e-23        4.78298e-23        5.67398e-23
8086.30        5.25267e-23        4.80509e-23        5.70025e-23
8114.67        5.27698e-23        4.82730e-23        5.72666e-23
8143.15        5.30142e-23        4.84963e-23        5.75320e-23
8171.72        5.32598e-23        4.87208e-23        5.77987e-23
8200.39        5.35066e-23        4.89464e-23        5.80669e-23
8229.17        5.37548e-23        4.91731e-23        5.83364e-23
8258.04        5.40042e-23        4.94011e-23        5.86073e-23
8287.02        5.42549e-23        4.96302e-23        5.88796e-23
8316.10        5.45069e-23        4.98605e-23        5.91534e-23
8345.28        5.47603e-23        5.00920e-23        5.94285e-23
8374.56        5.50149e-23        5.03247e-23        5.97051e-23
8403.95        5.52709e-23        5.05586e-23        5.99831e-23
8433.44        5.55282e-23        5.07937e-23        6.02626e-23
8463.03        5.57868e-23        5.10301e-23        6.05436e-23
8492.73        5.60468e-23        5.12677e-23        6.08260e-23
8522.53        5.63082e-23        5.15065e-23        6.11099e-23
8552.43        5.65709e-23        5.17466e-23        6.13953e-23
8582.44        5.68351e-23        5.19879e-23        6.16822e-23
8612.56        5.71006e-23        5.22305e-23        6.19706e-23
8642.78        5.73675e-23        5.24744e-23        6.22606e-23
8673.10        5.76358e-23        5.27196e-23        6.25521e-23
8703.54        5.79056e-23        5.29661e-23        6.28451e-23
8734.08        5.81768e-23        5.32139e-23        6.31397e-23
8764.72        5.84494e-23        5.34630e-23        6.34359e-23
8795.48        5.87235e-23        5.37135e-23        6.37336e-23
8826.34        5.89991e-23        5.39653e-23        6.40329e-23
8857.31        5.92761e-23        5.42184e-23        6.43339e-23
8888.39        5.95546e-23        5.44729e-23        6.46364e-23
8919.58        5.98347e-23        5.47287e-23        6.49406e-23
8950.88        6.01162e-23        5.49859e-23        6.52464e-23
8982.29        6.03992e-23        5.52445e-23        6.55539e-23
9013.81        6.06838e-23        5.55045e-23        6.58631e-23
9045.43        6.09699e-23        5.57659e-23        6.61739e-23
9077.17        6.12576e-23        5.60288e-23        6.64864e-23
9109.02        6.15468e-23        5.62930e-23        6.68006e-23
9140.99        6.18375e-23        5.65586e-23        6.71165e-23
9173.06        6.21299e-23        5.68257e-23        6.74340e-23
9205.25        6.24238e-23        5.70943e-23        6.77533e-23
9237.55        6.27193e-23        5.73642e-23        6.80744e-23
9269.96        6.30164e-23        5.76356e-23        6.83971e-23
9302.49        6.33150e-23        5.79085e-23        6.87216e-23
9335.13        6.36153e-23        5.81828e-23        6.90478e-23
9367.89        6.39172e-23        5.84586e-23        6.93757e-23
9400.76        6.42207e-23        5.87358e-23        6.97055e-23
9433.75        6.45258e-23        5.90146e-23        7.00369e-23
9466.85        6.48325e-23        5.92948e-23        7.03702e-23
9500.07        6.51409e-23        5.95765e-23        7.07052e-23
9533.40        6.54509e-23        5.98597e-23        7.10420e-23
9566.86        6.57625e-23        6.01444e-23        7.13806e-23
9600.43        6.60758e-23        6.04306e-23        7.17210e-23
9634.11        6.63907e-23        6.07183e-23        7.20632e-23
9667.92        6.67073e-23        6.10075e-23        7.24072e-23
9701.84        6.70256e-23        6.12983e-23        7.27530e-23
9735.89        6.73456e-23        6.15906e-23        7.31006e-23
9770.05        6.76672e-23        6.18844e-23        7.34501e-23
9804.33        6.79905e-23        6.21797e-23        7.38014e-23
9838.73        6.83156e-23        6.24766e-23        7.41545e-23
9873.26        6.86423e-23        6.27750e-23        7.45095e-23
9907.90        6.89707e-23        6.30750e-23        7.48663e-23
9942.67        6.93008e-23        6.33766e-23        7.52250e-23
9977.55        6.96326e-23        6.36797e-23        7.55856e-23


==> anc/zz_3fgl_constraints.txt <==
#DM constraints, zz, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        3.91162e-25        3.12555e-25        5.65524e-25
 91.32        3.92876e-25        3.13960e-25        5.67960e-25
 91.64        3.94604e-25        3.15377e-25        5.70415e-25
 91.96        3.96347e-25        3.16806e-25        5.72890e-25
 92.28        3.98103e-25        3.18246e-25        5.75385e-25
 92.61        3.99873e-25        3.19699e-25        5.77899e-25
 92.93        4.01657e-25        3.21162e-25        5.80432e-25
 93.26        4.03455e-25        3.22638e-25        5.82985e-25
 93.59        4.05267e-25        3.24125e-25        5.85557e-25
 93.91        4.07093e-25        3.25625e-25        5.88148e-25
 94.24        4.08933e-25        3.27135e-25        5.90759e-25
 94.57        4.10787e-25        3.28658e-25        5.93389e-25
 94.91        4.12654e-25        3.30192e-25        5.96038e-25
 95.24        4.14535e-25        3.31738e-25        5.98706e-25
 95.57        4.16430e-25        3.33295e-25        6.01393e-25
 95.91        4.18338e-25        3.34864e-25        6.04099e-25
 96.25        4.20260e-25        3.36445e-25        6.06824e-25
 96.58        4.22196e-25        3.38037e-25        6.09567e-25
 96.92        4.24145e-25        3.39641e-25        6.12330e-25
 97.26        4.26108e-25        3.41256e-25        6.15110e-25
 97.60        4.28084e-25        3.42883e-25        6.17910e-25
 97.95        4.30073e-25        3.44521e-25        6.20727e-25
 98.29        4.32075e-25        3.46170e-25        6.23563e-25
 98.63        4.34091e-25        3.47831e-25        6.26416e-25
 98.98        4.36119e-25        3.49502e-25        6.29288e-25
 99.33        4.38160e-25        3.51185e-25        6.32177e-25
 99.68        4.40215e-25        3.52879e-25        6.35083e-25
100.03        4.42281e-25        3.54584e-25        6.38007e-25
100.38        4.44361e-25        3.56300e-25        6.40948e-25
100.73        4.46453e-25        3.58026e-25        6.43906e-25
101.08        4.48557e-25        3.59763e-25        6.46881e-25
101.44        4.50673e-25        3.61511e-25        6.49872e-25
101.79        4.52801e-25        3.63269e-25        6.52879e-25
102.15        4.54941e-25        3.65037e-25        6.55902e-25
102.51        4.57092e-25        3.66816e-25        6.58941e-25
102.87        4.59255e-25        3.68605e-25        6.61995e-25
103.23        4.61429e-25        3.70403e-25        6.65064e-25
103.59        4.63614e-25        3.72211e-25        6.68148e-25
103.96        4.65810e-25        3.74029e-25        6.71247e-25
104.32        4.68016e-25        3.75857e-25        6.74359e-25
104.69        4.70233e-25        3.77693e-25        6.77485e-25
105.05        4.72460e-25        3.79539e-25        6.80625e-25
105.42        4.74696e-25        3.81393e-25        6.83777e-25
105.79        4.76942e-25        3.83257e-25        6.86942e-25
106.16        4.79198e-25        3.85128e-25        6.90119e-25
106.54        4.81462e-25        3.87008e-25        6.93308e-25
106.91        4.83735e-25        3.88896e-25        6.96508e-25
107.29        4.86016e-25        3.90791e-25        6.99718e-25
107.66        4.88305e-25        3.92694e-25        7.02939e-25
108.04        4.90602e-25        3.94605e-25        7.06169e-25
108.42        4.92906e-25        3.96522e-25        7.09409e-25
108.80        4.95217e-25        3.98445e-25        7.12657e-25
109.18        4.97534e-25        4.00375e-25        7.15912e-25
109.56        4.99858e-25        4.02312e-25        7.19176e-25
109.95        5.02187e-25        4.04253e-25        7.22445e-25
110.33        5.04521e-25        4.06200e-25        7.25721e-25
110.72        5.06860e-25        4.08152e-25        7.29002e-25
111.11        5.09203e-25        4.10109e-25        7.32288e-25
111.50        5.11549e-25        4.12070e-25        7.35578e-25
111.89        5.13899e-25        4.14034e-25        7.38871e-25
112.28        5.16252e-25        4.16002e-25        7.42166e-25
112.68        5.18606e-25        4.17973e-25        7.45462e-25
113.07        5.20963e-25        4.19947e-25        7.48759e-25
113.47        5.23320e-25        4.21923e-25        7.52056e-25
113.87        5.25677e-25        4.23900e-25        7.55352e-25
114.27        5.28035e-25        4.25878e-25        7.58646e-25
114.67        5.30391e-25        4.27857e-25        7.61937e-25
115.07        5.32745e-25        4.29836e-25        7.65224e-25
115.47        5.35098e-25        4.31814e-25        7.68506e-25
115.88        5.37447e-25        4.33791e-25        7.71782e-25
116.29        5.39793e-25        4.35767e-25        7.75051e-25
116.69        5.42134e-25        4.37741e-25        7.78311e-25
117.10        5.44469e-25        4.39711e-25        7.81562e-25
117.51        5.46799e-25        4.41679e-25        7.84803e-25
117.93        5.49121e-25        4.43642e-25        7.88032e-25
118.34        5.51436e-25        4.45600e-25        7.91248e-25
118.76        5.53742e-25        4.47553e-25        7.94449e-25
119.17        5.56039e-25        4.49499e-25        7.97636e-25
119.59        5.58325e-25        4.51439e-25        8.00805e-25
120.01        5.60600e-25        4.53371e-25        8.03956e-25
120.43        5.62863e-25        4.55295e-25        8.07088e-25
120.85        5.65113e-25        4.57210e-25        8.10200e-25
121.28        5.67352e-25        4.59118e-25        8.13293e-25
121.70        5.69578e-25        4.61018e-25        8.16368e-25
122.13        5.71794e-25        4.62910e-25        8.19424e-25
122.56        5.73998e-25        4.64794e-25        8.22462e-25
122.99        5.76191e-25        4.66672e-25        8.25483e-25
123.42        5.78374e-25        4.68542e-25        8.28486e-25
123.85        5.80546e-25        4.70406e-25        8.31472e-25
124.29        5.82709e-25        4.72264e-25        8.34443e-25
124.72        5.84862e-25        4.74116e-25        8.37397e-25
125.16        5.87006e-25        4.75962e-25        8.40336e-25
125.60        5.89141e-25        4.77803e-25        8.43261e-25
126.04        5.91268e-25        4.79639e-25        8.46171e-25
126.48        5.93386e-25        4.81470e-25        8.49068e-25
126.93        5.95498e-25        4.83297e-25        8.51952e-25
127.37        5.97603e-25        4.85121e-25        8.54824e-25
127.82        5.99701e-25        4.86941e-25        8.57685e-25
128.27        6.01793e-25        4.88759e-25        8.60534e-25
128.72        6.03880e-25        4.90574e-25        8.63374e-25
129.17        6.05963e-25        4.92387e-25        8.66205e-25
129.62        6.08041e-25        4.94199e-25        8.69028e-25
130.08        6.10116e-25        4.96010e-25        8.71843e-25
130.54        6.12187e-25        4.97821e-25        8.74651e-25
130.99        6.14256e-25        4.99631e-25        8.77452e-25
131.45        6.16320e-25        5.01440e-25        8.80245e-25
131.91        6.18381e-25        5.03248e-25        8.83029e-25
132.38        6.20437e-25        5.05055e-25        8.85804e-25
132.84        6.22487e-25        5.06859e-25        8.88569e-25
133.31        6.24533e-25        5.08662e-25        8.91324e-25
133.78        6.26572e-25        5.10461e-25        8.94068e-25
134.25        6.28606e-25        5.12258e-25        8.96800e-25
134.72        6.30632e-25        5.14052e-25        8.99520e-25
135.19        6.32651e-25        5.15843e-25        9.02226e-25
135.66        6.34663e-25        5.17629e-25        9.04919e-25
136.14        6.36666e-25        5.19411e-25        9.07596e-25
136.62        6.38661e-25        5.21189e-25        9.10259e-25
137.10        6.40646e-25        5.22961e-25        9.12905e-25
137.58        6.42621e-25        5.24728e-25        9.15534e-25
138.06        6.44587e-25        5.26489e-25        9.18146e-25
138.54        6.46541e-25        5.28244e-25        9.20739e-25
139.03        6.48484e-25        5.29992e-25        9.23312e-25
139.52        6.50415e-25        5.31734e-25        9.25866e-25
140.01        6.52334e-25        5.33467e-25        9.28398e-25
140.50        6.54239e-25        5.35193e-25        9.30908e-25
140.99        6.56131e-25        5.36910e-25        9.33396e-25
141.49        6.58010e-25        5.38619e-25        9.35861e-25
141.98        6.59874e-25        5.40320e-25        9.38304e-25
142.48        6.61726e-25        5.42013e-25        9.40723e-25
142.98        6.63563e-25        5.43697e-25        9.43120e-25
143.48        6.65387e-25        5.45373e-25        9.45492e-25
143.99        6.67196e-25        5.47040e-25        9.47842e-25
144.49        6.68991e-25        5.48699e-25        9.50167e-25
145.00        6.70772e-25        5.50348e-25        9.52468e-25
145.51        6.72538e-25        5.51989e-25        9.54745e-25
146.02        6.74289e-25        5.53622e-25        9.56997e-25
146.53        6.76026e-25        5.55245e-25        9.59225e-25
147.05        6.77748e-25        5.56860e-25        9.61427e-25
147.56        6.79455e-25        5.58465e-25        9.63604e-25
148.08        6.81147e-25        5.60061e-25        9.65756e-25
148.60        6.82824e-25        5.61649e-25        9.67882e-25
149.12        6.84485e-25        5.63227e-25        9.69982e-25
149.64        6.86131e-25        5.64796e-25        9.72056e-25
150.17        6.88229e-25        5.66695e-25        9.74822e-25
150.70        6.91320e-25        5.69316e-25        9.79109e-25
151.22        6.94419e-25        5.71944e-25        9.83406e-25
151.75        6.97525e-25        5.74580e-25        9.87711e-25
152.29        7.00639e-25        5.77223e-25        9.92026e-25
152.82        7.03760e-25        5.79874e-25        9.96349e-25
153.36        7.06887e-25        5.82531e-25        1.00068e-24
153.90        7.10020e-25        5.85194e-25        1.00502e-24
154.44        7.13158e-25        5.87863e-25        1.00936e-24
154.98        7.16302e-25        5.90538e-25        1.01371e-24
155.52        7.19451e-25        5.93218e-25        1.01806e-24
156.07        7.22604e-25        5.95903e-25        1.02242e-24
156.62        7.25760e-25        5.98592e-25        1.02678e-24
157.16        7.28920e-25        6.01286e-25        1.03115e-24
157.72        7.32083e-25        6.03984e-25        1.03552e-24
158.27        7.35248e-25        6.06684e-25        1.03989e-24
158.82        7.38415e-25        6.09388e-25        1.04426e-24
159.38        7.41582e-25        6.12094e-25        1.04863e-24
159.94        7.44751e-25        6.14802e-25        1.05299e-24
160.50        7.47919e-25        6.17512e-25        1.05736e-24
161.07        7.51088e-25        6.20223e-25        1.06172e-24
161.63        7.54256e-25        6.22936e-25        1.06609e-24
162.20        7.57423e-25        6.25650e-25        1.07045e-24
162.77        7.60591e-25        6.28365e-25        1.07480e-24
163.34        7.63758e-25        6.31081e-25        1.07916e-24
163.91        7.66924e-25        6.33799e-25        1.08351e-24
164.49        7.70089e-25        6.36517e-25        1.08786e-24
165.06        7.73254e-25        6.39237e-25        1.09221e-24
165.64        7.76418e-25        6.41958e-25        1.09655e-24
166.22        7.79582e-25        6.44679e-25        1.10089e-24
166.81        7.82744e-25        6.47402e-25        1.10522e-24
167.39        7.85905e-25        6.50126e-25        1.10956e-24
167.98        7.89065e-25        6.52850e-25        1.11388e-24
168.57        7.92224e-25        6.55576e-25        1.11821e-24
169.16        7.95382e-25        6.58302e-25        1.12253e-24
169.75        7.98539e-25        6.61029e-25        1.12685e-24
170.35        8.01694e-25        6.63757e-25        1.13116e-24
170.95        8.04848e-25        6.66486e-25        1.13547e-24
171.55        8.08000e-25        6.69215e-25        1.13977e-24
172.15        8.11151e-25        6.71945e-25        1.14407e-24
172.75        8.14301e-25        6.74676e-25        1.14837e-24
173.36        8.17448e-25        6.77407e-25        1.15266e-24
173.97        8.20595e-25        6.80139e-25        1.15695e-24
174.58        8.23739e-25        6.82872e-25        1.16123e-24
175.19        8.26882e-25        6.85606e-25        1.16550e-24
175.81        8.30023e-25        6.88340e-25        1.16977e-24
176.42        8.33163e-25        6.91075e-25        1.17404e-24
177.04        8.36300e-25        6.93810e-25        1.17830e-24
177.66        8.39436e-25        6.96547e-25        1.18256e-24
178.29        8.42570e-25        6.99284e-25        1.18681e-24
178.91        8.45703e-25        7.02021e-25        1.19106e-24
179.54        8.48833e-25        7.04760e-25        1.19530e-24
180.17        8.51961e-25        7.07499e-25        1.19953e-24
180.80        8.55088e-25        7.10238e-25        1.20376e-24
181.44        8.58212e-25        7.12979e-25        1.20798e-24
182.07        8.61334e-25        7.15719e-25        1.21220e-24
182.71        8.64453e-25        7.18460e-25        1.21641e-24
183.35        8.67568e-25        7.21200e-25        1.22061e-24
184.00        8.70680e-25        7.23940e-25        1.22481e-24
184.64        8.73789e-25        7.26679e-25        1.22899e-24
185.29        8.76893e-25        7.29417e-25        1.23317e-24
185.94        8.79992e-25        7.32154e-25        1.23734e-24
186.59        8.83087e-25        7.34889e-25        1.24150e-24
187.25        8.86176e-25        7.37623e-25        1.24564e-24
187.90        8.89259e-25        7.40355e-25        1.24978e-24
188.56        8.92337e-25        7.43084e-25        1.25390e-24
189.23        8.95408e-25        7.45811e-25        1.25801e-24
189.89        8.98472e-25        7.48535e-25        1.26211e-24
190.56        9.01529e-25        7.51255e-25        1.26620e-24
191.22        9.04579e-25        7.53972e-25        1.27027e-24
191.90        9.07620e-25        7.56686e-25        1.27433e-24
192.57        9.10653e-25        7.59395e-25        1.27837e-24
193.24        9.13677e-25        7.62099e-25        1.28239e-24
193.92        9.16692e-25        7.64799e-25        1.28640e-24
194.60        9.19697e-25        7.67494e-25        1.29039e-24
195.29        9.22691e-25        7.70183e-25        1.29436e-24
195.97        9.25675e-25        7.72867e-25        1.29832e-24
196.66        9.28648e-25        7.75544e-25        1.30225e-24
197.35        9.31609e-25        7.78215e-25        1.30617e-24
198.04        9.34558e-25        7.80879e-25        1.31006e-24
198.74        9.37494e-25        7.83535e-25        1.31393e-24
199.43        9.40417e-25        7.86184e-25        1.31778e-24
200.13        9.43633e-25        7.89056e-25        1.32206e-24
200.84        9.48149e-25        7.92912e-25        1.32829e-24
201.54        9.52676e-25        7.96779e-25        1.33454e-24
202.25        9.57215e-25        8.00658e-25        1.34080e-24
202.96        9.61767e-25        8.04548e-25        1.34707e-24
203.67        9.66330e-25        8.08449e-25        1.35336e-24
204.38        9.70904e-25        8.12362e-25        1.35967e-24
205.10        9.75491e-25        8.16285e-25        1.36599e-24
205.82        9.80089e-25        8.20220e-25        1.37232e-24
206.54        9.84700e-25        8.24166e-25        1.37867e-24
207.27        9.89321e-25        8.28124e-25        1.38504e-24
208.00        9.93955e-25        8.32092e-25        1.39141e-24
208.73        9.98600e-25        8.36072e-25        1.39781e-24
209.46        1.00326e-24        8.40063e-25        1.40421e-24
210.19        1.00792e-24        8.44065e-25        1.41064e-24
210.93        1.01260e-24        8.48078e-25        1.41707e-24
211.67        1.01730e-24        8.52102e-25        1.42352e-24
212.41        1.02200e-24        8.56138e-25        1.42999e-24
213.16        1.02671e-24        8.60184e-25        1.43646e-24
213.91        1.03144e-24        8.64242e-25        1.44296e-24
214.66        1.03617e-24        8.68311e-25        1.44946e-24
215.41        1.04092e-24        8.72391e-25        1.45598e-24
216.17        1.04568e-24        8.76482e-25        1.46252e-24
216.92        1.05045e-24        8.80585e-25        1.46906e-24
217.69        1.05523e-24        8.84698e-25        1.47562e-24
218.45        1.06003e-24        8.88822e-25        1.48220e-24
219.22        1.06483e-24        8.92958e-25        1.48879e-24
219.99        1.06965e-24        8.97105e-25        1.49539e-24
220.76        1.07447e-24        9.01263e-25        1.50201e-24
221.53        1.07931e-24        9.05431e-25        1.50863e-24
222.31        1.08416e-24        9.09611e-25        1.51528e-24
223.09        1.08902e-24        9.13801e-25        1.52193e-24
223.87        1.09389e-24        9.18003e-25        1.52860e-24
224.66        1.09877e-24        9.22214e-25        1.53528e-24
225.45        1.10366e-24        9.26436e-25        1.54197e-24
226.24        1.10856e-24        9.30668e-25        1.54867e-24
227.03        1.11347e-24        9.34911e-25        1.55538e-24
227.83        1.11839e-24        9.39163e-25        1.56211e-24
228.63        1.12331e-24        9.43425e-25        1.56884e-24
229.43        1.12825e-24        9.47697e-25        1.57559e-24
230.23        1.13320e-24        9.51978e-25        1.58234e-24
231.04        1.13815e-24        9.56269e-25        1.58911e-24
231.85        1.14312e-24        9.60569e-25        1.59588e-24
232.67        1.14809e-24        9.64878e-25        1.60267e-24
233.48        1.15307e-24        9.69196e-25        1.60946e-24
234.30        1.15806e-24        9.73523e-25        1.61626e-24
235.12        1.16305e-24        9.77858e-25        1.62307e-24
235.95        1.16805e-24        9.82201e-25        1.62988e-24
236.78        1.17306e-24        9.86553e-25        1.63670e-24
237.61        1.17808e-24        9.90912e-25        1.64353e-24
238.44        1.18310e-24        9.95280e-25        1.65037e-24
239.28        1.18813e-24        9.99655e-25        1.65721e-24
240.12        1.19317e-24        1.00404e-24        1.66406e-24
240.96        1.19821e-24        1.00843e-24        1.67091e-24
241.81        1.20325e-24        1.01282e-24        1.67777e-24
242.65        1.20831e-24        1.01723e-24        1.68463e-24
243.51        1.21336e-24        1.02164e-24        1.69149e-24
244.36        1.21842e-24        1.02605e-24        1.69836e-24
245.22        1.22349e-24        1.03047e-24        1.70523e-24
246.08        1.22856e-24        1.03490e-24        1.71211e-24
246.94        1.23363e-24        1.03934e-24        1.71899e-24
247.81        1.23871e-24        1.04378e-24        1.72586e-24
248.68        1.24379e-24        1.04822e-24        1.73274e-24
249.55        1.24887e-24        1.05267e-24        1.73962e-24
250.43        1.25396e-24        1.05713e-24        1.74651e-24
251.30        1.25905e-24        1.06159e-24        1.75339e-24
252.19        1.26414e-24        1.06605e-24        1.76027e-24
253.07        1.26923e-24        1.07052e-24        1.76715e-24
253.96        1.27432e-24        1.07500e-24        1.77403e-24
254.85        1.27942e-24        1.07947e-24        1.78090e-24
255.75        1.28451e-24        1.08395e-24        1.78778e-24
256.64        1.28961e-24        1.08844e-24        1.79465e-24
257.54        1.29470e-24        1.09292e-24        1.80152e-24
258.45        1.29980e-24        1.09741e-24        1.80838e-24
259.35        1.30489e-24        1.10191e-24        1.81524e-24
260.26        1.30999e-24        1.10640e-24        1.82209e-24
261.18        1.31508e-24        1.11090e-24        1.82894e-24
262.09        1.32017e-24        1.11540e-24        1.83578e-24
263.01        1.32526e-24        1.11990e-24        1.84262e-24
263.94        1.33035e-24        1.12440e-24        1.84945e-24
264.86        1.33544e-24        1.12890e-24        1.85627e-24
265.79        1.34052e-24        1.13341e-24        1.86309e-24
266.72        1.34560e-24        1.13792e-24        1.86990e-24
267.66        1.35068e-24        1.14243e-24        1.87671e-24
268.60        1.35576e-24        1.14694e-24        1.88351e-24
269.54        1.36084e-24        1.15145e-24        1.89030e-24
270.49        1.36591e-24        1.15597e-24        1.89708e-24
271.44        1.37099e-24        1.16048e-24        1.90386e-24
272.39        1.37606e-24        1.16500e-24        1.91062e-24
273.34        1.38112e-24        1.16952e-24        1.91738e-24
274.30        1.38619e-24        1.17404e-24        1.92414e-24
275.27        1.39125e-24        1.17856e-24        1.93088e-24
276.23        1.39631e-24        1.18309e-24        1.93762e-24
277.20        1.40137e-24        1.18762e-24        1.94435e-24
278.17        1.40643e-24        1.19214e-24        1.95107e-24
279.15        1.41148e-24        1.19667e-24        1.95778e-24
280.13        1.41653e-24        1.20121e-24        1.96448e-24
281.11        1.42158e-24        1.20574e-24        1.97117e-24
282.10        1.42662e-24        1.21027e-24        1.97786e-24
283.09        1.43166e-24        1.21481e-24        1.98453e-24
284.08        1.43669e-24        1.21934e-24        1.99119e-24
285.08        1.44172e-24        1.22388e-24        1.99784e-24
286.08        1.44674e-24        1.22841e-24        2.00447e-24
287.08        1.45176e-24        1.23294e-24        2.01109e-24
288.09        1.45676e-24        1.23747e-24        2.01770e-24
289.10        1.46176e-24        1.24200e-24        2.02428e-24
290.12        1.46675e-24        1.24652e-24        2.03084e-24
291.13        1.47173e-24        1.25104e-24        2.03739e-24
292.16        1.47669e-24        1.25555e-24        2.04391e-24
293.18        1.48165e-24        1.26006e-24        2.05041e-24
294.21        1.48658e-24        1.26456e-24        2.05689e-24
295.24        1.49151e-24        1.26905e-24        2.06334e-24
296.28        1.49642e-24        1.27354e-24        2.06976e-24
297.32        1.50131e-24        1.27801e-24        2.07615e-24
298.36        1.50619e-24        1.28248e-24        2.08252e-24
299.41        1.51105e-24        1.28693e-24        2.08885e-24
300.46        1.51683e-24        1.29209e-24        2.09655e-24
301.51        1.52382e-24        1.29818e-24        2.10607e-24
302.57        1.53084e-24        1.30429e-24        2.11560e-24
303.63        1.53786e-24        1.31041e-24        2.12516e-24
304.70        1.54491e-24        1.31654e-24        2.13473e-24
305.77        1.55196e-24        1.32269e-24        2.14431e-24
306.84        1.55903e-24        1.32885e-24        2.15392e-24
307.92        1.56611e-24        1.33503e-24        2.16353e-24
309.00        1.57321e-24        1.34122e-24        2.17317e-24
310.08        1.58032e-24        1.34742e-24        2.18282e-24
311.17        1.58744e-24        1.35364e-24        2.19249e-24
312.26        1.59458e-24        1.35987e-24        2.20217e-24
313.36        1.60173e-24        1.36611e-24        2.21186e-24
314.46        1.60889e-24        1.37237e-24        2.22158e-24
315.56        1.61606e-24        1.37864e-24        2.23130e-24
316.67        1.62325e-24        1.38492e-24        2.24104e-24
317.78        1.63045e-24        1.39121e-24        2.25079e-24
318.89        1.63766e-24        1.39752e-24        2.26056e-24
320.01        1.64488e-24        1.40384e-24        2.27034e-24
321.14        1.65211e-24        1.41017e-24        2.28013e-24
322.26        1.65936e-24        1.41652e-24        2.28993e-24
323.39        1.66661e-24        1.42287e-24        2.29975e-24
324.53        1.67388e-24        1.42924e-24        2.30958e-24
325.67        1.68116e-24        1.43562e-24        2.31942e-24
326.81        1.68845e-24        1.44202e-24        2.32927e-24
327.96        1.69574e-24        1.44842e-24        2.33913e-24
329.11        1.70305e-24        1.45483e-24        2.34900e-24
330.26        1.71037e-24        1.46126e-24        2.35889e-24
331.42        1.71770e-24        1.46770e-24        2.36878e-24
332.58        1.72503e-24        1.47415e-24        2.37868e-24
333.75        1.73238e-24        1.48060e-24        2.38859e-24
334.92        1.73973e-24        1.48707e-24        2.39851e-24
336.10        1.74710e-24        1.49355e-24        2.40844e-24
337.28        1.75447e-24        1.50005e-24        2.41838e-24
338.46        1.76185e-24        1.50655e-24        2.42833e-24
339.65        1.76924e-24        1.51306e-24        2.43828e-24
340.84        1.77664e-24        1.51958e-24        2.44825e-24
342.03        1.78405e-24        1.52611e-24        2.45822e-24
343.23        1.79147e-24        1.53266e-24        2.46820e-24
344.44        1.79889e-24        1.53921e-24        2.47818e-24
345.65        1.80632e-24        1.54577e-24        2.48817e-24
346.86        1.81376e-24        1.55235e-24        2.49817e-24
348.08        1.82121e-24        1.55893e-24        2.50818e-24
349.30        1.82867e-24        1.56552e-24        2.51819e-24
350.52        1.83613e-24        1.57213e-24        2.52821e-24
351.75        1.84360e-24        1.57874e-24        2.53824e-24
352.99        1.85107e-24        1.58536e-24        2.54827e-24
354.23        1.85856e-24        1.59199e-24        2.55830e-24
355.47        1.86605e-24        1.59863e-24        2.56834e-24
356.72        1.87355e-24        1.60528e-24        2.57839e-24
357.97        1.88105e-24        1.61194e-24        2.58844e-24
359.23        1.88856e-24        1.61861e-24        2.59849e-24
360.49        1.89608e-24        1.62529e-24        2.60855e-24
361.75        1.90360e-24        1.63198e-24        2.61861e-24
363.02        1.91113e-24        1.63867e-24        2.62868e-24
364.29        1.91866e-24        1.64538e-24        2.63875e-24
365.57        1.92620e-24        1.65209e-24        2.64882e-24
366.86        1.93375e-24        1.65881e-24        2.65889e-24
368.14        1.94129e-24        1.66554e-24        2.66896e-24
369.43        1.94884e-24        1.67227e-24        2.67903e-24
370.73        1.95639e-24        1.67901e-24        2.68910e-24
372.03        1.96395e-24        1.68575e-24        2.69917e-24
373.34        1.97150e-24        1.69250e-24        2.70923e-24
374.65        1.97906e-24        1.69926e-24        2.71929e-24
375.96        1.98661e-24        1.70602e-24        2.72934e-24
377.28        1.99417e-24        1.71279e-24        2.73939e-24
378.60        2.00172e-24        1.71955e-24        2.74943e-24
379.93        2.00927e-24        1.72632e-24        2.75946e-24
381.27        2.01682e-24        1.73310e-24        2.76948e-24
382.60        2.02437e-24        1.73987e-24        2.77950e-24
383.95        2.03191e-24        1.74665e-24        2.78950e-24
385.29        2.03945e-24        1.75343e-24        2.79949e-24
386.65        2.04698e-24        1.76020e-24        2.80947e-24
388.00        2.05451e-24        1.76698e-24        2.81943e-24
389.36        2.06203e-24        1.77376e-24        2.82938e-24
390.73        2.06955e-24        1.78053e-24        2.83932e-24
392.10        2.07705e-24        1.78730e-24        2.84923e-24
393.48        2.08455e-24        1.79407e-24        2.85913e-24
394.86        2.09203e-24        1.80084e-24        2.86900e-24
396.24        2.09951e-24        1.80760e-24        2.87886e-24
397.63        2.10697e-24        1.81436e-24        2.88869e-24
399.03        2.11442e-24        1.82112e-24        2.89850e-24
400.43        2.12250e-24        1.82836e-24        2.90923e-24
401.83        2.13203e-24        1.83675e-24        2.92208e-24
403.24        2.14158e-24        1.84515e-24        2.93496e-24
404.66        2.15115e-24        1.85357e-24        2.94786e-24
406.08        2.16073e-24        1.86202e-24        2.96078e-24
407.50        2.17034e-24        1.87048e-24        2.97372e-24
408.93        2.17997e-24        1.87896e-24        2.98668e-24
410.37        2.18961e-24        1.88746e-24        2.99967e-24
411.81        2.19927e-24        1.89597e-24        3.01268e-24
413.25        2.20895e-24        1.90451e-24        3.02570e-24
414.70        2.21864e-24        1.91306e-24        3.03875e-24
416.16        2.22836e-24        1.92163e-24        3.05181e-24
417.62        2.23808e-24        1.93022e-24        3.06490e-24
419.08        2.24783e-24        1.93883e-24        3.07800e-24
420.56        2.25759e-24        1.94745e-24        3.09113e-24
422.03        2.26737e-24        1.95609e-24        3.10427e-24
423.51        2.27716e-24        1.96475e-24        3.11742e-24
425.00        2.28697e-24        1.97342e-24        3.13060e-24
426.49        2.29680e-24        1.98211e-24        3.14379e-24
427.99        2.30664e-24        1.99082e-24        3.15700e-24
429.49        2.31649e-24        1.99954e-24        3.17022e-24
430.99        2.32636e-24        2.00828e-24        3.18346e-24
432.51        2.33624e-24        2.01704e-24        3.19672e-24
434.02        2.34613e-24        2.02580e-24        3.20998e-24
435.55        2.35604e-24        2.03459e-24        3.22326e-24
437.08        2.36596e-24        2.04339e-24        3.23656e-24
438.61        2.37590e-24        2.05220e-24        3.24987e-24
440.15        2.38585e-24        2.06103e-24        3.26319e-24
441.69        2.39580e-24        2.06987e-24        3.27652e-24
443.24        2.40577e-24        2.07873e-24        3.28986e-24
444.80        2.41576e-24        2.08760e-24        3.30322e-24
446.36        2.42575e-24        2.09648e-24        3.31658e-24
447.93        2.43575e-24        2.10538e-24        3.32996e-24
449.50        2.44577e-24        2.11429e-24        3.34334e-24
451.07        2.45579e-24        2.12321e-24        3.35673e-24
452.66        2.46582e-24        2.13215e-24        3.37013e-24
454.25        2.47587e-24        2.14109e-24        3.38354e-24
455.84        2.48592e-24        2.15005e-24        3.39696e-24
457.44        2.49598e-24        2.15902e-24        3.41038e-24
459.04        2.50604e-24        2.16801e-24        3.42381e-24
460.65        2.51612e-24        2.17700e-24        3.43724e-24
462.27        2.52620e-24        2.18600e-24        3.45068e-24
463.89        2.53629e-24        2.19502e-24        3.46412e-24
465.52        2.54639e-24        2.20404e-24        3.47756e-24
467.15        2.55649e-24        2.21307e-24        3.49101e-24
468.79        2.56660e-24        2.22212e-24        3.50446e-24
470.44        2.57671e-24        2.23117e-24        3.51791e-24
472.09        2.58683e-24        2.24023e-24        3.53136e-24
473.75        2.59695e-24        2.24930e-24        3.54481e-24
475.41        2.60708e-24        2.25838e-24        3.55827e-24
477.08        2.61721e-24        2.26747e-24        3.57172e-24
478.75        2.62734e-24        2.27656e-24        3.58517e-24
480.43        2.63748e-24        2.28567e-24        3.59861e-24
482.12        2.64762e-24        2.29478e-24        3.61206e-24
483.81        2.65776e-24        2.30389e-24        3.62550e-24
485.51        2.66790e-24        2.31301e-24        3.63893e-24
487.21        2.67804e-24        2.32214e-24        3.65236e-24
488.92        2.68818e-24        2.33128e-24        3.66578e-24
490.63        2.69832e-24        2.34041e-24        3.67920e-24
492.36        2.70847e-24        2.34956e-24        3.69261e-24
494.08        2.71861e-24        2.35871e-24        3.70601e-24
495.82        2.72875e-24        2.36786e-24        3.71940e-24
497.56        2.73888e-24        2.37702e-24        3.73279e-24
499.30        2.74902e-24        2.38618e-24        3.74616e-24
501.05        2.76062e-24        2.39653e-24        3.76164e-24
502.81        2.77323e-24        2.40771e-24        3.77855e-24
504.58        2.78588e-24        2.41892e-24        3.79550e-24
506.35        2.79856e-24        2.43016e-24        3.81250e-24
508.12        2.81128e-24        2.44143e-24        3.82954e-24
509.91        2.82402e-24        2.45274e-24        3.84662e-24
511.70        2.83680e-24        2.46408e-24        3.86374e-24
513.49        2.84962e-24        2.47545e-24        3.88090e-24
515.29        2.86246e-24        2.48686e-24        3.89809e-24
517.10        2.87533e-24        2.49829e-24        3.91533e-24
518.92        2.88824e-24        2.50975e-24        3.93260e-24
520.74        2.90117e-24        2.52124e-24        3.94990e-24
522.56        2.91413e-24        2.53277e-24        3.96724e-24
524.40        2.92712e-24        2.54432e-24        3.98461e-24
526.24        2.94014e-24        2.55589e-24        4.00202e-24
528.09        2.95319e-24        2.56750e-24        4.01945e-24
529.94        2.96626e-24        2.57913e-24        4.03692e-24
531.80        2.97935e-24        2.59079e-24        4.05441e-24
533.66        2.99247e-24        2.60247e-24        4.07193e-24
535.54        3.00561e-24        2.61418e-24        4.08948e-24
537.42        3.01878e-24        2.62591e-24        4.10705e-24
539.30        3.03196e-24        2.63767e-24        4.12465e-24
541.19        3.04517e-24        2.64944e-24        4.14227e-24
543.09        3.05840e-24        2.66124e-24        4.15991e-24
545.00        3.07164e-24        2.67306e-24        4.17757e-24
546.91        3.08490e-24        2.68490e-24        4.19525e-24
548.83        3.09818e-24        2.69676e-24        4.21294e-24
550.76        3.11148e-24        2.70864e-24        4.23065e-24
552.69        3.12479e-24        2.72054e-24        4.24838e-24
554.63        3.13811e-24        2.73245e-24        4.26612e-24
556.57        3.15145e-24        2.74438e-24        4.28387e-24
558.53        3.16480e-24        2.75633e-24        4.30164e-24
560.49        3.17817e-24        2.76829e-24        4.31942e-24
562.45        3.19155e-24        2.78028e-24        4.33721e-24
564.43        3.20495e-24        2.79228e-24        4.35501e-24
566.41        3.21836e-24        2.80430e-24        4.37283e-24
568.39        3.23178e-24        2.81633e-24        4.39066e-24
570.39        3.24522e-24        2.82839e-24        4.40851e-24
572.39        3.25867e-24        2.84046e-24        4.42636e-24
574.40        3.27214e-24        2.85255e-24        4.44423e-24
576.41        3.28562e-24        2.86466e-24        4.46211e-24
578.44        3.29911e-24        2.87678e-24        4.48000e-24
580.47        3.31262e-24        2.88892e-24        4.49791e-24
582.50        3.32614e-24        2.90108e-24        4.51582e-24
584.55        3.33967e-24        2.91326e-24        4.53375e-24
586.60        3.35322e-24        2.92546e-24        4.55169e-24
588.66        3.36678e-24        2.93767e-24        4.56964e-24
590.72        3.38036e-24        2.94990e-24        4.58760e-24
592.80        3.39395e-24        2.96215e-24        4.60557e-24
594.88        3.40755e-24        2.97442e-24        4.62355e-24
596.96        3.42117e-24        2.98671e-24        4.64155e-24
599.06        3.43480e-24        2.99901e-24        4.65956e-24
601.16        3.45009e-24        3.01267e-24        4.67992e-24
603.27        3.46677e-24        3.02747e-24        4.70227e-24
605.39        3.48351e-24        3.04233e-24        4.72469e-24
607.51        3.50031e-24        3.05724e-24        4.74719e-24
609.64        3.51718e-24        3.07221e-24        4.76977e-24
611.78        3.53410e-24        3.08723e-24        4.79242e-24
613.93        3.55108e-24        3.10232e-24        4.81516e-24
616.08        3.56812e-24        3.11745e-24        4.83796e-24
618.24        3.58522e-24        3.13265e-24        4.86085e-24
620.41        3.60238e-24        3.14789e-24        4.88380e-24
622.59        3.61960e-24        3.16320e-24        4.90684e-24
624.77        3.63688e-24        3.17856e-24        4.92994e-24
626.97        3.65421e-24        3.19397e-24        4.95312e-24
629.17        3.67161e-24        3.20944e-24        4.97638e-24
631.37        3.68906e-24        3.22496e-24        4.99970e-24
633.59        3.70656e-24        3.24054e-24        5.02310e-24
635.81        3.72412e-24        3.25617e-24        5.04657e-24
638.04        3.74174e-24        3.27185e-24        5.07011e-24
640.28        3.75942e-24        3.28759e-24        5.09372e-24
642.53        3.77715e-24        3.30338e-24        5.11740e-24
644.78        3.79493e-24        3.31922e-24        5.14114e-24
647.05        3.81277e-24        3.33512e-24        5.16496e-24
649.32        3.83066e-24        3.35106e-24        5.18884e-24
651.60        3.84861e-24        3.36706e-24        5.21279e-24
653.88        3.86660e-24        3.38311e-24        5.23680e-24
656.18        3.88465e-24        3.39920e-24        5.26088e-24
658.48        3.90276e-24        3.41535e-24        5.28503e-24
660.79        3.92091e-24        3.43155e-24        5.30923e-24
663.11        3.93912e-24        3.44780e-24        5.33351e-24
665.44        3.95737e-24        3.46410e-24        5.35784e-24
667.77        3.97568e-24        3.48045e-24        5.38224e-24
670.11        3.99404e-24        3.49685e-24        5.40670e-24
672.46        4.01245e-24        3.51330e-24        5.43123e-24
674.82        4.03091e-24        3.52979e-24        5.45581e-24
677.19        4.04942e-24        3.54634e-24        5.48046e-24
679.57        4.06798e-24        3.56294e-24        5.50517e-24
681.95        4.08659e-24        3.57958e-24        5.52994e-24
684.35        4.10525e-24        3.59627e-24        5.55476e-24
686.75        4.12395e-24        3.61301e-24        5.57965e-24
689.16        4.14271e-24        3.62980e-24        5.60460e-24
691.58        4.16151e-24        3.64664e-24        5.62960e-24
694.00        4.18036e-24        3.66352e-24        5.65466e-24
696.44        4.19926e-24        3.68045e-24        5.67978e-24
698.88        4.21820e-24        3.69743e-24        5.70495e-24
701.33        4.23719e-24        3.71445e-24        5.73018e-24
703.79        4.25623e-24        3.73152e-24        5.75546e-24
706.26        4.27531e-24        3.74864e-24        5.78080e-24
708.74        4.29443e-24        3.76580e-24        5.80618e-24
711.23        4.31360e-24        3.78300e-24        5.83162e-24
713.72        4.33281e-24        3.80025e-24        5.85711e-24
716.23        4.35206e-24        3.81754e-24        5.88265e-24
718.74        4.37135e-24        3.83487e-24        5.90823e-24
721.26        4.39069e-24        3.85224e-24        5.93386e-24
723.79        4.41005e-24        3.86965e-24        5.95953e-24
726.33        4.42946e-24        3.88710e-24        5.98524e-24
728.88        4.44890e-24        3.90459e-24        6.01100e-24
731.44        4.46838e-24        3.92212e-24        6.03679e-24
734.01        4.48789e-24        3.93969e-24        6.06262e-24
736.58        4.50743e-24        3.95728e-24        6.08849e-24
739.17        4.52701e-24        3.97492e-24        6.11439e-24
741.76        4.54661e-24        3.99259e-24        6.14032e-24
744.36        4.56624e-24        4.01029e-24        6.16629e-24
746.98        4.58590e-24        4.02802e-24        6.19228e-24
749.60        4.60559e-24        4.04578e-24        6.21829e-24
752.23        4.62530e-24        4.06357e-24        6.24434e-24
754.87        4.64504e-24        4.08139e-24        6.27040e-24
757.52        4.66480e-24        4.09924e-24        6.29649e-24
760.17        4.68459e-24        4.11712e-24        6.32261e-24
762.84        4.70440e-24        4.13503e-24        6.34875e-24
765.52        4.72424e-24        4.15297e-24        6.37492e-24
768.20        4.74410e-24        4.17094e-24        6.40110e-24
770.90        4.76399e-24        4.18894e-24        6.42732e-24
773.60        4.78390e-24        4.20697e-24        6.45356e-24
776.32        4.80384e-24        4.22504e-24        6.47982e-24
779.04        4.82381e-24        4.24313e-24        6.50611e-24
781.78        4.84380e-24        4.26126e-24        6.53243e-24
784.52        4.86382e-24        4.27941e-24        6.55877e-24
787.27        4.88387e-24        4.29760e-24        6.58513e-24
790.04        4.90394e-24        4.31583e-24        6.61153e-24
792.81        4.92404e-24        4.33408e-24        6.63795e-24
795.59        4.94417e-24        4.35237e-24        6.66440e-24
798.38        4.96433e-24        4.37070e-24        6.69087e-24
801.18        4.98572e-24        4.39000e-24        6.71913e-24
803.99        5.00881e-24        4.41065e-24        6.74985e-24
806.81        5.03197e-24        4.43138e-24        6.78067e-24
809.65        5.05520e-24        4.45217e-24        6.81158e-24
812.49        5.07851e-24        4.47303e-24        6.84259e-24
815.34        5.10189e-24        4.49396e-24        6.87368e-24
818.20        5.12534e-24        4.51496e-24        6.90486e-24
821.07        5.14887e-24        4.53603e-24        6.93614e-24
823.95        5.17246e-24        4.55717e-24        6.96750e-24
826.84        5.19613e-24        4.57837e-24        6.99895e-24
829.74        5.21986e-24        4.59964e-24        7.03049e-24
832.65        5.24367e-24        4.62098e-24        7.06212e-24
835.58        5.26754e-24        4.64239e-24        7.09383e-24
838.51        5.29148e-24        4.66386e-24        7.12562e-24
841.45        5.31549e-24        4.68539e-24        7.15750e-24
844.40        5.33957e-24        4.70699e-24        7.18947e-24
847.37        5.36371e-24        4.72866e-24        7.22151e-24
850.34        5.38792e-24        4.75039e-24        7.25364e-24
853.32        5.41219e-24        4.77218e-24        7.28585e-24
856.32        5.43653e-24        4.79404e-24        7.31814e-24
859.32        5.46093e-24        4.81596e-24        7.35051e-24
862.34        5.48540e-24        4.83794e-24        7.38295e-24
865.36        5.50993e-24        4.85999e-24        7.41547e-24
868.40        5.53452e-24        4.88209e-24        7.44807e-24
871.45        5.55917e-24        4.90426e-24        7.48074e-24
874.51        5.58389e-24        4.92648e-24        7.51348e-24
877.57        5.60866e-24        4.94877e-24        7.54630e-24
880.65        5.63349e-24        4.97111e-24        7.57918e-24
883.74        5.65838e-24        4.99351e-24        7.61214e-24
886.84        5.68332e-24        5.01597e-24        7.64516e-24
889.96        5.70832e-24        5.03848e-24        7.67825e-24
893.08        5.73338e-24        5.06105e-24        7.71141e-24
896.21        5.75849e-24        5.08368e-24        7.74463e-24
899.36        5.78365e-24        5.10636e-24        7.77791e-24
902.51        5.80887e-24        5.12909e-24        7.81126e-24
905.68        5.83414e-24        5.15188e-24        7.84466e-24
908.86        5.85945e-24        5.17471e-24        7.87813e-24
912.05        5.88482e-24        5.19760e-24        7.91165e-24
915.25        5.91024e-24        5.22054e-24        7.94523e-24
918.46        5.93570e-24        5.24353e-24        7.97886e-24
921.68        5.96121e-24        5.26657e-24        8.01255e-24
924.92        5.98677e-24        5.28966e-24        8.04629e-24
928.16        6.01237e-24        5.31280e-24        8.08008e-24
931.42        6.03802e-24        5.33598e-24        8.11392e-24
934.69        6.06371e-24        5.35921e-24        8.14781e-24
937.97        6.08944e-24        5.38249e-24        8.18174e-24
941.26        6.11522e-24        5.40581e-24        8.21572e-24
944.56        6.14103e-24        5.42918e-24        8.24975e-24
947.87        6.16689e-24        5.45259e-24        8.28382e-24
951.20        6.19278e-24        5.47604e-24        8.31793e-24
954.54        6.21871e-24        5.49953e-24        8.35208e-24
957.89        6.24468e-24        5.52307e-24        8.38626e-24
961.25        6.27068e-24        5.54664e-24        8.42048e-24
964.62        6.29672e-24        5.57026e-24        8.45474e-24
968.01        6.32278e-24        5.59391e-24        8.48903e-24
971.40        6.34888e-24        5.61760e-24        8.52335e-24
974.81        6.37501e-24        5.64133e-24        8.55770e-24
978.23        6.40117e-24        5.66509e-24        8.59208e-24
981.66        6.42736e-24        5.68888e-24        8.62648e-24
985.11        6.45357e-24        5.71271e-24        8.66091e-24
988.57        6.47981e-24        5.73657e-24        8.69536e-24
992.04        6.50607e-24        5.76046e-24        8.72983e-24
995.52        6.53236e-24        5.78438e-24        8.76432e-24
999.01        6.55866e-24        5.80834e-24        8.79882e-24
1002.51        6.59005e-24        5.83654e-24        8.84043e-24
1006.03        6.62354e-24        5.86652e-24        8.88499e-24
1009.56        6.65717e-24        5.89661e-24        8.92972e-24
1013.11        6.69093e-24        5.92683e-24        8.97461e-24
1016.66        6.72481e-24        5.95717e-24        9.01968e-24
1020.23        6.75883e-24        5.98763e-24        9.06491e-24
1023.81        6.79298e-24        6.01821e-24        9.11031e-24
1027.40        6.82726e-24        6.04892e-24        9.15589e-24
1031.00        6.86167e-24        6.07974e-24        9.20163e-24
1034.62        6.89621e-24        6.11069e-24        9.24754e-24
1038.25        6.93089e-24        6.14175e-24        9.29363e-24
1041.90        6.96569e-24        6.17295e-24        9.33988e-24
1045.55        7.00063e-24        6.20426e-24        9.38631e-24
1049.22        7.03571e-24        6.23570e-24        9.43291e-24
1052.90        7.07091e-24        6.26726e-24        9.47968e-24
1056.60        7.10625e-24        6.29895e-24        9.52662e-24
1060.30        7.14172e-24        6.33076e-24        9.57373e-24
1064.02        7.17733e-24        6.36269e-24        9.62102e-24
1067.76        7.21307e-24        6.39475e-24        9.66848e-24
1071.51        7.24895e-24        6.42693e-24        9.71611e-24
1075.27        7.28496e-24        6.45924e-24        9.76392e-24
1079.04        7.32111e-24        6.49168e-24        9.81190e-24
1082.82        7.35739e-24        6.52424e-24        9.86005e-24
1086.62        7.39381e-24        6.55693e-24        9.90838e-24
1090.44        7.43036e-24        6.58974e-24        9.95689e-24
1094.26        7.46705e-24        6.62269e-24        1.00056e-23
1098.10        7.50387e-24        6.65575e-24        1.00544e-23
1101.96        7.54084e-24        6.68895e-24        1.01035e-23
1105.82        7.57794e-24        6.72228e-24        1.01527e-23
1109.70        7.61517e-24        6.75573e-24        1.02020e-23
1113.60        7.65255e-24        6.78931e-24        1.02516e-23
1117.50        7.69006e-24        6.82303e-24        1.03013e-23
1121.43        7.72771e-24        6.85687e-24        1.03512e-23
1125.36        7.76550e-24        6.89084e-24        1.04013e-23
1129.31        7.80343e-24        6.92494e-24        1.04516e-23
1133.27        7.84149e-24        6.95916e-24        1.05020e-23
1137.25        7.87970e-24        6.99352e-24        1.05527e-23
1141.24        7.91804e-24        7.02801e-24        1.06035e-23
1145.24        7.95652e-24        7.06264e-24        1.06544e-23
1149.26        7.99514e-24        7.09739e-24        1.07056e-23
1153.29        8.03390e-24        7.13227e-24        1.07569e-23
1157.34        8.07281e-24        7.16728e-24        1.08084e-23
1161.40        8.11185e-24        7.20243e-24        1.08601e-23
1165.48        8.15103e-24        7.23771e-24        1.09120e-23
1169.57        8.19035e-24        7.27312e-24        1.09640e-23
1173.67        8.22981e-24        7.30866e-24        1.10162e-23
1177.79        8.26941e-24        7.34434e-24        1.10686e-23
1181.92        8.30916e-24        7.38015e-24        1.11212e-23
1186.07        8.34904e-24        7.41609e-24        1.11740e-23
1190.23        8.38907e-24        7.45217e-24        1.12269e-23
1194.41        8.42923e-24        7.48838e-24        1.12800e-23
1198.60        8.46954e-24        7.52472e-24        1.13333e-23
1202.80        8.50999e-24        7.56120e-24        1.13868e-23
1207.03        8.55058e-24        7.59781e-24        1.14405e-23
1211.26        8.59132e-24        7.63456e-24        1.14943e-23
1215.51        8.63219e-24        7.67144e-24        1.15483e-23
1219.78        8.67320e-24        7.70845e-24        1.16025e-23
1224.06        8.71436e-24        7.74560e-24        1.16569e-23
1228.35        8.75564e-24        7.78287e-24        1.17114e-23
1232.66        8.79707e-24        7.82028e-24        1.17661e-23
1236.99        8.83863e-24        7.85782e-24        1.18210e-23
1241.33        8.88033e-24        7.89549e-24        1.18760e-23
1245.68        8.92217e-24        7.93328e-24        1.19313e-23
1250.05        8.96413e-24        7.97121e-24        1.19867e-23
1254.44        9.00623e-24        8.00926e-24        1.20422e-23
1258.84        9.04846e-24        8.04744e-24        1.20979e-23
1263.26        9.09082e-24        8.08574e-24        1.21538e-23
1267.69        9.13332e-24        8.12417e-24        1.22098e-23
1272.14        9.17594e-24        8.16273e-24        1.22660e-23
1276.60        9.21868e-24        8.20141e-24        1.23224e-23
1281.08        9.26156e-24        8.24021e-24        1.23789e-23
1285.58        9.30455e-24        8.27913e-24        1.24356e-23
1290.09        9.34767e-24        8.31817e-24        1.24924e-23
1294.62        9.39092e-24        8.35733e-24        1.25494e-23
1299.16        9.43428e-24        8.39661e-24        1.26065e-23
1303.72        9.47777e-24        8.43601e-24        1.26638e-23
1308.29        9.52137e-24        8.47552e-24        1.27212e-23
1312.88        9.56509e-24        8.51515e-24        1.27787e-23
1317.49        9.60893e-24        8.55489e-24        1.28364e-23
1322.11        9.65288e-24        8.59476e-24        1.28943e-23
1326.75        9.69695e-24        8.63473e-24        1.29523e-23
1331.41        9.74114e-24        8.67482e-24        1.30104e-23
1336.08        9.78545e-24        8.71503e-24        1.30687e-23
1340.77        9.82986e-24        8.75535e-24        1.31271e-23
1345.47        9.87440e-24        8.79578e-24        1.31856e-23
1350.19        9.91905e-24        8.83633e-24        1.32443e-23
1354.93        9.96381e-24        8.87699e-24        1.33031e-23
1359.69        1.00087e-23        8.91776e-24        1.33621e-23
1364.46        1.00537e-23        8.95865e-24        1.34212e-23
1369.24        1.00988e-23        8.99965e-24        1.34804e-23
1374.05        1.01440e-23        9.04076e-24        1.35398e-23
1378.87        1.01893e-23        9.08198e-24        1.35992e-23
1383.71        1.02347e-23        9.12331e-24        1.36589e-23
1388.56        1.02803e-23        9.16475e-24        1.37186e-23
1393.44        1.03259e-23        9.20630e-24        1.37785e-23
1398.33        1.03717e-23        9.24796e-24        1.38385e-23
1403.23        1.04175e-23        9.28973e-24        1.38986e-23
1408.16        1.04635e-23        9.33161e-24        1.39589e-23
1413.10        1.05095e-23        9.37360e-24        1.40193e-23
1418.06        1.05557e-23        9.41569e-24        1.40798e-23
1423.03        1.06020e-23        9.45789e-24        1.41404e-23
1428.03        1.06484e-23        9.50020e-24        1.42011e-23
1433.04        1.06949e-23        9.54261e-24        1.42620e-23
1438.06        1.07415e-23        9.58512e-24        1.43230e-23
1443.11        1.07881e-23        9.62775e-24        1.43841e-23
1448.17        1.08349e-23        9.67047e-24        1.44453e-23
1453.26        1.08818e-23        9.71330e-24        1.45066e-23
1458.36        1.09288e-23        9.75624e-24        1.45680e-23
1463.47        1.09759e-23        9.79927e-24        1.46296e-23
1468.61        1.10231e-23        9.84241e-24        1.46912e-23
1473.76        1.10703e-23        9.88565e-24        1.47530e-23
1478.93        1.11177e-23        9.92899e-24        1.48149e-23
1484.12        1.11652e-23        9.97243e-24        1.48769e-23
1489.33        1.12127e-23        1.00160e-23        1.49389e-23
1494.56        1.12604e-23        1.00596e-23        1.50011e-23
1499.80        1.13081e-23        1.01033e-23        1.50634e-23
1505.06        1.13667e-23        1.01563e-23        1.51409e-23
1510.34        1.14261e-23        1.02098e-23        1.52194e-23
1515.64        1.14857e-23        1.02635e-23        1.52981e-23
1520.96        1.15456e-23        1.03176e-23        1.53773e-23
1526.30        1.16057e-23        1.03718e-23        1.54567e-23
1531.65        1.16661e-23        1.04263e-23        1.55365e-23
1537.03        1.17268e-23        1.04811e-23        1.56167e-23
1542.42        1.17877e-23        1.05361e-23        1.56972e-23
1547.83        1.18489e-23        1.05913e-23        1.57781e-23
1553.27        1.19104e-23        1.06468e-23        1.58593e-23
1558.72        1.19721e-23        1.07026e-23        1.59408e-23
1564.19        1.20341e-23        1.07585e-23        1.60227e-23
1569.67        1.20964e-23        1.08148e-23        1.61050e-23
1575.18        1.21590e-23        1.08713e-23        1.61876e-23
1580.71        1.22218e-23        1.09280e-23        1.62705e-23
1586.26        1.22849e-23        1.09850e-23        1.63538e-23
1591.82        1.23483e-23        1.10423e-23        1.64375e-23
1597.41        1.24119e-23        1.10998e-23        1.65215e-23
1603.01        1.24758e-23        1.11576e-23        1.66058e-23
1608.64        1.25400e-23        1.12156e-23        1.66906e-23
1614.28        1.26045e-23        1.12738e-23        1.67756e-23
1619.95        1.26692e-23        1.13324e-23        1.68610e-23
1625.63        1.27342e-23        1.13911e-23        1.69468e-23
1631.33        1.27995e-23        1.14502e-23        1.70329e-23
1637.06        1.28651e-23        1.15095e-23        1.71194e-23
1642.80        1.29309e-23        1.15690e-23        1.72063e-23
1648.57        1.29971e-23        1.16288e-23        1.72934e-23
1654.35        1.30634e-23        1.16889e-23        1.73810e-23
1660.16        1.31301e-23        1.17492e-23        1.74689e-23
1665.98        1.31971e-23        1.18098e-23        1.75571e-23
1671.83        1.32643e-23        1.18706e-23        1.76458e-23
1677.69        1.33318e-23        1.19317e-23        1.77347e-23
1683.58        1.33996e-23        1.19931e-23        1.78241e-23
1689.49        1.34676e-23        1.20547e-23        1.79137e-23
1695.42        1.35359e-23        1.21165e-23        1.80038e-23
1701.37        1.36046e-23        1.21787e-23        1.80942e-23
1707.34        1.36734e-23        1.22411e-23        1.81849e-23
1713.33        1.37426e-23        1.23037e-23        1.82760e-23
1719.34        1.38120e-23        1.23666e-23        1.83675e-23
1725.37        1.38818e-23        1.24298e-23        1.84593e-23
1731.43        1.39518e-23        1.24932e-23        1.85515e-23
1737.50        1.40221e-23        1.25569e-23        1.86440e-23
1743.60        1.40926e-23        1.26209e-23        1.87369e-23
1749.72        1.41635e-23        1.26851e-23        1.88301e-23
1755.86        1.42346e-23        1.27496e-23        1.89238e-23
1762.02        1.43060e-23        1.28144e-23        1.90177e-23
1768.20        1.43777e-23        1.28794e-23        1.91121e-23
1774.41        1.44496e-23        1.29447e-23        1.92068e-23
1780.63        1.45219e-23        1.30102e-23        1.93018e-23
1786.88        1.45944e-23        1.30760e-23        1.93972e-23
1793.15        1.46673e-23        1.31421e-23        1.94930e-23
1799.44        1.47404e-23        1.32085e-23        1.95891e-23
1805.76        1.48137e-23        1.32751e-23        1.96856e-23
1812.09        1.48874e-23        1.33420e-23        1.97825e-23
1818.45        1.49614e-23        1.34091e-23        1.98797e-23
1824.83        1.50356e-23        1.34765e-23        1.99773e-23
1831.23        1.51102e-23        1.35442e-23        2.00752e-23
1837.66        1.51850e-23        1.36122e-23        2.01735e-23
1844.11        1.52601e-23        1.36804e-23        2.02722e-23
1850.58        1.53355e-23        1.37489e-23        2.03713e-23
1857.07        1.54111e-23        1.38177e-23        2.04707e-23
1863.59        1.54871e-23        1.38868e-23        2.05704e-23
1870.13        1.55633e-23        1.39561e-23        2.06706e-23
1876.69        1.56399e-23        1.40257e-23        2.07710e-23
1883.28        1.57167e-23        1.40955e-23        2.08719e-23
1889.88        1.57938e-23        1.41657e-23        2.09731e-23
1896.52        1.58712e-23        1.42361e-23        2.10747e-23
1903.17        1.59489e-23        1.43068e-23        2.11766e-23
1909.85        1.60269e-23        1.43778e-23        2.12790e-23
1916.55        1.61051e-23        1.44490e-23        2.13816e-23
1923.27        1.61837e-23        1.45205e-23        2.14847e-23
1930.02        1.62625e-23        1.45923e-23        2.15881e-23
1936.80        1.63417e-23        1.46643e-23        2.16918e-23
1943.59        1.64211e-23        1.47367e-23        2.17960e-23
1950.41        1.65008e-23        1.48093e-23        2.19005e-23
1957.26        1.65808e-23        1.48822e-23        2.20053e-23
1964.12        1.66611e-23        1.49554e-23        2.21106e-23
1971.02        1.67416e-23        1.50288e-23        2.22161e-23
1977.93        1.68225e-23        1.51025e-23        2.23221e-23
1984.87        1.69037e-23        1.51765e-23        2.24284e-23
1991.84        1.69851e-23        1.52508e-23        2.25351e-23
1998.83        1.70668e-23        1.53254e-23        2.26421e-23
2005.84        1.71577e-23        1.54076e-23        2.27619e-23
2012.88        1.72509e-23        1.54918e-23        2.28848e-23
2019.94        1.73445e-23        1.55765e-23        2.30083e-23
2027.03        1.74386e-23        1.56615e-23        2.31324e-23
2034.14        1.75331e-23        1.57470e-23        2.32571e-23
2041.28        1.76281e-23        1.58329e-23        2.33824e-23
2048.44        1.77235e-23        1.59192e-23        2.35083e-23
2055.63        1.78194e-23        1.60059e-23        2.36348e-23
2062.84        1.79158e-23        1.60931e-23        2.37619e-23
2070.08        1.80127e-23        1.61807e-23        2.38897e-23
2077.35        1.81100e-23        1.62687e-23        2.40180e-23
2084.63        1.82078e-23        1.63572e-23        2.41470e-23
2091.95        1.83060e-23        1.64461e-23        2.42765e-23
2099.29        1.84048e-23        1.65354e-23        2.44067e-23
2106.66        1.85040e-23        1.66252e-23        2.45376e-23
2114.05        1.86037e-23        1.67155e-23        2.46690e-23
2121.47        1.87039e-23        1.68061e-23        2.48011e-23
2128.91        1.88046e-23        1.68972e-23        2.49338e-23
2136.38        1.89058e-23        1.69888e-23        2.50671e-23
2143.88        1.90074e-23        1.70808e-23        2.52011e-23
2151.40        1.91095e-23        1.71733e-23        2.53357e-23
2158.95        1.92122e-23        1.72662e-23        2.54709e-23
2166.52        1.93153e-23        1.73595e-23        2.56068e-23
2174.13        1.94189e-23        1.74533e-23        2.57433e-23
2181.76        1.95230e-23        1.75476e-23        2.58805e-23
2189.41        1.96276e-23        1.76424e-23        2.60183e-23
2197.09        1.97327e-23        1.77375e-23        2.61568e-23
2204.80        1.98383e-23        1.78332e-23        2.62959e-23
2212.54        1.99444e-23        1.79293e-23        2.64357e-23
2220.30        2.00510e-23        1.80259e-23        2.65761e-23
2228.09        2.01582e-23        1.81230e-23        2.67172e-23
2235.91        2.02658e-23        1.82205e-23        2.68589e-23
2243.76        2.03739e-23        1.83185e-23        2.70013e-23
2251.63        2.04826e-23        1.84169e-23        2.71444e-23
2259.53        2.05918e-23        1.85159e-23        2.72881e-23
2267.46        2.07014e-23        1.86153e-23        2.74325e-23
2275.42        2.08116e-23        1.87151e-23        2.75776e-23
2283.40        2.09223e-23        1.88155e-23        2.77233e-23
2291.41        2.10336e-23        1.89164e-23        2.78698e-23
2299.45        2.11453e-23        1.90177e-23        2.80168e-23
2307.52        2.12576e-23        1.91195e-23        2.81646e-23
2315.62        2.13704e-23        1.92218e-23        2.83131e-23
2323.74        2.14838e-23        1.93246e-23        2.84622e-23
2331.90        2.15976e-23        1.94278e-23        2.86120e-23
2340.08        2.17120e-23        1.95316e-23        2.87625e-23
2348.29        2.18269e-23        1.96358e-23        2.89137e-23
2356.53        2.19424e-23        1.97406e-23        2.90656e-23
2364.80        2.20584e-23        1.98458e-23        2.92182e-23
2373.10        2.21749e-23        1.99516e-23        2.93714e-23
2381.43        2.22919e-23        2.00578e-23        2.95254e-23
2389.78        2.24096e-23        2.01645e-23        2.96801e-23
2398.17        2.25277e-23        2.02718e-23        2.98354e-23
2406.58        2.26464e-23        2.03795e-23        2.99915e-23
2415.03        2.27656e-23        2.04877e-23        3.01482e-23
2423.50        2.28854e-23        2.05965e-23        3.03057e-23
2432.00        2.30057e-23        2.07057e-23        3.04639e-23
2440.54        2.31266e-23        2.08155e-23        3.06228e-23
2449.10        2.32480e-23        2.09257e-23        3.07823e-23
2457.70        2.33700e-23        2.10365e-23        3.09427e-23
2466.32        2.34925e-23        2.11478e-23        3.11037e-23
2474.97        2.36156e-23        2.12596e-23        3.12654e-23
2483.66        2.37392e-23        2.13720e-23        3.14278e-23
2492.37        2.38634e-23        2.14848e-23        3.15910e-23
2501.12        2.39881e-23        2.15982e-23        3.17549e-23
2509.90        2.41134e-23        2.17120e-23        3.19195e-23
2518.70        2.42393e-23        2.18264e-23        3.20848e-23
2527.54        2.43657e-23        2.19414e-23        3.22509e-23
2536.41        2.44927e-23        2.20568e-23        3.24177e-23
2545.31        2.46203e-23        2.21728e-23        3.25852e-23
2554.24        2.47484e-23        2.22893e-23        3.27534e-23
2563.20        2.48771e-23        2.24063e-23        3.29224e-23
2572.20        2.50064e-23        2.25239e-23        3.30921e-23
2581.22        2.51363e-23        2.26420e-23        3.32626e-23
2590.28        2.52667e-23        2.27607e-23        3.34338e-23
2599.37        2.53977e-23        2.28798e-23        3.36057e-23
2608.49        2.55293e-23        2.29995e-23        3.37784e-23
2617.64        2.56614e-23        2.31198e-23        3.39518e-23
2626.83        2.57941e-23        2.32406e-23        3.41260e-23
2636.05        2.59275e-23        2.33619e-23        3.43009e-23
2645.30        2.60614e-23        2.34838e-23        3.44765e-23
2654.58        2.61959e-23        2.36062e-23        3.46530e-23
2663.89        2.63309e-23        2.37292e-23        3.48301e-23
2673.24        2.64666e-23        2.38528e-23        3.50080e-23
2682.62        2.66029e-23        2.39768e-23        3.51867e-23
2692.03        2.67397e-23        2.41015e-23        3.53662e-23
2701.48        2.68771e-23        2.42267e-23        3.55464e-23
2710.96        2.70152e-23        2.43524e-23        3.57273e-23
2720.47        2.71538e-23        2.44787e-23        3.59091e-23
2730.02        2.72930e-23        2.46056e-23        3.60916e-23
2739.60        2.74329e-23        2.47330e-23        3.62748e-23
2749.21        2.75733e-23        2.48610e-23        3.64589e-23
2758.86        2.77143e-23        2.49896e-23        3.66437e-23
2768.54        2.78560e-23        2.51187e-23        3.68292e-23
2778.25        2.79982e-23        2.52484e-23        3.70156e-23
2788.00        2.81411e-23        2.53786e-23        3.72027e-23
2797.78        2.82845e-23        2.55095e-23        3.73906e-23
2807.60        2.84286e-23        2.56409e-23        3.75793e-23
2817.45        2.85733e-23        2.57728e-23        3.77687e-23
2827.34        2.87185e-23        2.59054e-23        3.79590e-23
2837.26        2.88644e-23        2.60385e-23        3.81500e-23
2847.21        2.90110e-23        2.61722e-23        3.83418e-23
2857.21        2.91581e-23        2.63065e-23        3.85344e-23
2867.23        2.93058e-23        2.64414e-23        3.87278e-23
2877.29        2.94542e-23        2.65768e-23        3.89220e-23
2887.39        2.96032e-23        2.67128e-23        3.91169e-23
2897.52        2.97528e-23        2.68494e-23        3.93127e-23
2907.69        2.99031e-23        2.69867e-23        3.95092e-23
2917.89        3.00539e-23        2.71244e-23        3.97066e-23
2928.13        3.02054e-23        2.72628e-23        3.99047e-23
2938.40        3.03575e-23        2.74018e-23        4.01036e-23
2948.71        3.05102e-23        2.75414e-23        4.03034e-23
2959.06        3.06636e-23        2.76815e-23        4.05039e-23
2969.44        3.08176e-23        2.78223e-23        4.07052e-23
2979.86        3.09722e-23        2.79636e-23        4.09073e-23
2990.32        3.11275e-23        2.81056e-23        4.11103e-23
3000.81        3.12855e-23        2.82499e-23        4.13169e-23
3011.34        3.14693e-23        2.84166e-23        4.15587e-23
3021.91        3.16541e-23        2.85842e-23        4.18019e-23
3032.51        3.18400e-23        2.87528e-23        4.20465e-23
3043.15        3.20270e-23        2.89224e-23        4.22925e-23
3053.83        3.22150e-23        2.90930e-23        4.25400e-23
3064.55        3.24041e-23        2.92645e-23        4.27888e-23
3075.30        3.25943e-23        2.94371e-23        4.30390e-23
3086.09        3.27856e-23        2.96106e-23        4.32907e-23
3096.92        3.29780e-23        2.97851e-23        4.35438e-23
3107.79        3.31715e-23        2.99607e-23        4.37984e-23
3118.69        3.33662e-23        3.01373e-23        4.40544e-23
3129.64        3.35619e-23        3.03149e-23        4.43119e-23
3140.62        3.37588e-23        3.04935e-23        4.45708e-23
3151.64        3.39568e-23        3.06732e-23        4.48313e-23
3162.70        3.41559e-23        3.08538e-23        4.50932e-23
3173.79        3.43562e-23        3.10356e-23        4.53566e-23
3184.93        3.45576e-23        3.12184e-23        4.56215e-23
3196.11        3.47602e-23        3.14022e-23        4.58879e-23
3207.32        3.49639e-23        3.15871e-23        4.61558e-23
3218.58        3.51688e-23        3.17731e-23        4.64253e-23
3229.87        3.53749e-23        3.19602e-23        4.66963e-23
3241.20        3.55822e-23        3.21483e-23        4.69688e-23
3252.58        3.57906e-23        3.23376e-23        4.72429e-23
3263.99        3.60003e-23        3.25279e-23        4.75186e-23
3275.44        3.62111e-23        3.27193e-23        4.77958e-23
3286.93        3.64232e-23        3.29118e-23        4.80746e-23
3298.47        3.66365e-23        3.31055e-23        4.83550e-23
3310.04        3.68510e-23        3.33002e-23        4.86370e-23
3321.66        3.70667e-23        3.34961e-23        4.89206e-23
3333.31        3.72837e-23        3.36931e-23        4.92058e-23
3345.01        3.75019e-23        3.38913e-23        4.94926e-23
3356.75        3.77213e-23        3.40906e-23        4.97811e-23
3368.52        3.79420e-23        3.42910e-23        5.00712e-23
3380.34        3.81640e-23        3.44926e-23        5.03629e-23
3392.21        3.83873e-23        3.46954e-23        5.06563e-23
3404.11        3.86118e-23        3.48993e-23        5.09514e-23
3416.05        3.88376e-23        3.51044e-23        5.12482e-23
3428.04        3.90647e-23        3.53107e-23        5.15466e-23
3440.07        3.92931e-23        3.55182e-23        5.18468e-23
3452.14        3.95228e-23        3.57269e-23        5.21486e-23
3464.25        3.97538e-23        3.59368e-23        5.24522e-23
3476.41        3.99862e-23        3.61479e-23        5.27574e-23
3488.61        4.02199e-23        3.63602e-23        5.30644e-23
3500.85        4.04549e-23        3.65738e-23        5.33732e-23
3513.13        4.06912e-23        3.67885e-23        5.36837e-23
3525.46        4.09289e-23        3.70045e-23        5.39960e-23
3537.83        4.11680e-23        3.72218e-23        5.43100e-23
3550.25        4.14084e-23        3.74403e-23        5.46258e-23
3562.70        4.16502e-23        3.76601e-23        5.49434e-23
3575.20        4.18934e-23        3.78811e-23        5.52628e-23
3587.75        4.21379e-23        3.81034e-23        5.55840e-23
3600.34        4.23839e-23        3.83270e-23        5.59070e-23
3612.97        4.26312e-23        3.85518e-23        5.62319e-23
3625.65        4.28800e-23        3.87780e-23        5.65586e-23
3638.37        4.31302e-23        3.90054e-23        5.68871e-23
3651.14        4.33818e-23        3.92342e-23        5.72175e-23
3663.95        4.36348e-23        3.94643e-23        5.75498e-23
3676.81        4.38893e-23        3.96957e-23        5.78839e-23
3689.71        4.41452e-23        3.99284e-23        5.82200e-23
3702.65        4.44026e-23        4.01625e-23        5.85579e-23
3715.65        4.46615e-23        4.03979e-23        5.88977e-23
3728.69        4.49218e-23        4.06346e-23        5.92395e-23
3741.77        4.51836e-23        4.08727e-23        5.95831e-23
3754.90        4.54469e-23        4.11122e-23        5.99288e-23
3768.07        4.57117e-23        4.13531e-23        6.02763e-23
3781.30        4.59779e-23        4.15953e-23        6.06258e-23
3794.56        4.62457e-23        4.18389e-23        6.09773e-23
3807.88        4.65151e-23        4.20840e-23        6.13308e-23
3821.24        4.67859e-23        4.23304e-23        6.16862e-23
3834.65        4.70583e-23        4.25782e-23        6.20437e-23
3848.10        4.73322e-23        4.28274e-23        6.24031e-23
3861.61        4.76077e-23        4.30781e-23        6.27646e-23
3875.16        4.78847e-23        4.33302e-23        6.31281e-23
3888.76        4.81633e-23        4.35838e-23        6.34937e-23
3902.40        4.84435e-23        4.38388e-23        6.38613e-23
3916.09        4.87252e-23        4.40952e-23        6.42309e-23
3929.83        4.90086e-23        4.43531e-23        6.46027e-23
3943.62        4.92935e-23        4.46125e-23        6.49765e-23
3957.46        4.95801e-23        4.48734e-23        6.53524e-23
3971.35        4.98683e-23        4.51357e-23        6.57304e-23
3985.28        5.01581e-23        4.53996e-23        6.61105e-23
3999.27        5.04495e-23        4.56649e-23        6.64927e-23
4013.30        5.07328e-23        4.59223e-23        6.68649e-23
4027.38        5.10170e-23        4.61806e-23        6.72382e-23
4041.52        5.13027e-23        4.64402e-23        6.76136e-23
4055.70        5.15899e-23        4.67013e-23        6.79909e-23
4069.93        5.18786e-23        4.69637e-23        6.83702e-23
4084.21        5.21689e-23        4.72275e-23        6.87514e-23
4098.54        5.24607e-23        4.74926e-23        6.91347e-23
4112.92        5.27540e-23        4.77592e-23        6.95200e-23
4127.35        5.30489e-23        4.80273e-23        6.99072e-23
4141.84        5.33453e-23        4.82967e-23        7.02965e-23
4156.37        5.36432e-23        4.85676e-23        7.06879e-23
4170.95        5.39428e-23        4.88398e-23        7.10812e-23
4185.59        5.42439e-23        4.91136e-23        7.14767e-23
4200.28        5.45465e-23        4.93888e-23        7.18741e-23
4215.01        5.48508e-23        4.96654e-23        7.22737e-23
4229.81        5.51567e-23        4.99435e-23        7.26753e-23
4244.65        5.54641e-23        5.02231e-23        7.30791e-23
4259.54        5.57732e-23        5.05041e-23        7.34849e-23
4274.49        5.60839e-23        5.07866e-23        7.38928e-23
4289.49        5.63962e-23        5.10706e-23        7.43029e-23
4304.54        5.67102e-23        5.13561e-23        7.47151e-23
4319.64        5.70258e-23        5.16432e-23        7.51294e-23
4334.80        5.73430e-23        5.19317e-23        7.55459e-23
4350.01        5.76619e-23        5.22217e-23        7.59645e-23
4365.27        5.79825e-23        5.25133e-23        7.63853e-23
4380.59        5.83047e-23        5.28064e-23        7.68083e-23
4395.96        5.86286e-23        5.31011e-23        7.72335e-23
4411.39        5.89542e-23        5.33972e-23        7.76608e-23
4426.87        5.92815e-23        5.36950e-23        7.80904e-23
4442.40        5.96105e-23        5.39943e-23        7.85222e-23
4457.99        5.99412e-23        5.42952e-23        7.89562e-23
4473.63        6.02737e-23        5.45977e-23        7.93925e-23
4489.33        6.06078e-23        5.49017e-23        7.98310e-23
4505.08        6.09437e-23        5.52073e-23        8.02718e-23
4520.89        6.12813e-23        5.55146e-23        8.07149e-23
4536.75        6.16207e-23        5.58234e-23        8.11602e-23
4552.67        6.19619e-23        5.61339e-23        8.16078e-23
4568.65        6.23048e-23        5.64460e-23        8.20577e-23
4584.68        6.26495e-23        5.67597e-23        8.25100e-23
4600.77        6.29960e-23        5.70750e-23        8.29646e-23
4616.91        6.33442e-23        5.73920e-23        8.34214e-23
4633.11        6.36943e-23        5.77107e-23        8.38807e-23
4649.37        6.40462e-23        5.80310e-23        8.43423e-23
4665.68        6.43999e-23        5.83530e-23        8.48062e-23
4682.05        6.47554e-23        5.86767e-23        8.52726e-23
4698.48        6.51127e-23        5.90020e-23        8.57413e-23
4714.97        6.54719e-23        5.93290e-23        8.62124e-23
4731.51        6.58330e-23        5.96578e-23        8.66859e-23
4748.12        6.61959e-23        5.99882e-23        8.71619e-23
4764.78        6.65606e-23        6.03204e-23        8.76402e-23
4781.50        6.69273e-23        6.06543e-23        8.81210e-23
4798.27        6.72958e-23        6.09899e-23        8.86043e-23
4815.11        6.76662e-23        6.13272e-23        8.90900e-23
4832.01        6.80385e-23        6.16663e-23        8.95782e-23
4848.96        6.84127e-23        6.20072e-23        9.00689e-23
4865.98        6.87889e-23        6.23498e-23        9.05620e-23
4883.05        6.91669e-23        6.26942e-23        9.10577e-23
4900.18        6.95469e-23        6.30404e-23        9.15559e-23
4917.38        6.99289e-23        6.33883e-23        9.20566e-23
4934.63        7.03128e-23        6.37381e-23        9.25598e-23
4951.95        7.06986e-23        6.40896e-23        9.30656e-23
4969.32        7.10864e-23        6.44430e-23        9.35740e-23
4986.76        7.14762e-23        6.47982e-23        9.40849e-23
5004.26        7.18988e-23        6.51825e-23        9.46395e-23
5021.82        7.24204e-23        6.56550e-23        9.53266e-23
5039.44        7.29459e-23        6.61310e-23        9.60190e-23
5057.12        7.34755e-23        6.66106e-23        9.67165e-23
5074.87        7.40091e-23        6.70939e-23        9.74194e-23
5092.68        7.45467e-23        6.75809e-23        9.81277e-23
5110.55        7.50884e-23        6.80715e-23        9.88413e-23
5128.48        7.56343e-23        6.85659e-23        9.95603e-23
5146.47        7.61843e-23        6.90641e-23        1.00285e-22
5164.53        7.67385e-23        6.95660e-23        1.01015e-22
5182.65        7.72969e-23        7.00718e-23        1.01751e-22
5200.84        7.78596e-23        7.05814e-23        1.02492e-22
5219.09        7.84266e-23        7.10949e-23        1.03239e-22
5237.40        7.89979e-23        7.16123e-23        1.03991e-22
5255.78        7.95735e-23        7.21337e-23        1.04750e-22
5274.22        8.01536e-23        7.26590e-23        1.05514e-22
5292.73        8.07381e-23        7.31884e-23        1.06284e-22
5311.30        8.13270e-23        7.37218e-23        1.07060e-22
5329.94        8.19205e-23        7.42592e-23        1.07842e-22
5348.64        8.25185e-23        7.48008e-23        1.08629e-22
5367.41        8.31210e-23        7.53465e-23        1.09423e-22
5386.24        8.37282e-23        7.58964e-23        1.10223e-22
5405.14        8.43401e-23        7.64505e-23        1.11029e-22
5424.11        8.49566e-23        7.70089e-23        1.11842e-22
5443.14        8.55779e-23        7.75715e-23        1.12660e-22
5462.24        8.62039e-23        7.81384e-23        1.13485e-22
5481.41        8.68347e-23        7.87097e-23        1.14316e-22
5500.64        8.74704e-23        7.92853e-23        1.15153e-22
5519.94        8.81109e-23        7.98654e-23        1.15997e-22
5539.31        8.87564e-23        8.04500e-23        1.16848e-22
5558.75        8.94069e-23        8.10390e-23        1.17705e-22
5578.25        9.00623e-23        8.16325e-23        1.18568e-22
5597.83        9.07228e-23        8.22306e-23        1.19438e-22
5617.47        9.13883e-23        8.28333e-23        1.20315e-22
5637.18        9.20590e-23        8.34407e-23        1.21199e-22
5656.96        9.27349e-23        8.40527e-23        1.22089e-22
5676.81        9.34159e-23        8.46694e-23        1.22987e-22
5696.73        9.41023e-23        8.52909e-23        1.23891e-22
5716.72        9.47939e-23        8.59172e-23        1.24802e-22
5736.78        9.54908e-23        8.65483e-23        1.25721e-22
5756.91        9.61931e-23        8.71842e-23        1.26646e-22
5777.11        9.69009e-23        8.78251e-23        1.27578e-22
5797.38        9.76141e-23        8.84709e-23        1.28518e-22
5817.72        9.83328e-23        8.91217e-23        1.29465e-22
5838.14        9.90571e-23        8.97776e-23        1.30419e-22
5858.62        9.97870e-23        9.04385e-23        1.31381e-22
5879.18        1.00523e-22        9.11045e-23        1.32350e-22
5899.81        1.01264e-22        9.17756e-23        1.33327e-22
5920.51        1.02011e-22        9.24520e-23        1.34311e-22
5941.29        1.02763e-22        9.31336e-23        1.35303e-22
5962.14        1.03522e-22        9.38204e-23        1.36303e-22
5983.06        1.04287e-22        9.45126e-23        1.37310e-22
6004.05        1.05061e-22        9.52134e-23        1.38331e-22
6025.12        1.05857e-22        9.59330e-23        1.39382e-22
6046.26        1.06660e-22        9.66583e-23        1.40441e-22
6067.48        1.07469e-22        9.73894e-23        1.41509e-22
6088.77        1.08284e-22        9.81263e-23        1.42585e-22
6110.13        1.09107e-22        9.88690e-23        1.43670e-22
6131.57        1.09935e-22        9.96177e-23        1.44764e-22
6153.09        1.10770e-22        1.00372e-22        1.45867e-22
6174.68        1.11612e-22        1.01133e-22        1.46978e-22
6196.34        1.12461e-22        1.01899e-22        1.48098e-22
6218.09        1.13316e-22        1.02672e-22        1.49227e-22
6239.91        1.14178e-22        1.03451e-22        1.50365e-22
6261.80        1.15047e-22        1.04236e-22        1.51512e-22
6283.77        1.15923e-22        1.05028e-22        1.52669e-22
6305.82        1.16806e-22        1.05825e-22        1.53834e-22
6327.95        1.17696e-22        1.06629e-22        1.55009e-22
6350.15        1.18593e-22        1.07440e-22        1.56194e-22
6372.44        1.19497e-22        1.08256e-22        1.57387e-22
6394.80        1.20409e-22        1.09080e-22        1.58591e-22
6417.23        1.21328e-22        1.09910e-22        1.59804e-22
6439.75        1.22254e-22        1.10746e-22        1.61027e-22
6462.35        1.23188e-22        1.11590e-22        1.62259e-22
6485.02        1.24129e-22        1.12440e-22        1.63502e-22
6507.78        1.25077e-22        1.13296e-22        1.64754e-22
6530.62        1.26033e-22        1.14160e-22        1.66017e-22
6553.53        1.26997e-22        1.15031e-22        1.67290e-22
6576.53        1.27969e-22        1.15908e-22        1.68573e-22
6599.60        1.28948e-22        1.16793e-22        1.69866e-22
6622.76        1.29936e-22        1.17684e-22        1.71170e-22
6646.00        1.30931e-22        1.18583e-22        1.72484e-22
6669.32        1.31934e-22        1.19489e-22        1.73809e-22
6692.72        1.32945e-22        1.20402e-22        1.75144e-22
6716.21        1.33965e-22        1.21323e-22        1.76490e-22
6739.77        1.34992e-22        1.22251e-22        1.77847e-22
6763.42        1.36028e-22        1.23186e-22        1.79215e-22
6787.15        1.37073e-22        1.24129e-22        1.80594e-22
6810.97        1.38125e-22        1.25080e-22        1.81984e-22
6834.87        1.39186e-22        1.26038e-22        1.83386e-22
6858.85        1.40256e-22        1.27004e-22        1.84799e-22
6882.92        1.41334e-22        1.27977e-22        1.86223e-22
6907.07        1.42421e-22        1.28959e-22        1.87658e-22
6931.31        1.43517e-22        1.29948e-22        1.89105e-22
6955.63        1.44621e-22        1.30945e-22        1.90564e-22
6980.04        1.45735e-22        1.31951e-22        1.92035e-22
7004.53        1.46857e-22        1.32964e-22        1.93518e-22
7029.11        1.47989e-22        1.33985e-22        1.95012e-22
7053.77        1.49130e-22        1.35015e-22        1.96519e-22
7078.52        1.50279e-22        1.36053e-22        1.98038e-22
7103.36        1.51439e-22        1.37100e-22        1.99569e-22
7128.29        1.52607e-22        1.38155e-22        2.01112e-22
7153.30        1.53785e-22        1.39218e-22        2.02668e-22
7178.40        1.54973e-22        1.40290e-22        2.04237e-22
7203.59        1.56170e-22        1.41371e-22        2.05819e-22
7228.86        1.57377e-22        1.42460e-22        2.07413e-22
7254.23        1.58593e-22        1.43558e-22        2.09020e-22
7279.68        1.59819e-22        1.44665e-22        2.10640e-22
7305.23        1.61056e-22        1.45781e-22        2.12273e-22
7330.86        1.62302e-22        1.46906e-22        2.13920e-22
7356.58        1.63559e-22        1.48040e-22        2.15580e-22
7382.40        1.64825e-22        1.49183e-22        2.17253e-22
7408.30        1.66102e-22        1.50335e-22        2.18940e-22
7434.30        1.67389e-22        1.51497e-22        2.20641e-22
7460.38        1.68687e-22        1.52668e-22        2.22355e-22
7486.56        1.69995e-22        1.53848e-22        2.24083e-22
7512.83        1.71314e-22        1.55038e-22        2.25826e-22
7539.19        1.72643e-22        1.56238e-22        2.27582e-22
7565.65        1.73983e-22        1.57447e-22        2.29353e-22
7592.20        1.75334e-22        1.58667e-22        2.31138e-22
7618.84        1.76696e-22        1.59896e-22        2.32938e-22
7645.57        1.78069e-22        1.61135e-22        2.34752e-22
7672.40        1.79453e-22        1.62384e-22        2.36581e-22
7699.32        1.80849e-22        1.63643e-22        2.38425e-22
7726.34        1.82255e-22        1.64912e-22        2.40284e-22
7753.45        1.83673e-22        1.66191e-22        2.42158e-22
7780.65        1.85103e-22        1.67481e-22        2.44047e-22
7807.96        1.86544e-22        1.68782e-22        2.45952e-22
7835.35        1.87997e-22        1.70092e-22        2.47872e-22
7862.85        1.89462e-22        1.71414e-22        2.49807e-22
7890.44        1.90938e-22        1.72746e-22        2.51758e-22
7918.12        1.92427e-22        1.74089e-22        2.53726e-22
7945.91        1.93927e-22        1.75443e-22        2.55709e-22
7973.79        1.95440e-22        1.76807e-22        2.57708e-22
8001.77        1.96980e-22        1.78196e-22        2.59744e-22
8029.85        1.98754e-22        1.79790e-22        2.62096e-22
8058.02        2.00544e-22        1.81399e-22        2.64469e-22
8086.30        2.02350e-22        1.83022e-22        2.66864e-22
8114.67        2.04173e-22        1.84660e-22        2.69281e-22
8143.15        2.06012e-22        1.86313e-22        2.71720e-22
8171.72        2.07868e-22        1.87980e-22        2.74181e-22
8200.39        2.09741e-22        1.89663e-22        2.76664e-22
8229.17        2.11631e-22        1.91361e-22        2.79170e-22
8258.04        2.13538e-22        1.93074e-22        2.81699e-22
8287.02        2.15462e-22        1.94803e-22        2.84251e-22
8316.10        2.17404e-22        1.96548e-22        2.86827e-22
8345.28        2.19364e-22        1.98308e-22        2.89426e-22
8374.56        2.21341e-22        2.00084e-22        2.92048e-22
8403.95        2.23337e-22        2.01877e-22        2.94695e-22
8433.44        2.25350e-22        2.03685e-22        2.97366e-22
8463.03        2.27382e-22        2.05510e-22        3.00061e-22
8492.73        2.29433e-22        2.07352e-22        3.02781e-22
8522.53        2.31502e-22        2.09210e-22        3.05525e-22
8552.43        2.33590e-22        2.11086e-22        3.08295e-22
8582.44        2.35697e-22        2.12978e-22        3.11091e-22
8612.56        2.37824e-22        2.14887e-22        3.13912e-22
8642.78        2.39969e-22        2.16814e-22        3.16759e-22
8673.10        2.42135e-22        2.18759e-22        3.19632e-22
8703.54        2.44320e-22        2.20721e-22        3.22531e-22
8734.08        2.46526e-22        2.22701e-22        3.25457e-22
8764.72        2.48751e-22        2.24699e-22        3.28410e-22
8795.48        2.50997e-22        2.26716e-22        3.31390e-22
8826.34        2.53264e-22        2.28750e-22        3.34397e-22
8857.31        2.55551e-22        2.30804e-22        3.37432e-22
8888.39        2.57859e-22        2.32876e-22        3.40496e-22
8919.58        2.60189e-22        2.34967e-22        3.43587e-22
8950.88        2.62540e-22        2.37077e-22        3.46707e-22
8982.29        2.64912e-22        2.39207e-22        3.49855e-22
9013.81        2.67307e-22        2.41356e-22        3.53033e-22
9045.43        2.69723e-22        2.43525e-22        3.56240e-22
9077.17        2.72162e-22        2.45714e-22        3.59477e-22
9109.02        2.74623e-22        2.47922e-22        3.62743e-22
9140.99        2.77107e-22        2.50151e-22        3.66040e-22
9173.06        2.79613e-22        2.52401e-22        3.69367e-22
9205.25        2.82143e-22        2.54671e-22        3.72725e-22
9237.55        2.84696e-22        2.56962e-22        3.76114e-22
9269.96        2.87272e-22        2.59273e-22        3.79534e-22
9302.49        2.89872e-22        2.61606e-22        3.82985e-22
9335.13        2.92496e-22        2.63961e-22        3.86468e-22
9367.89        2.95144e-22        2.66336e-22        3.89984e-22
9400.76        2.97816e-22        2.68734e-22        3.93531e-22
9433.75        3.00513e-22        2.71153e-22        3.97112e-22
9466.85        3.03234e-22        2.73595e-22        4.00725e-22
9500.07        3.05981e-22        2.76059e-22        4.04371e-22
9533.40        3.08752e-22        2.78545e-22        4.08051e-22
9566.86        3.11549e-22        2.81054e-22        4.11765e-22
9600.43        3.14372e-22        2.83586e-22        4.15513e-22
9634.11        3.17220e-22        2.86141e-22        4.19295e-22
9667.92        3.20095e-22        2.88719e-22        4.23112e-22
9701.84        3.22995e-22        2.91321e-22        4.26964e-22
9735.89        3.25923e-22        2.93946e-22        4.30852e-22
9770.05        3.28877e-22        2.96595e-22        4.34775e-22
9804.33        3.31858e-22        2.99269e-22        4.38734e-22
9838.73        3.34866e-22        3.01966e-22        4.42729e-22
9873.26        3.37901e-22        3.04689e-22        4.46760e-22
9907.90        3.40965e-22        3.07436e-22        4.50829e-22
9942.67        3.44056e-22        3.10207e-22        4.54934e-22
9977.55        3.47175e-22        3.13004e-22        4.59078e-22


==> anc/zz_3fgl_constraints_one.txt <==
#DM constraints, zz, 3FGL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        1.07284e-25        8.57243e-26        1.28843e-25
 91.32        1.07754e-25        8.61097e-26        1.29398e-25
 91.64        1.08228e-25        8.64984e-26        1.29958e-25
 91.96        1.08706e-25        8.68902e-26        1.30521e-25
 92.28        1.09188e-25        8.72853e-26        1.31090e-25
 92.61        1.09673e-25        8.76836e-26        1.31663e-25
 92.93        1.10162e-25        8.80851e-26        1.32240e-25
 93.26        1.10656e-25        8.84898e-26        1.32821e-25
 93.59        1.11153e-25        8.88978e-26        1.33407e-25
 93.91        1.11653e-25        8.93089e-26        1.33998e-25
 94.24        1.12158e-25        8.97233e-26        1.34593e-25
 94.57        1.12666e-25        9.01409e-26        1.35192e-25
 94.91        1.13178e-25        9.05616e-26        1.35795e-25
 95.24        1.13694e-25        9.09856e-26        1.36403e-25
 95.57        1.14214e-25        9.14128e-26        1.37015e-25
 95.91        1.14737e-25        9.18431e-26        1.37632e-25
 96.25        1.15265e-25        9.22767e-26        1.38253e-25
 96.58        1.15796e-25        9.27134e-26        1.38878e-25
 96.92        1.16330e-25        9.31532e-26        1.39507e-25
 97.26        1.16868e-25        9.35962e-26        1.40141e-25
 97.60        1.17410e-25        9.40423e-26        1.40778e-25
 97.95        1.17956e-25        9.44916e-26        1.41420e-25
 98.29        1.18505e-25        9.49439e-26        1.42066e-25
 98.63        1.19058e-25        9.53994e-26        1.42716e-25
 98.98        1.19614e-25        9.58579e-26        1.43371e-25
 99.33        1.20174e-25        9.63194e-26        1.44029e-25
 99.68        1.20737e-25        9.67840e-26        1.44691e-25
100.03        1.21304e-25        9.72516e-26        1.45357e-25
100.38        1.21875e-25        9.77221e-26        1.46027e-25
100.73        1.22448e-25        9.81956e-26        1.46701e-25
101.08        1.23025e-25        9.86721e-26        1.47379e-25
101.44        1.23606e-25        9.91514e-26        1.48060e-25
101.79        1.24189e-25        9.96336e-26        1.48745e-25
102.15        1.24776e-25        1.00119e-25        1.49434e-25
102.51        1.25366e-25        1.00606e-25        1.50126e-25
102.87        1.25960e-25        1.01097e-25        1.50822e-25
103.23        1.26556e-25        1.01590e-25        1.51521e-25
103.59        1.27155e-25        1.02086e-25        1.52224e-25
103.96        1.27757e-25        1.02585e-25        1.52930e-25
104.32        1.28363e-25        1.03086e-25        1.53639e-25
104.69        1.28971e-25        1.03590e-25        1.54351e-25
105.05        1.29581e-25        1.04096e-25        1.55067e-25
105.42        1.30195e-25        1.04605e-25        1.55785e-25
105.79        1.30811e-25        1.05116e-25        1.56506e-25
106.16        1.31429e-25        1.05629e-25        1.57230e-25
106.54        1.32050e-25        1.06145e-25        1.57956e-25
106.91        1.32674e-25        1.06662e-25        1.58685e-25
107.29        1.33299e-25        1.07182e-25        1.59417e-25
107.66        1.33927e-25        1.07704e-25        1.60150e-25
108.04        1.34557e-25        1.08228e-25        1.60886e-25
108.42        1.35189e-25        1.08754e-25        1.61624e-25
108.80        1.35823e-25        1.09281e-25        1.62364e-25
109.18        1.36459e-25        1.09811e-25        1.63106e-25
109.56        1.37096e-25        1.10342e-25        1.63850e-25
109.95        1.37735e-25        1.10874e-25        1.64595e-25
110.33        1.38375e-25        1.11408e-25        1.65341e-25
110.72        1.39016e-25        1.11944e-25        1.66089e-25
111.11        1.39659e-25        1.12480e-25        1.66837e-25
111.50        1.40302e-25        1.13018e-25        1.67587e-25
111.89        1.40947e-25        1.13557e-25        1.68337e-25
112.28        1.41592e-25        1.14097e-25        1.69087e-25
112.68        1.42238e-25        1.14637e-25        1.69839e-25
113.07        1.42884e-25        1.15179e-25        1.70590e-25
113.47        1.43531e-25        1.15721e-25        1.71341e-25
113.87        1.44177e-25        1.16263e-25        1.72092e-25
114.27        1.44824e-25        1.16805e-25        1.72842e-25
114.67        1.45470e-25        1.17348e-25        1.73592e-25
115.07        1.46116e-25        1.17891e-25        1.74341e-25
115.47        1.46761e-25        1.18433e-25        1.75089e-25
115.88        1.47405e-25        1.18976e-25        1.75835e-25
116.29        1.48049e-25        1.19518e-25        1.76580e-25
116.69        1.48691e-25        1.20059e-25        1.77323e-25
117.10        1.49331e-25        1.20599e-25        1.78063e-25
117.51        1.49970e-25        1.21139e-25        1.78802e-25
117.93        1.50607e-25        1.21677e-25        1.79537e-25
118.34        1.51242e-25        1.22215e-25        1.80270e-25
118.76        1.51875e-25        1.22750e-25        1.80999e-25
119.17        1.52505e-25        1.23284e-25        1.81725e-25
119.59        1.53132e-25        1.23816e-25        1.82447e-25
120.01        1.53756e-25        1.24346e-25        1.83165e-25
120.43        1.54376e-25        1.24874e-25        1.83879e-25
120.85        1.54993e-25        1.25399e-25        1.84588e-25
121.28        1.55607e-25        1.25922e-25        1.85292e-25
121.70        1.56218e-25        1.26443e-25        1.85993e-25
122.13        1.56826e-25        1.26962e-25        1.86689e-25
122.56        1.57430e-25        1.27479e-25        1.87381e-25
122.99        1.58032e-25        1.27994e-25        1.88070e-25
123.42        1.58630e-25        1.28507e-25        1.88754e-25
123.85        1.59226e-25        1.29018e-25        1.89434e-25
124.29        1.59819e-25        1.29528e-25        1.90111e-25
124.72        1.60410e-25        1.30036e-25        1.90784e-25
125.16        1.60998e-25        1.30542e-25        1.91454e-25
125.60        1.61583e-25        1.31047e-25        1.92120e-25
126.04        1.62167e-25        1.31550e-25        1.92783e-25
126.48        1.62748e-25        1.32053e-25        1.93443e-25
126.93        1.63327e-25        1.32554e-25        1.94100e-25
127.37        1.63904e-25        1.33054e-25        1.94754e-25
127.82        1.64480e-25        1.33553e-25        1.95406e-25
128.27        1.65054e-25        1.34052e-25        1.96055e-25
128.72        1.65626e-25        1.34549e-25        1.96702e-25
129.17        1.66197e-25        1.35047e-25        1.97347e-25
129.62        1.66767e-25        1.35544e-25        1.97990e-25
130.08        1.67336e-25        1.36041e-25        1.98632e-25
130.54        1.67904e-25        1.36537e-25        1.99272e-25
130.99        1.68472e-25        1.37034e-25        1.99910e-25
131.45        1.69038e-25        1.37530e-25        2.00546e-25
131.91        1.69603e-25        1.38026e-25        2.01180e-25
132.38        1.70167e-25        1.38521e-25        2.01813e-25
132.84        1.70729e-25        1.39016e-25        2.02443e-25
133.31        1.71290e-25        1.39510e-25        2.03070e-25
133.78        1.71850e-25        1.40004e-25        2.03695e-25
134.25        1.72407e-25        1.40497e-25        2.04318e-25
134.72        1.72963e-25        1.40989e-25        2.04937e-25
135.19        1.73517e-25        1.41480e-25        2.05554e-25
135.66        1.74069e-25        1.41970e-25        2.06167e-25
136.14        1.74618e-25        1.42459e-25        2.06778e-25
136.62        1.75165e-25        1.42946e-25        2.07384e-25
137.10        1.75710e-25        1.43432e-25        2.07987e-25
137.58        1.76252e-25        1.43917e-25        2.08586e-25
138.06        1.76791e-25        1.44400e-25        2.09181e-25
138.54        1.77327e-25        1.44881e-25        2.09772e-25
139.03        1.77859e-25        1.45361e-25        2.10358e-25
139.52        1.78389e-25        1.45838e-25        2.10940e-25
140.01        1.78915e-25        1.46314e-25        2.11517e-25
140.50        1.79438e-25        1.46787e-25        2.12089e-25
140.99        1.79957e-25        1.47258e-25        2.12655e-25
141.49        1.80472e-25        1.47727e-25        2.13217e-25
141.98        1.80983e-25        1.48193e-25        2.13774e-25
142.48        1.81491e-25        1.48658e-25        2.14325e-25
142.98        1.81995e-25        1.49120e-25        2.14871e-25
143.48        1.82495e-25        1.49579e-25        2.15411e-25
143.99        1.82992e-25        1.50036e-25        2.15947e-25
144.49        1.83484e-25        1.50491e-25        2.16476e-25
145.00        1.83972e-25        1.50944e-25        2.17001e-25
145.51        1.84457e-25        1.51394e-25        2.17519e-25
146.02        1.84937e-25        1.51842e-25        2.18033e-25
146.53        1.85413e-25        1.52287e-25        2.18540e-25
147.05        1.85886e-25        1.52730e-25        2.19042e-25
147.56        1.86354e-25        1.53170e-25        2.19538e-25
148.08        1.86818e-25        1.53608e-25        2.20028e-25
148.60        1.87278e-25        1.54043e-25        2.20512e-25
149.12        1.87733e-25        1.54476e-25        2.20991e-25
149.64        1.88185e-25        1.54906e-25        2.21463e-25
150.17        1.88760e-25        1.55427e-25        2.22094e-25
150.70        1.89608e-25        1.56146e-25        2.23070e-25
151.22        1.90458e-25        1.56867e-25        2.24049e-25
151.75        1.91310e-25        1.57590e-25        2.25030e-25
152.29        1.92164e-25        1.58315e-25        2.26013e-25
152.82        1.93020e-25        1.59042e-25        2.26998e-25
153.36        1.93877e-25        1.59770e-25        2.27985e-25
153.90        1.94737e-25        1.60501e-25        2.28973e-25
154.44        1.95598e-25        1.61233e-25        2.29962e-25
154.98        1.96460e-25        1.61967e-25        2.30953e-25
155.52        1.97323e-25        1.62702e-25        2.31945e-25
156.07        1.98188e-25        1.63438e-25        2.32938e-25
156.62        1.99054e-25        1.64176e-25        2.33932e-25
157.16        1.99921e-25        1.64914e-25        2.34927e-25
157.72        2.00788e-25        1.65654e-25        2.35922e-25
158.27        2.01656e-25        1.66395e-25        2.36917e-25
158.82        2.02525e-25        1.67137e-25        2.37913e-25
159.38        2.03393e-25        1.67879e-25        2.38908e-25
159.94        2.04262e-25        1.68622e-25        2.39903e-25
160.50        2.05131e-25        1.69365e-25        2.40898e-25
161.07        2.06000e-25        1.70108e-25        2.41893e-25
161.63        2.06869e-25        1.70852e-25        2.42886e-25
162.20        2.07738e-25        1.71597e-25        2.43880e-25
162.77        2.08607e-25        1.72341e-25        2.44872e-25
163.34        2.09475e-25        1.73086e-25        2.45865e-25
163.91        2.10344e-25        1.73832e-25        2.46856e-25
164.49        2.11212e-25        1.74577e-25        2.47847e-25
165.06        2.12080e-25        1.75323e-25        2.48837e-25
165.64        2.12948e-25        1.76069e-25        2.49826e-25
166.22        2.13816e-25        1.76816e-25        2.50815e-25
166.81        2.14683e-25        1.77563e-25        2.51803e-25
167.39        2.15550e-25        1.78310e-25        2.52790e-25
167.98        2.16417e-25        1.79057e-25        2.53776e-25
168.57        2.17283e-25        1.79804e-25        2.54762e-25
169.16        2.18149e-25        1.80552e-25        2.55746e-25
169.75        2.19015e-25        1.81300e-25        2.56730e-25
170.35        2.19880e-25        1.82048e-25        2.57712e-25
170.95        2.20745e-25        1.82797e-25        2.58694e-25
171.55        2.21610e-25        1.83545e-25        2.59674e-25
172.15        2.22474e-25        1.84294e-25        2.60654e-25
172.75        2.23338e-25        1.85043e-25        2.61633e-25
173.36        2.24201e-25        1.85792e-25        2.62610e-25
173.97        2.25064e-25        1.86542e-25        2.63587e-25
174.58        2.25927e-25        1.87291e-25        2.64562e-25
175.19        2.26789e-25        1.88041e-25        2.65536e-25
175.81        2.27650e-25        1.88791e-25        2.66510e-25
176.42        2.28511e-25        1.89541e-25        2.67482e-25
177.04        2.29372e-25        1.90291e-25        2.68452e-25
177.66        2.30232e-25        1.91042e-25        2.69422e-25
178.29        2.31091e-25        1.91792e-25        2.70391e-25
178.91        2.31950e-25        1.92543e-25        2.71358e-25
179.54        2.32809e-25        1.93294e-25        2.72324e-25
180.17        2.33667e-25        1.94045e-25        2.73289e-25
180.80        2.34525e-25        1.94797e-25        2.74252e-25
181.44        2.35381e-25        1.95548e-25        2.75215e-25
182.07        2.36238e-25        1.96300e-25        2.76175e-25
182.71        2.37093e-25        1.97052e-25        2.77135e-25
183.35        2.37948e-25        1.97803e-25        2.78092e-25
184.00        2.38801e-25        1.98555e-25        2.79048e-25
184.64        2.39654e-25        1.99306e-25        2.80001e-25
185.29        2.40505e-25        2.00057e-25        2.80953e-25
185.94        2.41355e-25        2.00808e-25        2.81903e-25
186.59        2.42204e-25        2.01558e-25        2.82850e-25
187.25        2.43051e-25        2.02308e-25        2.83795e-25
187.90        2.43897e-25        2.03057e-25        2.84737e-25
188.56        2.44741e-25        2.03805e-25        2.85676e-25
189.23        2.45583e-25        2.04553e-25        2.86613e-25
189.89        2.46424e-25        2.05300e-25        2.87547e-25
190.56        2.47262e-25        2.06046e-25        2.88478e-25
191.22        2.48098e-25        2.06792e-25        2.89405e-25
191.90        2.48933e-25        2.07536e-25        2.90329e-25
192.57        2.49764e-25        2.08279e-25        2.91250e-25
193.24        2.50594e-25        2.09021e-25        2.92167e-25
193.92        2.51421e-25        2.09761e-25        2.93080e-25
194.60        2.52245e-25        2.10500e-25        2.93989e-25
195.29        2.53066e-25        2.11238e-25        2.94895e-25
195.97        2.53885e-25        2.11974e-25        2.95795e-25
196.66        2.54700e-25        2.12708e-25        2.96692e-25
197.35        2.55512e-25        2.13441e-25        2.97583e-25
198.04        2.56321e-25        2.14171e-25        2.98470e-25
198.74        2.57126e-25        2.14900e-25        2.99352e-25
199.43        2.57928e-25        2.15626e-25        3.00229e-25
200.13        2.58810e-25        2.16414e-25        3.01206e-25
200.84        2.60048e-25        2.17472e-25        3.02625e-25
201.54        2.61290e-25        2.18532e-25        3.04048e-25
202.25        2.62535e-25        2.19596e-25        3.05474e-25
202.96        2.63783e-25        2.20663e-25        3.06904e-25
203.67        2.65035e-25        2.21733e-25        3.08337e-25
204.38        2.66290e-25        2.22806e-25        3.09773e-25
205.10        2.67548e-25        2.23882e-25        3.11213e-25
205.82        2.68809e-25        2.24961e-25        3.12656e-25
206.54        2.70073e-25        2.26044e-25        3.14103e-25
207.27        2.71341e-25        2.27129e-25        3.15552e-25
208.00        2.72612e-25        2.28218e-25        3.17006e-25
208.73        2.73886e-25        2.29309e-25        3.18462e-25
209.46        2.75163e-25        2.30404e-25        3.19922e-25
210.19        2.76443e-25        2.31501e-25        3.21385e-25
210.93        2.77727e-25        2.32602e-25        3.22851e-25
211.67        2.79013e-25        2.33706e-25        3.24321e-25
212.41        2.80303e-25        2.34813e-25        3.25793e-25
213.16        2.81596e-25        2.35922e-25        3.27269e-25
213.91        2.82892e-25        2.37035e-25        3.28748e-25
214.66        2.84191e-25        2.38151e-25        3.30231e-25
215.41        2.85493e-25        2.39270e-25        3.31716e-25
216.17        2.86799e-25        2.40392e-25        3.33205e-25
216.92        2.88107e-25        2.41518e-25        3.34697e-25
217.69        2.89419e-25        2.42646e-25        3.36191e-25
218.45        2.90733e-25        2.43777e-25        3.37689e-25
219.22        2.92051e-25        2.44911e-25        3.39190e-25
219.99        2.93372e-25        2.46049e-25        3.40695e-25
220.76        2.94695e-25        2.47189e-25        3.42202e-25
221.53        2.96022e-25        2.48332e-25        3.43712e-25
222.31        2.97352e-25        2.49479e-25        3.45225e-25
223.09        2.98685e-25        2.50628e-25        3.46741e-25
223.87        3.00020e-25        2.51780e-25        3.48260e-25
224.66        3.01359e-25        2.52935e-25        3.49782e-25
225.45        3.02700e-25        2.54093e-25        3.51306e-25
226.24        3.04044e-25        2.55254e-25        3.52833e-25
227.03        3.05390e-25        2.56418e-25        3.54363e-25
227.83        3.06739e-25        2.57584e-25        3.55895e-25
228.63        3.08091e-25        2.58753e-25        3.57429e-25
229.43        3.09445e-25        2.59924e-25        3.58966e-25
230.23        3.10802e-25        2.61099e-25        3.60505e-25
231.04        3.12161e-25        2.62276e-25        3.62046e-25
231.85        3.13522e-25        2.63455e-25        3.63590e-25
232.67        3.14886e-25        2.64637e-25        3.65135e-25
233.48        3.16252e-25        2.65821e-25        3.66682e-25
234.30        3.17620e-25        2.67008e-25        3.68232e-25
235.12        3.18990e-25        2.68197e-25        3.69783e-25
235.95        3.20362e-25        2.69388e-25        3.71336e-25
236.78        3.21736e-25        2.70581e-25        3.72890e-25
237.61        3.23112e-25        2.71777e-25        3.74446e-25
238.44        3.24489e-25        2.72975e-25        3.76003e-25
239.28        3.25868e-25        2.74175e-25        3.77562e-25
240.12        3.27249e-25        2.75377e-25        3.79122e-25
240.96        3.28632e-25        2.76581e-25        3.80683e-25
241.81        3.30016e-25        2.77786e-25        3.82245e-25
242.65        3.31401e-25        2.78994e-25        3.83809e-25
243.51        3.32788e-25        2.80204e-25        3.85373e-25
244.36        3.34176e-25        2.81415e-25        3.86938e-25
245.22        3.35566e-25        2.82628e-25        3.88503e-25
246.08        3.36956e-25        2.83842e-25        3.90069e-25
246.94        3.38347e-25        2.85059e-25        3.91636e-25
247.81        3.39740e-25        2.86276e-25        3.93203e-25
248.68        3.41133e-25        2.87496e-25        3.94771e-25
249.55        3.42527e-25        2.88716e-25        3.96338e-25
250.43        3.43922e-25        2.89938e-25        3.97906e-25
251.30        3.45318e-25        2.91162e-25        3.99474e-25
252.19        3.46714e-25        2.92386e-25        4.01042e-25
253.07        3.48110e-25        2.93612e-25        4.02609e-25
253.96        3.49507e-25        2.94839e-25        4.04176e-25
254.85        3.50905e-25        2.96067e-25        4.05743e-25
255.75        3.52302e-25        2.97296e-25        4.07309e-25
256.64        3.53700e-25        2.98525e-25        4.08874e-25
257.54        3.55097e-25        2.99756e-25        4.10439e-25
258.45        3.56495e-25        3.00987e-25        4.12003e-25
259.35        3.57892e-25        3.02219e-25        4.13565e-25
260.26        3.59290e-25        3.03452e-25        4.15127e-25
261.18        3.60686e-25        3.04685e-25        4.16687e-25
262.09        3.62083e-25        3.05919e-25        4.18246e-25
263.01        3.63479e-25        3.07153e-25        4.19804e-25
263.94        3.64874e-25        3.08388e-25        4.21360e-25
264.86        3.66269e-25        3.09624e-25        4.22915e-25
265.79        3.67664e-25        3.10860e-25        4.24468e-25
266.72        3.69058e-25        3.12096e-25        4.26020e-25
267.66        3.70452e-25        3.13333e-25        4.27570e-25
268.60        3.71845e-25        3.14570e-25        4.29119e-25
269.54        3.73237e-25        3.15808e-25        4.30666e-25
270.49        3.74629e-25        3.17046e-25        4.32211e-25
271.44        3.76020e-25        3.18285e-25        4.33755e-25
272.39        3.77411e-25        3.19524e-25        4.35297e-25
273.34        3.78801e-25        3.20764e-25        4.36837e-25
274.30        3.80190e-25        3.22004e-25        4.38376e-25
275.27        3.81578e-25        3.23244e-25        4.39912e-25
276.23        3.82966e-25        3.24486e-25        4.41447e-25
277.20        3.84354e-25        3.25727e-25        4.42980e-25
278.17        3.85740e-25        3.26969e-25        4.44511e-25
279.15        3.87126e-25        3.28211e-25        4.46040e-25
280.13        3.88511e-25        3.29454e-25        4.47567e-25
281.11        3.89895e-25        3.30698e-25        4.49092e-25
282.10        3.91278e-25        3.31941e-25        4.50615e-25
283.09        3.92660e-25        3.33185e-25        4.52136e-25
284.08        3.94041e-25        3.34429e-25        4.53653e-25
285.08        3.95420e-25        3.35673e-25        4.55168e-25
286.08        3.96798e-25        3.36916e-25        4.56679e-25
287.08        3.98173e-25        3.38159e-25        4.58187e-25
288.09        3.99546e-25        3.39401e-25        4.59691e-25
289.10        4.00917e-25        3.40642e-25        4.61191e-25
290.12        4.02285e-25        3.41883e-25        4.62687e-25
291.13        4.03650e-25        3.43122e-25        4.64178e-25
292.16        4.05012e-25        3.44359e-25        4.65664e-25
293.18        4.06370e-25        3.45595e-25        4.67145e-25
294.21        4.07725e-25        3.46830e-25        4.68620e-25
295.24        4.09076e-25        3.48062e-25        4.70090e-25
296.28        4.10422e-25        3.49292e-25        4.71553e-25
297.32        4.11765e-25        3.50520e-25        4.73010e-25
298.36        4.13102e-25        3.51745e-25        4.74460e-25
299.41        4.14434e-25        3.52967e-25        4.75902e-25
300.46        4.16019e-25        3.54381e-25        4.77657e-25
301.51        4.17939e-25        3.56052e-25        4.79825e-25
302.57        4.19862e-25        3.57726e-25        4.81998e-25
303.63        4.21789e-25        3.59405e-25        4.84174e-25
304.70        4.23721e-25        3.61087e-25        4.86354e-25
305.77        4.25656e-25        3.62773e-25        4.88538e-25
306.84        4.27595e-25        3.64463e-25        4.90726e-25
307.92        4.29537e-25        3.66157e-25        4.92918e-25
309.00        4.31484e-25        3.67855e-25        4.95113e-25
310.08        4.33434e-25        3.69556e-25        4.97312e-25
311.17        4.35388e-25        3.71261e-25        4.99514e-25
312.26        4.37345e-25        3.72970e-25        5.01720e-25
313.36        4.39305e-25        3.74682e-25        5.03929e-25
314.46        4.41270e-25        3.76398e-25        5.06141e-25
315.56        4.43237e-25        3.78118e-25        5.08357e-25
316.67        4.45208e-25        3.79841e-25        5.10576e-25
317.78        4.47182e-25        3.81567e-25        5.12798e-25
318.89        4.49160e-25        3.83297e-25        5.15023e-25
320.01        4.51141e-25        3.85031e-25        5.17251e-25
321.14        4.53125e-25        3.86768e-25        5.19482e-25
322.26        4.55112e-25        3.88508e-25        5.21715e-25
323.39        4.57101e-25        3.90251e-25        5.23952e-25
324.53        4.59094e-25        3.91998e-25        5.26191e-25
325.67        4.61090e-25        3.93748e-25        5.28433e-25
326.81        4.63089e-25        3.95501e-25        5.30677e-25
327.96        4.65091e-25        3.97257e-25        5.32924e-25
329.11        4.67095e-25        3.99017e-25        5.35173e-25
330.26        4.69102e-25        4.00779e-25        5.37425e-25
331.42        4.71112e-25        4.02545e-25        5.39679e-25
332.58        4.73124e-25        4.04313e-25        5.41935e-25
333.75        4.75139e-25        4.06085e-25        5.44193e-25
334.92        4.77156e-25        4.07859e-25        5.46453e-25
336.10        4.79176e-25        4.09637e-25        5.48715e-25
337.28        4.81198e-25        4.11417e-25        5.50980e-25
338.46        4.83223e-25        4.13200e-25        5.53246e-25
339.65        4.85250e-25        4.14986e-25        5.55514e-25
340.84        4.87279e-25        4.16775e-25        5.57784e-25
342.03        4.89311e-25        4.18567e-25        5.60055e-25
343.23        4.91345e-25        4.20361e-25        5.62329e-25
344.44        4.93381e-25        4.22159e-25        5.64604e-25
345.65        4.95420e-25        4.23959e-25        5.66880e-25
346.86        4.97460e-25        4.25761e-25        5.69159e-25
348.08        4.99503e-25        4.27567e-25        5.71438e-25
349.30        5.01547e-25        4.29375e-25        5.73719e-25
350.52        5.03594e-25        4.31186e-25        5.76002e-25
351.75        5.05643e-25        4.33000e-25        5.78286e-25
352.99        5.07693e-25        4.34816e-25        5.80571e-25
354.23        5.09746e-25        4.36635e-25        5.82857e-25
355.47        5.11800e-25        4.38456e-25        5.85145e-25
356.72        5.13857e-25        4.40280e-25        5.87433e-25
357.97        5.15915e-25        4.42107e-25        5.89723e-25
359.23        5.17975e-25        4.43936e-25        5.92014e-25
360.49        5.20037e-25        4.45767e-25        5.94306e-25
361.75        5.22100e-25        4.47601e-25        5.96598e-25
363.02        5.24165e-25        4.49438e-25        5.98892e-25
364.29        5.26231e-25        4.51277e-25        6.01186e-25
365.57        5.28299e-25        4.53118e-25        6.03480e-25
366.86        5.30368e-25        4.54961e-25        6.05774e-25
368.14        5.32437e-25        4.56806e-25        6.08069e-25
369.43        5.34508e-25        4.58652e-25        6.10363e-25
370.73        5.36579e-25        4.60501e-25        6.12657e-25
372.03        5.38651e-25        4.62351e-25        6.14950e-25
373.34        5.40723e-25        4.64203e-25        6.17243e-25
374.65        5.42795e-25        4.66056e-25        6.19535e-25
375.96        5.44867e-25        4.67910e-25        6.21825e-25
377.28        5.46940e-25        4.69765e-25        6.24114e-25
378.60        5.49011e-25        4.71621e-25        6.26402e-25
379.93        5.51083e-25        4.73478e-25        6.28688e-25
381.27        5.53153e-25        4.75336e-25        6.30971e-25
382.60        5.55223e-25        4.77194e-25        6.33253e-25
383.95        5.57292e-25        4.79052e-25        6.35532e-25
385.29        5.59360e-25        4.80911e-25        6.37808e-25
386.65        5.61426e-25        4.82770e-25        6.40081e-25
388.00        5.63490e-25        4.84629e-25        6.42351e-25
389.36        5.65553e-25        4.86487e-25        6.44618e-25
390.73        5.67613e-25        4.88346e-25        6.46881e-25
392.10        5.69672e-25        4.90203e-25        6.49140e-25
393.48        5.71727e-25        4.92060e-25        6.51395e-25
394.86        5.73780e-25        4.93916e-25        6.53645e-25
396.24        5.75831e-25        4.95771e-25        6.55890e-25
397.63        5.77878e-25        4.97624e-25        6.58131e-25
399.03        5.79921e-25        4.99476e-25        6.60366e-25
400.43        5.82136e-25        5.01464e-25        6.62809e-25
401.83        5.84750e-25        5.03763e-25        6.65737e-25
403.24        5.87370e-25        5.06068e-25        6.68671e-25
404.66        5.89994e-25        5.08379e-25        6.71609e-25
406.08        5.92624e-25        5.10694e-25        6.74553e-25
407.50        5.95259e-25        5.13015e-25        6.77502e-25
408.93        5.97898e-25        5.15341e-25        6.80456e-25
410.37        6.00543e-25        5.17672e-25        6.83414e-25
411.81        6.03193e-25        5.20008e-25        6.86377e-25
413.25        6.05847e-25        5.22349e-25        6.89345e-25
414.70        6.08506e-25        5.24695e-25        6.92318e-25
416.16        6.11170e-25        5.27045e-25        6.95294e-25
417.62        6.13838e-25        5.29401e-25        6.98276e-25
419.08        6.16511e-25        5.31762e-25        7.01261e-25
420.56        6.19189e-25        5.34127e-25        7.04251e-25
422.03        6.21871e-25        5.36496e-25        7.07245e-25
423.51        6.24557e-25        5.38871e-25        7.10242e-25
425.00        6.27247e-25        5.41250e-25        7.13244e-25
426.49        6.29942e-25        5.43633e-25        7.16250e-25
427.99        6.32640e-25        5.46021e-25        7.19259e-25
429.49        6.35343e-25        5.48414e-25        7.22271e-25
430.99        6.38049e-25        5.50810e-25        7.25288e-25
432.51        6.40759e-25        5.53211e-25        7.28307e-25
434.02        6.43473e-25        5.55617e-25        7.31330e-25
435.55        6.46191e-25        5.58026e-25        7.34356e-25
437.08        6.48912e-25        5.60439e-25        7.37385e-25
438.61        6.51637e-25        5.62857e-25        7.40417e-25
440.15        6.54365e-25        5.65278e-25        7.43452e-25
441.69        6.57096e-25        5.67703e-25        7.46489e-25
443.24        6.59831e-25        5.70132e-25        7.49529e-25
444.80        6.62568e-25        5.72565e-25        7.52572e-25
446.36        6.65309e-25        5.75002e-25        7.55617e-25
447.93        6.68053e-25        5.77442e-25        7.58664e-25
449.50        6.70799e-25        5.79885e-25        7.61713e-25
451.07        6.73548e-25        5.82333e-25        7.64764e-25
452.66        6.76300e-25        5.84783e-25        7.67817e-25
454.25        6.79055e-25        5.87237e-25        7.70872e-25
455.84        6.81811e-25        5.89694e-25        7.73928e-25
457.44        6.84570e-25        5.92155e-25        7.76986e-25
459.04        6.87332e-25        5.94618e-25        7.80045e-25
460.65        6.90095e-25        5.97084e-25        7.83106e-25
462.27        6.92860e-25        5.99554e-25        7.86167e-25
463.89        6.95628e-25        6.02026e-25        7.89229e-25
465.52        6.98397e-25        6.04501e-25        7.92292e-25
467.15        7.01168e-25        6.06979e-25        7.95356e-25
468.79        7.03940e-25        6.09459e-25        7.98420e-25
470.44        7.06714e-25        6.11942e-25        8.01485e-25
472.09        7.09489e-25        6.14428e-25        8.04550e-25
473.75        7.12265e-25        6.16916e-25        8.07615e-25
475.41        7.15043e-25        6.19406e-25        8.10679e-25
477.08        7.17821e-25        6.21898e-25        8.13744e-25
478.75        7.20600e-25        6.24392e-25        8.16808e-25
480.43        7.23380e-25        6.26889e-25        8.19871e-25
482.12        7.26161e-25        6.29387e-25        8.22934e-25
483.81        7.28942e-25        6.31887e-25        8.25996e-25
485.51        7.31723e-25        6.34389e-25        8.29057e-25
487.21        7.34505e-25        6.36893e-25        8.32117e-25
488.92        7.37287e-25        6.39398e-25        8.35175e-25
490.63        7.40068e-25        6.41905e-25        8.38232e-25
492.36        7.42850e-25        6.44413e-25        8.41287e-25
494.08        7.45631e-25        6.46922e-25        8.44340e-25
495.82        7.48412e-25        6.49432e-25        8.47391e-25
497.56        7.51192e-25        6.51944e-25        8.50440e-25
499.30        7.53971e-25        6.54456e-25        8.53487e-25
501.05        7.57155e-25        6.57296e-25        8.57013e-25
502.81        7.60614e-25        6.60361e-25        8.60866e-25
504.58        7.64082e-25        6.63436e-25        8.64729e-25
506.35        7.67560e-25        6.66519e-25        8.68602e-25
508.12        7.71047e-25        6.69611e-25        8.72484e-25
509.91        7.74544e-25        6.72713e-25        8.76375e-25
511.70        7.78049e-25        6.75823e-25        8.80275e-25
513.49        7.81563e-25        6.78941e-25        8.84184e-25
515.29        7.85085e-25        6.82069e-25        8.88102e-25
517.10        7.88617e-25        6.85205e-25        8.92029e-25
518.92        7.92156e-25        6.88349e-25        8.95963e-25
520.74        7.95703e-25        6.91501e-25        8.99906e-25
522.56        7.99258e-25        6.94661e-25        9.03856e-25
524.40        8.02821e-25        6.97829e-25        9.07814e-25
526.24        8.06392e-25        7.01004e-25        9.11779e-25
528.09        8.09969e-25        7.04187e-25        9.15752e-25
529.94        8.13554e-25        7.07377e-25        9.19731e-25
531.80        8.17146e-25        7.10575e-25        9.23716e-25
533.66        8.20744e-25        7.13779e-25        9.27708e-25
535.54        8.24348e-25        7.16990e-25        9.31706e-25
537.42        8.27959e-25        7.20208e-25        9.35710e-25
539.30        8.31575e-25        7.23432e-25        9.39719e-25
541.19        8.35198e-25        7.26662e-25        9.43733e-25
543.09        8.38825e-25        7.29898e-25        9.47752e-25
545.00        8.42458e-25        7.33140e-25        9.51775e-25
546.91        8.46095e-25        7.36387e-25        9.55803e-25
548.83        8.49737e-25        7.39640e-25        9.59834e-25
550.76        8.53383e-25        7.42898e-25        9.63869e-25
552.69        8.57034e-25        7.46160e-25        9.67908e-25
554.63        8.60688e-25        7.49428e-25        9.71949e-25
556.57        8.64347e-25        7.52700e-25        9.75993e-25
558.53        8.68009e-25        7.55977e-25        9.80041e-25
560.49        8.71675e-25        7.59259e-25        9.84092e-25
562.45        8.75346e-25        7.62546e-25        9.88146e-25
564.43        8.79020e-25        7.65837e-25        9.92202e-25
566.41        8.82698e-25        7.69134e-25        9.96262e-25
568.39        8.86380e-25        7.72435e-25        1.00032e-24
570.39        8.90065e-25        7.75741e-25        1.00439e-24
572.39        8.93755e-25        7.79052e-25        1.00846e-24
574.40        8.97448e-25        7.82367e-25        1.01253e-24
576.41        9.01145e-25        7.85688e-25        1.01660e-24
578.44        9.04846e-25        7.89013e-25        1.02068e-24
580.47        9.08551e-25        7.92344e-25        1.02476e-24
582.50        9.12259e-25        7.95679e-25        1.02884e-24
584.55        9.15971e-25        7.99019e-25        1.03292e-24
586.60        9.19687e-25        8.02364e-25        1.03701e-24
588.66        9.23407e-25        8.05713e-25        1.04110e-24
590.72        9.27130e-25        8.09068e-25        1.04519e-24
592.80        9.30857e-25        8.12428e-25        1.04929e-24
594.88        9.34588e-25        8.15793e-25        1.05338e-24
596.96        9.38323e-25        8.19163e-25        1.05748e-24
599.06        9.42062e-25        8.22538e-25        1.06159e-24
601.16        9.46255e-25        8.26284e-25        1.06623e-24
603.27        9.50830e-25        8.30343e-25        1.07132e-24
605.39        9.55422e-25        8.34418e-25        1.07643e-24
607.51        9.60030e-25        8.38508e-25        1.08155e-24
609.64        9.64655e-25        8.42613e-25        1.08670e-24
611.78        9.69296e-25        8.46734e-25        1.09186e-24
613.93        9.73954e-25        8.50871e-25        1.09704e-24
616.08        9.78627e-25        8.55022e-25        1.10223e-24
618.24        9.83318e-25        8.59190e-25        1.10745e-24
620.41        9.88024e-25        8.63372e-25        1.11268e-24
622.59        9.92747e-25        8.67569e-25        1.11792e-24
624.77        9.97485e-25        8.71782e-25        1.12319e-24
626.97        1.00224e-24        8.76009e-25        1.12847e-24
629.17        1.00701e-24        8.80252e-25        1.13377e-24
631.37        1.01180e-24        8.84509e-25        1.13908e-24
633.59        1.01660e-24        8.88782e-25        1.14441e-24
635.81        1.02141e-24        8.93069e-25        1.14976e-24
638.04        1.02625e-24        8.97370e-25        1.15512e-24
640.28        1.03109e-24        9.01686e-25        1.16050e-24
642.53        1.03596e-24        9.06017e-25        1.16590e-24
644.78        1.04083e-24        9.10362e-25        1.17131e-24
647.05        1.04573e-24        9.14721e-25        1.17673e-24
649.32        1.05063e-24        9.19094e-25        1.18217e-24
651.60        1.05556e-24        9.23482e-25        1.18763e-24
653.88        1.06049e-24        9.27883e-25        1.19310e-24
656.18        1.06544e-24        9.32298e-25        1.19859e-24
658.48        1.07041e-24        9.36727e-25        1.20409e-24
660.79        1.07539e-24        9.41170e-25        1.20960e-24
663.11        1.08038e-24        9.45627e-25        1.21513e-24
665.44        1.08539e-24        9.50097e-25        1.22068e-24
667.77        1.09041e-24        9.54581e-25        1.22624e-24
670.11        1.09544e-24        9.59079e-25        1.23181e-24
672.46        1.10049e-24        9.63590e-25        1.23740e-24
674.82        1.10556e-24        9.68115e-25        1.24300e-24
677.19        1.11063e-24        9.72653e-25        1.24861e-24
679.57        1.11572e-24        9.77205e-25        1.25424e-24
681.95        1.12083e-24        9.81770e-25        1.25988e-24
684.35        1.12594e-24        9.86348e-25        1.26554e-24
686.75        1.13108e-24        9.90939e-25        1.27121e-24
689.16        1.13622e-24        9.95544e-25        1.27689e-24
691.58        1.14138e-24        1.00016e-24        1.28259e-24
694.00        1.14655e-24        1.00479e-24        1.28830e-24
696.44        1.15173e-24        1.00944e-24        1.29402e-24
698.88        1.15692e-24        1.01409e-24        1.29976e-24
701.33        1.16213e-24        1.01876e-24        1.30551e-24
703.79        1.16735e-24        1.02344e-24        1.31127e-24
706.26        1.17259e-24        1.02814e-24        1.31704e-24
708.74        1.17783e-24        1.03284e-24        1.32282e-24
711.23        1.18309e-24        1.03756e-24        1.32862e-24
713.72        1.18836e-24        1.04229e-24        1.33442e-24
716.23        1.19364e-24        1.04703e-24        1.34024e-24
718.74        1.19893e-24        1.05179e-24        1.34607e-24
721.26        1.20423e-24        1.05655e-24        1.35191e-24
723.79        1.20954e-24        1.06133e-24        1.35776e-24
726.33        1.21487e-24        1.06611e-24        1.36362e-24
728.88        1.22020e-24        1.07091e-24        1.36949e-24
731.44        1.22554e-24        1.07572e-24        1.37536e-24
734.01        1.23089e-24        1.08054e-24        1.38125e-24
736.58        1.23625e-24        1.08536e-24        1.38714e-24
739.17        1.24162e-24        1.09020e-24        1.39304e-24
741.76        1.24700e-24        1.09504e-24        1.39895e-24
744.36        1.25238e-24        1.09990e-24        1.40486e-24
746.98        1.25777e-24        1.10476e-24        1.41079e-24
749.60        1.26317e-24        1.10963e-24        1.41671e-24
752.23        1.26858e-24        1.11451e-24        1.42265e-24
754.87        1.27399e-24        1.11940e-24        1.42859e-24
757.52        1.27941e-24        1.12430e-24        1.43453e-24
760.17        1.28484e-24        1.12920e-24        1.44048e-24
762.84        1.29027e-24        1.13411e-24        1.44643e-24
765.52        1.29571e-24        1.13903e-24        1.45240e-24
768.20        1.30116e-24        1.14396e-24        1.45836e-24
770.90        1.30662e-24        1.14890e-24        1.46434e-24
773.60        1.31208e-24        1.15384e-24        1.47031e-24
776.32        1.31755e-24        1.15880e-24        1.47630e-24
779.04        1.32302e-24        1.16376e-24        1.48229e-24
781.78        1.32851e-24        1.16873e-24        1.48828e-24
784.52        1.33400e-24        1.17371e-24        1.49428e-24
787.27        1.33950e-24        1.17870e-24        1.50029e-24
790.04        1.34500e-24        1.18370e-24        1.50630e-24
792.81        1.35052e-24        1.18871e-24        1.51232e-24
795.59        1.35604e-24        1.19372e-24        1.51835e-24
798.38        1.36157e-24        1.19875e-24        1.52438e-24
801.18        1.36743e-24        1.20404e-24        1.53082e-24
803.99        1.37376e-24        1.20971e-24        1.53782e-24
806.81        1.38012e-24        1.21539e-24        1.54484e-24
809.65        1.38649e-24        1.22109e-24        1.55188e-24
812.49        1.39288e-24        1.22682e-24        1.55895e-24
815.34        1.39929e-24        1.23256e-24        1.56603e-24
818.20        1.40573e-24        1.23832e-24        1.57313e-24
821.07        1.41218e-24        1.24410e-24        1.58026e-24
823.95        1.41865e-24        1.24989e-24        1.58740e-24
826.84        1.42514e-24        1.25571e-24        1.59457e-24
829.74        1.43165e-24        1.26154e-24        1.60176e-24
832.65        1.43818e-24        1.26739e-24        1.60896e-24
835.58        1.44473e-24        1.27327e-24        1.61619e-24
838.51        1.45129e-24        1.27915e-24        1.62343e-24
841.45        1.45788e-24        1.28506e-24        1.63069e-24
844.40        1.46448e-24        1.29099e-24        1.63798e-24
847.37        1.47110e-24        1.29693e-24        1.64528e-24
850.34        1.47774e-24        1.30289e-24        1.65260e-24
853.32        1.48440e-24        1.30887e-24        1.65993e-24
856.32        1.49108e-24        1.31486e-24        1.66729e-24
859.32        1.49777e-24        1.32087e-24        1.67466e-24
862.34        1.50448e-24        1.32690e-24        1.68206e-24
865.36        1.51121e-24        1.33295e-24        1.68947e-24
868.40        1.51795e-24        1.33901e-24        1.69689e-24
871.45        1.52471e-24        1.34509e-24        1.70434e-24
874.51        1.53149e-24        1.35118e-24        1.71180e-24
877.57        1.53828e-24        1.35730e-24        1.71927e-24
880.65        1.54509e-24        1.36342e-24        1.72676e-24
883.74        1.55192e-24        1.36957e-24        1.73427e-24
886.84        1.55876e-24        1.37573e-24        1.74180e-24
889.96        1.56562e-24        1.38190e-24        1.74934e-24
893.08        1.57249e-24        1.38809e-24        1.75689e-24
896.21        1.57938e-24        1.39430e-24        1.76446e-24
899.36        1.58628e-24        1.40052e-24        1.77204e-24
902.51        1.59320e-24        1.40675e-24        1.77964e-24
905.68        1.60013e-24        1.41300e-24        1.78725e-24
908.86        1.60707e-24        1.41927e-24        1.79487e-24
912.05        1.61403e-24        1.42554e-24        1.80251e-24
915.25        1.62100e-24        1.43184e-24        1.81016e-24
918.46        1.62798e-24        1.43814e-24        1.81782e-24
921.68        1.63498e-24        1.44446e-24        1.82550e-24
924.92        1.64199e-24        1.45079e-24        1.83318e-24
928.16        1.64901e-24        1.45714e-24        1.84088e-24
931.42        1.65605e-24        1.46350e-24        1.84859e-24
934.69        1.66309e-24        1.46987e-24        1.85631e-24
937.97        1.67015e-24        1.47625e-24        1.86405e-24
941.26        1.67722e-24        1.48265e-24        1.87179e-24
944.56        1.68430e-24        1.48906e-24        1.87954e-24
947.87        1.69139e-24        1.49548e-24        1.88730e-24
951.20        1.69849e-24        1.50191e-24        1.89507e-24
954.54        1.70560e-24        1.50835e-24        1.90285e-24
957.89        1.71273e-24        1.51481e-24        1.91064e-24
961.25        1.71986e-24        1.52128e-24        1.91844e-24
964.62        1.72700e-24        1.52775e-24        1.92624e-24
968.01        1.73415e-24        1.53424e-24        1.93406e-24
971.40        1.74131e-24        1.54074e-24        1.94187e-24
974.81        1.74847e-24        1.54724e-24        1.94970e-24
978.23        1.75565e-24        1.55376e-24        1.95753e-24
981.66        1.76283e-24        1.56029e-24        1.96537e-24
985.11        1.77002e-24        1.56682e-24        1.97321e-24
988.57        1.77721e-24        1.57337e-24        1.98106e-24
992.04        1.78442e-24        1.57992e-24        1.98892e-24
995.52        1.79163e-24        1.58648e-24        1.99677e-24
999.01        1.79884e-24        1.59305e-24        2.00463e-24
1002.51        1.80745e-24        1.60079e-24        2.01411e-24
1006.03        1.81664e-24        1.60901e-24        2.02427e-24
1009.56        1.82586e-24        1.61726e-24        2.03446e-24
1013.11        1.83512e-24        1.62555e-24        2.04468e-24
1016.66        1.84441e-24        1.63387e-24        2.05495e-24
1020.23        1.85374e-24        1.64223e-24        2.06526e-24
1023.81        1.86311e-24        1.65061e-24        2.07560e-24
1027.40        1.87251e-24        1.65903e-24        2.08598e-24
1031.00        1.88195e-24        1.66749e-24        2.09641e-24
1034.62        1.89142e-24        1.67598e-24        2.10687e-24
1038.25        1.90093e-24        1.68450e-24        2.11737e-24
1041.90        1.91048e-24        1.69305e-24        2.12790e-24
1045.55        1.92006e-24        1.70164e-24        2.13848e-24
1049.22        1.92968e-24        1.71026e-24        2.14910e-24
1052.90        1.93934e-24        1.71892e-24        2.15975e-24
1056.60        1.94903e-24        1.72761e-24        2.17045e-24
1060.30        1.95876e-24        1.73633e-24        2.18118e-24
1064.02        1.96852e-24        1.74509e-24        2.19196e-24
1067.76        1.97833e-24        1.75388e-24        2.20277e-24
1071.51        1.98817e-24        1.76271e-24        2.21362e-24
1075.27        1.99804e-24        1.77157e-24        2.22451e-24
1079.04        2.00796e-24        1.78047e-24        2.23544e-24
1082.82        2.01791e-24        1.78940e-24        2.24641e-24
1086.62        2.02790e-24        1.79837e-24        2.25743e-24
1090.44        2.03792e-24        1.80737e-24        2.26848e-24
1094.26        2.04798e-24        1.81640e-24        2.27957e-24
1098.10        2.05808e-24        1.82547e-24        2.29070e-24
1101.96        2.06822e-24        1.83458e-24        2.30187e-24
1105.82        2.07840e-24        1.84372e-24        2.31308e-24
1109.70        2.08861e-24        1.85289e-24        2.32433e-24
1113.60        2.09886e-24        1.86210e-24        2.33562e-24
1117.50        2.10915e-24        1.87135e-24        2.34695e-24
1121.43        2.11948e-24        1.88063e-24        2.35832e-24
1125.36        2.12984e-24        1.88995e-24        2.36973e-24
1129.31        2.14024e-24        1.89930e-24        2.38119e-24
1133.27        2.15068e-24        1.90869e-24        2.39268e-24
1137.25        2.16116e-24        1.91811e-24        2.40421e-24
1141.24        2.17168e-24        1.92757e-24        2.41578e-24
1145.24        2.18223e-24        1.93707e-24        2.42740e-24
1149.26        2.19282e-24        1.94660e-24        2.43905e-24
1153.29        2.20346e-24        1.95616e-24        2.45075e-24
1157.34        2.21412e-24        1.96577e-24        2.46248e-24
1161.40        2.22483e-24        1.97541e-24        2.47426e-24
1165.48        2.23558e-24        1.98508e-24        2.48607e-24
1169.57        2.24636e-24        1.99480e-24        2.49793e-24
1173.67        2.25719e-24        2.00454e-24        2.50983e-24
1177.79        2.26805e-24        2.01433e-24        2.52177e-24
1181.92        2.27895e-24        2.02415e-24        2.53375e-24
1186.07        2.28989e-24        2.03401e-24        2.54577e-24
1190.23        2.30087e-24        2.04390e-24        2.55783e-24
1194.41        2.31188e-24        2.05383e-24        2.56993e-24
1198.60        2.32294e-24        2.06380e-24        2.58207e-24
1202.80        2.33403e-24        2.07381e-24        2.59426e-24
1207.03        2.34517e-24        2.08385e-24        2.60648e-24
1211.26        2.35634e-24        2.09393e-24        2.61875e-24
1215.51        2.36755e-24        2.10404e-24        2.63105e-24
1219.78        2.37880e-24        2.11419e-24        2.64340e-24
1224.06        2.39008e-24        2.12438e-24        2.65578e-24
1228.35        2.40141e-24        2.13461e-24        2.66821e-24
1232.66        2.41277e-24        2.14486e-24        2.68067e-24
1236.99        2.42417e-24        2.15516e-24        2.69318e-24
1241.33        2.43561e-24        2.16549e-24        2.70572e-24
1245.68        2.44708e-24        2.17586e-24        2.71830e-24
1250.05        2.45859e-24        2.18626e-24        2.73092e-24
1254.44        2.47014e-24        2.19670e-24        2.74357e-24
1258.84        2.48172e-24        2.20717e-24        2.75627e-24
1263.26        2.49334e-24        2.21767e-24        2.76900e-24
1267.69        2.50499e-24        2.22821e-24        2.78177e-24
1272.14        2.51668e-24        2.23879e-24        2.79457e-24
1276.60        2.52840e-24        2.24940e-24        2.80741e-24
1281.08        2.54016e-24        2.26004e-24        2.82029e-24
1285.58        2.55196e-24        2.27071e-24        2.83320e-24
1290.09        2.56378e-24        2.28142e-24        2.84614e-24
1294.62        2.57564e-24        2.29216e-24        2.85912e-24
1299.16        2.58754e-24        2.30293e-24        2.87214e-24
1303.72        2.59946e-24        2.31374e-24        2.88519e-24
1308.29        2.61142e-24        2.32458e-24        2.89827e-24
1312.88        2.62341e-24        2.33545e-24        2.91138e-24
1317.49        2.63544e-24        2.34635e-24        2.92452e-24
1322.11        2.64749e-24        2.35728e-24        2.93770e-24
1326.75        2.65958e-24        2.36824e-24        2.95091e-24
1331.41        2.67170e-24        2.37924e-24        2.96416e-24
1336.08        2.68385e-24        2.39027e-24        2.97743e-24
1340.77        2.69603e-24        2.40133e-24        2.99074e-24
1345.47        2.70825e-24        2.41242e-24        3.00408e-24
1350.19        2.72049e-24        2.42354e-24        3.01745e-24
1354.93        2.73277e-24        2.43469e-24        3.03085e-24
1359.69        2.74508e-24        2.44587e-24        3.04428e-24
1364.46        2.75741e-24        2.45709e-24        3.05774e-24
1369.24        2.76978e-24        2.46833e-24        3.07124e-24
1374.05        2.78218e-24        2.47960e-24        3.08476e-24
1378.87        2.79461e-24        2.49091e-24        3.09831e-24
1383.71        2.80707e-24        2.50225e-24        3.11190e-24
1388.56        2.81956e-24        2.51361e-24        3.12551e-24
1393.44        2.83208e-24        2.52501e-24        3.13915e-24
1398.33        2.84463e-24        2.53643e-24        3.15282e-24
1403.23        2.85721e-24        2.54789e-24        3.16652e-24
1408.16        2.86981e-24        2.55938e-24        3.18025e-24
1413.10        2.88245e-24        2.57089e-24        3.19401e-24
1418.06        2.89511e-24        2.58244e-24        3.20779e-24
1423.03        2.90781e-24        2.59401e-24        3.22160e-24
1428.03        2.92053e-24        2.60561e-24        3.23544e-24
1433.04        2.93328e-24        2.61725e-24        3.24931e-24
1438.06        2.94605e-24        2.62891e-24        3.26320e-24
1443.11        2.95886e-24        2.64060e-24        3.27712e-24
1448.17        2.97169e-24        2.65232e-24        3.29107e-24
1453.26        2.98455e-24        2.66406e-24        3.30504e-24
1458.36        2.99744e-24        2.67584e-24        3.31903e-24
1463.47        3.01035e-24        2.68764e-24        3.33306e-24
1468.61        3.02329e-24        2.69947e-24        3.34710e-24
1473.76        3.03626e-24        2.71133e-24        3.36118e-24
1478.93        3.04925e-24        2.72322e-24        3.37527e-24
1484.12        3.06226e-24        2.73513e-24        3.38939e-24
1489.33        3.07531e-24        2.74708e-24        3.40354e-24
1494.56        3.08837e-24        2.75904e-24        3.41771e-24
1499.80        3.10147e-24        2.77104e-24        3.43190e-24
1505.06        3.11755e-24        2.78555e-24        3.44955e-24
1510.34        3.13383e-24        2.80023e-24        3.46742e-24
1515.64        3.15017e-24        2.81498e-24        3.48537e-24
1520.96        3.16659e-24        2.82979e-24        3.50340e-24
1526.30        3.18309e-24        2.84467e-24        3.52150e-24
1531.65        3.19965e-24        2.85962e-24        3.53969e-24
1537.03        3.21629e-24        2.87464e-24        3.55795e-24
1542.42        3.23301e-24        2.88972e-24        3.57629e-24
1547.83        3.24979e-24        2.90487e-24        3.59471e-24
1553.27        3.26665e-24        2.92010e-24        3.61321e-24
1558.72        3.28359e-24        2.93538e-24        3.63179e-24
1564.19        3.30060e-24        2.95074e-24        3.65045e-24
1569.67        3.31768e-24        2.96617e-24        3.66919e-24
1575.18        3.33484e-24        2.98166e-24        3.68801e-24
1580.71        3.35207e-24        2.99723e-24        3.70691e-24
1586.26        3.36938e-24        3.01286e-24        3.72589e-24
1591.82        3.38676e-24        3.02857e-24        3.74495e-24
1597.41        3.40421e-24        3.04434e-24        3.76409e-24
1603.01        3.42174e-24        3.06018e-24        3.78331e-24
1608.64        3.43935e-24        3.07609e-24        3.80261e-24
1614.28        3.45703e-24        3.09207e-24        3.82199e-24
1619.95        3.47479e-24        3.10812e-24        3.84145e-24
1625.63        3.49262e-24        3.12424e-24        3.86099e-24
1631.33        3.51052e-24        3.14044e-24        3.88061e-24
1637.06        3.52851e-24        3.15670e-24        3.90031e-24
1642.80        3.54656e-24        3.17303e-24        3.92010e-24
1648.57        3.56470e-24        3.18943e-24        3.93996e-24
1654.35        3.58291e-24        3.20591e-24        3.95991e-24
1660.16        3.60119e-24        3.22245e-24        3.97994e-24
1665.98        3.61955e-24        3.23906e-24        4.00004e-24
1671.83        3.63799e-24        3.25575e-24        4.02023e-24
1677.69        3.65650e-24        3.27250e-24        4.04050e-24
1683.58        3.67509e-24        3.28933e-24        4.06085e-24
1689.49        3.69376e-24        3.30623e-24        4.08128e-24
1695.42        3.71250e-24        3.32320e-24        4.10180e-24
1701.37        3.73132e-24        3.34024e-24        4.12239e-24
1707.34        3.75021e-24        3.35735e-24        4.14307e-24
1713.33        3.76918e-24        3.37453e-24        4.16382e-24
1719.34        3.78822e-24        3.39179e-24        4.18466e-24
1725.37        3.80735e-24        3.40912e-24        4.20558e-24
1731.43        3.82655e-24        3.42651e-24        4.22658e-24
1737.50        3.84582e-24        3.44398e-24        4.24766e-24
1743.60        3.86518e-24        3.46153e-24        4.26882e-24
1749.72        3.88461e-24        3.47914e-24        4.29007e-24
1755.86        3.90411e-24        3.49683e-24        4.31140e-24
1762.02        3.92370e-24        3.51459e-24        4.33281e-24
1768.20        3.94336e-24        3.53242e-24        4.35430e-24
1774.41        3.96310e-24        3.55033e-24        4.37587e-24
1780.63        3.98292e-24        3.56830e-24        4.39753e-24
1786.88        4.00281e-24        3.58635e-24        4.41927e-24
1793.15        4.02278e-24        3.60448e-24        4.44109e-24
1799.44        4.04283e-24        3.62268e-24        4.46299e-24
1805.76        4.06296e-24        3.64095e-24        4.48497e-24
1812.09        4.08317e-24        3.65929e-24        4.50704e-24
1818.45        4.10345e-24        3.67771e-24        4.52919e-24
1824.83        4.12381e-24        3.69620e-24        4.55142e-24
1831.23        4.14425e-24        3.71477e-24        4.57374e-24
1837.66        4.16477e-24        3.73341e-24        4.59614e-24
1844.11        4.18537e-24        3.75213e-24        4.61862e-24
1850.58        4.20605e-24        3.77092e-24        4.64118e-24
1857.07        4.22680e-24        3.78978e-24        4.66383e-24
1863.59        4.24764e-24        3.80872e-24        4.68656e-24
1870.13        4.26855e-24        3.82773e-24        4.70937e-24
1876.69        4.28954e-24        3.84682e-24        4.73226e-24
1883.28        4.31061e-24        3.86598e-24        4.75524e-24
1889.88        4.33176e-24        3.88522e-24        4.77830e-24
1896.52        4.35299e-24        3.90453e-24        4.80145e-24
1903.17        4.37429e-24        3.92392e-24        4.82467e-24
1909.85        4.39568e-24        3.94338e-24        4.84798e-24
1916.55        4.41715e-24        3.96292e-24        4.87138e-24
1923.27        4.43869e-24        3.98253e-24        4.89485e-24
1930.02        4.46031e-24        4.00222e-24        4.91841e-24
1936.80        4.48202e-24        4.02198e-24        4.94205e-24
1943.59        4.50380e-24        4.04182e-24        4.96578e-24
1950.41        4.52566e-24        4.06174e-24        4.98958e-24
1957.26        4.54760e-24        4.08173e-24        5.01347e-24
1964.12        4.56962e-24        4.10180e-24        5.03745e-24
1971.02        4.59172e-24        4.12194e-24        5.06150e-24
1977.93        4.61390e-24        4.14216e-24        5.08564e-24
1984.87        4.63616e-24        4.16246e-24        5.10986e-24
1991.84        4.65850e-24        4.18283e-24        5.13416e-24
1998.83        4.68091e-24        4.20328e-24        5.15855e-24
2005.84        4.70585e-24        4.22585e-24        5.18585e-24
2012.88        4.73140e-24        4.24894e-24        5.21385e-24
2019.94        4.75707e-24        4.27215e-24        5.24198e-24
2027.03        4.78287e-24        4.29548e-24        5.27026e-24
2034.14        4.80879e-24        4.31892e-24        5.29866e-24
2041.28        4.83484e-24        4.34247e-24        5.32721e-24
2048.44        4.86102e-24        4.36615e-24        5.35589e-24
2055.63        4.88733e-24        4.38994e-24        5.38472e-24
2062.84        4.91376e-24        4.41384e-24        5.41368e-24
2070.08        4.94032e-24        4.43787e-24        5.44278e-24
2077.35        4.96702e-24        4.46202e-24        5.47202e-24
2084.63        4.99384e-24        4.48628e-24        5.50140e-24
2091.95        5.02079e-24        4.51067e-24        5.53092e-24
2099.29        5.04788e-24        4.53517e-24        5.56058e-24
2106.66        5.07509e-24        4.55979e-24        5.59039e-24
2114.05        5.10244e-24        4.58454e-24        5.62034e-24
2121.47        5.12992e-24        4.60941e-24        5.65043e-24
2128.91        5.15753e-24        4.63440e-24        5.68066e-24
2136.38        5.18527e-24        4.65951e-24        5.71104e-24
2143.88        5.21315e-24        4.68474e-24        5.74156e-24
2151.40        5.24116e-24        4.71010e-24        5.77222e-24
2158.95        5.26931e-24        4.73558e-24        5.80304e-24
2166.52        5.29759e-24        4.76119e-24        5.83400e-24
2174.13        5.32601e-24        4.78692e-24        5.86510e-24
2181.76        5.35456e-24        4.81278e-24        5.89635e-24
2189.41        5.38326e-24        4.83876e-24        5.92775e-24
2197.09        5.41208e-24        4.86487e-24        5.95930e-24
2204.80        5.44105e-24        4.89110e-24        5.99099e-24
2212.54        5.47015e-24        4.91747e-24        6.02283e-24
2220.30        5.49939e-24        4.94396e-24        6.05483e-24
2228.09        5.52877e-24        4.97057e-24        6.08697e-24
2235.91        5.55829e-24        4.99732e-24        6.11926e-24
2243.76        5.58795e-24        5.02420e-24        6.15171e-24
2251.63        5.61775e-24        5.05120e-24        6.18430e-24
2259.53        5.64769e-24        5.07833e-24        6.21705e-24
2267.46        5.67777e-24        5.10560e-24        6.24995e-24
2275.42        5.70800e-24        5.13300e-24        6.28300e-24
2283.40        5.73836e-24        5.16052e-24        6.31620e-24
2291.41        5.76887e-24        5.18818e-24        6.34956e-24
2299.45        5.79952e-24        5.21597e-24        6.38307e-24
2307.52        5.83032e-24        5.24389e-24        6.41674e-24
2315.62        5.86126e-24        5.27195e-24        6.45056e-24
2323.74        5.89234e-24        5.30014e-24        6.48454e-24
2331.90        5.92357e-24        5.32846e-24        6.51867e-24
2340.08        5.95494e-24        5.35692e-24        6.55296e-24
2348.29        5.98646e-24        5.38551e-24        6.58741e-24
2356.53        6.01813e-24        5.41424e-24        6.62201e-24
2364.80        6.04994e-24        5.44311e-24        6.65677e-24
2373.10        6.08190e-24        5.47210e-24        6.69169e-24
2381.43        6.11400e-24        5.50124e-24        6.72677e-24
2389.78        6.14626e-24        5.53051e-24        6.76200e-24
2398.17        6.17866e-24        5.55992e-24        6.79740e-24
2406.58        6.21121e-24        5.58947e-24        6.83295e-24
2415.03        6.24391e-24        5.61916e-24        6.86867e-24
2423.50        6.27676e-24        5.64898e-24        6.90454e-24
2432.00        6.30976e-24        5.67895e-24        6.94058e-24
2440.54        6.34292e-24        5.70905e-24        6.97678e-24
2449.10        6.37622e-24        5.73930e-24        7.01314e-24
2457.70        6.40967e-24        5.76968e-24        7.04966e-24
2466.32        6.44327e-24        5.80020e-24        7.08634e-24
2474.97        6.47703e-24        5.83087e-24        7.12319e-24
2483.66        6.51094e-24        5.86168e-24        7.16020e-24
2492.37        6.54500e-24        5.89263e-24        7.19738e-24
2501.12        6.57922e-24        5.92372e-24        7.23472e-24
2509.90        6.61358e-24        5.95495e-24        7.27222e-24
2518.70        6.64811e-24        5.98633e-24        7.30989e-24
2527.54        6.68278e-24        6.01785e-24        7.34772e-24
2536.41        6.71762e-24        6.04951e-24        7.38572e-24
2545.31        6.75260e-24        6.08132e-24        7.42388e-24
2554.24        6.78775e-24        6.11328e-24        7.46221e-24
2563.20        6.82304e-24        6.14538e-24        7.50071e-24
2572.20        6.85850e-24        6.17762e-24        7.53938e-24
2581.22        6.89411e-24        6.21002e-24        7.57821e-24
2590.28        6.92988e-24        6.24255e-24        7.61721e-24
2599.37        6.96581e-24        6.27524e-24        7.65638e-24
2608.49        7.00190e-24        6.30807e-24        7.69572e-24
2617.64        7.03815e-24        6.34106e-24        7.73523e-24
2626.83        7.07455e-24        6.37419e-24        7.77491e-24
2636.05        7.11112e-24        6.40747e-24        7.81476e-24
2645.30        7.14784e-24        6.44090e-24        7.85479e-24
2654.58        7.18473e-24        6.47448e-24        7.89498e-24
2663.89        7.22177e-24        6.50821e-24        7.93534e-24
2673.24        7.25898e-24        6.54209e-24        7.97588e-24
2682.62        7.29635e-24        6.57612e-24        8.01659e-24
2692.03        7.33389e-24        6.61030e-24        8.05747e-24
2701.48        7.37158e-24        6.64464e-24        8.09853e-24
2710.96        7.40944e-24        6.67913e-24        8.13975e-24
2720.47        7.44746e-24        6.71377e-24        8.18116e-24
2730.02        7.48565e-24        6.74856e-24        8.22274e-24
2739.60        7.52400e-24        6.78351e-24        8.26449e-24
2749.21        7.56252e-24        6.81862e-24        8.30642e-24
2758.86        7.60120e-24        6.85388e-24        8.34852e-24
2768.54        7.64004e-24        6.88929e-24        8.39080e-24
2778.25        7.67906e-24        6.92486e-24        8.43325e-24
2788.00        7.71824e-24        6.96059e-24        8.47589e-24
2797.78        7.75758e-24        6.99647e-24        8.51870e-24
2807.60        7.79709e-24        7.03251e-24        8.56168e-24
2817.45        7.83677e-24        7.06870e-24        8.60485e-24
2827.34        7.87662e-24        7.10506e-24        8.64819e-24
2837.26        7.91664e-24        7.14157e-24        8.69171e-24
2847.21        7.95682e-24        7.17824e-24        8.73541e-24
2857.21        7.99718e-24        7.21507e-24        8.77929e-24
2867.23        8.03770e-24        7.25206e-24        8.82335e-24
2877.29        8.07840e-24        7.28921e-24        8.86758e-24
2887.39        8.11926e-24        7.32652e-24        8.91200e-24
2897.52        8.16029e-24        7.36399e-24        8.95660e-24
2907.69        8.20150e-24        7.40162e-24        9.00138e-24
2917.89        8.24287e-24        7.43941e-24        9.04634e-24
2928.13        8.28442e-24        7.47736e-24        9.09148e-24
2938.40        8.32614e-24        7.51548e-24        9.13680e-24
2948.71        8.36803e-24        7.55376e-24        9.18231e-24
2959.06        8.41010e-24        7.59220e-24        9.22799e-24
2969.44        8.45233e-24        7.63080e-24        9.27386e-24
2979.86        8.49474e-24        7.66957e-24        9.31991e-24
2990.32        8.53732e-24        7.70850e-24        9.36615e-24
3000.81        8.58065e-24        7.74809e-24        9.41321e-24
3011.34        8.63106e-24        7.79380e-24        9.46831e-24
3021.91        8.68175e-24        7.83978e-24        9.52373e-24
3032.51        8.73274e-24        7.88602e-24        9.57946e-24
3043.15        8.78402e-24        7.93254e-24        9.63550e-24
3053.83        8.83559e-24        7.97932e-24        9.69187e-24
3064.55        8.88747e-24        8.02637e-24        9.74856e-24
3075.30        8.93963e-24        8.07369e-24        9.80558e-24
3086.09        8.99210e-24        8.12129e-24        9.86292e-24
3096.92        9.04487e-24        8.16916e-24        9.92059e-24
3107.79        9.09795e-24        8.21731e-24        9.97858e-24
3118.69        9.15132e-24        8.26574e-24        1.00369e-23
3129.64        9.20501e-24        8.31445e-24        1.00956e-23
3140.62        9.25900e-24        8.36344e-24        1.01546e-23
3151.64        9.31331e-24        8.41271e-24        1.02139e-23
3162.70        9.36792e-24        8.46227e-24        1.02736e-23
3173.79        9.42285e-24        8.51212e-24        1.03336e-23
3184.93        9.47809e-24        8.56225e-24        1.03939e-23
3196.11        9.53365e-24        8.61268e-24        1.04546e-23
3207.32        9.58953e-24        8.66339e-24        1.05157e-23
3218.58        9.64573e-24        8.71440e-24        1.05771e-23
3229.87        9.70226e-24        8.76571e-24        1.06388e-23
3241.20        9.75910e-24        8.81731e-24        1.07009e-23
3252.58        9.81628e-24        8.86921e-24        1.07633e-23
3263.99        9.87378e-24        8.92141e-24        1.08261e-23
3275.44        9.93161e-24        8.97391e-24        1.08893e-23
3286.93        9.98977e-24        9.02671e-24        1.09528e-23
3298.47        1.00483e-23        9.07982e-24        1.10167e-23
3310.04        1.01071e-23        9.13324e-24        1.10810e-23
3321.66        1.01663e-23        9.18696e-24        1.11456e-23
3333.31        1.02258e-23        9.24100e-24        1.12105e-23
3345.01        1.02856e-23        9.29534e-24        1.12759e-23
3356.75        1.03458e-23        9.35001e-24        1.13416e-23
3368.52        1.04063e-23        9.40498e-24        1.14077e-23
3380.34        1.04672e-23        9.46028e-24        1.14742e-23
3392.21        1.05285e-23        9.51589e-24        1.15410e-23
3404.11        1.05900e-23        9.57182e-24        1.16083e-23
3416.05        1.06520e-23        9.62808e-24        1.16759e-23
3428.04        1.07143e-23        9.68466e-24        1.17439e-23
3440.07        1.07769e-23        9.74157e-24        1.18122e-23
3452.14        1.08399e-23        9.79881e-24        1.18810e-23
3464.25        1.09033e-23        9.85637e-24        1.19502e-23
3476.41        1.09670e-23        9.91427e-24        1.20197e-23
3488.61        1.10311e-23        9.97250e-24        1.20897e-23
3500.85        1.10955e-23        1.00311e-23        1.21600e-23
3513.13        1.11604e-23        1.00900e-23        1.22308e-23
3525.46        1.12256e-23        1.01492e-23        1.23019e-23
3537.83        1.12911e-23        1.02088e-23        1.23734e-23
3550.25        1.13571e-23        1.02687e-23        1.24454e-23
3562.70        1.14234e-23        1.03290e-23        1.25178e-23
3575.20        1.14901e-23        1.03896e-23        1.25905e-23
3587.75        1.15571e-23        1.04506e-23        1.26637e-23
3600.34        1.16246e-23        1.05119e-23        1.27373e-23
3612.97        1.16924e-23        1.05736e-23        1.28113e-23
3625.65        1.17607e-23        1.06356e-23        1.28857e-23
3638.37        1.18293e-23        1.06980e-23        1.29606e-23
3651.14        1.18983e-23        1.07607e-23        1.30359e-23
3663.95        1.19677e-23        1.08238e-23        1.31116e-23
3676.81        1.20375e-23        1.08873e-23        1.31877e-23
3689.71        1.21077e-23        1.09511e-23        1.32642e-23
3702.65        1.21783e-23        1.10153e-23        1.33412e-23
3715.65        1.22493e-23        1.10799e-23        1.34187e-23
3728.69        1.23207e-23        1.11448e-23        1.34965e-23
3741.77        1.23925e-23        1.12102e-23        1.35748e-23
3754.90        1.24647e-23        1.12758e-23        1.36536e-23
3768.07        1.25373e-23        1.13419e-23        1.37327e-23
3781.30        1.26104e-23        1.14083e-23        1.38124e-23
3794.56        1.26838e-23        1.14751e-23        1.38925e-23
3807.88        1.27577e-23        1.15423e-23        1.39730e-23
3821.24        1.28320e-23        1.16099e-23        1.40540e-23
3834.65        1.29067e-23        1.16779e-23        1.41354e-23
3848.10        1.29818e-23        1.17463e-23        1.42173e-23
3861.61        1.30573e-23        1.18150e-23        1.42997e-23
3875.16        1.31333e-23        1.18842e-23        1.43825e-23
3888.76        1.32097e-23        1.19537e-23        1.44658e-23
3902.40        1.32866e-23        1.20236e-23        1.45495e-23
3916.09        1.33638e-23        1.20940e-23        1.46337e-23
3929.83        1.34416e-23        1.21647e-23        1.47184e-23
3943.62        1.35197e-23        1.22359e-23        1.48036e-23
3957.46        1.35983e-23        1.23074e-23        1.48892e-23
3971.35        1.36773e-23        1.23794e-23        1.49753e-23
3985.28        1.37568e-23        1.24517e-23        1.50619e-23
3999.27        1.38368e-23        1.25245e-23        1.51490e-23
4013.30        1.39145e-23        1.25951e-23        1.52338e-23
4027.38        1.39924e-23        1.26659e-23        1.53189e-23
4041.52        1.40708e-23        1.27371e-23        1.54044e-23
4055.70        1.41495e-23        1.28087e-23        1.54904e-23
4069.93        1.42287e-23        1.28807e-23        1.55768e-23
4084.21        1.43083e-23        1.29531e-23        1.56636e-23
4098.54        1.43884e-23        1.30258e-23        1.57509e-23
4112.92        1.44688e-23        1.30989e-23        1.58387e-23
4127.35        1.45497e-23        1.31724e-23        1.59270e-23
4141.84        1.46310e-23        1.32463e-23        1.60156e-23
4156.37        1.47127e-23        1.33206e-23        1.61048e-23
4170.95        1.47949e-23        1.33953e-23        1.61944e-23
4185.59        1.48774e-23        1.34704e-23        1.62845e-23
4200.28        1.49605e-23        1.35458e-23        1.63751e-23
4215.01        1.50439e-23        1.36217e-23        1.64661e-23
4229.81        1.51278e-23        1.36980e-23        1.65576e-23
4244.65        1.52121e-23        1.37747e-23        1.66496e-23
4259.54        1.52969e-23        1.38517e-23        1.67421e-23
4274.49        1.53821e-23        1.39292e-23        1.68350e-23
4289.49        1.54678e-23        1.40071e-23        1.69284e-23
4304.54        1.55539e-23        1.40854e-23        1.70223e-23
4319.64        1.56404e-23        1.41641e-23        1.71167e-23
4334.80        1.57274e-23        1.42433e-23        1.72116e-23
4350.01        1.58149e-23        1.43228e-23        1.73070e-23
4365.27        1.59028e-23        1.44028e-23        1.74029e-23
4380.59        1.59912e-23        1.44832e-23        1.74992e-23
4395.96        1.60800e-23        1.45640e-23        1.75961e-23
4411.39        1.61693e-23        1.46452e-23        1.76935e-23
4426.87        1.62591e-23        1.47269e-23        1.77913e-23
4442.40        1.63494e-23        1.48090e-23        1.78897e-23
4457.99        1.64401e-23        1.48915e-23        1.79886e-23
4473.63        1.65312e-23        1.49745e-23        1.80880e-23
4489.33        1.66229e-23        1.50579e-23        1.81879e-23
4505.08        1.67150e-23        1.51417e-23        1.82883e-23
4520.89        1.68076e-23        1.52260e-23        1.83893e-23
4536.75        1.69007e-23        1.53107e-23        1.84907e-23
4552.67        1.69943e-23        1.53958e-23        1.85927e-23
4568.65        1.70883e-23        1.54814e-23        1.86952e-23
4584.68        1.71828e-23        1.55675e-23        1.87982e-23
4600.77        1.72779e-23        1.56539e-23        1.89018e-23
4616.91        1.73734e-23        1.57409e-23        1.90059e-23
4633.11        1.74694e-23        1.58283e-23        1.91105e-23
4649.37        1.75659e-23        1.59161e-23        1.92157e-23
4665.68        1.76629e-23        1.60045e-23        1.93214e-23
4682.05        1.77604e-23        1.60932e-23        1.94276e-23
4698.48        1.78584e-23        1.61825e-23        1.95344e-23
4714.97        1.79570e-23        1.62721e-23        1.96418e-23
4731.51        1.80560e-23        1.63623e-23        1.97496e-23
4748.12        1.81555e-23        1.64529e-23        1.98581e-23
4764.78        1.82556e-23        1.65440e-23        1.99671e-23
4781.50        1.83561e-23        1.66356e-23        2.00766e-23
4798.27        1.84572e-23        1.67277e-23        2.01867e-23
4815.11        1.85588e-23        1.68202e-23        2.02974e-23
4832.01        1.86609e-23        1.69132e-23        2.04086e-23
4848.96        1.87635e-23        1.70067e-23        2.05204e-23
4865.98        1.88667e-23        1.71007e-23        2.06327e-23
4883.05        1.89704e-23        1.71951e-23        2.07457e-23
4900.18        1.90746e-23        1.72901e-23        2.08592e-23
4917.38        1.91794e-23        1.73855e-23        2.09732e-23
4934.63        1.92847e-23        1.74814e-23        2.10879e-23
4951.95        1.93905e-23        1.75778e-23        2.12031e-23
4969.32        1.94968e-23        1.76747e-23        2.13189e-23
4986.76        1.96038e-23        1.77722e-23        2.14353e-23
5004.26        1.97196e-23        1.78776e-23        2.15617e-23
5021.82        1.98627e-23        1.80072e-23        2.17183e-23
5039.44        2.00069e-23        1.81377e-23        2.18760e-23
5057.12        2.01521e-23        1.82693e-23        2.20349e-23
5074.87        2.02984e-23        1.84018e-23        2.21951e-23
5092.68        2.04459e-23        1.85354e-23        2.23564e-23
5110.55        2.05945e-23        1.86700e-23        2.25190e-23
5128.48        2.07442e-23        1.88055e-23        2.26828e-23
5146.47        2.08950e-23        1.89422e-23        2.28479e-23
5164.53        2.10470e-23        1.90798e-23        2.30142e-23
5182.65        2.12002e-23        1.92186e-23        2.31818e-23
5200.84        2.13545e-23        1.93583e-23        2.33507e-23
5219.09        2.15100e-23        1.94992e-23        2.35209e-23
5237.40        2.16667e-23        1.96411e-23        2.36923e-23
5255.78        2.18246e-23        1.97841e-23        2.38651e-23
5274.22        2.19837e-23        1.99282e-23        2.40392e-23
5292.73        2.21440e-23        2.00733e-23        2.42146e-23
5311.30        2.23055e-23        2.02196e-23        2.43914e-23
5329.94        2.24683e-23        2.03670e-23        2.45695e-23
5348.64        2.26323e-23        2.05156e-23        2.47490e-23
5367.41        2.27976e-23        2.06653e-23        2.49299e-23
5386.24        2.29641e-23        2.08161e-23        2.51121e-23
5405.14        2.31319e-23        2.09680e-23        2.52958e-23
5424.11        2.33010e-23        2.11212e-23        2.54808e-23
5443.14        2.34714e-23        2.12755e-23        2.56673e-23
5462.24        2.36431e-23        2.14310e-23        2.58552e-23
5481.41        2.38161e-23        2.15877e-23        2.60446e-23
5500.64        2.39905e-23        2.17456e-23        2.62354e-23
5519.94        2.41661e-23        2.19047e-23        2.64276e-23
5539.31        2.43432e-23        2.20650e-23        2.66214e-23
5558.75        2.45216e-23        2.22265e-23        2.68166e-23
5578.25        2.47013e-23        2.23893e-23        2.70134e-23
5597.83        2.48825e-23        2.25534e-23        2.72116e-23
5617.47        2.50650e-23        2.27187e-23        2.74114e-23
5637.18        2.52490e-23        2.28852e-23        2.76127e-23
5656.96        2.54344e-23        2.30531e-23        2.78156e-23
5676.81        2.56212e-23        2.32222e-23        2.80201e-23
5696.73        2.58094e-23        2.33927e-23        2.82261e-23
5716.72        2.59991e-23        2.35645e-23        2.84337e-23
5736.78        2.61902e-23        2.37376e-23        2.86429e-23
5756.91        2.63829e-23        2.39120e-23        2.88537e-23
5777.11        2.65770e-23        2.40878e-23        2.90662e-23
5797.38        2.67726e-23        2.42649e-23        2.92803e-23
5817.72        2.69697e-23        2.44434e-23        2.94960e-23
5838.14        2.71684e-23        2.46233e-23        2.97135e-23
5858.62        2.73685e-23        2.48045e-23        2.99326e-23
5879.18        2.75703e-23        2.49872e-23        3.01534e-23
5899.81        2.77736e-23        2.51713e-23        3.03759e-23
5920.51        2.79784e-23        2.53568e-23        3.06001e-23
5941.29        2.81849e-23        2.55437e-23        3.08261e-23
5962.14        2.83930e-23        2.57321e-23        3.10538e-23
5983.06        2.86026e-23        2.59219e-23        3.12833e-23
6004.05        2.88150e-23        2.61141e-23        3.15158e-23
6025.12        2.90334e-23        2.63115e-23        3.17553e-23
6046.26        2.92536e-23        2.65104e-23        3.19967e-23
6067.48        2.94755e-23        2.67110e-23        3.22400e-23
6088.77        2.96991e-23        2.69131e-23        3.24852e-23
6110.13        2.99246e-23        2.71168e-23        3.27324e-23
6131.57        3.01518e-23        2.73221e-23        3.29816e-23
6153.09        3.03809e-23        2.75291e-23        3.32328e-23
6174.68        3.06118e-23        2.77377e-23        3.34859e-23
6196.34        3.08445e-23        2.79479e-23        3.37411e-23
6218.09        3.10791e-23        2.81599e-23        3.39983e-23
6239.91        3.13156e-23        2.83735e-23        3.42576e-23
6261.80        3.15539e-23        2.85888e-23        3.45190e-23
6283.77        3.17942e-23        2.88059e-23        3.47825e-23
6305.82        3.20363e-23        2.90246e-23        3.50480e-23
6327.95        3.22804e-23        2.92451e-23        3.53157e-23
6350.15        3.25265e-23        2.94674e-23        3.55855e-23
6372.44        3.27745e-23        2.96915e-23        3.58575e-23
6394.80        3.30245e-23        2.99173e-23        3.61317e-23
6417.23        3.32765e-23        3.01449e-23        3.64081e-23
6439.75        3.35305e-23        3.03744e-23        3.66867e-23
6462.35        3.37866e-23        3.06057e-23        3.69675e-23
6485.02        3.40447e-23        3.08388e-23        3.72506e-23
6507.78        3.43049e-23        3.10738e-23        3.75360e-23
6530.62        3.45671e-23        3.13107e-23        3.78236e-23
6553.53        3.48315e-23        3.15494e-23        3.81136e-23
6576.53        3.50980e-23        3.17901e-23        3.84059e-23
6599.60        3.53666e-23        3.20327e-23        3.87006e-23
6622.76        3.56374e-23        3.22773e-23        3.89976e-23
6646.00        3.59104e-23        3.25238e-23        3.92970e-23
6669.32        3.61855e-23        3.27723e-23        3.95988e-23
6692.72        3.64629e-23        3.30227e-23        3.99031e-23
6716.21        3.67425e-23        3.32752e-23        4.02098e-23
6739.77        3.70243e-23        3.35297e-23        4.05189e-23
6763.42        3.73084e-23        3.37863e-23        4.08306e-23
6787.15        3.75948e-23        3.40449e-23        4.11448e-23
6810.97        3.78835e-23        3.43056e-23        4.14615e-23
6834.87        3.81746e-23        3.45684e-23        4.17808e-23
6858.85        3.84679e-23        3.48333e-23        4.21026e-23
6882.92        3.87637e-23        3.51003e-23        4.24271e-23
6907.07        3.90618e-23        3.53695e-23        4.27541e-23
6931.31        3.93623e-23        3.56408e-23        4.30839e-23
6955.63        3.96653e-23        3.59143e-23        4.34162e-23
6980.04        3.99707e-23        3.61900e-23        4.37513e-23
7004.53        4.02785e-23        3.64680e-23        4.40891e-23
7029.11        4.05889e-23        3.67481e-23        4.44296e-23
7053.77        4.09017e-23        3.70306e-23        4.47729e-23
7078.52        4.12171e-23        3.73153e-23        4.51189e-23
7103.36        4.15350e-23        3.76023e-23        4.54677e-23
7128.29        4.18555e-23        3.78916e-23        4.58194e-23
7153.30        4.21786e-23        3.81833e-23        4.61739e-23
7178.40        4.25043e-23        3.84773e-23        4.65313e-23
7203.59        4.28326e-23        3.87736e-23        4.68916e-23
7228.86        4.31636e-23        3.90724e-23        4.72548e-23
7254.23        4.34973e-23        3.93736e-23        4.76210e-23
7279.68        4.38336e-23        3.96772e-23        4.79901e-23
7305.23        4.41727e-23        3.99832e-23        4.83622e-23
7330.86        4.45145e-23        4.02917e-23        4.87373e-23
7356.58        4.48591e-23        4.06028e-23        4.91155e-23
7382.40        4.52065e-23        4.09163e-23        4.94967e-23
7408.30        4.55567e-23        4.12323e-23        4.98811e-23
7434.30        4.59097e-23        4.15510e-23        5.02685e-23
7460.38        4.62656e-23        4.18721e-23        5.06591e-23
7486.56        4.66244e-23        4.21959e-23        5.10529e-23
7512.83        4.69861e-23        4.25223e-23        5.14498e-23
7539.19        4.73507e-23        4.28514e-23        5.18500e-23
7565.65        4.77183e-23        4.31831e-23        5.22535e-23
7592.20        4.80888e-23        4.35174e-23        5.26602e-23
7618.84        4.84624e-23        4.38545e-23        5.30702e-23
7645.57        4.88389e-23        4.41943e-23        5.34835e-23
7672.40        4.92186e-23        4.45369e-23        5.39002e-23
7699.32        4.96013e-23        4.48822e-23        5.43203e-23
7726.34        4.99871e-23        4.52303e-23        5.47438e-23
7753.45        5.03760e-23        4.55812e-23        5.51708e-23
7780.65        5.07681e-23        4.59350e-23        5.56012e-23
7807.96        5.11634e-23        4.62916e-23        5.60351e-23
7835.35        5.15618e-23        4.66512e-23        5.64725e-23
7862.85        5.19636e-23        4.70136e-23        5.69135e-23
7890.44        5.23685e-23        4.73789e-23        5.73581e-23
7918.12        5.27768e-23        4.77473e-23        5.78063e-23
7945.91        5.31883e-23        4.81186e-23        5.82581e-23
7973.79        5.36032e-23        4.84928e-23        5.87136e-23
8001.77        5.40256e-23        4.88737e-23        5.91774e-23
8029.85        5.45121e-23        4.93110e-23        5.97132e-23
8058.02        5.50031e-23        4.97522e-23        6.02540e-23
8086.30        5.54985e-23        5.01974e-23        6.07996e-23
8114.67        5.59984e-23        5.06467e-23        6.13502e-23
8143.15        5.65029e-23        5.10999e-23        6.19059e-23
8171.72        5.70119e-23        5.15573e-23        6.24666e-23
8200.39        5.75256e-23        5.20188e-23        6.30324e-23
8229.17        5.80439e-23        5.24845e-23        6.36033e-23
8258.04        5.85670e-23        5.29544e-23        6.41795e-23
8287.02        5.90948e-23        5.34286e-23        6.47609e-23
8316.10        5.96274e-23        5.39071e-23        6.53477e-23
8345.28        6.01648e-23        5.43899e-23        6.59398e-23
8374.56        6.07072e-23        5.48770e-23        6.65373e-23
8403.95        6.12544e-23        5.53686e-23        6.71403e-23
8433.44        6.18067e-23        5.58647e-23        6.77487e-23
8463.03        6.23640e-23        5.63652e-23        6.83628e-23
8492.73        6.29264e-23        5.68703e-23        6.89825e-23
8522.53        6.34939e-23        5.73800e-23        6.96078e-23
8552.43        6.40666e-23        5.78943e-23        7.02389e-23
8582.44        6.46446e-23        5.84133e-23        7.08758e-23
8612.56        6.52278e-23        5.89371e-23        7.15185e-23
8642.78        6.58163e-23        5.94656e-23        7.21671e-23
8673.10        6.64102e-23        5.99989e-23        7.28216e-23
8703.54        6.70096e-23        6.05370e-23        7.34822e-23
8734.08        6.76145e-23        6.10801e-23        7.41488e-23
8764.72        6.82249e-23        6.16282e-23        7.48216e-23
8795.48        6.88408e-23        6.21812e-23        7.55005e-23
8826.34        6.94625e-23        6.27393e-23        7.61857e-23
8857.31        7.00898e-23        6.33025e-23        7.68772e-23
8888.39        7.07229e-23        6.38708e-23        7.75751e-23
8919.58        7.13618e-23        6.44443e-23        7.82794e-23
8950.88        7.20066e-23        6.50231e-23        7.89902e-23
8982.29        7.26574e-23        6.56072e-23        7.97075e-23
9013.81        7.33141e-23        6.61966e-23        8.04315e-23
9045.43        7.39768e-23        6.67915e-23        8.11621e-23
9077.17        7.46457e-23        6.73918e-23        8.18996e-23
9109.02        7.53207e-23        6.79976e-23        8.26438e-23
9140.99        7.60019e-23        6.86089e-23        8.33948e-23
9173.06        7.66894e-23        6.92259e-23        8.41528e-23
9205.25        7.73832e-23        6.98485e-23        8.49178e-23
9237.55        7.80833e-23        7.04768e-23        8.56899e-23
9269.96        7.87899e-23        7.11108e-23        8.64691e-23
9302.49        7.95030e-23        7.17507e-23        8.72554e-23
9335.13        8.02227e-23        7.23964e-23        8.80490e-23
9367.89        8.09489e-23        7.30480e-23        8.88499e-23
9400.76        8.16819e-23        7.37055e-23        8.96582e-23
9433.75        8.24215e-23        7.43691e-23        9.04739e-23
9466.85        8.31679e-23        7.50388e-23        9.12971e-23
9500.07        8.39212e-23        7.57145e-23        9.21279e-23
9533.40        8.46813e-23        7.63964e-23        9.29663e-23
9566.86        8.54485e-23        7.70846e-23        9.38124e-23
9600.43        8.62226e-23        7.77790e-23        9.46663e-23
9634.11        8.70039e-23        7.84797e-23        9.55280e-23
9667.92        8.77922e-23        7.91868e-23        9.63976e-23
9701.84        8.85878e-23        7.99004e-23        9.72752e-23
9735.89        8.93907e-23        8.06205e-23        9.81609e-23
9770.05        9.02009e-23        8.13471e-23        9.90547e-23
9804.33        9.10185e-23        8.20803e-23        9.99566e-23
9838.73        9.18435e-23        8.28202e-23        1.00867e-22
9873.26        9.26761e-23        8.35668e-23        1.01785e-22
9907.90        9.35162e-23        8.43202e-23        1.02712e-22
9942.67        9.43640e-23        8.50804e-23        1.03648e-22
9977.55        9.52196e-23        8.58476e-23        1.04592e-22


==> anc/zz_3fhl_constraints.txt <==
#DM constraints, zz, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        5.07744e-25        4.75174e-25        5.40314e-25
 91.32        5.06393e-25        4.73905e-25        5.38882e-25
 91.64        5.05090e-25        4.72680e-25        5.37499e-25
 91.96        5.03832e-25        4.71498e-25        5.36165e-25
 92.28        5.02618e-25        4.70358e-25        5.34878e-25
 92.61        5.01447e-25        4.69257e-25        5.33636e-25
 92.93        5.00318e-25        4.68196e-25        5.32440e-25
 93.26        4.99230e-25        4.67173e-25        5.31287e-25
 93.59        4.98182e-25        4.66188e-25        5.30176e-25
 93.91        4.97173e-25        4.65239e-25        5.29107e-25
 94.24        4.96201e-25        4.64325e-25        5.28077e-25
 94.57        4.95267e-25        4.63446e-25        5.27087e-25
 94.91        4.94368e-25        4.62600e-25        5.26136e-25
 95.24        4.93504e-25        4.61787e-25        5.25221e-25
 95.57        4.92675e-25        4.61006e-25        5.24343e-25
 95.91        4.91879e-25        4.60257e-25        5.23501e-25
 96.25        4.91115e-25        4.59538e-25        5.22693e-25
 96.58        4.90384e-25        4.58848e-25        5.21919e-25
 96.92        4.89683e-25        4.58188e-25        5.21178e-25
 97.26        4.89012e-25        4.57555e-25        5.20469e-25
 97.60        4.88371e-25        4.56951e-25        5.19791e-25
 97.95        4.87759e-25        4.56373e-25        5.19145e-25
 98.29        4.87175e-25        4.55822e-25        5.18528e-25
 98.63        4.86618e-25        4.55296e-25        5.17940e-25
 98.98        4.86088e-25        4.54796e-25        5.17381e-25
 99.33        4.85585e-25        4.54320e-25        5.16850e-25
 99.68        4.85107e-25        4.53868e-25        5.16345e-25
100.03        4.84653e-25        4.53439e-25        5.15868e-25
100.38        4.84225e-25        4.53033e-25        5.15417e-25
100.73        4.83820e-25        4.52649e-25        5.14990e-25
101.08        4.83438e-25        4.52287e-25        5.14589e-25
101.44        4.83079e-25        4.51947e-25        5.14212e-25
101.79        4.82743e-25        4.51627e-25        5.13858e-25
102.15        4.82428e-25        4.51327e-25        5.13528e-25
102.51        4.82134e-25        4.51047e-25        5.13220e-25
102.87        4.81861e-25        4.50787e-25        5.12934e-25
103.23        4.81608e-25        4.50545e-25        5.12670e-25
103.59        4.81374e-25        4.50322e-25        5.12426e-25
103.96        4.81160e-25        4.50117e-25        5.12204e-25
104.32        4.80965e-25        4.49930e-25        5.12001e-25
104.69        4.80789e-25        4.49759e-25        5.11818e-25
105.05        4.80630e-25        4.49606e-25        5.11654e-25
105.42        4.80488e-25        4.49469e-25        5.11508e-25
105.79        4.80364e-25        4.49347e-25        5.11381e-25
106.16        4.80257e-25        4.49242e-25        5.11271e-25
106.54        4.80165e-25        4.49151e-25        5.11179e-25
106.91        4.80090e-25        4.49076e-25        5.11104e-25
107.29        4.80030e-25        4.49015e-25        5.11045e-25
107.66        4.79985e-25        4.48968e-25        5.11003e-25
108.04        4.79955e-25        4.48934e-25        5.10976e-25
108.42        4.79940e-25        4.48915e-25        5.10964e-25
108.80        4.79938e-25        4.48908e-25        5.10968e-25
109.18        4.79950e-25        4.48914e-25        5.10986e-25
109.56        4.79975e-25        4.48932e-25        5.11018e-25
109.95        4.80013e-25        4.48963e-25        5.11063e-25
110.33        4.80064e-25        4.49005e-25        5.11123e-25
110.72        4.80127e-25        4.49059e-25        5.11195e-25
111.11        4.80202e-25        4.49124e-25        5.11280e-25
111.50        4.80288e-25        4.49199e-25        5.11377e-25
111.89        4.80386e-25        4.49286e-25        5.11486e-25
112.28        4.80495e-25        4.49382e-25        5.11607e-25
112.68        4.80614e-25        4.49488e-25        5.11740e-25
113.07        4.80743e-25        4.49604e-25        5.11883e-25
113.47        4.80883e-25        4.49729e-25        5.12037e-25
113.87        4.81032e-25        4.49863e-25        5.12201e-25
114.27        4.81191e-25        4.50006e-25        5.12375e-25
114.67        4.81358e-25        4.50158e-25        5.12559e-25
115.07        4.81535e-25        4.50317e-25        5.12752e-25
115.47        4.81720e-25        4.50485e-25        5.12954e-25
115.88        4.81913e-25        4.50660e-25        5.13165e-25
116.29        4.82114e-25        4.50842e-25        5.13385e-25
116.69        4.82322e-25        4.51032e-25        5.13612e-25
117.10        4.82538e-25        4.51228e-25        5.13847e-25
117.51        4.82760e-25        4.51431e-25        5.14090e-25
117.93        4.82990e-25        4.51640e-25        5.14340e-25
118.34        4.83226e-25        4.51855e-25        5.14597e-25
118.76        4.83468e-25        4.52076e-25        5.14860e-25
119.17        4.83716e-25        4.52302e-25        5.15130e-25
119.59        4.83969e-25        4.52534e-25        5.15405e-25
120.01        4.84228e-25        4.52770e-25        5.15686e-25
120.43        4.84492e-25        4.53011e-25        5.15973e-25
120.85        4.84762e-25        4.53258e-25        5.16266e-25
121.28        4.85037e-25        4.53509e-25        5.16565e-25
121.70        4.85318e-25        4.53767e-25        5.16870e-25
122.13        4.85606e-25        4.54030e-25        5.17181e-25
122.56        4.85900e-25        4.54299e-25        5.17500e-25
122.99        4.86201e-25        4.54575e-25        5.17827e-25
123.42        4.86509e-25        4.54857e-25        5.18161e-25
123.85        4.86825e-25        4.55146e-25        5.18503e-25
124.29        4.87148e-25        4.55443e-25        5.18853e-25
124.72        4.87480e-25        4.55748e-25        5.19212e-25
125.16        4.87820e-25        4.56060e-25        5.19581e-25
125.60        4.88169e-25        4.56380e-25        5.19958e-25
126.04        4.88527e-25        4.56709e-25        5.20346e-25
126.48        4.88895e-25        4.57047e-25        5.20743e-25
126.93        4.89272e-25        4.57394e-25        5.21151e-25
127.37        4.89660e-25        4.57750e-25        5.21569e-25
127.82        4.90057e-25        4.58116e-25        5.21999e-25
128.27        4.90465e-25        4.58491e-25        5.22440e-25
128.72        4.90885e-25        4.58877e-25        5.22892e-25
129.17        4.91315e-25        4.59274e-25        5.23357e-25
129.62        4.91757e-25        4.59681e-25        5.23833e-25
130.08        4.92211e-25        4.60099e-25        5.24323e-25
130.54        4.92677e-25        4.60528e-25        5.24826e-25
130.99        4.93155e-25        4.60969e-25        5.25341e-25
131.45        4.93644e-25        4.61420e-25        5.25868e-25
131.91        4.94145e-25        4.61883e-25        5.26408e-25
132.38        4.94658e-25        4.62355e-25        5.26960e-25
132.84        4.95181e-25        4.62838e-25        5.27524e-25
133.31        4.95715e-25        4.63331e-25        5.28099e-25
133.78        4.96260e-25        4.63834e-25        5.28685e-25
134.25        4.96814e-25        4.64346e-25        5.29283e-25
134.72        4.97380e-25        4.64868e-25        5.29891e-25
135.19        4.97955e-25        4.65399e-25        5.30510e-25
135.66        4.98539e-25        4.65939e-25        5.31139e-25
136.14        4.99134e-25        4.66488e-25        5.31779e-25
136.62        4.99737e-25        4.67046e-25        5.32428e-25
137.10        5.00350e-25        4.67612e-25        5.33087e-25
137.58        5.00971e-25        4.68187e-25        5.33756e-25
138.06        5.01602e-25        4.68769e-25        5.34434e-25
138.54        5.02240e-25        4.69360e-25        5.35121e-25
139.03        5.02887e-25        4.69958e-25        5.35817e-25
139.52        5.03542e-25        4.70563e-25        5.36521e-25
140.01        5.04205e-25        4.71176e-25        5.37234e-25
140.50        5.04876e-25        4.71796e-25        5.37955e-25
140.99        5.05554e-25        4.72424e-25        5.38685e-25
141.49        5.06241e-25        4.73058e-25        5.39423e-25
141.98        5.06935e-25        4.73700e-25        5.40169e-25
142.48        5.07637e-25        4.74350e-25        5.40925e-25
142.98        5.08348e-25        4.75008e-25        5.41689e-25
143.48        5.09067e-25        4.75673e-25        5.42462e-25
143.99        5.09795e-25        4.76346e-25        5.43244e-25
144.49        5.10532e-25        4.77027e-25        5.44036e-25
145.00        5.11277e-25        4.77717e-25        5.44837e-25
145.51        5.12031e-25        4.78414e-25        5.45647e-25
146.02        5.12794e-25        4.79121e-25        5.46468e-25
146.53        5.13567e-25        4.79835e-25        5.47298e-25
147.05        5.14348e-25        4.80559e-25        5.48138e-25
147.56        5.15140e-25        4.81291e-25        5.48988e-25
148.08        5.15940e-25        4.82032e-25        5.49849e-25
148.60        5.16751e-25        4.82783e-25        5.50720e-25
149.12        5.17572e-25        4.83542e-25        5.51601e-25
149.64        5.18402e-25        4.84311e-25        5.52493e-25
150.17        5.19208e-25        4.85058e-25        5.53359e-25
150.70        5.19950e-25        4.85746e-25        5.54154e-25
151.22        5.20701e-25        4.86443e-25        5.54959e-25
151.75        5.21462e-25        4.87149e-25        5.55774e-25
152.29        5.22231e-25        4.87864e-25        5.56599e-25
152.82        5.23010e-25        4.88586e-25        5.57434e-25
153.36        5.23798e-25        4.89318e-25        5.58278e-25
153.90        5.24594e-25        4.90057e-25        5.59131e-25
154.44        5.25399e-25        4.90804e-25        5.59994e-25
154.98        5.26212e-25        4.91559e-25        5.60866e-25
155.52        5.27034e-25        4.92322e-25        5.61746e-25
156.07        5.27864e-25        4.93093e-25        5.62635e-25
156.62        5.28702e-25        4.93871e-25        5.63533e-25
157.16        5.29548e-25        4.94656e-25        5.64440e-25
157.72        5.30401e-25        4.95448e-25        5.65354e-25
158.27        5.31263e-25        4.96248e-25        5.66277e-25
158.82        5.32131e-25        4.97055e-25        5.67208e-25
159.38        5.33007e-25        4.97868e-25        5.68147e-25
159.94        5.33890e-25        4.98688e-25        5.69093e-25
160.50        5.34781e-25        4.99514e-25        5.70047e-25
161.07        5.35678e-25        5.00348e-25        5.71008e-25
161.63        5.36582e-25        5.01187e-25        5.71977e-25
162.20        5.37494e-25        5.02034e-25        5.72954e-25
162.77        5.38412e-25        5.02887e-25        5.73938e-25
163.34        5.39338e-25        5.03747e-25        5.74930e-25
163.91        5.40272e-25        5.04613e-25        5.75930e-25
164.49        5.41212e-25        5.05487e-25        5.76938e-25
165.06        5.42160e-25        5.06367e-25        5.77954e-25
165.64        5.43116e-25        5.07254e-25        5.78977e-25
166.22        5.44079e-25        5.08148e-25        5.80009e-25
166.81        5.45049e-25        5.09049e-25        5.81049e-25
167.39        5.46027e-25        5.09957e-25        5.82097e-25
167.98        5.47013e-25        5.10873e-25        5.83153e-25
168.57        5.48006e-25        5.11795e-25        5.84217e-25
169.16        5.49007e-25        5.12725e-25        5.85289e-25
169.75        5.50016e-25        5.13662e-25        5.86370e-25
170.35        5.51033e-25        5.14606e-25        5.87460e-25
170.95        5.52057e-25        5.15557e-25        5.88557e-25
171.55        5.53090e-25        5.16516e-25        5.89664e-25
172.15        5.54131e-25        5.17483e-25        5.90779e-25
172.75        5.55179e-25        5.18457e-25        5.91902e-25
173.36        5.56236e-25        5.19438e-25        5.93034e-25
173.97        5.57301e-25        5.20427e-25        5.94176e-25
174.58        5.58375e-25        5.21424e-25        5.95325e-25
175.19        5.59456e-25        5.22429e-25        5.96484e-25
175.81        5.60547e-25        5.23441e-25        5.97652e-25
176.42        5.61645e-25        5.24461e-25        5.98829e-25
177.04        5.62752e-25        5.25489e-25        6.00015e-25
177.66        5.63868e-25        5.26525e-25        6.01210e-25
178.29        5.64992e-25        5.27569e-25        6.02415e-25
178.91        5.66125e-25        5.28622e-25        6.03629e-25
179.54        5.67267e-25        5.29682e-25        6.04852e-25
180.17        5.68418e-25        5.30751e-25        6.06085e-25
180.80        5.69577e-25        5.31828e-25        6.07327e-25
181.44        5.70746e-25        5.32913e-25        6.08579e-25
182.07        5.71923e-25        5.34007e-25        6.09840e-25
182.71        5.73110e-25        5.35108e-25        6.11111e-25
183.35        5.74305e-25        5.36218e-25        6.12392e-25
184.00        5.75509e-25        5.37337e-25        6.13682e-25
184.64        5.76722e-25        5.38463e-25        6.14981e-25
185.29        5.77944e-25        5.39598e-25        6.16290e-25
185.94        5.79175e-25        5.40741e-25        6.17609e-25
186.59        5.80414e-25        5.41892e-25        6.18937e-25
187.25        5.81663e-25        5.43052e-25        6.20274e-25
187.90        5.82920e-25        5.44220e-25        6.21621e-25
188.56        5.84187e-25        5.45396e-25        6.22978e-25
189.23        5.85462e-25        5.46580e-25        6.24344e-25
189.89        5.86746e-25        5.47772e-25        6.25719e-25
190.56        5.88039e-25        5.48973e-25        6.27104e-25
191.22        5.89341e-25        5.50182e-25        6.28499e-25
191.90        5.90651e-25        5.51399e-25        6.29903e-25
192.57        5.91971e-25        5.52625e-25        6.31317e-25
193.24        5.93299e-25        5.53858e-25        6.32740e-25
193.92        5.94636e-25        5.55100e-25        6.34172e-25
194.60        5.95982e-25        5.56350e-25        6.35615e-25
195.29        5.97337e-25        5.57609e-25        6.37066e-25
195.97        5.98701e-25        5.58875e-25        6.38527e-25
196.66        6.00074e-25        5.60150e-25        6.39998e-25
197.35        6.01456e-25        5.61433e-25        6.41478e-25
198.04        6.02846e-25        5.62725e-25        6.42968e-25
198.74        6.04246e-25        5.64024e-25        6.44467e-25
199.43        6.05654e-25        5.65332e-25        6.45976e-25
200.13        6.07056e-25        5.66634e-25        6.47478e-25
200.84        6.08402e-25        5.67887e-25        6.48917e-25
201.54        6.09757e-25        5.69147e-25        6.50366e-25
202.25        6.11119e-25        5.70415e-25        6.51824e-25
202.96        6.12491e-25        5.71691e-25        6.53290e-25
203.67        6.13870e-25        5.72975e-25        6.54766e-25
204.38        6.15258e-25        5.74266e-25        6.56250e-25
205.10        6.16655e-25        5.75565e-25        6.57744e-25
205.82        6.18060e-25        5.76872e-25        6.59247e-25
206.54        6.19473e-25        5.78188e-25        6.60759e-25
207.27        6.20895e-25        5.79511e-25        6.62280e-25
208.00        6.22326e-25        5.80842e-25        6.63810e-25
208.73        6.23765e-25        5.82181e-25        6.65350e-25
209.46        6.25213e-25        5.83528e-25        6.66898e-25
210.19        6.26670e-25        5.84883e-25        6.68456e-25
210.93        6.28135e-25        5.86246e-25        6.70024e-25
211.67        6.29609e-25        5.87618e-25        6.71600e-25
212.41        6.31092e-25        5.88998e-25        6.73187e-25
213.16        6.32584e-25        5.90385e-25        6.74782e-25
213.91        6.34084e-25        5.91781e-25        6.76387e-25
214.66        6.35594e-25        5.93186e-25        6.78002e-25
215.41        6.37112e-25        5.94598e-25        6.79626e-25
216.17        6.38640e-25        5.96019e-25        6.81260e-25
216.92        6.40176e-25        5.97449e-25        6.82903e-25
217.69        6.41721e-25        5.98886e-25        6.84556e-25
218.45        6.43276e-25        6.00333e-25        6.86219e-25
219.22        6.44840e-25        6.01787e-25        6.87892e-25
219.99        6.46412e-25        6.03250e-25        6.89574e-25
220.76        6.47994e-25        6.04722e-25        6.91267e-25
221.53        6.49586e-25        6.06203e-25        6.92969e-25
222.31        6.51186e-25        6.07691e-25        6.94681e-25
223.09        6.52796e-25        6.09189e-25        6.96403e-25
223.87        6.54415e-25        6.10695e-25        6.98135e-25
224.66        6.56043e-25        6.12210e-25        6.99877e-25
225.45        6.57681e-25        6.13733e-25        7.01628e-25
226.24        6.59327e-25        6.15265e-25        7.03390e-25
227.03        6.60983e-25        6.16805e-25        7.05161e-25
227.83        6.62649e-25        6.18355e-25        7.06943e-25
228.63        6.64323e-25        6.19912e-25        7.08735e-25
229.43        6.66007e-25        6.21479e-25        7.10536e-25
230.23        6.67701e-25        6.23054e-25        7.12348e-25
231.04        6.69403e-25        6.24638e-25        7.14169e-25
231.85        6.71116e-25        6.26230e-25        7.16001e-25
232.67        6.72837e-25        6.27832e-25        7.17842e-25
233.48        6.74568e-25        6.29441e-25        7.19694e-25
234.30        6.76308e-25        6.31060e-25        7.21556e-25
235.12        6.78057e-25        6.32687e-25        7.23427e-25
235.95        6.79816e-25        6.34324e-25        7.25309e-25
236.78        6.81585e-25        6.35968e-25        7.27201e-25
237.61        6.83363e-25        6.37622e-25        7.29103e-25
238.44        6.85150e-25        6.39284e-25        7.31016e-25
239.28        6.86947e-25        6.40956e-25        7.32938e-25
240.12        6.88753e-25        6.42636e-25        7.34870e-25
240.96        6.90569e-25        6.44324e-25        7.36813e-25
241.81        6.92394e-25        6.46022e-25        7.38766e-25
242.65        6.94229e-25        6.47729e-25        7.40730e-25
243.51        6.96074e-25        6.49445e-25        7.42703e-25
244.36        6.97929e-25        6.51170e-25        7.44688e-25
245.22        6.99794e-25        6.52904e-25        7.46683e-25
246.08        7.01669e-25        6.54648e-25        7.48689e-25
246.94        7.03554e-25        6.56401e-25        7.50707e-25
247.81        7.05450e-25        6.58164e-25        7.52735e-25
248.68        7.07356e-25        6.59937e-25        7.54774e-25
249.55        7.09272e-25        6.61720e-25        7.56825e-25
250.43        7.11200e-25        6.63512e-25        7.58888e-25
251.30        7.13138e-25        6.65315e-25        7.60962e-25
252.19        7.15087e-25        6.67127e-25        7.63047e-25
253.07        7.17048e-25        6.68950e-25        7.65145e-25
253.96        7.19019e-25        6.70784e-25        7.67255e-25
254.85        7.21002e-25        6.72628e-25        7.69376e-25
255.75        7.22996e-25        6.74482e-25        7.71511e-25
256.64        7.25002e-25        6.76348e-25        7.73657e-25
257.54        7.27020e-25        6.78224e-25        7.75816e-25
258.45        7.29050e-25        6.80111e-25        7.77988e-25
259.35        7.31091e-25        6.82010e-25        7.80173e-25
260.26        7.33145e-25        6.83920e-25        7.82370e-25
261.18        7.35211e-25        6.85841e-25        7.84581e-25
262.09        7.37289e-25        6.87773e-25        7.86805e-25
263.01        7.39379e-25        6.89717e-25        7.89042e-25
263.94        7.41482e-25        6.91672e-25        7.91292e-25
264.86        7.43597e-25        6.93638e-25        7.93555e-25
265.79        7.45724e-25        6.95616e-25        7.95831e-25
266.72        7.47863e-25        6.97605e-25        7.98120e-25
267.66        7.50014e-25        6.99606e-25        8.00423e-25
268.60        7.52178e-25        7.01617e-25        8.02738e-25
269.54        7.54353e-25        7.03640e-25        8.05066e-25
270.49        7.56541e-25        7.05674e-25        8.07408e-25
271.44        7.58741e-25        7.07720e-25        8.09762e-25
272.39        7.60953e-25        7.09777e-25        8.12130e-25
273.34        7.63178e-25        7.11845e-25        8.14510e-25
274.30        7.65414e-25        7.13924e-25        8.16904e-25
275.27        7.67662e-25        7.16015e-25        8.19310e-25
276.23        7.69923e-25        7.18116e-25        8.21730e-25
277.20        7.72196e-25        7.20229e-25        8.24162e-25
278.17        7.74480e-25        7.22353e-25        8.26607e-25
279.15        7.76777e-25        7.24489e-25        8.29066e-25
280.13        7.79086e-25        7.26635e-25        8.31537e-25
281.11        7.81407e-25        7.28793e-25        8.34021e-25
282.10        7.83740e-25        7.30962e-25        8.36518e-25
283.09        7.86085e-25        7.33142e-25        8.39028e-25
284.08        7.88443e-25        7.35334e-25        8.41552e-25
285.08        7.90813e-25        7.37537e-25        8.44089e-25
286.08        7.93196e-25        7.39753e-25        8.46639e-25
287.08        7.95592e-25        7.41980e-25        8.49204e-25
288.09        7.98000e-25        7.44219e-25        8.51782e-25
289.10        8.00422e-25        7.46470e-25        8.54374e-25
290.12        8.02857e-25        7.48733e-25        8.56980e-25
291.13        8.05305e-25        7.51009e-25        8.59601e-25
292.16        8.07766e-25        7.53297e-25        8.62236e-25
293.18        8.10241e-25        7.55597e-25        8.64885e-25
294.21        8.12730e-25        7.57911e-25        8.67549e-25
295.24        8.15232e-25        7.60237e-25        8.70228e-25
296.28        8.17749e-25        7.62576e-25        8.72922e-25
297.32        8.20279e-25        7.64928e-25        8.75631e-25
298.36        8.22824e-25        7.67293e-25        8.78355e-25
299.41        8.25383e-25        7.69672e-25        8.81095e-25
300.46        8.27924e-25        7.72035e-25        8.83814e-25
301.51        8.30436e-25        7.74373e-25        8.86500e-25
302.57        8.32962e-25        7.76723e-25        8.89201e-25
303.63        8.35502e-25        7.79087e-25        8.91917e-25
304.70        8.38056e-25        7.81463e-25        8.94648e-25
305.77        8.40623e-25        7.83852e-25        8.97393e-25
306.84        8.43203e-25        7.86253e-25        9.00153e-25
307.92        8.45797e-25        7.88667e-25        9.02927e-25
309.00        8.48404e-25        7.91093e-25        9.05715e-25
310.08        8.51025e-25        7.93532e-25        9.08518e-25
311.17        8.53658e-25        7.95982e-25        9.11334e-25
312.26        8.56305e-25        7.98445e-25        9.14165e-25
313.36        8.58965e-25        8.00920e-25        9.17009e-25
314.46        8.61637e-25        8.03407e-25        9.19868e-25
315.56        8.64323e-25        8.05906e-25        9.22740e-25
316.67        8.67021e-25        8.08416e-25        9.25625e-25
317.78        8.69731e-25        8.10938e-25        9.28524e-25
318.89        8.72454e-25        8.13472e-25        9.31436e-25
320.01        8.75189e-25        8.16017e-25        9.34362e-25
321.14        8.77937e-25        8.18573e-25        9.37301e-25
322.26        8.80697e-25        8.21141e-25        9.40252e-25
323.39        8.83468e-25        8.23720e-25        9.43217e-25
324.53        8.86252e-25        8.26310e-25        9.46194e-25
325.67        8.89047e-25        8.28911e-25        9.49184e-25
326.81        8.91854e-25        8.31522e-25        9.52186e-25
327.96        8.94673e-25        8.34145e-25        9.55201e-25
329.11        8.97503e-25        8.36778e-25        9.58228e-25
330.26        9.00344e-25        8.39421e-25        9.61267e-25
331.42        9.03196e-25        8.42075e-25        9.64318e-25
332.58        9.06060e-25        8.44739e-25        9.67381e-25
333.75        9.08935e-25        8.47414e-25        9.70457e-25
334.92        9.11823e-25        8.50100e-25        9.73545e-25
336.10        9.14723e-25        8.52798e-25        9.76647e-25
337.28        9.17635e-25        8.55507e-25        9.79762e-25
338.46        9.20560e-25        8.58228e-25        9.82891e-25
339.65        9.23498e-25        8.60962e-25        9.86034e-25
340.84        9.26449e-25        8.63707e-25        9.89191e-25
342.03        9.29414e-25        8.66466e-25        9.92363e-25
343.23        9.32393e-25        8.69237e-25        9.95550e-25
344.44        9.35387e-25        8.72021e-25        9.98752e-25
345.65        9.38395e-25        8.74819e-25        1.00197e-24
346.86        9.41417e-25        8.77631e-25        1.00520e-24
348.08        9.44455e-25        8.80457e-25        1.00845e-24
349.30        9.47508e-25        8.83297e-25        1.01172e-24
350.52        9.50578e-25        8.86152e-25        1.01500e-24
351.75        9.53663e-25        8.89022e-25        1.01830e-24
352.99        9.56765e-25        8.91907e-25        1.02162e-24
354.23        9.59883e-25        8.94808e-25        1.02496e-24
355.47        9.63019e-25        8.97725e-25        1.02831e-24
356.72        9.66172e-25        9.00658e-25        1.03169e-24
357.97        9.69343e-25        9.03607e-25        1.03508e-24
359.23        9.72533e-25        9.06574e-25        1.03849e-24
360.49        9.75741e-25        9.09558e-25        1.04192e-24
361.75        9.78967e-25        9.12559e-25        1.04538e-24
363.02        9.82213e-25        9.15578e-25        1.04885e-24
364.29        9.85477e-25        9.18614e-25        1.05234e-24
365.57        9.88760e-25        9.21667e-25        1.05585e-24
366.86        9.92062e-25        9.24739e-25        1.05939e-24
368.14        9.95383e-25        9.27827e-25        1.06294e-24
369.43        9.98722e-25        9.30933e-25        1.06651e-24
370.73        1.00208e-24        9.34056e-25        1.07011e-24
372.03        1.00546e-24        9.37197e-25        1.07372e-24
373.34        1.00885e-24        9.40355e-25        1.07735e-24
374.65        1.01227e-24        9.43531e-25        1.08100e-24
375.96        1.01570e-24        9.46723e-25        1.08468e-24
377.28        1.01915e-24        9.49933e-25        1.08837e-24
378.60        1.02262e-24        9.53161e-25        1.09208e-24
379.93        1.02611e-24        9.56405e-25        1.09582e-24
381.27        1.02962e-24        9.59667e-25        1.09957e-24
382.60        1.03314e-24        9.62946e-25        1.10334e-24
383.95        1.03669e-24        9.66243e-25        1.10714e-24
385.29        1.04025e-24        9.69556e-25        1.11095e-24
386.65        1.04383e-24        9.72887e-25        1.11478e-24
388.00        1.04743e-24        9.76234e-25        1.11863e-24
389.36        1.05105e-24        9.79599e-25        1.12250e-24
390.73        1.05469e-24        9.82981e-25        1.12640e-24
392.10        1.05834e-24        9.86379e-25        1.13031e-24
393.48        1.06202e-24        9.89795e-25        1.13424e-24
394.86        1.06571e-24        9.93227e-25        1.13819e-24
396.24        1.06942e-24        9.96677e-25        1.14216e-24
397.63        1.07314e-24        1.00014e-24        1.14615e-24
399.03        1.07689e-24        1.00363e-24        1.15015e-24
400.43        1.08063e-24        1.00711e-24        1.15416e-24
401.83        1.08435e-24        1.01056e-24        1.15813e-24
403.24        1.08808e-24        1.01404e-24        1.16212e-24
404.66        1.09183e-24        1.01753e-24        1.16613e-24
406.08        1.09560e-24        1.02103e-24        1.17016e-24
407.50        1.09938e-24        1.02456e-24        1.17421e-24
408.93        1.10319e-24        1.02810e-24        1.17828e-24
410.37        1.10701e-24        1.03165e-24        1.18236e-24
411.81        1.11085e-24        1.03522e-24        1.18647e-24
413.25        1.11470e-24        1.03881e-24        1.19060e-24
414.70        1.11858e-24        1.04242e-24        1.19474e-24
416.16        1.12247e-24        1.04604e-24        1.19890e-24
417.62        1.12638e-24        1.04968e-24        1.20309e-24
419.08        1.13031e-24        1.05334e-24        1.20729e-24
420.56        1.13426e-24        1.05701e-24        1.21151e-24
422.03        1.13823e-24        1.06070e-24        1.21576e-24
423.51        1.14222e-24        1.06441e-24        1.22002e-24
425.00        1.14622e-24        1.06814e-24        1.22430e-24
426.49        1.15025e-24        1.07188e-24        1.22861e-24
427.99        1.15429e-24        1.07565e-24        1.23293e-24
429.49        1.15835e-24        1.07943e-24        1.23728e-24
430.99        1.16243e-24        1.08322e-24        1.24164e-24
432.51        1.16653e-24        1.08704e-24        1.24603e-24
434.02        1.17065e-24        1.09087e-24        1.25044e-24
435.55        1.17479e-24        1.09473e-24        1.25486e-24
437.08        1.17895e-24        1.09860e-24        1.25931e-24
438.61        1.18313e-24        1.10249e-24        1.26378e-24
440.15        1.18733e-24        1.10639e-24        1.26828e-24
441.69        1.19155e-24        1.11032e-24        1.27279e-24
443.24        1.19579e-24        1.11426e-24        1.27732e-24
444.80        1.20005e-24        1.11823e-24        1.28188e-24
446.36        1.20434e-24        1.12221e-24        1.28646e-24
447.93        1.20864e-24        1.12621e-24        1.29106e-24
449.50        1.21296e-24        1.13023e-24        1.29568e-24
451.07        1.21730e-24        1.13427e-24        1.30033e-24
452.66        1.22166e-24        1.13833e-24        1.30500e-24
454.25        1.22605e-24        1.14241e-24        1.30969e-24
455.84        1.23046e-24        1.14651e-24        1.31440e-24
457.44        1.23488e-24        1.15063e-24        1.31914e-24
459.04        1.23933e-24        1.15477e-24        1.32389e-24
460.65        1.24380e-24        1.15893e-24        1.32868e-24
462.27        1.24830e-24        1.16311e-24        1.33348e-24
463.89        1.25281e-24        1.16731e-24        1.33832e-24
465.52        1.25735e-24        1.17153e-24        1.34317e-24
467.15        1.26191e-24        1.17578e-24        1.34805e-24
468.79        1.26650e-24        1.18004e-24        1.35296e-24
470.44        1.27111e-24        1.18433e-24        1.35789e-24
472.09        1.27574e-24        1.18864e-24        1.36284e-24
473.75        1.28040e-24        1.19297e-24        1.36782e-24
475.41        1.28508e-24        1.19732e-24        1.37283e-24
477.08        1.28978e-24        1.20170e-24        1.37786e-24
478.75        1.29451e-24        1.20610e-24        1.38292e-24
480.43        1.29926e-24        1.21052e-24        1.38801e-24
482.12        1.30404e-24        1.21497e-24        1.39312e-24
483.81        1.30885e-24        1.21944e-24        1.39826e-24
485.51        1.31368e-24        1.22393e-24        1.40343e-24
487.21        1.31853e-24        1.22845e-24        1.40862e-24
488.92        1.32342e-24        1.23299e-24        1.41385e-24
490.63        1.32833e-24        1.23755e-24        1.41910e-24
492.36        1.33326e-24        1.24215e-24        1.42438e-24
494.08        1.33823e-24        1.24676e-24        1.42969e-24
495.82        1.34322e-24        1.25140e-24        1.43503e-24
497.56        1.34824e-24        1.25607e-24        1.44040e-24
499.30        1.35328e-24        1.26077e-24        1.44580e-24
501.05        1.35832e-24        1.26546e-24        1.45119e-24
502.81        1.36337e-24        1.27015e-24        1.45658e-24
504.58        1.36844e-24        1.27487e-24        1.46200e-24
506.35        1.37354e-24        1.27962e-24        1.46746e-24
508.12        1.37866e-24        1.28439e-24        1.47294e-24
509.91        1.38382e-24        1.28918e-24        1.47845e-24
511.70        1.38900e-24        1.29401e-24        1.48399e-24
513.49        1.39421e-24        1.29885e-24        1.48956e-24
515.29        1.39945e-24        1.30373e-24        1.49516e-24
517.10        1.40471e-24        1.30862e-24        1.50079e-24
518.92        1.41000e-24        1.31355e-24        1.50645e-24
520.74        1.41531e-24        1.31849e-24        1.51213e-24
522.56        1.42066e-24        1.32347e-24        1.51785e-24
524.40        1.42603e-24        1.32846e-24        1.52359e-24
526.24        1.43142e-24        1.33348e-24        1.52936e-24
528.09        1.43684e-24        1.33853e-24        1.53516e-24
529.94        1.44229e-24        1.34360e-24        1.54098e-24
531.80        1.44776e-24        1.34869e-24        1.54684e-24
533.66        1.45326e-24        1.35381e-24        1.55272e-24
535.54        1.45878e-24        1.35895e-24        1.55862e-24
537.42        1.46433e-24        1.36411e-24        1.56456e-24
539.30        1.46991e-24        1.36930e-24        1.57052e-24
541.19        1.47551e-24        1.37450e-24        1.57651e-24
543.09        1.48113e-24        1.37974e-24        1.58252e-24
545.00        1.48677e-24        1.38499e-24        1.58856e-24
546.91        1.49245e-24        1.39027e-24        1.59462e-24
548.83        1.49814e-24        1.39557e-24        1.60071e-24
550.76        1.50386e-24        1.40089e-24        1.60683e-24
552.69        1.50960e-24        1.40623e-24        1.61297e-24
554.63        1.51537e-24        1.41160e-24        1.61914e-24
556.57        1.52116e-24        1.41698e-24        1.62533e-24
558.53        1.52697e-24        1.42239e-24        1.63155e-24
560.49        1.53281e-24        1.42783e-24        1.63780e-24
562.45        1.53868e-24        1.43328e-24        1.64407e-24
564.43        1.54457e-24        1.43877e-24        1.65037e-24
566.41        1.55049e-24        1.44427e-24        1.65670e-24
568.39        1.55643e-24        1.44980e-24        1.66306e-24
570.39        1.56240e-24        1.45536e-24        1.66944e-24
572.39        1.56840e-24        1.46094e-24        1.67586e-24
574.40        1.57443e-24        1.46655e-24        1.68231e-24
576.41        1.58048e-24        1.47218e-24        1.68878e-24
578.44        1.58657e-24        1.47784e-24        1.69529e-24
580.47        1.59268e-24        1.48353e-24        1.70183e-24
582.50        1.59882e-24        1.48924e-24        1.70840e-24
584.55        1.60500e-24        1.49499e-24        1.71500e-24
586.60        1.61120e-24        1.50076e-24        1.72164e-24
588.66        1.61744e-24        1.50656e-24        1.72831e-24
590.72        1.62371e-24        1.51239e-24        1.73502e-24
592.80        1.63001e-24        1.51826e-24        1.74175e-24
594.88        1.63634e-24        1.52415e-24        1.74853e-24
596.96        1.64271e-24        1.53007e-24        1.75534e-24
599.06        1.64911e-24        1.53603e-24        1.76219e-24
601.16        1.65550e-24        1.54198e-24        1.76903e-24
603.27        1.66191e-24        1.54794e-24        1.77588e-24
605.39        1.66835e-24        1.55393e-24        1.78276e-24
607.51        1.67482e-24        1.55996e-24        1.78968e-24
609.64        1.68132e-24        1.56601e-24        1.79663e-24
611.78        1.68786e-24        1.57210e-24        1.80363e-24
613.93        1.69444e-24        1.57822e-24        1.81066e-24
616.08        1.70105e-24        1.58437e-24        1.81772e-24
618.24        1.70769e-24        1.59056e-24        1.82483e-24
620.41        1.71437e-24        1.59677e-24        1.83197e-24
622.59        1.72109e-24        1.60302e-24        1.83915e-24
624.77        1.72784e-24        1.60931e-24        1.84637e-24
626.97        1.73462e-24        1.61562e-24        1.85362e-24
629.17        1.74144e-24        1.62197e-24        1.86091e-24
631.37        1.74830e-24        1.62835e-24        1.86824e-24
633.59        1.75519e-24        1.63476e-24        1.87561e-24
635.81        1.76211e-24        1.64121e-24        1.88302e-24
638.04        1.76907e-24        1.64769e-24        1.89046e-24
640.28        1.77607e-24        1.65420e-24        1.89794e-24
642.53        1.78310e-24        1.66075e-24        1.90546e-24
644.78        1.79017e-24        1.66733e-24        1.91302e-24
647.05        1.79728e-24        1.67394e-24        1.92062e-24
649.32        1.80442e-24        1.68058e-24        1.92825e-24
651.60        1.81159e-24        1.68726e-24        1.93593e-24
653.88        1.81881e-24        1.69398e-24        1.94364e-24
656.18        1.82606e-24        1.70072e-24        1.95139e-24
658.48        1.83334e-24        1.70750e-24        1.95918e-24
660.79        1.84066e-24        1.71432e-24        1.96701e-24
663.11        1.84802e-24        1.72117e-24        1.97488e-24
665.44        1.85542e-24        1.72805e-24        1.98279e-24
667.77        1.86286e-24        1.73497e-24        1.99074e-24
670.11        1.87033e-24        1.74193e-24        1.99873e-24
672.46        1.87784e-24        1.74892e-24        2.00677e-24
674.82        1.88539e-24        1.75595e-24        2.01484e-24
677.19        1.89299e-24        1.76301e-24        2.02296e-24
679.57        1.90061e-24        1.77011e-24        2.03112e-24
681.95        1.90828e-24        1.77725e-24        2.03932e-24
684.35        1.91599e-24        1.78443e-24        2.04756e-24
686.75        1.92374e-24        1.79164e-24        2.05585e-24
689.16        1.93153e-24        1.79889e-24        2.06418e-24
691.58        1.93937e-24        1.80618e-24        2.07255e-24
694.00        1.94724e-24        1.81351e-24        2.08097e-24
696.44        1.95515e-24        1.82087e-24        2.08944e-24
698.88        1.96311e-24        1.82828e-24        2.09794e-24
701.33        1.97111e-24        1.83572e-24        2.10650e-24
703.79        1.97915e-24        1.84320e-24        2.11510e-24
706.26        1.98724e-24        1.85073e-24        2.12374e-24
708.74        1.99536e-24        1.85829e-24        2.13243e-24
711.23        2.00353e-24        1.86589e-24        2.14117e-24
713.72        2.01174e-24        1.87353e-24        2.14995e-24
716.23        2.01999e-24        1.88121e-24        2.15877e-24
718.74        2.02828e-24        1.88892e-24        2.16764e-24
721.26        2.03661e-24        1.89668e-24        2.17655e-24
723.79        2.04498e-24        1.90447e-24        2.18550e-24
726.33        2.05340e-24        1.91230e-24        2.19449e-24
728.88        2.06185e-24        1.92016e-24        2.20353e-24
731.44        2.07034e-24        1.92806e-24        2.21261e-24
734.01        2.07887e-24        1.93600e-24        2.22173e-24
736.58        2.08744e-24        1.94397e-24        2.23090e-24
739.17        2.09604e-24        1.95198e-24        2.24010e-24
741.76        2.10469e-24        1.96003e-24        2.24935e-24
744.36        2.11337e-24        1.96811e-24        2.25863e-24
746.98        2.12209e-24        1.97622e-24        2.26795e-24
749.60        2.13084e-24        1.98436e-24        2.27731e-24
752.23        2.13963e-24        1.99254e-24        2.28672e-24
754.87        2.14846e-24        2.00076e-24        2.29616e-24
757.52        2.15732e-24        2.00901e-24        2.30563e-24
760.17        2.16622e-24        2.01729e-24        2.31516e-24
762.84        2.17516e-24        2.02561e-24        2.32472e-24
765.52        2.18414e-24        2.03396e-24        2.33432e-24
768.20        2.19316e-24        2.04236e-24        2.34397e-24
770.90        2.20222e-24        2.05079e-24        2.35366e-24
773.60        2.21133e-24        2.05926e-24        2.36339e-24
776.32        2.22047e-24        2.06777e-24        2.37318e-24
779.04        2.22966e-24        2.07632e-24        2.38300e-24
781.78        2.23890e-24        2.08491e-24        2.39288e-24
784.52        2.24818e-24        2.09355e-24        2.40281e-24
787.27        2.25750e-24        2.10222e-24        2.41278e-24
790.04        2.26688e-24        2.11095e-24        2.42281e-24
792.81        2.27630e-24        2.11971e-24        2.43288e-24
795.59        2.28577e-24        2.12853e-24        2.44301e-24
798.38        2.29529e-24        2.13739e-24        2.45320e-24
801.18        2.30483e-24        2.14626e-24        2.46340e-24
803.99        2.31438e-24        2.15515e-24        2.47361e-24
806.81        2.32398e-24        2.16409e-24        2.48387e-24
809.65        2.33363e-24        2.17307e-24        2.49419e-24
812.49        2.34333e-24        2.18210e-24        2.50456e-24
815.34        2.35309e-24        2.19118e-24        2.51499e-24
818.20        2.36289e-24        2.20031e-24        2.52548e-24
821.07        2.37275e-24        2.20949e-24        2.53602e-24
823.95        2.38267e-24        2.21872e-24        2.54662e-24
826.84        2.39263e-24        2.22799e-24        2.55727e-24
829.74        2.40265e-24        2.23732e-24        2.56798e-24
832.65        2.41272e-24        2.24669e-24        2.57875e-24
835.58        2.42285e-24        2.25612e-24        2.58958e-24
838.51        2.43303e-24        2.26560e-24        2.60047e-24
841.45        2.44327e-24        2.27512e-24        2.61141e-24
844.40        2.45356e-24        2.28470e-24        2.62241e-24
847.37        2.46390e-24        2.29433e-24        2.63347e-24
850.34        2.47430e-24        2.30401e-24        2.64459e-24
853.32        2.48475e-24        2.31374e-24        2.65577e-24
856.32        2.49526e-24        2.32352e-24        2.66700e-24
859.32        2.50583e-24        2.33336e-24        2.67830e-24
862.34        2.51645e-24        2.34324e-24        2.68966e-24
865.36        2.52713e-24        2.35318e-24        2.70107e-24
868.40        2.53786e-24        2.36317e-24        2.71255e-24
871.45        2.54865e-24        2.37322e-24        2.72409e-24
874.51        2.55950e-24        2.38331e-24        2.73569e-24
877.57        2.57040e-24        2.39346e-24        2.74735e-24
880.65        2.58137e-24        2.40367e-24        2.75907e-24
883.74        2.59239e-24        2.41392e-24        2.77085e-24
886.84        2.60346e-24        2.42423e-24        2.78269e-24
889.96        2.61460e-24        2.43460e-24        2.79460e-24
893.08        2.62579e-24        2.44502e-24        2.80657e-24
896.21        2.63704e-24        2.45549e-24        2.81860e-24
899.36        2.64836e-24        2.46602e-24        2.83069e-24
902.51        2.65973e-24        2.47660e-24        2.84285e-24
905.68        2.67115e-24        2.48724e-24        2.85507e-24
908.86        2.68264e-24        2.49793e-24        2.86735e-24
912.05        2.69419e-24        2.50868e-24        2.87970e-24
915.25        2.70580e-24        2.51948e-24        2.89211e-24
918.46        2.71747e-24        2.53034e-24        2.90459e-24
921.68        2.72919e-24        2.54126e-24        2.91713e-24
924.92        2.74098e-24        2.55223e-24        2.92973e-24
928.16        2.75283e-24        2.56326e-24        2.94240e-24
931.42        2.76474e-24        2.57434e-24        2.95514e-24
934.69        2.77671e-24        2.58549e-24        2.96794e-24
937.97        2.78874e-24        2.59668e-24        2.98080e-24
941.26        2.80083e-24        2.60794e-24        2.99373e-24
944.56        2.81299e-24        2.61925e-24        3.00673e-24
947.87        2.82521e-24        2.63062e-24        3.01979e-24
951.20        2.83748e-24        2.64205e-24        3.03292e-24
954.54        2.84982e-24        2.65353e-24        3.04611e-24
957.89        2.86223e-24        2.66508e-24        3.05938e-24
961.25        2.87469e-24        2.67668e-24        3.07270e-24
964.62        2.88722e-24        2.68834e-24        3.08610e-24
968.01        2.89981e-24        2.70006e-24        3.09956e-24
971.40        2.91246e-24        2.71183e-24        3.11309e-24
974.81        2.92518e-24        2.72367e-24        3.12669e-24
978.23        2.93796e-24        2.73556e-24        3.14036e-24
981.66        2.95080e-24        2.74752e-24        3.15409e-24
985.11        2.96371e-24        2.75953e-24        3.16789e-24
988.57        2.97668e-24        2.77160e-24        3.18176e-24
992.04        2.98971e-24        2.78373e-24        3.19570e-24
995.52        3.00281e-24        2.79592e-24        3.20970e-24
999.01        3.01597e-24        2.80817e-24        3.22378e-24
1002.51        3.02913e-24        2.82042e-24        3.23784e-24
1006.03        3.04232e-24        2.83270e-24        3.25194e-24
1009.56        3.05558e-24        2.84504e-24        3.26611e-24
1013.11        3.06889e-24        2.85744e-24        3.28035e-24
1016.66        3.08228e-24        2.86990e-24        3.29466e-24
1020.23        3.09573e-24        2.88242e-24        3.30903e-24
1023.81        3.10924e-24        2.89500e-24        3.32348e-24
1027.40        3.12282e-24        2.90764e-24        3.33799e-24
1031.00        3.13646e-24        2.92035e-24        3.35258e-24
1034.62        3.15017e-24        2.93311e-24        3.36724e-24
1038.25        3.16395e-24        2.94594e-24        3.38196e-24
1041.90        3.17779e-24        2.95883e-24        3.39676e-24
1045.55        3.19171e-24        2.97178e-24        3.41163e-24
1049.22        3.20568e-24        2.98479e-24        3.42658e-24
1052.90        3.21973e-24        2.99787e-24        3.44159e-24
1056.60        3.23384e-24        3.01101e-24        3.45668e-24
1060.30        3.24803e-24        3.02421e-24        3.47184e-24
1064.02        3.26228e-24        3.03748e-24        3.48708e-24
1067.76        3.27660e-24        3.05082e-24        3.50239e-24
1071.51        3.29099e-24        3.06421e-24        3.51777e-24
1075.27        3.30546e-24        3.07768e-24        3.53323e-24
1079.04        3.31999e-24        3.09121e-24        3.54877e-24
1082.82        3.33459e-24        3.10480e-24        3.56438e-24
1086.62        3.34926e-24        3.11846e-24        3.58006e-24
1090.44        3.36401e-24        3.13219e-24        3.59583e-24
1094.26        3.37883e-24        3.14599e-24        3.61167e-24
1098.10        3.39372e-24        3.15985e-24        3.62758e-24
1101.96        3.40868e-24        3.17378e-24        3.64358e-24
1105.82        3.42372e-24        3.18778e-24        3.65965e-24
1109.70        3.43883e-24        3.20185e-24        3.67581e-24
1113.60        3.45401e-24        3.21598e-24        3.69204e-24
1117.50        3.46927e-24        3.23019e-24        3.70835e-24
1121.43        3.48461e-24        3.24447e-24        3.72475e-24
1125.36        3.50003e-24        3.25883e-24        3.74123e-24
1129.31        3.51552e-24        3.27325e-24        3.75780e-24
1133.27        3.53110e-24        3.28775e-24        3.77445e-24
1137.25        3.54676e-24        3.30233e-24        3.79118e-24
1141.24        3.56250e-24        3.31698e-24        3.80801e-24
1145.24        3.57832e-24        3.33171e-24        3.82492e-24
1149.26        3.59422e-24        3.34652e-24        3.84193e-24
1153.29        3.61022e-24        3.36141e-24        3.85902e-24
1157.34        3.62629e-24        3.37638e-24        3.87621e-24
1161.40        3.64246e-24        3.39143e-24        3.89349e-24
1165.48        3.65871e-24        3.40656e-24        3.91087e-24
1169.57        3.67506e-24        3.42178e-24        3.92834e-24
1173.67        3.69149e-24        3.43708e-24        3.94591e-24
1177.79        3.70802e-24        3.45247e-24        3.96358e-24
1181.92        3.72464e-24        3.46794e-24        3.98135e-24
1186.07        3.74136e-24        3.48350e-24        3.99922e-24
1190.23        3.75817e-24        3.49915e-24        4.01719e-24
1194.41        3.77508e-24        3.51490e-24        4.03526e-24
1198.60        3.79209e-24        3.53073e-24        4.05345e-24
1202.80        3.80920e-24        3.54666e-24        4.07174e-24
1207.03        3.82641e-24        3.56268e-24        4.09013e-24
1211.26        3.84371e-24        3.57879e-24        4.10864e-24
1215.51        3.86112e-24        3.59500e-24        4.12725e-24
1219.78        3.87863e-24        3.61130e-24        4.14596e-24
1224.06        3.89624e-24        3.62770e-24        4.16479e-24
1228.35        3.91395e-24        3.64418e-24        4.18372e-24
1232.66        3.93176e-24        3.66076e-24        4.20276e-24
1236.99        3.94966e-24        3.67743e-24        4.22190e-24
1241.33        3.96767e-24        3.69419e-24        4.24114e-24
1245.68        3.98577e-24        3.71104e-24        4.26050e-24
1250.05        4.00397e-24        3.72799e-24        4.27995e-24
1254.44        4.02227e-24        3.74502e-24        4.29952e-24
1258.84        4.04067e-24        3.76215e-24        4.31918e-24
1263.26        4.05916e-24        3.77937e-24        4.33895e-24
1267.69        4.07774e-24        3.79667e-24        4.35882e-24
1272.14        4.09643e-24        3.81406e-24        4.37879e-24
1276.60        4.11521e-24        3.83155e-24        4.39887e-24
1281.08        4.13408e-24        3.84912e-24        4.41904e-24
1285.58        4.15305e-24        3.86677e-24        4.43932e-24
1290.09        4.17211e-24        3.88452e-24        4.45970e-24
1294.62        4.19126e-24        3.90235e-24        4.48017e-24
1299.16        4.21051e-24        3.92027e-24        4.50075e-24
1303.72        4.22984e-24        3.93827e-24        4.52142e-24
1308.29        4.24927e-24        3.95636e-24        4.54219e-24
1312.88        4.26879e-24        3.97453e-24        4.56306e-24
1317.49        4.28841e-24        3.99279e-24        4.58402e-24
1322.11        4.30812e-24        4.01114e-24        4.60509e-24
1326.75        4.32792e-24        4.02957e-24        4.62626e-24
1331.41        4.34782e-24        4.04810e-24        4.64754e-24
1336.08        4.36781e-24        4.06671e-24        4.66891e-24
1340.77        4.38790e-24        4.08542e-24        4.69039e-24
1345.47        4.40809e-24        4.10421e-24        4.71197e-24
1350.19        4.42838e-24        4.12310e-24        4.73366e-24
1354.93        4.44877e-24        4.14208e-24        4.75546e-24
1359.69        4.46925e-24        4.16115e-24        4.77736e-24
1364.46        4.48984e-24        4.18032e-24        4.79937e-24
1369.24        4.51053e-24        4.19958e-24        4.82149e-24
1374.05        4.53133e-24        4.21894e-24        4.84371e-24
1378.87        4.55222e-24        4.23839e-24        4.86605e-24
1383.71        4.57322e-24        4.25794e-24        4.88850e-24
1388.56        4.59433e-24        4.27759e-24        4.91107e-24
1393.44        4.61554e-24        4.29734e-24        4.93374e-24
1398.33        4.63686e-24        4.31718e-24        4.95654e-24
1403.23        4.65829e-24        4.33713e-24        4.97944e-24
1408.16        4.67982e-24        4.35718e-24        5.00247e-24
1413.10        4.70147e-24        4.37733e-24        5.02561e-24
1418.06        4.72323e-24        4.39759e-24        5.04887e-24
1423.03        4.74510e-24        4.41795e-24        5.07225e-24
1428.03        4.76708e-24        4.43841e-24        5.09575e-24
1433.04        4.78917e-24        4.45898e-24        5.11937e-24
1438.06        4.81139e-24        4.47966e-24        5.14311e-24
1443.11        4.83371e-24        4.50044e-24        5.16698e-24
1448.17        4.85616e-24        4.52134e-24        5.19098e-24
1453.26        4.87872e-24        4.54234e-24        5.21510e-24
1458.36        4.90140e-24        4.56345e-24        5.23934e-24
1463.47        4.92420e-24        4.58468e-24        5.26372e-24
1468.61        4.94712e-24        4.60602e-24        5.28822e-24
1473.76        4.97017e-24        4.62747e-24        5.31286e-24
1478.93        4.99334e-24        4.64904e-24        5.33763e-24
1484.12        5.01663e-24        4.67073e-24        5.36253e-24
1489.33        5.04005e-24        4.69253e-24        5.38757e-24
1494.56        5.06359e-24        4.71445e-24        5.41274e-24
1499.80        5.08727e-24        4.73649e-24        5.43805e-24
1505.06        5.11094e-24        4.75853e-24        5.46335e-24
1510.34        5.13473e-24        4.78068e-24        5.48878e-24
1515.64        5.15865e-24        4.80296e-24        5.51435e-24
1520.96        5.18270e-24        4.82535e-24        5.54005e-24
1526.30        5.20688e-24        4.84787e-24        5.56590e-24
1531.65        5.23119e-24        4.87050e-24        5.59188e-24
1537.03        5.25563e-24        4.89326e-24        5.61800e-24
1542.42        5.28021e-24        4.91615e-24        5.64427e-24
1547.83        5.30491e-24        4.93915e-24        5.67068e-24
1553.27        5.32975e-24        4.96228e-24        5.69723e-24
1558.72        5.35473e-24        4.98554e-24        5.72392e-24
1564.19        5.37983e-24        5.00891e-24        5.75075e-24
1569.67        5.40508e-24        5.03242e-24        5.77773e-24
1575.18        5.43045e-24        5.05605e-24        5.80486e-24
1580.71        5.45596e-24        5.07980e-24        5.83212e-24
1586.26        5.48161e-24        5.10369e-24        5.85954e-24
1591.82        5.50740e-24        5.12770e-24        5.88710e-24
1597.41        5.53332e-24        5.15184e-24        5.91480e-24
1603.01        5.55938e-24        5.17610e-24        5.94266e-24
1608.64        5.58558e-24        5.20050e-24        5.97066e-24
1614.28        5.61192e-24        5.22502e-24        5.99881e-24
1619.95        5.63839e-24        5.24968e-24        6.02711e-24
1625.63        5.66501e-24        5.27446e-24        6.05556e-24
1631.33        5.69177e-24        5.29938e-24        6.08416e-24
1637.06        5.71867e-24        5.32443e-24        6.11290e-24
1642.80        5.74571e-24        5.34961e-24        6.14181e-24
1648.57        5.77289e-24        5.37492e-24        6.17086e-24
1654.35        5.80021e-24        5.40036e-24        6.20006e-24
1660.16        5.82768e-24        5.42594e-24        6.22942e-24
1665.98        5.85529e-24        5.45165e-24        6.25893e-24
1671.83        5.88304e-24        5.47749e-24        6.28859e-24
1677.69        5.91094e-24        5.50347e-24        6.31841e-24
1683.58        5.93898e-24        5.52958e-24        6.34838e-24
1689.49        5.96717e-24        5.55583e-24        6.37851e-24
1695.42        5.99550e-24        5.58221e-24        6.40879e-24
1701.37        6.02398e-24        5.60873e-24        6.43923e-24
1707.34        6.05261e-24        5.63539e-24        6.46983e-24
1713.33        6.08138e-24        5.66218e-24        6.50058e-24
1719.34        6.11030e-24        5.68912e-24        6.53149e-24
1725.37        6.13937e-24        5.71619e-24        6.56256e-24
1731.43        6.16859e-24        5.74340e-24        6.59379e-24
1737.50        6.19797e-24        5.77075e-24        6.62519e-24
1743.60        6.22749e-24        5.79824e-24        6.65674e-24
1749.72        6.25717e-24        5.82588e-24        6.68846e-24
1755.86        6.28700e-24        5.85365e-24        6.72034e-24
1762.02        6.31698e-24        5.88158e-24        6.75239e-24
1768.20        6.34713e-24        5.90965e-24        6.78461e-24
1774.41        6.37742e-24        5.93786e-24        6.81699e-24
1780.63        6.40788e-24        5.96622e-24        6.84954e-24
1786.88        6.43849e-24        5.99473e-24        6.88226e-24
1793.15        6.46927e-24        6.02338e-24        6.91515e-24
1799.44        6.50020e-24        6.05219e-24        6.94821e-24
1805.76        6.53130e-24        6.08115e-24        6.98145e-24
1812.09        6.56256e-24        6.11026e-24        7.01486e-24
1818.45        6.59398e-24        6.13952e-24        7.04844e-24
1824.83        6.62557e-24        6.16893e-24        7.08220e-24
1831.23        6.65732e-24        6.19850e-24        7.11614e-24
1837.66        6.68924e-24        6.22822e-24        7.15025e-24
1844.11        6.72132e-24        6.25810e-24        7.18454e-24
1850.58        6.75358e-24        6.28814e-24        7.21902e-24
1857.07        6.78600e-24        6.31833e-24        7.25367e-24
1863.59        6.81860e-24        6.34869e-24        7.28851e-24
1870.13        6.85137e-24        6.37920e-24        7.32353e-24
1876.69        6.88431e-24        6.40988e-24        7.35874e-24
1883.28        6.91742e-24        6.44071e-24        7.39413e-24
1889.88        6.95071e-24        6.47171e-24        7.42971e-24
1896.52        6.98418e-24        6.50288e-24        7.46548e-24
1903.17        7.01782e-24        6.53421e-24        7.50143e-24
1909.85        7.05164e-24        6.56570e-24        7.53758e-24
1916.55        7.08564e-24        6.59737e-24        7.57392e-24
1923.27        7.11983e-24        6.62920e-24        7.61046e-24
1930.02        7.15419e-24        6.66120e-24        7.64718e-24
1936.80        7.18874e-24        6.69337e-24        7.68410e-24
1943.59        7.22347e-24        6.72571e-24        7.72122e-24
1950.41        7.25838e-24        6.75823e-24        7.75854e-24
1957.26        7.29349e-24        6.79092e-24        7.79606e-24
1964.12        7.32878e-24        6.82378e-24        7.83377e-24
1971.02        7.36426e-24        6.85682e-24        7.87169e-24
1977.93        7.39993e-24        6.89004e-24        7.90982e-24
1984.87        7.43579e-24        6.92343e-24        7.94814e-24
1991.84        7.47184e-24        6.95700e-24        7.98667e-24
1998.83        7.50809e-24        6.99076e-24        8.02541e-24
2005.84        7.54443e-24        7.02460e-24        8.06425e-24
2012.88        7.58094e-24        7.05861e-24        8.10328e-24
2019.94        7.61766e-24        7.09280e-24        8.14251e-24
2027.03        7.65456e-24        7.12718e-24        8.18195e-24
2034.14        7.69167e-24        7.16173e-24        8.22161e-24
2041.28        7.72898e-24        7.19648e-24        8.26147e-24
2048.44        7.76648e-24        7.23141e-24        8.30156e-24
2055.63        7.80419e-24        7.26652e-24        8.34185e-24
2062.84        7.84210e-24        7.30183e-24        8.38236e-24
2070.08        7.88021e-24        7.33732e-24        8.42309e-24
2077.35        7.91852e-24        7.37301e-24        8.46404e-24
2084.63        7.95705e-24        7.40888e-24        8.50521e-24
2091.95        7.99578e-24        7.44495e-24        8.54660e-24
2099.29        8.03471e-24        7.48122e-24        8.58821e-24
2106.66        8.07386e-24        7.51768e-24        8.63005e-24
2114.05        8.11322e-24        7.55433e-24        8.67211e-24
2121.47        8.15279e-24        7.59118e-24        8.71439e-24
2128.91        8.19257e-24        7.62823e-24        8.75690e-24
2136.38        8.23257e-24        7.66548e-24        8.79965e-24
2143.88        8.27278e-24        7.70293e-24        8.84262e-24
2151.40        8.31320e-24        7.74059e-24        8.88582e-24
2158.95        8.35385e-24        7.77844e-24        8.92926e-24
2166.52        8.39471e-24        7.81650e-24        8.97293e-24
2174.13        8.43580e-24        7.85476e-24        9.01683e-24
2181.76        8.47710e-24        7.89323e-24        9.06097e-24
2189.41        8.51863e-24        7.93191e-24        9.10535e-24
2197.09        8.56038e-24        7.97079e-24        9.14996e-24
2204.80        8.60235e-24        8.00989e-24        9.19482e-24
2212.54        8.64456e-24        8.04919e-24        9.23992e-24
2220.30        8.68698e-24        8.08871e-24        9.28526e-24
2228.09        8.72964e-24        8.12844e-24        9.33085e-24
2235.91        8.77253e-24        8.16838e-24        9.37668e-24
2243.76        8.81565e-24        8.20854e-24        9.42276e-24
2251.63        8.85900e-24        8.24892e-24        9.46908e-24
2259.53        8.90258e-24        8.28951e-24        9.51566e-24
2267.46        8.94640e-24        8.33032e-24        9.56248e-24
2275.42        8.99046e-24        8.37135e-24        9.60956e-24
2283.40        9.03475e-24        8.41261e-24        9.65689e-24
2291.41        9.07928e-24        8.45408e-24        9.70448e-24
2299.45        9.12405e-24        8.49578e-24        9.75233e-24
2307.52        9.16907e-24        8.53770e-24        9.80043e-24
2315.62        9.21432e-24        8.57985e-24        9.84879e-24
2323.74        9.25982e-24        8.62223e-24        9.89741e-24
2331.90        9.30556e-24        8.66483e-24        9.94629e-24
2340.08        9.35155e-24        8.70767e-24        9.99543e-24
2348.29        9.39779e-24        8.75073e-24        1.00448e-23
2356.53        9.44427e-24        8.79403e-24        1.00945e-23
2364.80        9.49101e-24        8.83756e-24        1.01445e-23
2373.10        9.53800e-24        8.88133e-24        1.01947e-23
2381.43        9.58524e-24        8.92532e-24        1.02452e-23
2389.78        9.63273e-24        8.96956e-24        1.02959e-23
2398.17        9.68048e-24        9.01404e-24        1.03469e-23
2406.58        9.72849e-24        9.05875e-24        1.03982e-23
2415.03        9.77676e-24        9.10370e-24        1.04498e-23
2423.50        9.82528e-24        9.14890e-24        1.05017e-23
2432.00        9.87406e-24        9.19434e-24        1.05538e-23
2440.54        9.92311e-24        9.24002e-24        1.06062e-23
2449.10        9.97242e-24        9.28595e-24        1.06589e-23
2457.70        1.00220e-23        9.33212e-24        1.07119e-23
2466.32        1.00718e-23        9.37855e-24        1.07651e-23
2474.97        1.01219e-23        9.42522e-24        1.08187e-23
2483.66        1.01723e-23        9.47214e-24        1.08725e-23
2492.37        1.02230e-23        9.51931e-24        1.09266e-23
2501.12        1.02739e-23        9.56674e-24        1.09810e-23
2509.90        1.03251e-23        9.61442e-24        1.10357e-23
2518.70        1.03765e-23        9.66235e-24        1.10907e-23
2527.54        1.04283e-23        9.71055e-24        1.11460e-23
2536.41        1.04803e-23        9.75900e-24        1.12016e-23
2545.31        1.05326e-23        9.80771e-24        1.12575e-23
2554.24        1.05852e-23        9.85668e-24        1.13137e-23
2563.20        1.06380e-23        9.90592e-24        1.13701e-23
2572.20        1.06912e-23        9.95542e-24        1.14269e-23
2581.22        1.07446e-23        1.00052e-23        1.14840e-23
2590.28        1.07983e-23        1.00552e-23        1.15414e-23
2599.37        1.08523e-23        1.01055e-23        1.15991e-23
2608.49        1.09066e-23        1.01561e-23        1.16571e-23
2617.64        1.09612e-23        1.02069e-23        1.17155e-23
2626.83        1.10161e-23        1.02581e-23        1.17741e-23
2636.05        1.10713e-23        1.03094e-23        1.18331e-23
2645.30        1.11267e-23        1.03611e-23        1.18923e-23
2654.58        1.11825e-23        1.04131e-23        1.19519e-23
2663.89        1.12386e-23        1.04653e-23        1.20119e-23
2673.24        1.12949e-23        1.05178e-23        1.20721e-23
2682.62        1.13516e-23        1.05706e-23        1.21326e-23
2692.03        1.14086e-23        1.06237e-23        1.21935e-23
2701.48        1.14659e-23        1.06770e-23        1.22548e-23
2710.96        1.15235e-23        1.07307e-23        1.23163e-23
2720.47        1.15814e-23        1.07846e-23        1.23782e-23
2730.02        1.16396e-23        1.08389e-23        1.24404e-23
2739.60        1.16982e-23        1.08934e-23        1.25029e-23
2749.21        1.17570e-23        1.09482e-23        1.25658e-23
2758.86        1.18162e-23        1.10033e-23        1.26291e-23
2768.54        1.18757e-23        1.10588e-23        1.26926e-23
2778.25        1.19355e-23        1.11145e-23        1.27565e-23
2788.00        1.19956e-23        1.11705e-23        1.28208e-23
2797.78        1.20561e-23        1.12268e-23        1.28854e-23
2807.60        1.21169e-23        1.12834e-23        1.29503e-23
2817.45        1.21780e-23        1.13404e-23        1.30157e-23
2827.34        1.22395e-23        1.13976e-23        1.30813e-23
2837.26        1.23012e-23        1.14552e-23        1.31473e-23
2847.21        1.23634e-23        1.15130e-23        1.32137e-23
2857.21        1.24258e-23        1.15712e-23        1.32804e-23
2867.23        1.24886e-23        1.16297e-23        1.33475e-23
2877.29        1.25517e-23        1.16885e-23        1.34150e-23
2887.39        1.26152e-23        1.17476e-23        1.34828e-23
2897.52        1.26790e-23        1.18071e-23        1.35510e-23
2907.69        1.27432e-23        1.18668e-23        1.36195e-23
2917.89        1.28077e-23        1.19269e-23        1.36885e-23
2928.13        1.28725e-23        1.19873e-23        1.37578e-23
2938.40        1.29378e-23        1.20481e-23        1.38274e-23
2948.71        1.30033e-23        1.21092e-23        1.38975e-23
2959.06        1.30692e-23        1.21706e-23        1.39679e-23
2969.44        1.31355e-23        1.22323e-23        1.40387e-23
2979.86        1.32022e-23        1.22944e-23        1.41099e-23
2990.32        1.32691e-23        1.23568e-23        1.41815e-23
3000.81        1.33365e-23        1.24195e-23        1.42535e-23
3011.34        1.34041e-23        1.24825e-23        1.43257e-23
3021.91        1.34721e-23        1.25459e-23        1.43984e-23
3032.51        1.35405e-23        1.26096e-23        1.44714e-23
3043.15        1.36092e-23        1.26736e-23        1.45449e-23
3053.83        1.36783e-23        1.27380e-23        1.46187e-23
3064.55        1.37478e-23        1.28027e-23        1.46930e-23
3075.30        1.38177e-23        1.28678e-23        1.47676e-23
3086.09        1.38879e-23        1.29332e-23        1.48427e-23
3096.92        1.39586e-23        1.29990e-23        1.49181e-23
3107.79        1.40296e-23        1.30651e-23        1.49940e-23
3118.69        1.41009e-23        1.31316e-23        1.50703e-23
3129.64        1.41727e-23        1.31985e-23        1.51470e-23
3140.62        1.42449e-23        1.32657e-23        1.52241e-23
3151.64        1.43174e-23        1.33333e-23        1.53016e-23
3162.70        1.43904e-23        1.34013e-23        1.53795e-23
3173.79        1.44638e-23        1.34696e-23        1.54579e-23
3184.93        1.45375e-23        1.35383e-23        1.55367e-23
3196.11        1.46117e-23        1.36074e-23        1.56160e-23
3207.32        1.46862e-23        1.36768e-23        1.56956e-23
3218.58        1.47612e-23        1.37467e-23        1.57757e-23
3229.87        1.48365e-23        1.38169e-23        1.58562e-23
3241.20        1.49123e-23        1.38875e-23        1.59372e-23
3252.58        1.49885e-23        1.39584e-23        1.60186e-23
3263.99        1.50651e-23        1.40298e-23        1.61005e-23
3275.44        1.51422e-23        1.41016e-23        1.61828e-23
3286.93        1.52196e-23        1.41737e-23        1.62655e-23
3298.47        1.52975e-23        1.42463e-23        1.63487e-23
3310.04        1.53758e-23        1.43192e-23        1.64324e-23
3321.66        1.54545e-23        1.43925e-23        1.65165e-23
3333.31        1.55337e-23        1.44663e-23        1.66011e-23
3345.01        1.56132e-23        1.45404e-23        1.66861e-23
3356.75        1.56933e-23        1.46150e-23        1.67716e-23
3368.52        1.57737e-23        1.46899e-23        1.68576e-23
3380.34        1.58546e-23        1.47653e-23        1.69440e-23
3392.21        1.59360e-23        1.48410e-23        1.70309e-23
3404.11        1.60178e-23        1.49172e-23        1.71183e-23
3416.05        1.61000e-23        1.49938e-23        1.72061e-23
3428.04        1.61827e-23        1.50709e-23        1.72945e-23
3440.07        1.62658e-23        1.51483e-23        1.73833e-23
3452.14        1.63494e-23        1.52262e-23        1.74726e-23
3464.25        1.64334e-23        1.53045e-23        1.75624e-23
3476.41        1.65180e-23        1.53832e-23        1.76527e-23
3488.61        1.66029e-23        1.54624e-23        1.77435e-23
3500.85        1.66884e-23        1.55420e-23        1.78348e-23
3513.13        1.67743e-23        1.56220e-23        1.79265e-23
3525.46        1.68606e-23        1.57025e-23        1.80188e-23
3537.83        1.69475e-23        1.57834e-23        1.81116e-23
3550.25        1.70348e-23        1.58647e-23        1.82049e-23
3562.70        1.71226e-23        1.59465e-23        1.82987e-23
3575.20        1.72109e-23        1.60288e-23        1.83930e-23
3587.75        1.72997e-23        1.61115e-23        1.84879e-23
3600.34        1.73889e-23        1.61946e-23        1.85832e-23
3612.97        1.74787e-23        1.62782e-23        1.86791e-23
3625.65        1.75689e-23        1.63623e-23        1.87755e-23
3638.37        1.76596e-23        1.64468e-23        1.88724e-23
3651.14        1.77509e-23        1.65318e-23        1.89699e-23
3663.95        1.78426e-23        1.66173e-23        1.90679e-23
3676.81        1.79348e-23        1.67032e-23        1.91664e-23
3689.71        1.80275e-23        1.67896e-23        1.92655e-23
3702.65        1.81208e-23        1.68765e-23        1.93651e-23
3715.65        1.82145e-23        1.69638e-23        1.94653e-23
3728.69        1.83088e-23        1.70516e-23        1.95660e-23
3741.77        1.84036e-23        1.71399e-23        1.96672e-23
3754.90        1.84989e-23        1.72287e-23        1.97691e-23
3768.07        1.85947e-23        1.73180e-23        1.98714e-23
3781.30        1.86911e-23        1.74077e-23        1.99744e-23
3794.56        1.87879e-23        1.74980e-23        2.00779e-23
3807.88        1.88853e-23        1.75887e-23        2.01819e-23
3821.24        1.89833e-23        1.76800e-23        2.02865e-23
3834.65        1.90817e-23        1.77717e-23        2.03917e-23
3848.10        1.91808e-23        1.78640e-23        2.04975e-23
3861.61        1.92803e-23        1.79567e-23        2.06039e-23
3875.16        1.93804e-23        1.80500e-23        2.07108e-23
3888.76        1.94810e-23        1.81438e-23        2.08183e-23
3902.40        1.95822e-23        1.82380e-23        2.09264e-23
3916.09        1.96840e-23        1.83328e-23        2.10351e-23
3929.83        1.97863e-23        1.84282e-23        2.11444e-23
3943.62        1.98892e-23        1.85240e-23        2.12543e-23
3957.46        1.99926e-23        1.86203e-23        2.13648e-23
3971.35        2.00966e-23        1.87172e-23        2.14759e-23
3985.28        2.02011e-23        1.88146e-23        2.15876e-23
3999.27        2.03062e-23        1.89126e-23        2.16999e-23
4013.30        2.04120e-23        1.90111e-23        2.18129e-23
4027.38        2.05183e-23        1.91101e-23        2.19265e-23
4041.52        2.06252e-23        1.92097e-23        2.20407e-23
4055.70        2.07327e-23        1.93099e-23        2.21555e-23
4069.93        2.08408e-23        1.94105e-23        2.22710e-23
4084.21        2.09494e-23        1.95118e-23        2.23871e-23
4098.54        2.10587e-23        1.96135e-23        2.25038e-23
4112.92        2.11685e-23        1.97159e-23        2.26211e-23
4127.35        2.12790e-23        1.98188e-23        2.27392e-23
4141.84        2.13900e-23        1.99222e-23        2.28578e-23
4156.37        2.15017e-23        2.00263e-23        2.29771e-23
4170.95        2.16140e-23        2.01309e-23        2.30970e-23
4185.59        2.17268e-23        2.02360e-23        2.32177e-23
4200.28        2.18403e-23        2.03418e-23        2.33389e-23
4215.01        2.19545e-23        2.04481e-23        2.34608e-23
4229.81        2.20692e-23        2.05550e-23        2.35834e-23
4244.65        2.21846e-23        2.06625e-23        2.37067e-23
4259.54        2.23006e-23        2.07706e-23        2.38306e-23
4274.49        2.24172e-23        2.08792e-23        2.39553e-23
4289.49        2.25345e-23        2.09885e-23        2.40806e-23
4304.54        2.26524e-23        2.10983e-23        2.42065e-23
4319.64        2.27710e-23        2.12088e-23        2.43332e-23
4334.80        2.28902e-23        2.13199e-23        2.44606e-23
4350.01        2.30101e-23        2.14316e-23        2.45887e-23
4365.27        2.31306e-23        2.15438e-23        2.47174e-23
4380.59        2.32518e-23        2.16567e-23        2.48469e-23
4395.96        2.33737e-23        2.17703e-23        2.49771e-23
4411.39        2.34962e-23        2.18844e-23        2.51080e-23
4426.87        2.36194e-23        2.19992e-23        2.52396e-23
4442.40        2.37433e-23        2.21146e-23        2.53719e-23
4457.99        2.38678e-23        2.22306e-23        2.55050e-23
4473.63        2.39930e-23        2.23473e-23        2.56388e-23
4489.33        2.41189e-23        2.24646e-23        2.57733e-23
4505.08        2.42456e-23        2.25826e-23        2.59086e-23
4520.89        2.43729e-23        2.27012e-23        2.60446e-23
4536.75        2.45009e-23        2.28204e-23        2.61813e-23
4552.67        2.46296e-23        2.29403e-23        2.63188e-23
4568.65        2.47590e-23        2.30609e-23        2.64570e-23
4584.68        2.48891e-23        2.31821e-23        2.65961e-23
4600.77        2.50199e-23        2.33040e-23        2.67358e-23
4616.91        2.51515e-23        2.34266e-23        2.68764e-23
4633.11        2.52837e-23        2.35498e-23        2.70177e-23
4649.37        2.54167e-23        2.36737e-23        2.71597e-23
4665.68        2.55504e-23        2.37983e-23        2.73026e-23
4682.05        2.56849e-23        2.39236e-23        2.74462e-23
4698.48        2.58201e-23        2.40495e-23        2.75907e-23
4714.97        2.59560e-23        2.41762e-23        2.77359e-23
4731.51        2.60927e-23        2.43035e-23        2.78819e-23
4748.12        2.62301e-23        2.44316e-23        2.80287e-23
4764.78        2.63683e-23        2.45603e-23        2.81764e-23
4781.50        2.65073e-23        2.46897e-23        2.83248e-23
4798.27        2.66470e-23        2.48199e-23        2.84740e-23
4815.11        2.67874e-23        2.49508e-23        2.86241e-23
4832.01        2.69287e-23        2.50824e-23        2.87750e-23
4848.96        2.70707e-23        2.52147e-23        2.89267e-23
4865.98        2.72135e-23        2.53477e-23        2.90792e-23
4883.05        2.73570e-23        2.54815e-23        2.92326e-23
4900.18        2.75014e-23        2.56160e-23        2.93868e-23
4917.38        2.76465e-23        2.57512e-23        2.95419e-23
4934.63        2.77925e-23        2.58872e-23        2.96978e-23
4951.95        2.79392e-23        2.60239e-23        2.98545e-23
4969.32        2.80867e-23        2.61614e-23        3.00121e-23
4986.76        2.82351e-23        2.62996e-23        3.01706e-23
5004.26        2.83843e-23        2.64386e-23        3.03300e-23
5021.82        2.85343e-23        2.65784e-23        3.04903e-23
5039.44        2.86852e-23        2.67189e-23        3.06514e-23
5057.12        2.88369e-23        2.68602e-23        3.08135e-23
5074.87        2.89894e-23        2.70023e-23        3.09765e-23
5092.68        2.91428e-23        2.71452e-23        3.11403e-23
5110.55        2.92970e-23        2.72889e-23        3.13050e-23
5128.48        2.94520e-23        2.74333e-23        3.14707e-23
5146.47        2.96079e-23        2.75786e-23        3.16372e-23
5164.53        2.97646e-23        2.77246e-23        3.18047e-23
5182.65        2.99222e-23        2.78714e-23        3.19731e-23
5200.84        3.00807e-23        2.80191e-23        3.21424e-23
5219.09        3.02401e-23        2.81675e-23        3.23126e-23
5237.40        3.04003e-23        2.83168e-23        3.24838e-23
5255.78        3.05614e-23        2.84669e-23        3.26559e-23
5274.22        3.07234e-23        2.86178e-23        3.28289e-23
5292.73        3.08862e-23        2.87695e-23        3.30029e-23
5311.30        3.10500e-23        2.89221e-23        3.31779e-23
5329.94        3.12146e-23        2.90755e-23        3.33538e-23
5348.64        3.13802e-23        2.92298e-23        3.35307e-23
5367.41        3.15467e-23        2.93849e-23        3.37085e-23
5386.24        3.17141e-23        2.95408e-23        3.38873e-23
5405.14        3.18824e-23        2.96977e-23        3.40672e-23
5424.11        3.20516e-23        2.98553e-23        3.42480e-23
5443.14        3.22218e-23        3.00139e-23        3.44298e-23
5462.24        3.23929e-23        3.01733e-23        3.46126e-23
5481.41        3.25650e-23        3.03336e-23        3.47964e-23
5500.64        3.27380e-23        3.04948e-23        3.49812e-23
5519.94        3.29119e-23        3.06569e-23        3.51670e-23
5539.31        3.30869e-23        3.08198e-23        3.53539e-23
5558.75        3.32627e-23        3.09837e-23        3.55418e-23
5578.25        3.34396e-23        3.11485e-23        3.57307e-23
5597.83        3.36174e-23        3.13141e-23        3.59206e-23
5617.47        3.37962e-23        3.14807e-23        3.61117e-23
5637.18        3.39760e-23        3.16482e-23        3.63037e-23
5656.96        3.41568e-23        3.18167e-23        3.64969e-23
5676.81        3.43385e-23        3.19860e-23        3.66910e-23
5696.73        3.45213e-23        3.21563e-23        3.68863e-23
5716.72        3.47051e-23        3.23276e-23        3.70826e-23
5736.78        3.48899e-23        3.24998e-23        3.72801e-23
5756.91        3.50757e-23        3.26729e-23        3.74786e-23
5777.11        3.52626e-23        3.28470e-23        3.76782e-23
5797.38        3.54505e-23        3.30220e-23        3.78789e-23
5817.72        3.56394e-23        3.31981e-23        3.80807e-23
5838.14        3.58293e-23        3.33750e-23        3.82837e-23
5858.62        3.60204e-23        3.35530e-23        3.84877e-23
5879.18        3.62124e-23        3.37320e-23        3.86929e-23
5899.81        3.64056e-23        3.39119e-23        3.88992e-23
5920.51        3.65998e-23        3.40929e-23        3.91067e-23
5941.29        3.67950e-23        3.42748e-23        3.93153e-23
5962.14        3.69914e-23        3.44577e-23        3.95250e-23
5983.06        3.71888e-23        3.46417e-23        3.97359e-23
6004.05        3.73874e-23        3.48267e-23        3.99481e-23
6025.12        3.75874e-23        3.50130e-23        4.01617e-23
6046.26        3.77885e-23        3.52004e-23        4.03766e-23
6067.48        3.79907e-23        3.53888e-23        4.05926e-23
6088.77        3.81940e-23        3.55782e-23        4.08099e-23
6110.13        3.83985e-23        3.57687e-23        4.10283e-23
6131.57        3.86041e-23        3.59602e-23        4.12480e-23
6153.09        3.88108e-23        3.61528e-23        4.14689e-23
6174.68        3.90187e-23        3.63465e-23        4.16910e-23
6196.34        3.92278e-23        3.65412e-23        4.19143e-23
6218.09        3.94380e-23        3.67370e-23        4.21389e-23
6239.91        3.96493e-23        3.69339e-23        4.23647e-23
6261.80        3.98619e-23        3.71319e-23        4.25918e-23
6283.77        4.00756e-23        3.73310e-23        4.28201e-23
6305.82        4.02905e-23        3.75313e-23        4.30498e-23
6327.95        4.05066e-23        3.77326e-23        4.32806e-23
6350.15        4.07239e-23        3.79350e-23        4.35128e-23
6372.44        4.09424e-23        3.81386e-23        4.37463e-23
6394.80        4.11622e-23        3.83433e-23        4.39810e-23
6417.23        4.13831e-23        3.85491e-23        4.42171e-23
6439.75        4.16053e-23        3.87561e-23        4.44545e-23
6462.35        4.18287e-23        3.89643e-23        4.46932e-23
6485.02        4.20534e-23        3.91736e-23        4.49332e-23
6507.78        4.22793e-23        3.93840e-23        4.51745e-23
6530.62        4.25064e-23        3.95956e-23        4.54172e-23
6553.53        4.27349e-23        3.98084e-23        4.56613e-23
6576.53        4.29646e-23        4.00224e-23        4.59067e-23
6599.60        4.31955e-23        4.02376e-23        4.61535e-23
6622.76        4.34278e-23        4.04540e-23        4.64016e-23
6646.00        4.36614e-23        4.06716e-23        4.66511e-23
6669.32        4.38962e-23        4.08904e-23        4.69020e-23
6692.72        4.41324e-23        4.11104e-23        4.71544e-23
6716.21        4.43698e-23        4.13316e-23        4.74081e-23
6739.77        4.46086e-23        4.15541e-23        4.76632e-23
6763.42        4.48488e-23        4.17778e-23        4.79197e-23
6787.15        4.50902e-23        4.20027e-23        4.81777e-23
6810.97        4.53330e-23        4.22289e-23        4.84371e-23
6834.87        4.55772e-23        4.24564e-23        4.86979e-23
6858.85        4.58227e-23        4.26851e-23        4.89602e-23
6882.92        4.60695e-23        4.29151e-23        4.92240e-23
6907.07        4.63178e-23        4.31464e-23        4.94892e-23
6931.31        4.65674e-23        4.33789e-23        4.97559e-23
6955.63        4.68184e-23        4.36128e-23        5.00241e-23
6980.04        4.70708e-23        4.38479e-23        5.02938e-23
7004.53        4.73247e-23        4.40844e-23        5.05649e-23
7029.11        4.75799e-23        4.43222e-23        5.08376e-23
7053.77        4.78365e-23        4.45613e-23        5.11118e-23
7078.52        4.80946e-23        4.48017e-23        5.13875e-23
7103.36        4.83541e-23        4.50434e-23        5.16647e-23
7128.29        4.86150e-23        4.52865e-23        5.19435e-23
7153.30        4.88774e-23        4.55310e-23        5.22239e-23
7178.40        4.91413e-23        4.57768e-23        5.25057e-23
7203.59        4.94066e-23        4.60240e-23        5.27892e-23
7228.86        4.96734e-23        4.62725e-23        5.30742e-23
7254.23        4.99416e-23        4.65225e-23        5.33608e-23
7279.68        5.02114e-23        4.67738e-23        5.36490e-23
7305.23        5.04827e-23        4.70265e-23        5.39388e-23
7330.86        5.07554e-23        4.72806e-23        5.42302e-23
7356.58        5.10297e-23        4.75361e-23        5.45233e-23
7382.40        5.13055e-23        4.77931e-23        5.48179e-23
7408.30        5.15828e-23        4.80514e-23        5.51142e-23
7434.30        5.18617e-23        4.83112e-23        5.54121e-23
7460.38        5.21421e-23        4.85725e-23        5.57117e-23
7486.56        5.24240e-23        4.88352e-23        5.60129e-23
7512.83        5.27076e-23        4.90993e-23        5.63158e-23
7539.19        5.29927e-23        4.93649e-23        5.66204e-23
7565.65        5.32793e-23        4.96320e-23        5.69267e-23
7592.20        5.35676e-23        4.99005e-23        5.72346e-23
7618.84        5.38574e-23        5.01706e-23        5.75443e-23
7645.57        5.41489e-23        5.04421e-23        5.78557e-23
7672.40        5.44420e-23        5.07152e-23        5.81688e-23
7699.32        5.47367e-23        5.09897e-23        5.84836e-23
7726.34        5.50330e-23        5.12658e-23        5.88002e-23
7753.45        5.53309e-23        5.15434e-23        5.91185e-23
7780.65        5.56305e-23        5.18225e-23        5.94386e-23
7807.96        5.59318e-23        5.21031e-23        5.97604e-23
7835.35        5.62347e-23        5.23854e-23        6.00840e-23
7862.85        5.65393e-23        5.26691e-23        6.04094e-23
7890.44        5.68455e-23        5.29544e-23        6.07366e-23
7918.12        5.71535e-23        5.32413e-23        6.10656e-23
7945.91        5.74631e-23        5.35298e-23        6.13964e-23
7973.79        5.77745e-23        5.38199e-23        6.17290e-23
8001.77        5.80876e-23        5.41116e-23        6.20635e-23
8029.85        5.84030e-23        5.44055e-23        6.24006e-23
8058.02        5.87203e-23        5.47010e-23        6.27395e-23
8086.30        5.90392e-23        5.49981e-23        6.30804e-23
8114.67        5.93600e-23        5.52969e-23        6.34230e-23
8143.15        5.96825e-23        5.55973e-23        6.37676e-23
8171.72        6.00068e-23        5.58994e-23        6.41141e-23
8200.39        6.03328e-23        5.62031e-23        6.44626e-23
8229.17        6.06607e-23        5.65086e-23        6.48129e-23
8258.04        6.09904e-23        5.68157e-23        6.51652e-23
8287.02        6.13220e-23        5.71245e-23        6.55194e-23
8316.10        6.16554e-23        5.74351e-23        6.58756e-23
8345.28        6.19906e-23        5.77474e-23        6.62338e-23
8374.56        6.23277e-23        5.80614e-23        6.65940e-23
8403.95        6.26667e-23        5.83772e-23        6.69562e-23
8433.44        6.30076e-23        5.86947e-23        6.73204e-23
8463.03        6.33503e-23        5.90140e-23        6.76867e-23
8492.73        6.36950e-23        5.93350e-23        6.80549e-23
8522.53        6.40416e-23        5.96579e-23        6.84253e-23
8552.43        6.43901e-23        5.99826e-23        6.87977e-23
8582.44        6.47406e-23        6.03091e-23        6.91722e-23
8612.56        6.50931e-23        6.06374e-23        6.95488e-23
8642.78        6.54475e-23        6.09675e-23        6.99275e-23
8673.10        6.58039e-23        6.12995e-23        7.03083e-23
8703.54        6.61623e-23        6.16334e-23        7.06912e-23
8734.08        6.65227e-23        6.19691e-23        7.10763e-23
8764.72        6.68852e-23        6.23068e-23        7.14636e-23
8795.48        6.72497e-23        6.26463e-23        7.18531e-23
8826.34        6.76162e-23        6.29877e-23        7.22447e-23
8857.31        6.79848e-23        6.33311e-23        7.26385e-23
8888.39        6.83555e-23        6.36764e-23        7.30346e-23
8919.58        6.87283e-23        6.40236e-23        7.34329e-23
8950.88        6.91031e-23        6.43728e-23        7.38335e-23
8982.29        6.94801e-23        6.47240e-23        7.42363e-23
9013.81        6.98593e-23        6.50772e-23        7.46414e-23
9045.43        7.02405e-23        6.54323e-23        7.50487e-23
9077.17        7.06240e-23        6.57895e-23        7.54584e-23
9109.02        7.10096e-23        6.61487e-23        7.58704e-23
9140.99        7.13973e-23        6.65099e-23        7.62848e-23
9173.06        7.17873e-23        6.68731e-23        7.67014e-23
9205.25        7.21794e-23        6.72384e-23        7.71204e-23
9237.55        7.25738e-23        6.76058e-23        7.75418e-23
9269.96        7.29704e-23        6.79752e-23        7.79656e-23
9302.49        7.33692e-23        6.83467e-23        7.83917e-23
9335.13        7.37702e-23        6.87203e-23        7.88202e-23
9367.89        7.41735e-23        6.90960e-23        7.92511e-23
9400.76        7.45791e-23        6.94737e-23        7.96844e-23
9433.75        7.49869e-23        6.98536e-23        8.01202e-23
9466.85        7.53970e-23        7.02357e-23        8.05584e-23
9500.07        7.58094e-23        7.06198e-23        8.09990e-23
9533.40        7.62241e-23        7.10061e-23        8.14421e-23
9566.86        7.66411e-23        7.13946e-23        8.18877e-23
9600.43        7.70605e-23        7.17852e-23        8.23358e-23
9634.11        7.74821e-23        7.21779e-23        8.27863e-23
9667.92        7.79061e-23        7.25729e-23        8.32393e-23
9701.84        7.83325e-23        7.29700e-23        8.36949e-23
9735.89        7.87612e-23        7.33694e-23        8.41529e-23
9770.05        7.91922e-23        7.37709e-23        8.46135e-23
9804.33        7.96257e-23        7.41747e-23        8.50767e-23
9838.73        8.00615e-23        7.45807e-23        8.55424e-23
9873.26        8.04998e-23        7.49889e-23        8.60106e-23
9907.90        8.09404e-23        7.53994e-23        8.64815e-23
9942.67        8.13835e-23        7.58121e-23        8.69549e-23
9977.55        8.18290e-23        7.62271e-23        8.74309e-23


==> anc/zz_3fhl_constraints_one.txt <==
#DM constraints, zz, 3FHL
#mass[GeV], sigma*v [cm^3*s-1], sigma*v_low, sigma*v_up
 91.00        1.09910e-25        1.02859e-25        1.16960e-25
 91.32        1.09618e-25        1.02585e-25        1.16650e-25
 91.64        1.09335e-25        1.02320e-25        1.16351e-25
 91.96        1.09063e-25        1.02064e-25        1.16062e-25
 92.28        1.08800e-25        1.01817e-25        1.15783e-25
 92.61        1.08547e-25        1.01579e-25        1.15515e-25
 92.93        1.08302e-25        1.01349e-25        1.15256e-25
 93.26        1.08067e-25        1.01128e-25        1.15006e-25
 93.59        1.07840e-25        1.00914e-25        1.14766e-25
 93.91        1.07622e-25        1.00709e-25        1.14534e-25
 94.24        1.07411e-25        1.00511e-25        1.14311e-25
 94.57        1.07209e-25        1.00321e-25        1.14097e-25
 94.91        1.07014e-25        1.00138e-25        1.13891e-25
 95.24        1.06827e-25        9.99618e-26        1.13693e-25
 95.57        1.06648e-25        9.97927e-26        1.13503e-25
 95.91        1.06476e-25        9.96305e-26        1.13321e-25
 96.25        1.06310e-25        9.94748e-26        1.13146e-25
 96.58        1.06152e-25        9.93255e-26        1.12978e-25
 96.92        1.06000e-25        9.91826e-26        1.12818e-25
 97.26        1.05855e-25        9.90457e-26        1.12664e-25
 97.60        1.05716e-25        9.89148e-26        1.12518e-25
 97.95        1.05584e-25        9.87898e-26        1.12378e-25
 98.29        1.05457e-25        9.86705e-26        1.12244e-25
 98.63        1.05337e-25        9.85567e-26        1.12117e-25
 98.98        1.05222e-25        9.84483e-26        1.11996e-25
 99.33        1.05113e-25        9.83453e-26        1.11881e-25
 99.68        1.05010e-25        9.82474e-26        1.11772e-25
100.03        1.04912e-25        9.81546e-26        1.11668e-25
100.38        1.04819e-25        9.80667e-26        1.11571e-25
100.73        1.04731e-25        9.79837e-26        1.11479e-25
101.08        1.04648e-25        9.79053e-26        1.11392e-25
101.44        1.04571e-25        9.78316e-26        1.11310e-25
101.79        1.04498e-25        9.77624e-26        1.11233e-25
102.15        1.04430e-25        9.76975e-26        1.11162e-25
102.51        1.04366e-25        9.76369e-26        1.11095e-25
102.87        1.04307e-25        9.75806e-26        1.11033e-25
103.23        1.04252e-25        9.75283e-26        1.10976e-25
103.59        1.04202e-25        9.74800e-26        1.10924e-25
103.96        1.04155e-25        9.74356e-26        1.10875e-25
104.32        1.04113e-25        9.73950e-26        1.10831e-25
104.69        1.04075e-25        9.73581e-26        1.10792e-25
105.05        1.04041e-25        9.73249e-26        1.10756e-25
105.42        1.04010e-25        9.72952e-26        1.10725e-25
105.79        1.03983e-25        9.72689e-26        1.10697e-25
106.16        1.03960e-25        9.72461e-26        1.10673e-25
106.54        1.03940e-25        9.72265e-26        1.10654e-25
106.91        1.03924e-25        9.72101e-26        1.10637e-25
107.29        1.03911e-25        9.71969e-26        1.10625e-25
107.66        1.03901e-25        9.71868e-26        1.10615e-25
108.04        1.03895e-25        9.71796e-26        1.10610e-25
108.42        1.03891e-25        9.71753e-26        1.10607e-25
108.80        1.03891e-25        9.71738e-26        1.10608e-25
109.18        1.03893e-25        9.71751e-26        1.10612e-25
109.56        1.03899e-25        9.71791e-26        1.10619e-25
109.95        1.03907e-25        9.71857e-26        1.10628e-25
110.33        1.03918e-25        9.71949e-26        1.10641e-25
110.72        1.03932e-25        9.72065e-26        1.10657e-25
111.11        1.03948e-25        9.72205e-26        1.10675e-25
111.50        1.03967e-25        9.72369e-26        1.10696e-25
111.89        1.03988e-25        9.72556e-26        1.10720e-25
112.28        1.04011e-25        9.72764e-26        1.10746e-25
112.68        1.04037e-25        9.72994e-26        1.10775e-25
113.07        1.04065e-25        9.73245e-26        1.10806e-25
113.47        1.04095e-25        9.73516e-26        1.10839e-25
113.87        1.04128e-25        9.73807e-26        1.10875e-25
114.27        1.04162e-25        9.74116e-26        1.10912e-25
114.67        1.04198e-25        9.74444e-26        1.10952e-25
115.07        1.04236e-25        9.74789e-26        1.10994e-25
115.47        1.04276e-25        9.75152e-26        1.11038e-25
115.88        1.04318e-25        9.75531e-26        1.11083e-25
116.29        1.04362e-25        9.75926e-26        1.11131e-25
116.69        1.04407e-25        9.76336e-26        1.11180e-25
117.10        1.04454e-25        9.76761e-26        1.11231e-25
117.51        1.04502e-25        9.77200e-26        1.11284e-25
117.93        1.04551e-25        9.77652e-26        1.11338e-25
118.34        1.04603e-25        9.78118e-26        1.11393e-25
118.76        1.04655e-25        9.78596e-26        1.11450e-25
119.17        1.04709e-25        9.79086e-26        1.11509e-25
119.59        1.04763e-25        9.79587e-26        1.11568e-25
120.01        1.04820e-25        9.80099e-26        1.11629e-25
120.43        1.04877e-25        9.80621e-26        1.11691e-25
120.85        1.04935e-25        9.81154e-26        1.11755e-25
121.28        1.04995e-25        9.81699e-26        1.11819e-25
121.70        1.05055e-25        9.82256e-26        1.11885e-25
122.13        1.05118e-25        9.82825e-26        1.11953e-25
122.56        1.05181e-25        9.83408e-26        1.12022e-25
122.99        1.05246e-25        9.84004e-26        1.12092e-25
123.42        1.05313e-25        9.84616e-26        1.12165e-25
123.85        1.05382e-25        9.85242e-26        1.12239e-25
124.29        1.05452e-25        9.85885e-26        1.12315e-25
124.72        1.05523e-25        9.86544e-26        1.12392e-25
125.16        1.05597e-25        9.87220e-26        1.12472e-25
125.60        1.05673e-25        9.87914e-26        1.12554e-25
126.04        1.05750e-25        9.88626e-26        1.12638e-25
126.48        1.05830e-25        9.89357e-26        1.12724e-25
126.93        1.05911e-25        9.90107e-26        1.12812e-25
127.37        1.05995e-25        9.90878e-26        1.12903e-25
127.82        1.06081e-25        9.91670e-26        1.12996e-25
128.27        1.06170e-25        9.92483e-26        1.13091e-25
128.72        1.06260e-25        9.93318e-26        1.13189e-25
129.17        1.06354e-25        9.94176e-26        1.13290e-25
129.62        1.06449e-25        9.95058e-26        1.13393e-25
130.08        1.06548e-25        9.95963e-26        1.13499e-25
130.54        1.06648e-25        9.96893e-26        1.13607e-25
130.99        1.06752e-25        9.97847e-26        1.13719e-25
131.45        1.06858e-25        9.98824e-26        1.13833e-25
131.91        1.06966e-25        9.99824e-26        1.13950e-25
132.38        1.07077e-25        1.00085e-25        1.14070e-25
132.84        1.07190e-25        1.00189e-25        1.14192e-25
133.31        1.07306e-25        1.00296e-25        1.14316e-25
133.78        1.07424e-25        1.00405e-25        1.14443e-25
134.25        1.07544e-25        1.00516e-25        1.14572e-25
134.72        1.07666e-25        1.00629e-25        1.14704e-25
135.19        1.07791e-25        1.00744e-25        1.14838e-25
135.66        1.07917e-25        1.00861e-25        1.14974e-25
136.14        1.08046e-25        1.00979e-25        1.15113e-25
136.62        1.08177e-25        1.01100e-25        1.15253e-25
137.10        1.08309e-25        1.01223e-25        1.15396e-25
137.58        1.08444e-25        1.01347e-25        1.15541e-25
138.06        1.08580e-25        1.01473e-25        1.15687e-25
138.54        1.08719e-25        1.01601e-25        1.15836e-25
139.03        1.08859e-25        1.01730e-25        1.15987e-25
139.52        1.09000e-25        1.01861e-25        1.16139e-25
140.01        1.09144e-25        1.01994e-25        1.16294e-25
140.50        1.09289e-25        1.02128e-25        1.16450e-25
140.99        1.09436e-25        1.02264e-25        1.16608e-25
141.49        1.09584e-25        1.02402e-25        1.16767e-25
141.98        1.09735e-25        1.02541e-25        1.16929e-25
142.48        1.09887e-25        1.02681e-25        1.17092e-25
142.98        1.10041e-25        1.02824e-25        1.17258e-25
143.48        1.10196e-25        1.02968e-25        1.17425e-25
143.99        1.10354e-25        1.03113e-25        1.17595e-25
144.49        1.10513e-25        1.03261e-25        1.17766e-25
145.00        1.10675e-25        1.03410e-25        1.17939e-25
145.51        1.10838e-25        1.03561e-25        1.18115e-25
146.02        1.11003e-25        1.03714e-25        1.18292e-25
146.53        1.11170e-25        1.03869e-25        1.18472e-25
147.05        1.11340e-25        1.04025e-25        1.18654e-25
147.56        1.11511e-25        1.04184e-25        1.18838e-25
148.08        1.11684e-25        1.04344e-25        1.19024e-25
148.60        1.11860e-25        1.04507e-25        1.19213e-25
149.12        1.12037e-25        1.04671e-25        1.19404e-25
149.64        1.12217e-25        1.04837e-25        1.19597e-25
150.17        1.12391e-25        1.04999e-25        1.19784e-25
150.70        1.12552e-25        1.05148e-25        1.19956e-25
151.22        1.12715e-25        1.05299e-25        1.20130e-25
151.75        1.12879e-25        1.05452e-25        1.20307e-25
152.29        1.13046e-25        1.05606e-25        1.20485e-25
152.82        1.13214e-25        1.05763e-25        1.20666e-25
153.36        1.13385e-25        1.05921e-25        1.20849e-25
153.90        1.13557e-25        1.06081e-25        1.21034e-25
154.44        1.13732e-25        1.06243e-25        1.21220e-25
154.98        1.13908e-25        1.06406e-25        1.21409e-25
155.52        1.14086e-25        1.06572e-25        1.21600e-25
156.07        1.14265e-25        1.06738e-25        1.21792e-25
156.62        1.14447e-25        1.06907e-25        1.21986e-25
157.16        1.14630e-25        1.07077e-25        1.22183e-25
157.72        1.14814e-25        1.07248e-25        1.22381e-25
158.27        1.15001e-25        1.07421e-25        1.22580e-25
158.82        1.15189e-25        1.07596e-25        1.22782e-25
159.38        1.15379e-25        1.07772e-25        1.22985e-25
159.94        1.15570e-25        1.07950e-25        1.23190e-25
160.50        1.15762e-25        1.08128e-25        1.23396e-25
161.07        1.15957e-25        1.08309e-25        1.23604e-25
161.63        1.16152e-25        1.08491e-25        1.23814e-25
162.20        1.16350e-25        1.08674e-25        1.24026e-25
162.77        1.16549e-25        1.08858e-25        1.24239e-25
163.34        1.16749e-25        1.09045e-25        1.24454e-25
163.91        1.16951e-25        1.09232e-25        1.24670e-25
164.49        1.17155e-25        1.09421e-25        1.24888e-25
165.06        1.17360e-25        1.09612e-25        1.25108e-25
165.64        1.17567e-25        1.09804e-25        1.25330e-25
166.22        1.17775e-25        1.09997e-25        1.25553e-25
166.81        1.17985e-25        1.10192e-25        1.25778e-25
167.39        1.18197e-25        1.10389e-25        1.26005e-25
167.98        1.18410e-25        1.10587e-25        1.26233e-25
168.57        1.18625e-25        1.10787e-25        1.26464e-25
169.16        1.18842e-25        1.10988e-25        1.26696e-25
169.75        1.19060e-25        1.11191e-25        1.26930e-25
170.35        1.19280e-25        1.11395e-25        1.27166e-25
170.95        1.19502e-25        1.11601e-25        1.27403e-25
171.55        1.19726e-25        1.11809e-25        1.27643e-25
172.15        1.19951e-25        1.12018e-25        1.27884e-25
172.75        1.20178e-25        1.12229e-25        1.28127e-25
173.36        1.20407e-25        1.12441e-25        1.28372e-25
173.97        1.20637e-25        1.12655e-25        1.28619e-25
174.58        1.20870e-25        1.12871e-25        1.28868e-25
175.19        1.21104e-25        1.13089e-25        1.29119e-25
175.81        1.21340e-25        1.13308e-25        1.29372e-25
176.42        1.21578e-25        1.13529e-25        1.29627e-25
177.04        1.21817e-25        1.13751e-25        1.29884e-25
177.66        1.22059e-25        1.13975e-25        1.30142e-25
178.29        1.22302e-25        1.14201e-25        1.30403e-25
178.91        1.22548e-25        1.14429e-25        1.30666e-25
179.54        1.22795e-25        1.14659e-25        1.30931e-25
180.17        1.23044e-25        1.14890e-25        1.31197e-25
180.80        1.23295e-25        1.15123e-25        1.31466e-25
181.44        1.23548e-25        1.15358e-25        1.31737e-25
182.07        1.23803e-25        1.15595e-25        1.32010e-25
182.71        1.24059e-25        1.15833e-25        1.32285e-25
183.35        1.24318e-25        1.16074e-25        1.32563e-25
184.00        1.24579e-25        1.16316e-25        1.32842e-25
184.64        1.24841e-25        1.16560e-25        1.33123e-25
185.29        1.25106e-25        1.16805e-25        1.33407e-25
185.94        1.25372e-25        1.17053e-25        1.33692e-25
186.59        1.25641e-25        1.17302e-25        1.33979e-25
187.25        1.25911e-25        1.17553e-25        1.34269e-25
187.90        1.26183e-25        1.17806e-25        1.34561e-25
188.56        1.26457e-25        1.18060e-25        1.34854e-25
189.23        1.26733e-25        1.18317e-25        1.35150e-25
189.89        1.27011e-25        1.18575e-25        1.35448e-25
190.56        1.27291e-25        1.18835e-25        1.35748e-25
191.22        1.27573e-25        1.19096e-25        1.36049e-25
191.90        1.27857e-25        1.19360e-25        1.36353e-25
192.57        1.28142e-25        1.19625e-25        1.36659e-25
193.24        1.28430e-25        1.19892e-25        1.36967e-25
193.92        1.28719e-25        1.20161e-25        1.37278e-25
194.60        1.29011e-25        1.20432e-25        1.37590e-25
195.29        1.29304e-25        1.20704e-25        1.37904e-25
195.97        1.29599e-25        1.20978e-25        1.38220e-25
196.66        1.29896e-25        1.21254e-25        1.38539e-25
197.35        1.30195e-25        1.21532e-25        1.38859e-25
198.04        1.30496e-25        1.21811e-25        1.39181e-25
198.74        1.30799e-25        1.22093e-25        1.39506e-25
199.43        1.31104e-25        1.22376e-25        1.39833e-25
200.13        1.31408e-25        1.22658e-25        1.40158e-25
200.84        1.31699e-25        1.22929e-25        1.40469e-25
201.54        1.31992e-25        1.23202e-25        1.40783e-25
202.25        1.32287e-25        1.23476e-25        1.41098e-25
202.96        1.32584e-25        1.23752e-25        1.41416e-25
203.67        1.32883e-25        1.24030e-25        1.41735e-25
204.38        1.33183e-25        1.24310e-25        1.42057e-25
205.10        1.33485e-25        1.24591e-25        1.42380e-25
205.82        1.33790e-25        1.24874e-25        1.42705e-25
206.54        1.34096e-25        1.25159e-25        1.43033e-25
207.27        1.34403e-25        1.25445e-25        1.43362e-25
208.00        1.34713e-25        1.25733e-25        1.43693e-25
208.73        1.35025e-25        1.26023e-25        1.44026e-25
209.46        1.35338e-25        1.26315e-25        1.44362e-25
210.19        1.35653e-25        1.26608e-25        1.44699e-25
210.93        1.35971e-25        1.26903e-25        1.45038e-25
211.67        1.36290e-25        1.27200e-25        1.45379e-25
212.41        1.36611e-25        1.27499e-25        1.45723e-25
213.16        1.36934e-25        1.27799e-25        1.46068e-25
213.91        1.37258e-25        1.28101e-25        1.46416e-25
214.66        1.37585e-25        1.28405e-25        1.46765e-25
215.41        1.37914e-25        1.28711e-25        1.47117e-25
216.17        1.38244e-25        1.29019e-25        1.47470e-25
216.92        1.38577e-25        1.29328e-25        1.47826e-25
217.69        1.38912e-25        1.29639e-25        1.48184e-25
218.45        1.39248e-25        1.29952e-25        1.48544e-25
219.22        1.39587e-25        1.30267e-25        1.48906e-25
219.99        1.39927e-25        1.30584e-25        1.49270e-25
220.76        1.40270e-25        1.30902e-25        1.49637e-25
221.53        1.40614e-25        1.31223e-25        1.50005e-25
222.31        1.40960e-25        1.31545e-25        1.50376e-25
223.09        1.41309e-25        1.31869e-25        1.50748e-25
223.87        1.41659e-25        1.32195e-25        1.51123e-25
224.66        1.42012e-25        1.32523e-25        1.51500e-25
225.45        1.42366e-25        1.32853e-25        1.51879e-25
226.24        1.42723e-25        1.33185e-25        1.52261e-25
227.03        1.43081e-25        1.33518e-25        1.52644e-25
227.83        1.43442e-25        1.33853e-25        1.53030e-25
228.63        1.43804e-25        1.34191e-25        1.53418e-25
229.43        1.44169e-25        1.34530e-25        1.53808e-25
230.23        1.44535e-25        1.34871e-25        1.54200e-25
231.04        1.44904e-25        1.35214e-25        1.54594e-25
231.85        1.45274e-25        1.35558e-25        1.54991e-25
232.67        1.45647e-25        1.35905e-25        1.55389e-25
233.48        1.46022e-25        1.36253e-25        1.55790e-25
234.30        1.46398e-25        1.36604e-25        1.56193e-25
235.12        1.46777e-25        1.36956e-25        1.56598e-25
235.95        1.47158e-25        1.37310e-25        1.57006e-25
236.78        1.47541e-25        1.37666e-25        1.57415e-25
237.61        1.47926e-25        1.38024e-25        1.57827e-25
238.44        1.48312e-25        1.38384e-25        1.58241e-25
239.28        1.48701e-25        1.38746e-25        1.58657e-25
240.12        1.49092e-25        1.39110e-25        1.59075e-25
240.96        1.49485e-25        1.39475e-25        1.59496e-25
241.81        1.49881e-25        1.39843e-25        1.59919e-25
242.65        1.50278e-25        1.40212e-25        1.60344e-25
243.51        1.50677e-25        1.40583e-25        1.60771e-25
244.36        1.51079e-25        1.40957e-25        1.61200e-25
245.22        1.51482e-25        1.41332e-25        1.61632e-25
246.08        1.51888e-25        1.41710e-25        1.62067e-25
246.94        1.52296e-25        1.42089e-25        1.62503e-25
247.81        1.52707e-25        1.42471e-25        1.62942e-25
248.68        1.53119e-25        1.42855e-25        1.63384e-25
249.55        1.53534e-25        1.43241e-25        1.63828e-25
250.43        1.53951e-25        1.43629e-25        1.64274e-25
251.30        1.54371e-25        1.44019e-25        1.64723e-25
252.19        1.54793e-25        1.44411e-25        1.65175e-25
253.07        1.55217e-25        1.44806e-25        1.65629e-25
253.96        1.55644e-25        1.45203e-25        1.66085e-25
254.85        1.56073e-25        1.45602e-25        1.66545e-25
255.75        1.56505e-25        1.46003e-25        1.67007e-25
256.64        1.56939e-25        1.46407e-25        1.67471e-25
257.54        1.57376e-25        1.46813e-25        1.67939e-25
258.45        1.57815e-25        1.47222e-25        1.68409e-25
259.35        1.58257e-25        1.47633e-25        1.68882e-25
260.26        1.58702e-25        1.48046e-25        1.69357e-25
261.18        1.59149e-25        1.48462e-25        1.69836e-25
262.09        1.59599e-25        1.48880e-25        1.70317e-25
263.01        1.60051e-25        1.49301e-25        1.70802e-25
263.94        1.60506e-25        1.49724e-25        1.71289e-25
264.86        1.60964e-25        1.50150e-25        1.71779e-25
265.79        1.61425e-25        1.50578e-25        1.72271e-25
266.72        1.61888e-25        1.51009e-25        1.72767e-25
267.66        1.62353e-25        1.51442e-25        1.73265e-25
268.60        1.62822e-25        1.51877e-25        1.73766e-25
269.54        1.63293e-25        1.52315e-25        1.74270e-25
270.49        1.63766e-25        1.52755e-25        1.74777e-25
271.44        1.64243e-25        1.53198e-25        1.75287e-25
272.39        1.64721e-25        1.53643e-25        1.75799e-25
273.34        1.65203e-25        1.54091e-25        1.76315e-25
274.30        1.65687e-25        1.54541e-25        1.76833e-25
275.27        1.66174e-25        1.54994e-25        1.77354e-25
276.23        1.66663e-25        1.55449e-25        1.77877e-25
277.20        1.67155e-25        1.55906e-25        1.78404e-25
278.17        1.67650e-25        1.56366e-25        1.78933e-25
279.15        1.68147e-25        1.56828e-25        1.79465e-25
280.13        1.68647e-25        1.57293e-25        1.80000e-25
281.11        1.69149e-25        1.57760e-25        1.80538e-25
282.10        1.69654e-25        1.58229e-25        1.81079e-25
283.09        1.70162e-25        1.58701e-25        1.81622e-25
284.08        1.70672e-25        1.59176e-25        1.82168e-25
285.08        1.71185e-25        1.59653e-25        1.82718e-25
286.08        1.71701e-25        1.60132e-25        1.83270e-25
287.08        1.72219e-25        1.60614e-25        1.83825e-25
288.09        1.72741e-25        1.61099e-25        1.84383e-25
289.10        1.73265e-25        1.61586e-25        1.84944e-25
290.12        1.73792e-25        1.62076e-25        1.85508e-25
291.13        1.74322e-25        1.62569e-25        1.86075e-25
292.16        1.74855e-25        1.63064e-25        1.86646e-25
293.18        1.75391e-25        1.63562e-25        1.87219e-25
294.21        1.75929e-25        1.64063e-25        1.87796e-25
295.24        1.76471e-25        1.64566e-25        1.88376e-25
296.28        1.77016e-25        1.65073e-25        1.88959e-25
297.32        1.77564e-25        1.65582e-25        1.89545e-25
298.36        1.78114e-25        1.66094e-25        1.90135e-25
299.41        1.78668e-25        1.66609e-25        1.90728e-25
300.46        1.79218e-25        1.67120e-25        1.91317e-25
301.51        1.79762e-25        1.67626e-25        1.91898e-25
302.57        1.80309e-25        1.68135e-25        1.92483e-25
303.63        1.80859e-25        1.68647e-25        1.93071e-25
304.70        1.81411e-25        1.69161e-25        1.93662e-25
305.77        1.81967e-25        1.69678e-25        1.94256e-25
306.84        1.82526e-25        1.70198e-25        1.94854e-25
307.92        1.83087e-25        1.70720e-25        1.95454e-25
309.00        1.83652e-25        1.71246e-25        1.96058e-25
310.08        1.84219e-25        1.71774e-25        1.96664e-25
311.17        1.84789e-25        1.72304e-25        1.97274e-25
312.26        1.85362e-25        1.72837e-25        1.97887e-25
313.36        1.85938e-25        1.73373e-25        1.98502e-25
314.46        1.86516e-25        1.73911e-25        1.99121e-25
315.56        1.87097e-25        1.74452e-25        1.99743e-25
316.67        1.87681e-25        1.74996e-25        2.00367e-25
317.78        1.88268e-25        1.75541e-25        2.00995e-25
318.89        1.88858e-25        1.76090e-25        2.01625e-25
320.01        1.89450e-25        1.76641e-25        2.02259e-25
321.14        1.90045e-25        1.77194e-25        2.02895e-25
322.26        1.90642e-25        1.77750e-25        2.03534e-25
323.39        1.91242e-25        1.78308e-25        2.04175e-25
324.53        1.91844e-25        1.78869e-25        2.04820e-25
325.67        1.92450e-25        1.79432e-25        2.05467e-25
326.81        1.93057e-25        1.79997e-25        2.06117e-25
327.96        1.93667e-25        1.80565e-25        2.06770e-25
329.11        1.94280e-25        1.81135e-25        2.07425e-25
330.26        1.94895e-25        1.81707e-25        2.08083e-25
331.42        1.95512e-25        1.82281e-25        2.08743e-25
332.58        1.96132e-25        1.82858e-25        2.09406e-25
333.75        1.96755e-25        1.83437e-25        2.10072e-25
334.92        1.97380e-25        1.84019e-25        2.10741e-25
336.10        1.98007e-25        1.84603e-25        2.11412e-25
337.28        1.98638e-25        1.85189e-25        2.12086e-25
338.46        1.99271e-25        1.85778e-25        2.12764e-25
339.65        1.99907e-25        1.86370e-25        2.13444e-25
340.84        2.00546e-25        1.86964e-25        2.14127e-25
342.03        2.01188e-25        1.87561e-25        2.14814e-25
343.23        2.01833e-25        1.88161e-25        2.15504e-25
344.44        2.02480e-25        1.88764e-25        2.16197e-25
345.65        2.03132e-25        1.89370e-25        2.16894e-25
346.86        2.03786e-25        1.89978e-25        2.17594e-25
348.08        2.04443e-25        1.90590e-25        2.18297e-25
349.30        2.05104e-25        1.91205e-25        2.19004e-25
350.52        2.05769e-25        1.91823e-25        2.19715e-25
351.75        2.06437e-25        1.92444e-25        2.20429e-25
352.99        2.07108e-25        1.93069e-25        2.21148e-25
354.23        2.07783e-25        1.93697e-25        2.21870e-25
355.47        2.08462e-25        1.94328e-25        2.22596e-25
356.72        2.09145e-25        1.94963e-25        2.23326e-25
357.97        2.09831e-25        1.95601e-25        2.24061e-25
359.23        2.10521e-25        1.96243e-25        2.24799e-25
360.49        2.11216e-25        1.96889e-25        2.25542e-25
361.75        2.11914e-25        1.97539e-25        2.26290e-25
363.02        2.12617e-25        1.98192e-25        2.27041e-25
364.29        2.13323e-25        1.98850e-25        2.27797e-25
365.57        2.14034e-25        1.99511e-25        2.28558e-25
366.86        2.14749e-25        2.00176e-25        2.29322e-25
368.14        2.15468e-25        2.00844e-25        2.30091e-25
369.43        2.16191e-25        2.01516e-25        2.30865e-25
370.73        2.16918e-25        2.02193e-25        2.31643e-25
372.03        2.17649e-25        2.02872e-25        2.32425e-25
373.34        2.18384e-25        2.03556e-25        2.33211e-25
374.65        2.19123e-25        2.04243e-25        2.34002e-25
375.96        2.19866e-25        2.04935e-25        2.34797e-25
377.28        2.20613e-25        2.05629e-25        2.35597e-25
378.60        2.21364e-25        2.06328e-25        2.36400e-25
379.93        2.22119e-25        2.07030e-25        2.37208e-25
381.27        2.22879e-25        2.07736e-25        2.38021e-25
382.60        2.23642e-25        2.08446e-25        2.38838e-25
383.95        2.24409e-25        2.09160e-25        2.39659e-25
385.29        2.25180e-25        2.09877e-25        2.40484e-25
386.65        2.25956e-25        2.10598e-25        2.41313e-25
388.00        2.26735e-25        2.11323e-25        2.42147e-25
389.36        2.27518e-25        2.12051e-25        2.42985e-25
390.73        2.28305e-25        2.12783e-25        2.43828e-25
392.10        2.29097e-25        2.13519e-25        2.44674e-25
393.48        2.29892e-25        2.14258e-25        2.45525e-25
394.86        2.30691e-25        2.15001e-25        2.46380e-25
396.24        2.31494e-25        2.15748e-25        2.47240e-25
397.63        2.32301e-25        2.16498e-25        2.48103e-25
399.03        2.33111e-25        2.17252e-25        2.48971e-25
400.43        2.33922e-25        2.18006e-25        2.49838e-25
401.83        2.34726e-25        2.18754e-25        2.50698e-25
403.24        2.35534e-25        2.19506e-25        2.51562e-25
404.66        2.36346e-25        2.20261e-25        2.52430e-25
406.08        2.37161e-25        2.21020e-25        2.53302e-25
407.50        2.37980e-25        2.21783e-25        2.54178e-25
408.93        2.38804e-25        2.22549e-25        2.55059e-25
410.37        2.39631e-25        2.23318e-25        2.55943e-25
411.81        2.40462e-25        2.24092e-25        2.56832e-25
413.25        2.41297e-25        2.24869e-25        2.57725e-25
414.70        2.42136e-25        2.25649e-25        2.58622e-25
416.16        2.42978e-25        2.26434e-25        2.59523e-25
417.62        2.43825e-25        2.27221e-25        2.60429e-25
419.08        2.44676e-25        2.28013e-25        2.61339e-25
420.56        2.45531e-25        2.28808e-25        2.62253e-25
422.03        2.46389e-25        2.29608e-25        2.63171e-25
423.51        2.47252e-25        2.30411e-25        2.64094e-25
425.00        2.48119e-25        2.31217e-25        2.65021e-25
426.49        2.48990e-25        2.32028e-25        2.65953e-25
427.99        2.49866e-25        2.32842e-25        2.66889e-25
429.49        2.50745e-25        2.33660e-25        2.67830e-25
430.99        2.51629e-25        2.34482e-25        2.68775e-25
432.51        2.52516e-25        2.35308e-25        2.69724e-25
434.02        2.53408e-25        2.36138e-25        2.70678e-25
435.55        2.54305e-25        2.36972e-25        2.71637e-25
437.08        2.55205e-25        2.37810e-25        2.72600e-25
438.61        2.56110e-25        2.38652e-25        2.73568e-25
440.15        2.57019e-25        2.39498e-25        2.74540e-25
441.69        2.57932e-25        2.40348e-25        2.75517e-25
443.24        2.58850e-25        2.41202e-25        2.76499e-25
444.80        2.59772e-25        2.42060e-25        2.77485e-25
446.36        2.60699e-25        2.42922e-25        2.78476e-25
447.93        2.61630e-25        2.43788e-25        2.79472e-25
449.50        2.62566e-25        2.44658e-25        2.80473e-25
451.07        2.63506e-25        2.45533e-25        2.81478e-25
452.66        2.64450e-25        2.46412e-25        2.82489e-25
454.25        2.65399e-25        2.47295e-25        2.83504e-25
455.84        2.66353e-25        2.48182e-25        2.84524e-25
457.44        2.67312e-25        2.49074e-25        2.85549e-25
459.04        2.68275e-25        2.49970e-25        2.86580e-25
460.65        2.69243e-25        2.50870e-25        2.87615e-25
462.27        2.70215e-25        2.51775e-25        2.88656e-25
463.89        2.71193e-25        2.52685e-25        2.89701e-25
465.52        2.72175e-25        2.53599e-25        2.90752e-25
467.15        2.73163e-25        2.54517e-25        2.91809e-25
468.79        2.74155e-25        2.55440e-25        2.92870e-25
470.44        2.75153e-25        2.56368e-25        2.93938e-25
472.09        2.76156e-25        2.57301e-25        2.95010e-25
473.75        2.77164e-25        2.58239e-25        2.96088e-25
475.41        2.78177e-25        2.59181e-25        2.97172e-25
477.08        2.79195e-25        2.60128e-25        2.98262e-25
478.75        2.80219e-25        2.61081e-25        2.99357e-25
480.43        2.81248e-25        2.62038e-25        3.00458e-25
482.12        2.82282e-25        2.63000e-25        3.01564e-25
483.81        2.83322e-25        2.63968e-25        3.02677e-25
485.51        2.84368e-25        2.64940e-25        3.03796e-25
487.21        2.85419e-25        2.65918e-25        3.04920e-25
488.92        2.86476e-25        2.66901e-25        3.06051e-25
490.63        2.87539e-25        2.67890e-25        3.07188e-25
492.36        2.88608e-25        2.68884e-25        3.08331e-25
494.08        2.89682e-25        2.69883e-25        3.09481e-25
495.82        2.90762e-25        2.70888e-25        3.10637e-25
497.56        2.91849e-25        2.71898e-25        3.11799e-25
499.30        2.92941e-25        2.72915e-25        3.12968e-25
501.05        2.94032e-25        2.73930e-25        3.14134e-25
502.81        2.95124e-25        2.74946e-25        3.15302e-25
504.58        2.96222e-25        2.75967e-25        3.16476e-25
506.35        2.97326e-25        2.76995e-25        3.17657e-25
508.12        2.98435e-25        2.78028e-25        3.18843e-25
509.91        2.99551e-25        2.79066e-25        3.20037e-25
511.70        3.00673e-25        2.80110e-25        3.21236e-25
513.49        3.01801e-25        2.81159e-25        3.22442e-25
515.29        3.02934e-25        2.82214e-25        3.23654e-25
517.10        3.04073e-25        2.83274e-25        3.24872e-25
518.92        3.05218e-25        2.84340e-25        3.26097e-25
520.74        3.06369e-25        2.85411e-25        3.27327e-25
522.56        3.07526e-25        2.86487e-25        3.28564e-25
524.40        3.08688e-25        2.87568e-25        3.29807e-25
526.24        3.09856e-25        2.88655e-25        3.31056e-25
528.09        3.11029e-25        2.89747e-25        3.32311e-25
529.94        3.12208e-25        2.90845e-25        3.33572e-25
531.80        3.13393e-25        2.91947e-25        3.34839e-25
533.66        3.14583e-25        2.93055e-25        3.36112e-25
535.54        3.15779e-25        2.94167e-25        3.37391e-25
537.42        3.16980e-25        2.95285e-25        3.38675e-25
539.30        3.18187e-25        2.96408e-25        3.39966e-25
541.19        3.19398e-25        2.97535e-25        3.41262e-25
543.09        3.20616e-25        2.98668e-25        3.42563e-25
545.00        3.21838e-25        2.99805e-25        3.43871e-25
546.91        3.23066e-25        3.00947e-25        3.45184e-25
548.83        3.24298e-25        3.02095e-25        3.46502e-25
550.76        3.25536e-25        3.03246e-25        3.47826e-25
552.69        3.26779e-25        3.04403e-25        3.49155e-25
554.63        3.28027e-25        3.05564e-25        3.50490e-25
556.57        3.29280e-25        3.06730e-25        3.51831e-25
558.53        3.30539e-25        3.07902e-25        3.53177e-25
560.49        3.31803e-25        3.09078e-25        3.54529e-25
562.45        3.33073e-25        3.10259e-25        3.55887e-25
564.43        3.34348e-25        3.11446e-25        3.57251e-25
566.41        3.35629e-25        3.12637e-25        3.58621e-25
568.39        3.36916e-25        3.13835e-25        3.59997e-25
570.39        3.38208e-25        3.15037e-25        3.61380e-25
572.39        3.39507e-25        3.16245e-25        3.62768e-25
574.40        3.40811e-25        3.17459e-25        3.64164e-25
576.41        3.42122e-25        3.18679e-25        3.65566e-25
578.44        3.43439e-25        3.19904e-25        3.66975e-25
580.47        3.44763e-25        3.21135e-25        3.68390e-25
582.50        3.46093e-25        3.22373e-25        3.69813e-25
584.55        3.47429e-25        3.23616e-25        3.71242e-25
586.60        3.48772e-25        3.24866e-25        3.72679e-25
588.66        3.50122e-25        3.26121e-25        3.74123e-25
590.72        3.51479e-25        3.27384e-25        3.75574e-25
592.80        3.52843e-25        3.28653e-25        3.77033e-25
594.88        3.54214e-25        3.29928e-25        3.78499e-25
596.96        3.55592e-25        3.31210e-25        3.79973e-25
599.06        3.56977e-25        3.32499e-25        3.81455e-25
601.16        3.58362e-25        3.33788e-25        3.82937e-25
603.27        3.59748e-25        3.35078e-25        3.84419e-25
605.39        3.61142e-25        3.36375e-25        3.85908e-25
607.51        3.62543e-25        3.37679e-25        3.87406e-25
609.64        3.63951e-25        3.38990e-25        3.88912e-25
611.78        3.65367e-25        3.40308e-25        3.90426e-25
613.93        3.66790e-25        3.41633e-25        3.91948e-25
616.08        3.68221e-25        3.42965e-25        3.93478e-25
618.24        3.69659e-25        3.44303e-25        3.95015e-25
620.41        3.71105e-25        3.45649e-25        3.96561e-25
622.59        3.72559e-25        3.47002e-25        3.98116e-25
624.77        3.74020e-25        3.48362e-25        3.99678e-25
626.97        3.75488e-25        3.49729e-25        4.01248e-25
629.17        3.76965e-25        3.51103e-25        4.02827e-25
631.37        3.78449e-25        3.52484e-25        4.04413e-25
633.59        3.79940e-25        3.53872e-25        4.06008e-25
635.81        3.81440e-25        3.55268e-25        4.07611e-25
638.04        3.82947e-25        3.56671e-25        4.09223e-25
640.28        3.84461e-25        3.58080e-25        4.10842e-25
642.53        3.85984e-25        3.59497e-25        4.12470e-25
644.78        3.87514e-25        3.60921e-25        4.14106e-25
647.05        3.89052e-25        3.62353e-25        4.15751e-25
649.32        3.90597e-25        3.63791e-25        4.17403e-25
651.60        3.92151e-25        3.65237e-25        4.19064e-25
653.88        3.93712e-25        3.66690e-25        4.20734e-25
656.18        3.95281e-25        3.68151e-25        4.22412e-25
658.48        3.96858e-25        3.69619e-25        4.24098e-25
660.79        3.98443e-25        3.71094e-25        4.25793e-25
663.11        4.00037e-25        3.72577e-25        4.27497e-25
665.44        4.01638e-25        3.74067e-25        4.29209e-25
667.77        4.03248e-25        3.75565e-25        4.30930e-25
670.11        4.04865e-25        3.77071e-25        4.32660e-25
672.46        4.06492e-25        3.78584e-25        4.34399e-25
674.82        4.08126e-25        3.80105e-25        4.36147e-25
677.19        4.09769e-25        3.81635e-25        4.37904e-25
679.57        4.11421e-25        3.83172e-25        4.39670e-25
681.95        4.13081e-25        3.84717e-25        4.41445e-25
684.35        4.14750e-25        3.86270e-25        4.43229e-25
686.75        4.16427e-25        3.87831e-25        4.45023e-25
689.16        4.18114e-25        3.89401e-25        4.46827e-25
691.58        4.19809e-25        3.90978e-25        4.48640e-25
694.00        4.21513e-25        3.92564e-25        4.50462e-25
696.44        4.23226e-25        3.94159e-25        4.52294e-25
698.88        4.24949e-25        3.95762e-25        4.54136e-25
701.33        4.26680e-25        3.97373e-25        4.55988e-25
703.79        4.28421e-25        3.98993e-25        4.57849e-25
706.26        4.30171e-25        4.00622e-25        4.59721e-25
708.74        4.31930e-25        4.02259e-25        4.61602e-25
711.23        4.33698e-25        4.03904e-25        4.63492e-25
713.72        4.35475e-25        4.05558e-25        4.65393e-25
716.23        4.37261e-25        4.07220e-25        4.67302e-25
718.74        4.39056e-25        4.08890e-25        4.69222e-25
721.26        4.40860e-25        4.10569e-25        4.71151e-25
723.79        4.42672e-25        4.12255e-25        4.73089e-25
726.33        4.44493e-25        4.13950e-25        4.75036e-25
728.88        4.46322e-25        4.15652e-25        4.76992e-25
731.44        4.48160e-25        4.17362e-25        4.78958e-25
734.01        4.50007e-25        4.19081e-25        4.80933e-25
736.58        4.51861e-25        4.20807e-25        4.82916e-25
739.17        4.53724e-25        4.22540e-25        4.84908e-25
741.76        4.55595e-25        4.24281e-25        4.86909e-25
744.36        4.57475e-25        4.26030e-25        4.88919e-25
746.98        4.59362e-25        4.27786e-25        4.90937e-25
749.60        4.61257e-25        4.29550e-25        4.92964e-25
752.23        4.63160e-25        4.31320e-25        4.94999e-25
754.87        4.65070e-25        4.33098e-25        4.97042e-25
757.52        4.66989e-25        4.34884e-25        4.99094e-25
760.17        4.68916e-25        4.36677e-25        5.01155e-25
762.84        4.70851e-25        4.38478e-25        5.03225e-25
765.52        4.72795e-25        4.40286e-25        5.05304e-25
768.20        4.74748e-25        4.42103e-25        5.07392e-25
770.90        4.76709e-25        4.43928e-25        5.09490e-25
773.60        4.78680e-25        4.45762e-25        5.11597e-25
776.32        4.80659e-25        4.47604e-25        5.13715e-25
779.04        4.82649e-25        4.49455e-25        5.15842e-25
781.78        4.84648e-25        4.51315e-25        5.17980e-25
784.52        4.86656e-25        4.53184e-25        5.20128e-25
787.27        4.88675e-25        4.55063e-25        5.22288e-25
790.04        4.90704e-25        4.56951e-25        5.24458e-25
792.81        4.92744e-25        4.58848e-25        5.26639e-25
795.59        4.94794e-25        4.60756e-25        5.28832e-25
798.38        4.96855e-25        4.62674e-25        5.31036e-25
801.18        4.98920e-25        4.64596e-25        5.33245e-25
803.99        5.00987e-25        4.66520e-25        5.35455e-25
806.81        5.03065e-25        4.68454e-25        5.37676e-25
809.65        5.05154e-25        4.70398e-25        5.39910e-25
812.49        5.07254e-25        4.72353e-25        5.42155e-25
815.34        5.09366e-25        4.74319e-25        5.44413e-25
818.20        5.11489e-25        4.76295e-25        5.46683e-25
821.07        5.13623e-25        4.78282e-25        5.48965e-25
823.95        5.15769e-25        4.80279e-25        5.51259e-25
826.84        5.17926e-25        4.82287e-25        5.53565e-25
829.74        5.20095e-25        4.84306e-25        5.55884e-25
832.65        5.22276e-25        4.86336e-25        5.58215e-25
835.58        5.24468e-25        4.88376e-25        5.60559e-25
838.51        5.26671e-25        4.90427e-25        5.62915e-25
841.45        5.28887e-25        4.92489e-25        5.65284e-25
844.40        5.31114e-25        4.94563e-25        5.67666e-25
847.37        5.33353e-25        4.96647e-25        5.70060e-25
850.34        5.35604e-25        4.98742e-25        5.72467e-25
853.32        5.37867e-25        5.00849e-25        5.74886e-25
856.32        5.40142e-25        5.02966e-25        5.77319e-25
859.32        5.42430e-25        5.05095e-25        5.79764e-25
862.34        5.44729e-25        5.07235e-25        5.82222e-25
865.36        5.47040e-25        5.09387e-25        5.84694e-25
868.40        5.49364e-25        5.11549e-25        5.87178e-25
871.45        5.51700e-25        5.13724e-25        5.89675e-25
874.51        5.54048e-25        5.15909e-25        5.92186e-25
877.57        5.56408e-25        5.18106e-25        5.94710e-25
880.65        5.58781e-25        5.20315e-25        5.97247e-25
883.74        5.61166e-25        5.22535e-25        5.99798e-25
886.84        5.63564e-25        5.24767e-25        6.02362e-25
889.96        5.65975e-25        5.27011e-25        6.04939e-25
893.08        5.68398e-25        5.29266e-25        6.07530e-25
896.21        5.70834e-25        5.31533e-25        6.10134e-25
899.36        5.73282e-25        5.33812e-25        6.12752e-25
902.51        5.75743e-25        5.36103e-25        6.15384e-25
905.68        5.78217e-25        5.38406e-25        6.18029e-25
908.86        5.80704e-25        5.40720e-25        6.20688e-25
912.05        5.83204e-25        5.43047e-25        6.23361e-25
915.25        5.85716e-25        5.45386e-25        6.26047e-25
918.46        5.88242e-25        5.47736e-25        6.28748e-25
921.68        5.90781e-25        5.50099e-25        6.31462e-25
924.92        5.93332e-25        5.52474e-25        6.34191e-25
928.16        5.95897e-25        5.54861e-25        6.36933e-25
931.42        5.98475e-25        5.57261e-25        6.39690e-25
934.69        6.01067e-25        5.59673e-25        6.42461e-25
937.97        6.03671e-25        5.62097e-25        6.45245e-25
941.26        6.06289e-25        5.64533e-25        6.48044e-25
944.56        6.08920e-25        5.66982e-25        6.50858e-25
947.87        6.11564e-25        5.69443e-25        6.53685e-25
951.20        6.14222e-25        5.71917e-25        6.56527e-25
954.54        6.16893e-25        5.74403e-25        6.59384e-25
957.89        6.19578e-25        5.76902e-25        6.62254e-25
961.25        6.22276e-25        5.79413e-25        6.65140e-25
964.62        6.24988e-25        5.81937e-25        6.68039e-25
968.01        6.27713e-25        5.84474e-25        6.70953e-25
971.40        6.30452e-25        5.87023e-25        6.73882e-25
974.81        6.33205e-25        5.89585e-25        6.76826e-25
978.23        6.35972e-25        5.92159e-25        6.79784e-25
981.66        6.38752e-25        5.94747e-25        6.82757e-25
985.11        6.41546e-25        5.97347e-25        6.85744e-25
988.57        6.44353e-25        5.99960e-25        6.88746e-25
992.04        6.47175e-25        6.02586e-25        6.91763e-25
995.52        6.50010e-25        6.05225e-25        6.94795e-25
999.01        6.52859e-25        6.07877e-25        6.97842e-25
1002.51        6.55707e-25        6.10528e-25        7.00886e-25
1006.03        6.58563e-25        6.13186e-25        7.03939e-25
1009.56        6.61432e-25        6.15857e-25        7.07006e-25
1013.11        6.64315e-25        6.18542e-25        7.10088e-25
1016.66        6.67212e-25        6.21239e-25        7.13185e-25
1020.23        6.70123e-25        6.23949e-25        7.16297e-25
1023.81        6.73048e-25        6.26673e-25        7.19424e-25
1027.40        6.75988e-25        6.29409e-25        7.22566e-25
1031.00        6.78941e-25        6.32159e-25        7.25723e-25
1034.62        6.81909e-25        6.34922e-25        7.28896e-25
1038.25        6.84891e-25        6.37699e-25        7.32084e-25
1041.90        6.87888e-25        6.40489e-25        7.35288e-25
1045.55        6.90899e-25        6.43292e-25        7.38507e-25
1049.22        6.93925e-25        6.46109e-25        7.41741e-25
1052.90        6.96966e-25        6.48940e-25        7.44992e-25
1056.60        7.00021e-25        6.51785e-25        7.48258e-25
1060.30        7.03091e-25        6.54643e-25        7.51540e-25
1064.02        7.06177e-25        6.57515e-25        7.54838e-25
1067.76        7.09277e-25        6.60402e-25        7.58152e-25
1071.51        7.12392e-25        6.63302e-25        7.61482e-25
1075.27        7.15522e-25        6.66216e-25        7.64829e-25
1079.04        7.18668e-25        6.69145e-25        7.68191e-25
1082.82        7.21829e-25        6.72088e-25        7.71570e-25
1086.62        7.25006e-25        6.75045e-25        7.74966e-25
1090.44        7.28198e-25        6.78017e-25        7.78378e-25
1094.26        7.31405e-25        6.81003e-25        7.81807e-25
1098.10        7.34628e-25        6.84004e-25        7.85253e-25
1101.96        7.37867e-25        6.87019e-25        7.88715e-25
1105.82        7.41122e-25        6.90050e-25        7.92195e-25
1109.70        7.44393e-25        6.93095e-25        7.95691e-25
1113.60        7.47680e-25        6.96155e-25        7.99205e-25
1117.50        7.50984e-25        6.99231e-25        8.02737e-25
1121.43        7.54304e-25        7.02322e-25        8.06286e-25
1125.36        7.57641e-25        7.05429e-25        8.09854e-25
1129.31        7.60996e-25        7.08552e-25        8.13440e-25
1133.27        7.64367e-25        7.11691e-25        8.17044e-25
1137.25        7.67757e-25        7.14846e-25        8.20667e-25
1141.24        7.71163e-25        7.18018e-25        8.24309e-25
1145.24        7.74588e-25        7.21207e-25        8.27970e-25
1149.26        7.78032e-25        7.24412e-25        8.31651e-25
1153.29        7.81493e-25        7.27635e-25        8.35352e-25
1157.34        7.84974e-25        7.30875e-25        8.39072e-25
1161.40        7.88473e-25        7.34133e-25        8.42813e-25
1165.48        7.91992e-25        7.37409e-25        8.46574e-25
1169.57        7.95530e-25        7.40702e-25        8.50357e-25
1173.67        7.99087e-25        7.44015e-25        8.54160e-25
1177.79        8.02665e-25        7.47345e-25        8.57984e-25
1181.92        8.06263e-25        7.50695e-25        8.61831e-25
1186.07        8.09881e-25        7.54064e-25        8.65699e-25
1190.23        8.13521e-25        7.57452e-25        8.69589e-25
1194.41        8.17181e-25        7.60860e-25        8.73502e-25
1198.60        8.20863e-25        7.64287e-25        8.77438e-25
1202.80        8.24566e-25        7.67735e-25        8.81397e-25
1207.03        8.28291e-25        7.71203e-25        8.85379e-25
1211.26        8.32038e-25        7.74691e-25        8.89385e-25
1215.51        8.35806e-25        7.78200e-25        8.93413e-25
1219.78        8.39597e-25        7.81728e-25        8.97465e-25
1224.06        8.43408e-25        7.85277e-25        9.01540e-25
1228.35        8.47242e-25        7.88845e-25        9.05638e-25
1232.66        8.51096e-25        7.92434e-25        9.09758e-25
1236.99        8.54972e-25        7.96043e-25        9.13902e-25
1241.33        8.58870e-25        7.99671e-25        9.18069e-25
1245.68        8.62788e-25        8.03319e-25        9.22258e-25
1250.05        8.66728e-25        8.06987e-25        9.26469e-25
1254.44        8.70689e-25        8.10675e-25        9.30704e-25
1258.84        8.74671e-25        8.14382e-25        9.34961e-25
1263.26        8.78674e-25        8.18108e-25        9.39240e-25
1267.69        8.82698e-25        8.21854e-25        9.43541e-25
1272.14        8.86742e-25        8.25620e-25        9.47865e-25
1276.60        8.90807e-25        8.29404e-25        9.52210e-25
1281.08        8.94893e-25        8.33207e-25        9.56578e-25
1285.58        8.98998e-25        8.37030e-25        9.60967e-25
1290.09        9.03124e-25        8.40871e-25        9.65378e-25
1294.62        9.07270e-25        8.44731e-25        9.69810e-25
1299.16        9.11436e-25        8.48609e-25        9.74264e-25
1303.72        9.15622e-25        8.52506e-25        9.78738e-25
1308.29        9.19828e-25        8.56421e-25        9.83234e-25
1312.88        9.24053e-25        8.60355e-25        9.87752e-25
1317.49        9.28299e-25        8.64308e-25        9.92291e-25
1322.11        9.32565e-25        8.68279e-25        9.96851e-25
1326.75        9.36852e-25        8.72270e-25        1.00143e-24
1331.41        9.41159e-25        8.76280e-25        1.00604e-24
1336.08        9.45488e-25        8.80309e-25        1.01067e-24
1340.77        9.49837e-25        8.84358e-25        1.01532e-24
1345.47        9.54207e-25        8.88427e-25        1.01999e-24
1350.19        9.58599e-25        8.92515e-25        1.02468e-24
1354.93        9.63012e-25        8.96624e-25        1.02940e-24
1359.69        9.67447e-25        9.00752e-25        1.03414e-24
1364.46        9.71903e-25        9.04901e-25        1.03891e-24
1369.24        9.76382e-25        9.09071e-25        1.04369e-24
1374.05        9.80883e-25        9.13261e-25        1.04850e-24
1378.87        9.85406e-25        9.17472e-25        1.05334e-24
1383.71        9.89952e-25        9.21704e-25        1.05820e-24
1388.56        9.94521e-25        9.25958e-25        1.06308e-24
1393.44        9.99113e-25        9.30232e-25        1.06799e-24
1398.33        1.00373e-24        9.34529e-25        1.07293e-24
1403.23        1.00837e-24        9.38847e-25        1.07789e-24
1408.16        1.01303e-24        9.43187e-25        1.08287e-24
1413.10        1.01771e-24        9.47549e-25        1.08788e-24
1418.06        1.02242e-24        9.51933e-25        1.09291e-24
1423.03        1.02716e-24        9.56340e-25        1.09797e-24
1428.03        1.03192e-24        9.60770e-25        1.10306e-24
1433.04        1.03670e-24        9.65223e-25        1.10818e-24
1438.06        1.04151e-24        9.69699e-25        1.11332e-24
1443.11        1.04634e-24        9.74198e-25        1.11848e-24
1448.17        1.05120e-24        9.78721e-25        1.12368e-24
1453.26        1.05608e-24        9.83267e-25        1.12890e-24
1458.36        1.06099e-24        9.87838e-25        1.13415e-24
1463.47        1.06593e-24        9.92433e-25        1.13942e-24
1468.61        1.07089e-24        9.97052e-25        1.14473e-24
1473.76        1.07588e-24        1.00170e-24        1.15006e-24
1478.93        1.08089e-24        1.00636e-24        1.15542e-24
1484.12        1.08594e-24        1.01106e-24        1.16081e-24
1489.33        1.09100e-24        1.01578e-24        1.16623e-24
1494.56        1.09610e-24        1.02052e-24        1.17168e-24
1499.80        1.10123e-24        1.02529e-24        1.17716e-24
1505.06        1.10635e-24        1.03006e-24        1.18264e-24
1510.34        1.11150e-24        1.03486e-24        1.18814e-24
1515.64        1.11668e-24        1.03968e-24        1.19367e-24
1520.96        1.12188e-24        1.04453e-24        1.19924e-24
1526.30        1.12712e-24        1.04940e-24        1.20483e-24
1531.65        1.13238e-24        1.05430e-24        1.21046e-24
1537.03        1.13767e-24        1.05923e-24        1.21611e-24
1542.42        1.14299e-24        1.06418e-24        1.22180e-24
1547.83        1.14834e-24        1.06916e-24        1.22752e-24
1553.27        1.15372e-24        1.07417e-24        1.23326e-24
1558.72        1.15912e-24        1.07920e-24        1.23904e-24
1564.19        1.16456e-24        1.08427e-24        1.24485e-24
1569.67        1.17002e-24        1.08935e-24        1.25069e-24
1575.18        1.17551e-24        1.09447e-24        1.25656e-24
1580.71        1.18104e-24        1.09961e-24        1.26246e-24
1586.26        1.18659e-24        1.10478e-24        1.26840e-24
1591.82        1.19217e-24        1.10998e-24        1.27436e-24
1597.41        1.19778e-24        1.11520e-24        1.28036e-24
1603.01        1.20342e-24        1.12046e-24        1.28639e-24
1608.64        1.20909e-24        1.12574e-24        1.29245e-24
1614.28        1.21480e-24        1.13105e-24        1.29855e-24
1619.95        1.22053e-24        1.13638e-24        1.30467e-24
1625.63        1.22629e-24        1.14175e-24        1.31083e-24
1631.33        1.23208e-24        1.14714e-24        1.31702e-24
1637.06        1.23790e-24        1.15256e-24        1.32324e-24
1642.80        1.24376e-24        1.15801e-24        1.32950e-24
1648.57        1.24964e-24        1.16349e-24        1.33579e-24
1654.35        1.25556e-24        1.16900e-24        1.34211e-24
1660.16        1.26150e-24        1.17454e-24        1.34846e-24
1665.98        1.26748e-24        1.18010e-24        1.35485e-24
1671.83        1.27349e-24        1.18570e-24        1.36127e-24
1677.69        1.27952e-24        1.19132e-24        1.36773e-24
1683.58        1.28559e-24        1.19697e-24        1.37422e-24
1689.49        1.29170e-24        1.20265e-24        1.38074e-24
1695.42        1.29783e-24        1.20837e-24        1.38729e-24
1701.37        1.30399e-24        1.21411e-24        1.39388e-24
1707.34        1.31019e-24        1.21988e-24        1.40050e-24
1713.33        1.31642e-24        1.22568e-24        1.40716e-24
1719.34        1.32268e-24        1.23151e-24        1.41385e-24
1725.37        1.32897e-24        1.23737e-24        1.42058e-24
1731.43        1.33530e-24        1.24326e-24        1.42734e-24
1737.50        1.34166e-24        1.24918e-24        1.43414e-24
1743.60        1.34805e-24        1.25513e-24        1.44097e-24
1749.72        1.35447e-24        1.26111e-24        1.44783e-24
1755.86        1.36093e-24        1.26712e-24        1.45473e-24
1762.02        1.36742e-24        1.27317e-24        1.46167e-24
1768.20        1.37394e-24        1.27924e-24        1.46864e-24
1774.41        1.38050e-24        1.28535e-24        1.47565e-24
1780.63        1.38710e-24        1.29149e-24        1.48270e-24
1786.88        1.39372e-24        1.29766e-24        1.48978e-24
1793.15        1.40038e-24        1.30386e-24        1.49690e-24
1799.44        1.40708e-24        1.31010e-24        1.50406e-24
1805.76        1.41381e-24        1.31637e-24        1.51125e-24
1812.09        1.42058e-24        1.32267e-24        1.51849e-24
1818.45        1.42738e-24        1.32900e-24        1.52576e-24
1824.83        1.43422e-24        1.33537e-24        1.53306e-24
1831.23        1.44109e-24        1.34177e-24        1.54041e-24
1837.66        1.44800e-24        1.34821e-24        1.54779e-24
1844.11        1.45495e-24        1.35467e-24        1.55522e-24
1850.58        1.46193e-24        1.36118e-24        1.56268e-24
1857.07        1.46895e-24        1.36771e-24        1.57018e-24
1863.59        1.47600e-24        1.37428e-24        1.57772e-24
1870.13        1.48310e-24        1.38089e-24        1.58530e-24
1876.69        1.49023e-24        1.38753e-24        1.59293e-24
1883.28        1.49739e-24        1.39420e-24        1.60059e-24
1889.88        1.50460e-24        1.40091e-24        1.60829e-24
1896.52        1.51185e-24        1.40766e-24        1.61603e-24
1903.17        1.51913e-24        1.41444e-24        1.62381e-24
1909.85        1.52645e-24        1.42126e-24        1.63164e-24
1916.55        1.53381e-24        1.42811e-24        1.63951e-24
1923.27        1.54121e-24        1.43500e-24        1.64741e-24
1930.02        1.54865e-24        1.44193e-24        1.65536e-24
1936.80        1.55613e-24        1.44889e-24        1.66336e-24
1943.59        1.56364e-24        1.45590e-24        1.67139e-24
1950.41        1.57120e-24        1.46293e-24        1.67947e-24
1957.26        1.57880e-24        1.47001e-24        1.68759e-24
1964.12        1.58644e-24        1.47712e-24        1.69575e-24
1971.02        1.59412e-24        1.48428e-24        1.70396e-24
1977.93        1.60184e-24        1.49147e-24        1.71222e-24
1984.87        1.60960e-24        1.49870e-24        1.72051e-24
1991.84        1.61741e-24        1.50596e-24        1.72885e-24
1998.83        1.62525e-24        1.51327e-24        1.73724e-24
2005.84        1.63312e-24        1.52060e-24        1.74565e-24
2012.88        1.64103e-24        1.52796e-24        1.75409e-24
2019.94        1.64897e-24        1.53536e-24        1.76259e-24
2027.03        1.65696e-24        1.54280e-24        1.77112e-24
2034.14        1.66499e-24        1.55028e-24        1.77971e-24
2041.28        1.67307e-24        1.55780e-24        1.78834e-24
2048.44        1.68119e-24        1.56536e-24        1.79701e-24
2055.63        1.68935e-24        1.57296e-24        1.80574e-24
2062.84        1.69756e-24        1.58061e-24        1.81451e-24
2070.08        1.70581e-24        1.58829e-24        1.82332e-24
2077.35        1.71410e-24        1.59601e-24        1.83219e-24
2084.63        1.72244e-24        1.60378e-24        1.84110e-24
2091.95        1.73082e-24        1.61159e-24        1.85006e-24
2099.29        1.73925e-24        1.61944e-24        1.85907e-24
2106.66        1.74773e-24        1.62733e-24        1.86812e-24
2114.05        1.75625e-24        1.63526e-24        1.87723e-24
2121.47        1.76481e-24        1.64324e-24        1.88638e-24
2128.91        1.77342e-24        1.65126e-24        1.89558e-24
2136.38        1.78208e-24        1.65933e-24        1.90483e-24
2143.88        1.79078e-24        1.66743e-24        1.91414e-24
2151.40        1.79954e-24        1.67558e-24        1.92349e-24
2158.95        1.80833e-24        1.68378e-24        1.93289e-24
2166.52        1.81718e-24        1.69202e-24        1.94234e-24
2174.13        1.82607e-24        1.70030e-24        1.95185e-24
2181.76        1.83501e-24        1.70863e-24        1.96140e-24
2189.41        1.84400e-24        1.71700e-24        1.97101e-24
2197.09        1.85304e-24        1.72541e-24        1.98067e-24
2204.80        1.86213e-24        1.73388e-24        1.99038e-24
2212.54        1.87126e-24        1.74239e-24        2.00014e-24
2220.30        1.88045e-24        1.75094e-24        2.00995e-24
2228.09        1.88968e-24        1.75954e-24        2.01982e-24
2235.91        1.89896e-24        1.76819e-24        2.02974e-24
2243.76        1.90830e-24        1.77688e-24        2.03972e-24
2251.63        1.91768e-24        1.78562e-24        2.04975e-24
2259.53        1.92712e-24        1.79441e-24        2.05983e-24
2267.46        1.93660e-24        1.80324e-24        2.06996e-24
2275.42        1.94614e-24        1.81212e-24        2.08015e-24
2283.40        1.95573e-24        1.82105e-24        2.09040e-24
2291.41        1.96537e-24        1.83003e-24        2.10070e-24
2299.45        1.97506e-24        1.83906e-24        2.11106e-24
2307.52        1.98480e-24        1.84813e-24        2.12147e-24
2315.62        1.99460e-24        1.85726e-24        2.13194e-24
2323.74        2.00445e-24        1.86643e-24        2.14246e-24
2331.90        2.01435e-24        1.87565e-24        2.15304e-24
2340.08        2.02430e-24        1.88492e-24        2.16368e-24
2348.29        2.03431e-24        1.89425e-24        2.17438e-24
2356.53        2.04438e-24        1.90362e-24        2.18513e-24
2364.80        2.05449e-24        1.91304e-24        2.19594e-24
2373.10        2.06466e-24        1.92252e-24        2.20681e-24
2381.43        2.07489e-24        1.93204e-24        2.21774e-24
2389.78        2.08517e-24        1.94162e-24        2.22873e-24
2398.17        2.09551e-24        1.95124e-24        2.23977e-24
2406.58        2.10590e-24        1.96092e-24        2.25088e-24
2415.03        2.11635e-24        1.97065e-24        2.26204e-24
2423.50        2.12685e-24        1.98044e-24        2.27326e-24
2432.00        2.13741e-24        1.99027e-24        2.28455e-24
2440.54        2.14803e-24        2.00016e-24        2.29589e-24
2449.10        2.15870e-24        2.01010e-24        2.30730e-24
2457.70        2.16943e-24        2.02010e-24        2.31877e-24
2466.32        2.18022e-24        2.03015e-24        2.33030e-24
2474.97        2.19107e-24        2.04025e-24        2.34189e-24
2483.66        2.20197e-24        2.05041e-24        2.35354e-24
2492.37        2.21294e-24        2.06062e-24        2.36525e-24
2501.12        2.22396e-24        2.07088e-24        2.37703e-24
2509.90        2.23504e-24        2.08121e-24        2.38887e-24
2518.70        2.24618e-24        2.09158e-24        2.40078e-24
2527.54        2.25738e-24        2.10201e-24        2.41275e-24
2536.41        2.26864e-24        2.11250e-24        2.42478e-24
2545.31        2.27996e-24        2.12305e-24        2.43687e-24
2554.24        2.29134e-24        2.13365e-24        2.44904e-24
2563.20        2.30278e-24        2.14431e-24        2.46126e-24
2572.20        2.31429e-24        2.15502e-24        2.47355e-24
2581.22        2.32585e-24        2.16579e-24        2.48591e-24
2590.28        2.33748e-24        2.17662e-24        2.49834e-24
2599.37        2.34917e-24        2.18751e-24        2.51083e-24
2608.49        2.36092e-24        2.19846e-24        2.52339e-24
2617.64        2.37274e-24        2.20947e-24        2.53601e-24
2626.83        2.38462e-24        2.22053e-24        2.54871e-24
2636.05        2.39656e-24        2.23166e-24        2.56147e-24
2645.30        2.40857e-24        2.24284e-24        2.57430e-24
2654.58        2.42064e-24        2.25409e-24        2.58720e-24
2663.89        2.43278e-24        2.26539e-24        2.60017e-24
2673.24        2.44498e-24        2.27676e-24        2.61321e-24
2682.62        2.45725e-24        2.28819e-24        2.62632e-24
2692.03        2.46959e-24        2.29968e-24        2.63950e-24
2701.48        2.48199e-24        2.31123e-24        2.65275e-24
2710.96        2.49446e-24        2.32284e-24        2.66607e-24
2720.47        2.50699e-24        2.33452e-24        2.67947e-24
2730.02        2.51960e-24        2.34626e-24        2.69294e-24
2739.60        2.53227e-24        2.35806e-24        2.70648e-24
2749.21        2.54501e-24        2.36993e-24        2.72009e-24
2758.86        2.55782e-24        2.38186e-24        2.73378e-24
2768.54        2.57070e-24        2.39386e-24        2.74754e-24
2778.25        2.58364e-24        2.40592e-24        2.76137e-24
2788.00        2.59666e-24        2.41804e-24        2.77528e-24
2797.78        2.60975e-24        2.43023e-24        2.78926e-24
2807.60        2.62291e-24        2.44249e-24        2.80332e-24
2817.45        2.63614e-24        2.45482e-24        2.81746e-24
2827.34        2.64944e-24        2.46721e-24        2.83167e-24
2837.26        2.66281e-24        2.47966e-24        2.84596e-24
2847.21        2.67626e-24        2.49219e-24        2.86033e-24
2857.21        2.68978e-24        2.50478e-24        2.87478e-24
2867.23        2.70337e-24        2.51744e-24        2.88930e-24
2877.29        2.71704e-24        2.53017e-24        2.90390e-24
2887.39        2.73078e-24        2.54297e-24        2.91858e-24
2897.52        2.74459e-24        2.55584e-24        2.93334e-24
2907.69        2.75848e-24        2.56878e-24        2.94818e-24
2917.89        2.77244e-24        2.58179e-24        2.96310e-24
2928.13        2.78648e-24        2.59486e-24        2.97810e-24
2938.40        2.80060e-24        2.60801e-24        2.99318e-24
2948.71        2.81479e-24        2.62123e-24        3.00835e-24
2959.06        2.82906e-24        2.63453e-24        3.02360e-24
2969.44        2.84341e-24        2.64789e-24        3.03892e-24
2979.86        2.85783e-24        2.66133e-24        3.05434e-24
2990.32        2.87234e-24        2.67484e-24        3.06983e-24
3000.81        2.88691e-24        2.68842e-24        3.08541e-24
3011.34        2.90155e-24        2.70206e-24        3.10105e-24
3021.91        2.91627e-24        2.71577e-24        3.11678e-24
3032.51        2.93107e-24        2.72955e-24        3.13259e-24
3043.15        2.94595e-24        2.74341e-24        3.14849e-24
3053.83        2.96091e-24        2.75735e-24        3.16448e-24
3064.55        2.97595e-24        2.77136e-24        3.18055e-24
3075.30        2.99108e-24        2.78545e-24        3.19670e-24
3086.09        3.00628e-24        2.79961e-24        3.21295e-24
3096.92        3.02157e-24        2.81385e-24        3.22928e-24
3107.79        3.03694e-24        2.82817e-24        3.24571e-24
3118.69        3.05239e-24        2.84256e-24        3.26222e-24
3129.64        3.06793e-24        2.85704e-24        3.27882e-24
3140.62        3.08355e-24        2.87159e-24        3.29551e-24
3151.64        3.09926e-24        2.88622e-24        3.31229e-24
3162.70        3.11505e-24        2.90093e-24        3.32917e-24
3173.79        3.13093e-24        2.91572e-24        3.34613e-24
3184.93        3.14689e-24        2.93060e-24        3.36319e-24
3196.11        3.16294e-24        2.94555e-24        3.38034e-24
3207.32        3.17908e-24        2.96058e-24        3.39758e-24
3218.58        3.19531e-24        2.97570e-24        3.41492e-24
3229.87        3.21163e-24        2.99090e-24        3.43235e-24
3241.20        3.22803e-24        3.00618e-24        3.44988e-24
3252.58        3.24452e-24        3.02154e-24        3.46750e-24
3263.99        3.26111e-24        3.03699e-24        3.48522e-24
3275.44        3.27778e-24        3.05252e-24        3.50304e-24
3286.93        3.29455e-24        3.06814e-24        3.52095e-24
3298.47        3.31140e-24        3.08385e-24        3.53896e-24
3310.04        3.32835e-24        3.09963e-24        3.55707e-24
3321.66        3.34539e-24        3.11551e-24        3.57528e-24
3333.31        3.36253e-24        3.13147e-24        3.59358e-24
3345.01        3.37976e-24        3.14752e-24        3.61199e-24
3356.75        3.39708e-24        3.16366e-24        3.63050e-24
3368.52        3.41449e-24        3.17988e-24        3.64911e-24
3380.34        3.43201e-24        3.19620e-24        3.66782e-24
3392.21        3.44961e-24        3.21260e-24        3.68663e-24
3404.11        3.46732e-24        3.22909e-24        3.70554e-24
3416.05        3.48512e-24        3.24567e-24        3.72456e-24
3428.04        3.50302e-24        3.26235e-24        3.74369e-24
3440.07        3.52101e-24        3.27911e-24        3.76291e-24
3452.14        3.53911e-24        3.29597e-24        3.78225e-24
3464.25        3.55730e-24        3.31292e-24        3.80168e-24
3476.41        3.57560e-24        3.32996e-24        3.82123e-24
3488.61        3.59399e-24        3.34710e-24        3.84088e-24
3500.85        3.61248e-24        3.36433e-24        3.86064e-24
3513.13        3.63108e-24        3.38165e-24        3.88051e-24
3525.46        3.64978e-24        3.39907e-24        3.90048e-24
3537.83        3.66858e-24        3.41658e-24        3.92057e-24
3550.25        3.68748e-24        3.43419e-24        3.94076e-24
3562.70        3.70649e-24        3.45190e-24        3.96107e-24
3575.20        3.72560e-24        3.46970e-24        3.98149e-24
3587.75        3.74481e-24        3.48761e-24        4.00202e-24
3600.34        3.76413e-24        3.50560e-24        4.02266e-24
3612.97        3.78356e-24        3.52370e-24        4.04341e-24
3625.65        3.80309e-24        3.54190e-24        4.06428e-24
3638.37        3.82273e-24        3.56020e-24        4.08526e-24
3651.14        3.84248e-24        3.57859e-24        4.10636e-24
3663.95        3.86233e-24        3.59709e-24        4.12757e-24
3676.81        3.88230e-24        3.61569e-24        4.14890e-24
3689.71        3.90237e-24        3.63439e-24        4.17035e-24
3702.65        3.92256e-24        3.65320e-24        4.19191e-24
3715.65        3.94285e-24        3.67210e-24        4.21359e-24
3728.69        3.96325e-24        3.69112e-24        4.23539e-24
3741.77        3.98377e-24        3.71023e-24        4.25731e-24
3754.90        4.00440e-24        3.72945e-24        4.27935e-24
3768.07        4.02514e-24        3.74877e-24        4.30151e-24
3781.30        4.04600e-24        3.76821e-24        4.32379e-24
3794.56        4.06697e-24        3.78774e-24        4.34620e-24
3807.88        4.08805e-24        3.80739e-24        4.36872e-24
3821.24        4.10925e-24        3.82714e-24        4.39137e-24
3834.65        4.13057e-24        3.84700e-24        4.41414e-24
3848.10        4.15200e-24        3.86697e-24        4.43704e-24
3861.61        4.17355e-24        3.88704e-24        4.46006e-24
3875.16        4.19522e-24        3.90723e-24        4.48321e-24
3888.76        4.21701e-24        3.92753e-24        4.50649e-24
3902.40        4.23891e-24        3.94794e-24        4.52989e-24
3916.09        4.26094e-24        3.96846e-24        4.55342e-24
3929.83        4.28308e-24        3.98909e-24        4.57707e-24
3943.62        4.30535e-24        4.00983e-24        4.60086e-24
3957.46        4.32774e-24        4.03069e-24        4.62478e-24
3971.35        4.35024e-24        4.05166e-24        4.64882e-24
3985.28        4.37288e-24        4.07275e-24        4.67300e-24
3999.27        4.39563e-24        4.09395e-24        4.69731e-24
4013.30        4.41852e-24        4.11528e-24        4.72177e-24
4027.38        4.44154e-24        4.13672e-24        4.74636e-24
4041.52        4.46468e-24        4.15827e-24        4.77108e-24
4055.70        4.48794e-24        4.17995e-24        4.79594e-24
4069.93        4.51134e-24        4.20174e-24        4.82093e-24
4084.21        4.53486e-24        4.22366e-24        4.84606e-24
4098.54        4.55851e-24        4.24569e-24        4.87133e-24
4112.92        4.58229e-24        4.26784e-24        4.89674e-24
4127.35        4.60620e-24        4.29012e-24        4.92228e-24
4141.84        4.63024e-24        4.31251e-24        4.94796e-24
4156.37        4.65441e-24        4.33503e-24        4.97379e-24
4170.95        4.67871e-24        4.35767e-24        4.99975e-24
4185.59        4.70315e-24        4.38044e-24        5.02586e-24
4200.28        4.72772e-24        4.40332e-24        5.05211e-24
4215.01        4.75242e-24        4.42634e-24        5.07850e-24
4229.81        4.77726e-24        4.44948e-24        5.10504e-24
4244.65        4.80224e-24        4.47275e-24        5.13172e-24
4259.54        4.82735e-24        4.49614e-24        5.15855e-24
4274.49        4.85260e-24        4.51967e-24        5.18553e-24
4289.49        4.87798e-24        4.54332e-24        5.21265e-24
4304.54        4.90351e-24        4.56710e-24        5.23992e-24
4319.64        4.92918e-24        4.59101e-24        5.26734e-24
4334.80        4.95498e-24        4.61505e-24        5.29491e-24
4350.01        4.98093e-24        4.63923e-24        5.32264e-24
4365.27        5.00702e-24        4.66353e-24        5.35051e-24
4380.59        5.03326e-24        4.68797e-24        5.37854e-24
4395.96        5.05963e-24        4.71255e-24        5.40672e-24
4411.39        5.08615e-24        4.73726e-24        5.43505e-24
4426.87        5.11282e-24        4.76210e-24        5.46354e-24
4442.40        5.13963e-24        4.78708e-24        5.49219e-24
4457.99        5.16660e-24        4.81220e-24        5.52099e-24
4473.63        5.19370e-24        4.83746e-24        5.54995e-24
4489.33        5.22096e-24        4.86285e-24        5.57907e-24
4505.08        5.24837e-24        4.88838e-24        5.60835e-24
4520.89        5.27592e-24        4.91406e-24        5.63779e-24
4536.75        5.30363e-24        4.93987e-24        5.66739e-24
4552.67        5.33149e-24        4.96583e-24        5.69715e-24
4568.65        5.35950e-24        4.99192e-24        5.72708e-24
4584.68        5.38767e-24        5.01817e-24        5.75717e-24
4600.77        5.41599e-24        5.04455e-24        5.78743e-24
4616.91        5.44446e-24        5.07108e-24        5.81785e-24
4633.11        5.47310e-24        5.09776e-24        5.84844e-24
4649.37        5.50189e-24        5.12458e-24        5.87919e-24
4665.68        5.53083e-24        5.15155e-24        5.91012e-24
4682.05        5.55994e-24        5.17867e-24        5.94121e-24
4698.48        5.58920e-24        5.20593e-24        5.97248e-24
4714.97        5.61863e-24        5.23335e-24        6.00391e-24
4731.51        5.64822e-24        5.26091e-24        6.03552e-24
4748.12        5.67796e-24        5.28863e-24        6.06730e-24
4764.78        5.70788e-24        5.31650e-24        6.09926e-24
4781.50        5.73795e-24        5.34452e-24        6.13139e-24
4798.27        5.76819e-24        5.37270e-24        6.16369e-24
4815.11        5.79860e-24        5.40102e-24        6.19618e-24
4832.01        5.82917e-24        5.42951e-24        6.22884e-24
4848.96        5.85991e-24        5.45815e-24        6.26168e-24
4865.98        5.89082e-24        5.48695e-24        6.29470e-24
4883.05        5.92190e-24        5.51590e-24        6.32790e-24
4900.18        5.95315e-24        5.54502e-24        6.36128e-24
4917.38        5.98457e-24        5.57429e-24        6.39484e-24
4934.63        6.01616e-24        5.60373e-24        6.42859e-24
4951.95        6.04792e-24        5.63332e-24        6.46252e-24
4969.32        6.07986e-24        5.66308e-24        6.49664e-24
4986.76        6.11197e-24        5.69300e-24        6.53094e-24
5004.26        6.14426e-24        5.72308e-24        6.56544e-24
5021.82        6.17674e-24        5.75334e-24        6.60014e-24
5039.44        6.20940e-24        5.78377e-24        6.63503e-24
5057.12        6.24224e-24        5.81436e-24        6.67011e-24
5074.87        6.27525e-24        5.84512e-24        6.70539e-24
5092.68        6.30845e-24        5.87605e-24        6.74085e-24
5110.55        6.34183e-24        5.90715e-24        6.77651e-24
5128.48        6.37539e-24        5.93841e-24        6.81237e-24
5146.47        6.40914e-24        5.96985e-24        6.84842e-24
5164.53        6.44307e-24        6.00147e-24        6.88467e-24
5182.65        6.47718e-24        6.03325e-24        6.92112e-24
5200.84        6.51149e-24        6.06521e-24        6.95777e-24
5219.09        6.54598e-24        6.09735e-24        6.99461e-24
5237.40        6.58066e-24        6.12966e-24        7.03167e-24
5255.78        6.61553e-24        6.16215e-24        7.06892e-24
5274.22        6.65060e-24        6.19481e-24        7.10638e-24
5292.73        6.68585e-24        6.22766e-24        7.14404e-24
5311.30        6.72130e-24        6.26069e-24        7.18192e-24
5329.94        6.75695e-24        6.29390e-24        7.22000e-24
5348.64        6.79279e-24        6.32729e-24        7.25828e-24
5367.41        6.82882e-24        6.36086e-24        7.29678e-24
5386.24        6.86506e-24        6.39462e-24        7.33550e-24
5405.14        6.90149e-24        6.42857e-24        7.37442e-24
5424.11        6.93813e-24        6.46270e-24        7.41356e-24
5443.14        6.97497e-24        6.49702e-24        7.45291e-24
5462.24        7.01201e-24        6.53153e-24        7.49248e-24
5481.41        7.04925e-24        6.56623e-24        7.53227e-24
5500.64        7.08670e-24        6.60112e-24        7.57228e-24
5519.94        7.12435e-24        6.63620e-24        7.61250e-24
5539.31        7.16222e-24        6.67148e-24        7.65295e-24
5558.75        7.20029e-24        6.70695e-24        7.69362e-24
5578.25        7.23857e-24        6.74262e-24        7.73452e-24
5597.83        7.27706e-24        6.77848e-24        7.77564e-24
5617.47        7.31577e-24        6.81454e-24        7.81699e-24
5637.18        7.35468e-24        6.85080e-24        7.85856e-24
5656.96        7.39382e-24        6.88726e-24        7.90037e-24
5676.81        7.43317e-24        6.92393e-24        7.94241e-24
5696.73        7.47273e-24        6.96079e-24        7.98467e-24
5716.72        7.51252e-24        6.99786e-24        8.02717e-24
5736.78        7.55252e-24        7.03513e-24        8.06991e-24
5756.91        7.59274e-24        7.07261e-24        8.11288e-24
5777.11        7.63319e-24        7.11029e-24        8.15609e-24
5797.38        7.67386e-24        7.14819e-24        8.19954e-24
5817.72        7.71476e-24        7.18629e-24        8.24322e-24
5838.14        7.75588e-24        7.22460e-24        8.28715e-24
5858.62        7.79722e-24        7.26313e-24        8.33132e-24
5879.18        7.83880e-24        7.30186e-24        8.37574e-24
5899.81        7.88061e-24        7.34082e-24        8.42040e-24
5920.51        7.92264e-24        7.37998e-24        8.46531e-24
5941.29        7.96491e-24        7.41937e-24        8.51046e-24
5962.14        8.00742e-24        7.45897e-24        8.55587e-24
5983.06        8.05015e-24        7.49879e-24        8.60152e-24
6004.05        8.09314e-24        7.53884e-24        8.64745e-24
6025.12        8.13644e-24        7.57917e-24        8.69370e-24
6046.26        8.17997e-24        7.61973e-24        8.74021e-24
6067.48        8.22374e-24        7.66050e-24        8.78697e-24
6088.77        8.26775e-24        7.70151e-24        8.83400e-24
6110.13        8.31201e-24        7.74274e-24        8.88129e-24
6131.57        8.35652e-24        7.78420e-24        8.92884e-24
6153.09        8.40127e-24        7.82589e-24        8.97665e-24
6174.68        8.44627e-24        7.86781e-24        9.02473e-24
6196.34        8.49152e-24        7.90997e-24        9.07307e-24
6218.09        8.53702e-24        7.95236e-24        9.12169e-24
6239.91        8.58278e-24        7.99498e-24        9.17057e-24
6261.80        8.62879e-24        8.03784e-24        9.21973e-24
6283.77        8.67505e-24        8.08094e-24        9.26915e-24
6305.82        8.72157e-24        8.12428e-24        9.31886e-24
6327.95        8.76835e-24        8.16786e-24        9.36884e-24
6350.15        8.81539e-24        8.21169e-24        9.41909e-24
6372.44        8.86269e-24        8.25575e-24        9.46963e-24
6394.80        8.91026e-24        8.30006e-24        9.52045e-24
6417.23        8.95808e-24        8.34462e-24        9.57155e-24
6439.75        9.00618e-24        8.38943e-24        9.62293e-24
6462.35        9.05454e-24        8.43448e-24        9.67460e-24
6485.02        9.10317e-24        8.47979e-24        9.72656e-24
6507.78        9.15207e-24        8.52534e-24        9.77880e-24
6530.62        9.20125e-24        8.57115e-24        9.83134e-24
6553.53        9.25069e-24        8.61722e-24        9.88417e-24
6576.53        9.30042e-24        8.66354e-24        9.93729e-24
6599.60        9.35042e-24        8.71012e-24        9.99071e-24
6622.76        9.40069e-24        8.75696e-24        1.00444e-23
6646.00        9.45125e-24        8.80406e-24        1.00984e-23
6669.32        9.50209e-24        8.85142e-24        1.01528e-23
6692.72        9.55321e-24        8.89905e-24        1.02074e-23
6716.21        9.60461e-24        8.94694e-24        1.02623e-23
6739.77        9.65630e-24        8.99509e-24        1.03175e-23
6763.42        9.70828e-24        9.04352e-24        1.03730e-23
6787.15        9.76055e-24        9.09221e-24        1.04289e-23
6810.97        9.81311e-24        9.14117e-24        1.04850e-23
6834.87        9.86596e-24        9.19041e-24        1.05415e-23
6858.85        9.91910e-24        9.23992e-24        1.05983e-23
6882.92        9.97254e-24        9.28971e-24        1.06554e-23
6907.07        1.00263e-23        9.33977e-24        1.07128e-23
6931.31        1.00803e-23        9.39011e-24        1.07705e-23
6955.63        1.01347e-23        9.44073e-24        1.08286e-23
6980.04        1.01893e-23        9.49164e-24        1.08869e-23
7004.53        1.02442e-23        9.54282e-24        1.09456e-23
7029.11        1.02995e-23        9.59429e-24        1.10047e-23
7053.77        1.03550e-23        9.64605e-24        1.10640e-23
7078.52        1.04109e-23        9.69809e-24        1.11237e-23
7103.36        1.04671e-23        9.75043e-24        1.11837e-23
7128.29        1.05236e-23        9.80305e-24        1.12441e-23
7153.30        1.05804e-23        9.85596e-24        1.13047e-23
7178.40        1.06375e-23        9.90917e-24        1.13658e-23
7203.59        1.06949e-23        9.96268e-24        1.14271e-23
7228.86        1.07527e-23        1.00165e-23        1.14888e-23
7254.23        1.08107e-23        1.00706e-23        1.15509e-23
7279.68        1.08691e-23        1.01250e-23        1.16133e-23
7305.23        1.09278e-23        1.01797e-23        1.16760e-23
7330.86        1.09869e-23        1.02347e-23        1.17391e-23
7356.58        1.10463e-23        1.02900e-23        1.18025e-23
7382.40        1.11060e-23        1.03456e-23        1.18663e-23
7408.30        1.11660e-23        1.04016e-23        1.19304e-23
7434.30        1.12263e-23        1.04578e-23        1.19949e-23
7460.38        1.12870e-23        1.05143e-23        1.20598e-23
7486.56        1.13481e-23        1.05712e-23        1.21250e-23
7512.83        1.14095e-23        1.06284e-23        1.21905e-23
7539.19        1.14712e-23        1.06859e-23        1.22565e-23
7565.65        1.15332e-23        1.07437e-23        1.23228e-23
7592.20        1.15956e-23        1.08018e-23        1.23894e-23
7618.84        1.16584e-23        1.08603e-23        1.24565e-23
7645.57        1.17215e-23        1.09191e-23        1.25239e-23
7672.40        1.17849e-23        1.09782e-23        1.25916e-23
7699.32        1.18487e-23        1.10376e-23        1.26598e-23
7726.34        1.19128e-23        1.10974e-23        1.27283e-23
7753.45        1.19773e-23        1.11574e-23        1.27972e-23
7780.65        1.20422e-23        1.12179e-23        1.28665e-23
7807.96        1.21074e-23        1.12786e-23        1.29362e-23
7835.35        1.21730e-23        1.13397e-23        1.30062e-23
7862.85        1.22389e-23        1.14011e-23        1.30767e-23
7890.44        1.23052e-23        1.14629e-23        1.31475e-23
7918.12        1.23718e-23        1.15250e-23        1.32187e-23
7945.91        1.24389e-23        1.15874e-23        1.32903e-23
7973.79        1.25063e-23        1.16502e-23        1.33623e-23
8001.77        1.25740e-23        1.17134e-23        1.34347e-23
8029.85        1.26423e-23        1.17770e-23        1.35077e-23
8058.02        1.27110e-23        1.18410e-23        1.35810e-23
8086.30        1.27801e-23        1.19053e-23        1.36548e-23
8114.67        1.28495e-23        1.19700e-23        1.37290e-23
8143.15        1.29193e-23        1.20350e-23        1.38036e-23
8171.72        1.29895e-23        1.21004e-23        1.38786e-23
8200.39        1.30601e-23        1.21661e-23        1.39540e-23
8229.17        1.31311e-23        1.22322e-23        1.40299e-23
8258.04        1.32024e-23        1.22987e-23        1.41061e-23
8287.02        1.32742e-23        1.23656e-23        1.41828e-23
8316.10        1.33464e-23        1.24328e-23        1.42599e-23
8345.28        1.34189e-23        1.25004e-23        1.43375e-23
8374.56        1.34919e-23        1.25684e-23        1.44154e-23
8403.95        1.35653e-23        1.26367e-23        1.44938e-23
8433.44        1.36391e-23        1.27055e-23        1.45727e-23
8463.03        1.37133e-23        1.27746e-23        1.46519e-23
8492.73        1.37879e-23        1.28441e-23        1.47317e-23
8522.53        1.38629e-23        1.29140e-23        1.48118e-23
8552.43        1.39383e-23        1.29843e-23        1.48924e-23
8582.44        1.40142e-23        1.30549e-23        1.49735e-23
8612.56        1.40905e-23        1.31260e-23        1.50550e-23
8642.78        1.41672e-23        1.31975e-23        1.51370e-23
8673.10        1.42444e-23        1.32693e-23        1.52194e-23
8703.54        1.43220e-23        1.33416e-23        1.53023e-23
8734.08        1.44000e-23        1.34143e-23        1.53857e-23
8764.72        1.44784e-23        1.34874e-23        1.54695e-23
8795.48        1.45573e-23        1.35609e-23        1.55538e-23
8826.34        1.46367e-23        1.36348e-23        1.56386e-23
8857.31        1.47165e-23        1.37091e-23        1.57239e-23
8888.39        1.47967e-23        1.37838e-23        1.58096e-23
8919.58        1.48774e-23        1.38590e-23        1.58958e-23
8950.88        1.49586e-23        1.39346e-23        1.59825e-23
8982.29        1.50402e-23        1.40106e-23        1.60697e-23
9013.81        1.51222e-23        1.40871e-23        1.61574e-23
9045.43        1.52048e-23        1.41639e-23        1.62456e-23
9077.17        1.52878e-23        1.42413e-23        1.63343e-23
9109.02        1.53712e-23        1.43190e-23        1.64235e-23
9140.99        1.54552e-23        1.43972e-23        1.65131e-23
9173.06        1.55396e-23        1.44758e-23        1.66033e-23
9205.25        1.56245e-23        1.45549e-23        1.66940e-23
9237.55        1.57098e-23        1.46344e-23        1.67853e-23
9269.96        1.57957e-23        1.47144e-23        1.68770e-23
9302.49        1.58820e-23        1.47948e-23        1.69692e-23
9335.13        1.59688e-23        1.48757e-23        1.70620e-23
9367.89        1.60561e-23        1.49570e-23        1.71553e-23
9400.76        1.61439e-23        1.50388e-23        1.72491e-23
9433.75        1.62322e-23        1.51210e-23        1.73434e-23
9466.85        1.63210e-23        1.52037e-23        1.74382e-23
9500.07        1.64103e-23        1.52869e-23        1.75336e-23
9533.40        1.65000e-23        1.53705e-23        1.76295e-23
9566.86        1.65903e-23        1.54546e-23        1.77260e-23
9600.43        1.66811e-23        1.55391e-23        1.78230e-23
9634.11        1.67723e-23        1.56242e-23        1.79205e-23
9667.92        1.68641e-23        1.57096e-23        1.80186e-23
9701.84        1.69564e-23        1.57956e-23        1.81172e-23
9735.89        1.70492e-23        1.58821e-23        1.82163e-23
9770.05        1.71425e-23        1.59690e-23        1.83161e-23
9804.33        1.72363e-23        1.60564e-23        1.84163e-23
9838.73        1.73307e-23        1.61443e-23        1.85171e-23
9873.26        1.74256e-23        1.62326e-23        1.86185e-23
9907.90        1.75209e-23        1.63215e-23        1.87204e-23
9942.67        1.76168e-23        1.64108e-23        1.88229e-23
9977.55        1.77133e-23        1.65007e-23        1.89259e-23

